Generalised Mathieu Moonshine

The Mathieu twisted twining genera, i.e. the analogues of Norton's generalised Moonshine functions, are constructed for the elliptic genus of K3. It is shown that they satisfy the expected consistency conditions, and that their behaviour under modular transformations is controlled by a 3-cocycle in H^3(M_24,U(1)), just as for the case of holomorphic orbifolds. This suggests that a holomorphic VOA may be underlying Mathieu Moonshine.

==> anc/Mathematica files/10A_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    313354,       7894]
NotebookOptionsPosition[    312436,       7861]
NotebookOutlinePosition[    312797,       7877]
CellTagsIndexPosition[    312754,       7874]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24649", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"26569", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"27889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"28561", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"29929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"30625", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32761", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34969", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"36481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"37249", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"38809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"39601", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"41209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"42025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"43681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"44521", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"46225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"47089", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"500", "/", "20"}], "*", "2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "20", ",", "20", ",", "20", ",", "20", ",", "20", ",", "20", ",", "20", 
      ",", "20", ",", "20", ",", "20", ",", "20", ",", "20", ",", "20", ",", 
      "20", ",", "20", ",", "20", ",", "20", ",", "20", ",", "20", ",", 
      "20"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", "1", ",", "1", ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", "1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", "1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", "1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "5", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}]}], "}"}]}], "}"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "1"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{"2", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Psi", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "q"}], "]"}], "-", 
        RowBox[{
         RowBox[{"2", "/", "3"}], 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "4"}], ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"5", "/", "3"}], 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "5"}], ",", "q"}], "]"}]}], "-", 
        RowBox[{"5", 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "10"}], ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"10", "/", "3"}], 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "20"}], ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "10"}], ")"}]}], "]"}], "^", "2"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "20"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "20"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "20"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "20"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "20"}], ",", "20"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "9"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", " ", "0", ",", "0", ",", " ", 
          "0", ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "8"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "9"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "5"}], "]"}], ",", "0", ",", "0", ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "3"}], "]"}], ",", " ", "0", ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "6"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "4"}], "]"}], ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "7"}], "]"}]}], " ", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.5450581478086987`*^9, 
   3.545058177004455*^9}, {3.545058346373849*^9, 3.545058357603724*^9}, {
   3.545063839185607*^9, 3.545063842650737*^9}, 3.5450640558667793`*^9, {
   3.545064581872179*^9, 3.545064586569002*^9}, {3.54506479952116*^9, 
   3.545064803890785*^9}, {3.545102179173736*^9, 3.545102192699198*^9}, {
   3.551067910618451*^9, 3.55106792922403*^9}, 3.551179864636718*^9, {
   3.552887060157077*^9, 3.55288709080455*^9}, {3.555833318719631*^9, 
   3.555833351629615*^9}, {3.555833412824645*^9, 3.555833413156102*^9}, {
   3.5558360391323223`*^9, 3.555836039725774*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5453699088474817`*^9, 
   3.545369920534174*^9}, {3.555833358589266*^9, 3.555833366996985*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/5\\)\\)\\)\\) + \\(\\(1\\/5\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) - \\(\\(1\\/5\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) + \
\\(\\(1\\/5\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/5\\)\\)\\) - \\(\\(1\\/5\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.55288716104994*^9, 3.552981109751669*^9, 
  3.555840009796225*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(2\\/5\\)\\)\\)\\) + \\(\\(2\\/5\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) - \\(\\(2\\/5\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) + \
\\(\\(2\\/5\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/5\\)\\)\\) - \\(\\(2\\/5\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.55288716104994*^9, 3.552981109751669*^9, 
  3.555840010018178*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(3\\/5\\)\\)\\)\\) + \\(\\(3\\/5\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) - \\(\\(3\\/5\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) + \
\\(\\(3\\/5\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/5\\)\\)\\) - \\(\\(3\\/5\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.55288716104994*^9, 3.552981109751669*^9, 
  3.555840010019219*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Limit :: \
ztest1\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.55288716104994*^9, 3.552981109751669*^9, 
  3.555840010050335*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
   3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
   3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
   3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
   3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
   3.545060690543783*^9, 3.545060694380054*^9}, {3.54506329837355*^9, 
   3.545063414968809*^9}, {3.545063445620338*^9, 3.5450634537703657`*^9}, 
   3.545065007743058*^9, {3.545101578288392*^9, 3.545101583703927*^9}, {
   3.545102008877346*^9, 3.545102017030636*^9}, {3.545102050605517*^9, 
   3.54510205339993*^9}, {3.5451020976910963`*^9, 3.545102116630172*^9}, 
   3.54510216391896*^9, 3.545102455649838*^9, {3.545102504491557*^9, 
   3.5451025608908873`*^9}, {3.551091307412424*^9, 3.5510913077885103`*^9}, {
   3.551179719821218*^9, 3.551179724334276*^9}}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "9"], "+", 
       SubscriptBox["\[Chi]", "10"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "15"], "+", 
       SubscriptBox["\[Chi]", "16"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "17"], "+", 
       SubscriptBox["\[Chi]", "18"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"7", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"9", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"27", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"40", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"46", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"58", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"66", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"74", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"82", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"82", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"93", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"93", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"103", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"103", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"114", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"114", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"128", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"142", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"142", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"158", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"158", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"176", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"176", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"194", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"194", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"214", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"214", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"238", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"238", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"262", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"262", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"288", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"288", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"319", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"319", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"350", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"350", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"384", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"384", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"424", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"424", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"464", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"464", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"508", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"508", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"558", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"558", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"610", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"610", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"666", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"666", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"730", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"730", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"796", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"796", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"868", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"868", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"948", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"948", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1032", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1032", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1123", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1123", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1224", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"1224", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1330", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1330", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1444", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1444", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1570", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1570", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1703", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1703", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1846", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"1846", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2004", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2004", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2170", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2170", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2348", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2348", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2544", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2544", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2750", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"2750", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2972", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2972", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3214", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3214", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3470", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3470", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3744", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"3744", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4043", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"4043", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4358", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4358", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4696", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4696", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5062", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5062", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5450", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5450", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5866", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"5866", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6314", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6314", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6790", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6790", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7298", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7298", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7846", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"7846", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8426", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"8426", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9046", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9046", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9714", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9714", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10420", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10420", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11174", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"11174", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11984", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"11984", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12842", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12842", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13756", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13756", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14737", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"14737", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15776", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"15776", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16882", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"16882", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18066", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18066", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19320", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"19320", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20654", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"20654", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22080", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"22080", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23590", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"23590", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25196", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"25196", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26910", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"26910", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28724", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"28724", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30651", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"30651", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32706", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"32706", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34880", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"34880", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37188", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"37188", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39646", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"39646", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42246", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"42246", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45004", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"45004", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47938", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"47938", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51040", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"51040", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54329", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"54329", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"57824", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"57824", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61518", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"61518", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65432", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"65432", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69586", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"69586", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"73976", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"73976", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78624", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"78624", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"83554", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"83554", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"88760", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"88760", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"94270", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"94270", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"100108", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"100108", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"106272", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"106272", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"112790", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"112790", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"119692", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"119692", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"126976", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"126976", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"134674", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"134674", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"142820", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"142820", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"151412", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"151412", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"160488", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"160488", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"170084", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"170084", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"180204", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"180204", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"190886", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"190886", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"202173", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"202173", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"214072", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"214072", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"226624", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"226624", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"239880", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"239880", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"273", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"253846", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"253846", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"268574", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"268574", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"284116", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"284116", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"300486", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"300486", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"317740", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"317740", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"335936", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"335936", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"355094", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"355094", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"375276", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"375276", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"396550", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"396550", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"418938", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"418938", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"442512", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"442512", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"467348", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"467348", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"493474", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"493474", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"520972", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"520972", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"549926", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"549926", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"580373", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"580373", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"612404", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"612404", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"646114", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"646114", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"681550", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"681550", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"718812", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"718812", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"758009", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"758009", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"799196", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"799196", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"842488", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"842488", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"888006", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"888006", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"935818", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"935818", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"986054", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"986054", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1038848", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"1038848", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1094282", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1094282", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1152502", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1152502", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1213662", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1213662", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1277856", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1277856", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1345250", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"1345250", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1416018", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1416018", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1490270", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1490270", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1568194", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1568194", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1649984", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1649984", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1735772", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"1735772", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1825768", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1825768", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1920192", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1920192", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2019198", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2019198", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2123022", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2123022", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2231912", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"2231912", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"357", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2346048", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2346048", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2465696", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2465696", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2591134", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2591134", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2722572", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"2722572", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2860311", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"2860311", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3004662", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3004662", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3155868", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3155868", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3314268", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3314268", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3480214", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3480214", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3653986", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"3653986", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3835964", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3835964", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4026546", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4026546", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4226052", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4226052", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4434912", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"4434912", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4653572", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"4653572", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4882402", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4882402", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5121884", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5121884", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5372520", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5372520", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5634736", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5634736", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5909070", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"5909070", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6196092", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6196092", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"399", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6496282", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6496282", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6810252", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6810252", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7138638", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"7138638", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7481992", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"7481992", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7841000", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7841000", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8216376", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8216376", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8608750", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8608750", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9018892", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"9018892", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9447606", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"9447606", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9895606", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9895606", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10363760", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10363760", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10852969", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10852969", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11364045", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"11364045", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11897962", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"11897962", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12455730", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"12455730", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"429", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13038274", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"13038274", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13646684", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"13646684", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14282096", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"14282096", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14945556", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"14945556", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15638286", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"15638286", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16361562", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"16361562", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"441", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17116566", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"17116566", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17904672", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"17904672", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18727306", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"18727306", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19585808", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"19585808", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20481716", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"20481716", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21416628", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"21416628", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22392056", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"22392056", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23409724", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"23409724", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24471424", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"24471424", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25578860", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"25578860", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26733962", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"26733962", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27938738", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"27938738", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29195106", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"29195106", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30505228", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"30505228", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31871350", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"31871350", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33295632", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"33295632", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34780492", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"34780492", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36328444", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"36328444", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37941918", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"37941918", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39623616", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"39623616", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41376349", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"41376349", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"483", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43202848", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"43202848", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45106136", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"45106136", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47089352", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"47089352", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49155562", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"49155562", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51308146", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"51308146", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53550608", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"53550608", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55886390", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"55886390", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58319264", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"58319264", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60853146", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"60853146", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"501", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63491892", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"63491892", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66239714", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"66239714", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69100984", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"69100984", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"507", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72080018", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"72080018", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"509", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"75181518", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"75181518", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"511", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78410360", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"78410360", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"513", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81771378", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"81771378", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"85269812", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"85269812", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"517", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"88911102", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"88911102", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"519", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92700656", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"92700656", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"521", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96644314", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"96644314", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"523", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"100748140", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"100748140", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105018176", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"105018176", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"527", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"109460934", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"109460934", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"529", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"114083168", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"114083168", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"531", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"118891628", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"118891628", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"533", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"123893568", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"123893568", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"129096506", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"129096506", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"537", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"134507980", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"134507980", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"539", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"140136064", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"140136064", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"541", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"145989130", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"145989130", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"543", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"152075584", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"152075584", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"158404413", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"158404413", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"547", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"164984934", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"164984934", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"549", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"171826514", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"171826514", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"551", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"178939154", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"178939154", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"553", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"186333212", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"186333212", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"194019132", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"194019132", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"557", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"202008028", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"202008028", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"559", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"210311418", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"210311418", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"561", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"218940932", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"218940932", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"563", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"227908921", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"227908921", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"237228186", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"237228186", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"567", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"246911668", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"246911668", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"569", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"256973092", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"256973092", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"571", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"267426674", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"267426674", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"573", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"278286812", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"278286812", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"289568746", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"289568746", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"577", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"301288258", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"301288258", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"579", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"313461356", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"313461356", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"581", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"326104956", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"326104956", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"583", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"339236576", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"339236576", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"352874002", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"352874002", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"587", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"367036004", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"367036004", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"589", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"381742016", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"381742016", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"591", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"397011790", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"397011790", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"593", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"412866144", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"412866144", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"429326628", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"429326628", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"597", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"446415170", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"446415170", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"599", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"464154848", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"464154848", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"601", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"482569550", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"482569550", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"603", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"501683606", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"501683606", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"521522588", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"521522588", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"607", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"542112966", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"542112966", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"609", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"563481722", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"563481722", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"611", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"585657184", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"585657184", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"613", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"608668667", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"608668667", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"632546080", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"632546080", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"617", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"657320794", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"657320794", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"619", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"683025258", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"683025258", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"621", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"709692616", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"709692616", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"623", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"737357586", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"737357586", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"766056084", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"766056084", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"627", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"795824812", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"795824812", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"629", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"826702184", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"826702184", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"631", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"858727936", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"858727936", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"633", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"891942688", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"891942688", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"926388932", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"926388932", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"637", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"962110604", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"962110604", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"639", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"999152658", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"999152658", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"641", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1037562064", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1037562064", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"643", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1077387392", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1077387392", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1118678364", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"1118678364", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"647", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1161486884", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1161486884", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"649", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1205866626", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1205866626", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"651", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1251872554", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1251872554", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"653", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1299562016", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1299562016", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1348994292", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"1348994292", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"657", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1400230128", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1400230128", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"659", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1453332852", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1453332852", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"661", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1508367918", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1508367918", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"663", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1565402430", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1565402430", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1624506294", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"1624506294", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"667", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1685751760", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1685751760", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"669", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1749212920", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1749212920", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"671", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1814966918", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1814966918", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"673", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1883093474", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1883093474", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1953674364", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"1953674364", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"677", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2026794688", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2026794688", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"679", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2102542372", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2102542372", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"681", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2181007648", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2181007648", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"683", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2262284352", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"2262284352", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2346469431", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"2346469431", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"687", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2433662402", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2433662402", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"689", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2523966702", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2523966702", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"691", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2617489186", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2617489186", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"693", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2714339568", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2714339568", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2814631834", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"2814631834", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"697", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2918483712", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2918483712", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"699", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3026016120", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3026016120", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"701", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3137354618", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3137354618", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"703", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3252628874", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"3252628874", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3371972100", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"3371972100", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"707", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3495522558", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3495522558", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"709", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3623423024", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3623423024", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"711", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3755820196", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3755820196", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"713", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3892866276", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3892866276", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4034718414", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"4034718414", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"717", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4181538106", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4181538106", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"719", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4333492840", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4333492840", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"721", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4490755528", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4490755528", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"723", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4653503897", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"4653503897", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4821922194", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"4821922194", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"727", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4996200614", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4996200614", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"729", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5176534676", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5176534676", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"731", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5363126994", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5363126994", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"733", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5556186704", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5556186704", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5755928824", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"5755928824", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"737", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5962576100", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5962576100", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"739", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6176358416", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6176358416", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"741", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6397512154", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6397512154", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"743", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6626282112", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"6626282112", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6862920898", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"6862920898", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"747", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7107688298", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7107688298", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"749", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7360853252", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7360853252", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"751", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7622693260", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7622693260", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"753", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7893493726", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"7893493726", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8173550026", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"8173550026", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"757", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8463166904", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8463166904", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"759", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8762657804", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8762657804", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"761", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9072347039", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9072347039", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"763", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9392569162", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"9392569162", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9723668312", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"9723668312", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"767", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10066000452", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10066000452", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"769", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10419932752", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10419932752", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"771", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10785842930", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10785842930", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"773", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11164121566", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"11164121566", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11555171508", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"11555171508", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"777", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11959407186", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11959407186", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"779", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12377257050", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12377257050", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"781", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12809162946", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12809162946", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"783", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13255579456", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"13255579456", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13716976418", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"13716976418", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"787", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14193838310", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"14193838310", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"789", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14686663600", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14686663600", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"791", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15195967356", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"15195967356", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"793", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15722280656", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"15722280656", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16266149910", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"16266149910", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"797", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16828139616", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"16828139616", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"799", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17408831750", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"17408831750", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"801", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18008825104", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"18008825104", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"803", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18628738162", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"18628738162", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19269208490", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"19269208490", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"807", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19930892098", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"19930892098", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"809", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20614466412", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"20614466412", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"811", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21320629704", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"21320629704", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"813", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22050100448", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"22050100448", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22803620424", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"22803620424", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"817", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23581954168", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"23581954168", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"819", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24385888334", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"24385888334", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"821", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25216234946", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"25216234946", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"823", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26073830846", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"26073830846", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26959537100", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"26959537100", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"827", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27874242368", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"27874242368", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"829", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28818862386", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"28818862386", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"831", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29794339392", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"29794339392", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"833", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30801645648", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"30801645648", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31841782948", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"31841782948", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"837", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32915782060", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"32915782060", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"839", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34024706420", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"34024706420", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"841", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35169651661", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"35169651661", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"843", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36351745088", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"36351745088", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37572149538", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"37572149538", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"847", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38832062946", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"38832062946", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"849", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40132717858", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"40132717858", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"851", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41475385458", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"41475385458", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"853", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42861375180", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"42861375180", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44292034268", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"44292034268", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"857", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45768751968", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"45768751968", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"859", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47292959216", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"47292959216", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"861", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48866128216", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"48866128216", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"863", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50489776854", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"50489776854", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52165468412", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"52165468412", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"867", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53894811222", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"53894811222", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"869", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55679463278", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"55679463278", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"871", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"57521132000", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"57521132000", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"873", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"59421573972", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"59421573972", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61382599744", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"61382599744", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"877", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63406073694", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"63406073694", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"879", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65493913804", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"65493913804", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"881", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"67648096718", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"67648096718", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"883", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69870657664", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"69870657664", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72163690308", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"72163690308", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"887", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74529352070", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"74529352070", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"889", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76969864110", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"76969864110", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"891", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"79487511296", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"79487511296", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"893", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"82084647744", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"82084647744", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"84763696928", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"84763696928", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"897", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87527151732", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"87527151732", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"899", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90377580256", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"90377580256", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"901", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"93317626050", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"93317626050", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"903", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96350008257", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"96350008257", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"99477527724", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"99477527724", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"907", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"102703067334", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"102703067334", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"909", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"106029592288", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"106029592288", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"911", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"109460156510", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"109460156510", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"913", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"112997903106", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"112997903106", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"116646064800", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"116646064800", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"917", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"120407970636", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"120407970636", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"919", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"124287046608", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"124287046608", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"921", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128286816214", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"128286816214", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"923", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132410907530", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"132410907530", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"136663053985", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"136663053985", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"927", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"141047095072", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"141047095072", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"929", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"145566983804", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"145566983804", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"931", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"150226787644", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"150226787644", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"933", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"155030689424", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"155030689424", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"159982995152", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"159982995152", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"937", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"165088135166", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"165088135166", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"939", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"170350665234", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"170350665234", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"941", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"175775274772", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"175775274772", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"943", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"181366788224", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"181366788224", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"187130166362", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"187130166362", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"947", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"193070514960", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"193070514960", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"949", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"199193086380", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"199193086380", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"951", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"205503281142", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"205503281142", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"953", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"212006657038", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"212006657038", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"218708930978", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"218708930978", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"957", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"225615980834", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"225615980834", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"959", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"232733855032", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"232733855032", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"961", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"240068774696", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"240068774696", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"963", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"247627135752", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"247627135752", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"255415519070", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"255415519070", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"967", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"263440692898", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"263440692898", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"969", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"271709615288", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"271709615288", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"971", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"280229444790", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"280229444790", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"973", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"289007543226", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"289007543226", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"298051478458", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"298051478458", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"977", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"307369035668", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"307369035668", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"979", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"316968220508", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"316968220508", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"981", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"326857262240", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"326857262240", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"983", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"337044625632", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"337044625632", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"347539014532", " ", 
        SubscriptBox["\[Chi]", "17"]}], "+", 
       RowBox[{"347539014532", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"987", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"358349375398", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"358349375398", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"989", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"369484909880", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"369484909880", " ", 
        SubscriptBox["\[Chi]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"991", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"380955078810", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"380955078810", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"993", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"392769606192", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"392769606192", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"404938492504", " ", 
        SubscriptBox["\[Chi]", "19"]}], "+", 
       RowBox[{"404938492504", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"997", "/", "20"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"417472019138", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"417472019138", " ", 
        SubscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"999", "/", "20"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "50"],
     SeriesData[$CellContext`q, 0, {}, 18, 6000, 120],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
    Subscript[$CellContext`\[Chi], 9] + Subscript[$CellContext`\[Chi], 10], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Subscript[$CellContext`\[Chi], 15] + 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 17] + Subscript[$CellContext`\[Chi], 18], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 3] + 
     2 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 5] + 
     2 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 11] + 
     2 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3 Subscript[$CellContext`\[Chi], 13] + 
     3 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4 Subscript[$CellContext`\[Chi], 19] + 
     4 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4 Subscript[$CellContext`\[Chi], 1] + 
     4 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6 Subscript[$CellContext`\[Chi], 7] + 
     6 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6 Subscript[$CellContext`\[Chi], 9] + 
     6 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7 Subscript[$CellContext`\[Chi], 15] + 
     7 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9 Subscript[$CellContext`\[Chi], 17] + 
     9 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10 Subscript[$CellContext`\[Chi], 3] + 
     10 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12 Subscript[$CellContext`\[Chi], 5] + 
     12 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14 Subscript[$CellContext`\[Chi], 11] + 
     14 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16 Subscript[$CellContext`\[Chi], 13] + 
     16 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18 Subscript[$CellContext`\[Chi], 19] + 
     18 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22 Subscript[$CellContext`\[Chi], 1] + 
     22 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     24 Subscript[$CellContext`\[Chi], 7] + 
     24 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27 Subscript[$CellContext`\[Chi], 9] + 
     27 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     32 Subscript[$CellContext`\[Chi], 15] + 
     32 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     36 Subscript[$CellContext`\[Chi], 17] + 
     36 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     40 Subscript[$CellContext`\[Chi], 3] + 
     40 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     46 Subscript[$CellContext`\[Chi], 5] + 
     46 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     52 Subscript[$CellContext`\[Chi], 11] + 
     52 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     58 Subscript[$CellContext`\[Chi], 13] + 
     58 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     66 Subscript[$CellContext`\[Chi], 19] + 
     66 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     74 Subscript[$CellContext`\[Chi], 1] + 
     74 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     82 Subscript[$CellContext`\[Chi], 7] + 
     82 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     93 Subscript[$CellContext`\[Chi], 9] + 
     93 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     103 Subscript[$CellContext`\[Chi], 15] + 
     103 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     114 Subscript[$CellContext`\[Chi], 17] + 
     114 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     128 Subscript[$CellContext`\[Chi], 3] + 
     128 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     142 Subscript[$CellContext`\[Chi], 5] + 
     142 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     158 Subscript[$CellContext`\[Chi], 11] + 
     158 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     176 Subscript[$CellContext`\[Chi], 13] + 
     176 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     194 Subscript[$CellContext`\[Chi], 19] + 
     194 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     214 Subscript[$CellContext`\[Chi], 1] + 
     214 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     238 Subscript[$CellContext`\[Chi], 7] + 
     238 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     262 Subscript[$CellContext`\[Chi], 9] + 
     262 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     288 Subscript[$CellContext`\[Chi], 15] + 
     288 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     319 Subscript[$CellContext`\[Chi], 17] + 
     319 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     350 Subscript[$CellContext`\[Chi], 3] + 
     350 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     384 Subscript[$CellContext`\[Chi], 5] + 
     384 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     424 Subscript[$CellContext`\[Chi], 11] + 
     424 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     464 Subscript[$CellContext`\[Chi], 13] + 
     464 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     508 Subscript[$CellContext`\[Chi], 19] + 
     508 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     558 Subscript[$CellContext`\[Chi], 1] + 
     558 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     610 Subscript[$CellContext`\[Chi], 7] + 
     610 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     666 Subscript[$CellContext`\[Chi], 9] + 
     666 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     730 Subscript[$CellContext`\[Chi], 15] + 
     730 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     796 Subscript[$CellContext`\[Chi], 17] + 
     796 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     868 Subscript[$CellContext`\[Chi], 3] + 
     868 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     948 Subscript[$CellContext`\[Chi], 5] + 
     948 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1032 Subscript[$CellContext`\[Chi], 11] + 
     1032 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1123 Subscript[$CellContext`\[Chi], 13] + 
     1123 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1224 Subscript[$CellContext`\[Chi], 19] + 
     1224 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1330 Subscript[$CellContext`\[Chi], 1] + 
     1330 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1444 Subscript[$CellContext`\[Chi], 7] + 
     1444 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1570 Subscript[$CellContext`\[Chi], 9] + 
     1570 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1703 Subscript[$CellContext`\[Chi], 15] + 
     1703 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1846 Subscript[$CellContext`\[Chi], 17] + 
     1846 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      2004 Subscript[$CellContext`\[Chi], 3] + 
     2004 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2170 Subscript[$CellContext`\[Chi], 5] + 
     2170 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2348 Subscript[$CellContext`\[Chi], 11] + 
     2348 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      2544 Subscript[$CellContext`\[Chi], 13] + 
     2544 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      2750 Subscript[$CellContext`\[Chi], 19] + 
     2750 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      2972 Subscript[$CellContext`\[Chi], 1] + 
     2972 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3214 Subscript[$CellContext`\[Chi], 7] + 
     3214 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3470 Subscript[$CellContext`\[Chi], 9] + 
     3470 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      3744 Subscript[$CellContext`\[Chi], 15] + 
     3744 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      4043 Subscript[$CellContext`\[Chi], 17] + 
     4043 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      4358 Subscript[$CellContext`\[Chi], 3] + 
     4358 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4696 Subscript[$CellContext`\[Chi], 5] + 
     4696 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5062 Subscript[$CellContext`\[Chi], 11] + 
     5062 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      5450 Subscript[$CellContext`\[Chi], 13] + 
     5450 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      5866 Subscript[$CellContext`\[Chi], 19] + 
     5866 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      6314 Subscript[$CellContext`\[Chi], 1] + 
     6314 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6790 Subscript[$CellContext`\[Chi], 7] + 
     6790 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7298 Subscript[$CellContext`\[Chi], 9] + 
     7298 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      7846 Subscript[$CellContext`\[Chi], 15] + 
     7846 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      8426 Subscript[$CellContext`\[Chi], 17] + 
     8426 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      9046 Subscript[$CellContext`\[Chi], 3] + 
     9046 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9714 Subscript[$CellContext`\[Chi], 5] + 
     9714 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10420 Subscript[$CellContext`\[Chi], 11] + 
     10420 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 11174 Subscript[$CellContext`\[Chi], 13] + 
     11174 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 11984 Subscript[$CellContext`\[Chi], 19] + 
     11984 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 12842 Subscript[$CellContext`\[Chi], 1] + 
     12842 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      13756 Subscript[$CellContext`\[Chi], 7] + 
     13756 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      14737 Subscript[$CellContext`\[Chi], 9] + 
     14737 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 15776 Subscript[$CellContext`\[Chi], 15] + 
     15776 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 16882 Subscript[$CellContext`\[Chi], 17] + 
     16882 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 18066 Subscript[$CellContext`\[Chi], 3] + 
     18066 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      19320 Subscript[$CellContext`\[Chi], 5] + 
     19320 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      20654 Subscript[$CellContext`\[Chi], 11] + 
     20654 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 22080 Subscript[$CellContext`\[Chi], 13] + 
     22080 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 23590 Subscript[$CellContext`\[Chi], 19] + 
     23590 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 25196 Subscript[$CellContext`\[Chi], 1] + 
     25196 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      26910 Subscript[$CellContext`\[Chi], 7] + 
     26910 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      28724 Subscript[$CellContext`\[Chi], 9] + 
     28724 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 30651 Subscript[$CellContext`\[Chi], 15] + 
     30651 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 32706 Subscript[$CellContext`\[Chi], 17] + 
     32706 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 34880 Subscript[$CellContext`\[Chi], 3] + 
     34880 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      37188 Subscript[$CellContext`\[Chi], 5] + 
     37188 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      39646 Subscript[$CellContext`\[Chi], 11] + 
     39646 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 42246 Subscript[$CellContext`\[Chi], 13] + 
     42246 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 45004 Subscript[$CellContext`\[Chi], 19] + 
     45004 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 47938 Subscript[$CellContext`\[Chi], 1] + 
     47938 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      51040 Subscript[$CellContext`\[Chi], 7] + 
     51040 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      54329 Subscript[$CellContext`\[Chi], 9] + 
     54329 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 57824 Subscript[$CellContext`\[Chi], 15] + 
     57824 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 61518 Subscript[$CellContext`\[Chi], 17] + 
     61518 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 65432 Subscript[$CellContext`\[Chi], 3] + 
     65432 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      69586 Subscript[$CellContext`\[Chi], 5] + 
     69586 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      73976 Subscript[$CellContext`\[Chi], 11] + 
     73976 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 78624 Subscript[$CellContext`\[Chi], 13] + 
     78624 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 83554 Subscript[$CellContext`\[Chi], 19] + 
     83554 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 88760 Subscript[$CellContext`\[Chi], 1] + 
     88760 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      94270 Subscript[$CellContext`\[Chi], 7] + 
     94270 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      100108 Subscript[$CellContext`\[Chi], 9] + 
     100108 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 106272 Subscript[$CellContext`\[Chi], 15] + 
     106272 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 112790 Subscript[$CellContext`\[Chi], 17] + 
     112790 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 119692 Subscript[$CellContext`\[Chi], 3] + 
     119692 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 126976 Subscript[$CellContext`\[Chi], 5] + 
     126976 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 134674 Subscript[$CellContext`\[Chi], 11] + 
     134674 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 142820 Subscript[$CellContext`\[Chi], 13] + 
     142820 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 151412 Subscript[$CellContext`\[Chi], 19] + 
     151412 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 160488 Subscript[$CellContext`\[Chi], 1] + 
     160488 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 170084 Subscript[$CellContext`\[Chi], 7] + 
     170084 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 180204 Subscript[$CellContext`\[Chi], 9] + 
     180204 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 190886 Subscript[$CellContext`\[Chi], 15] + 
     190886 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 202173 Subscript[$CellContext`\[Chi], 17] + 
     202173 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 214072 Subscript[$CellContext`\[Chi], 3] + 
     214072 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 226624 Subscript[$CellContext`\[Chi], 5] + 
     226624 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 239880 Subscript[$CellContext`\[Chi], 11] + 
     239880 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 253846 Subscript[$CellContext`\[Chi], 13] + 
     253846 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 268574 Subscript[$CellContext`\[Chi], 19] + 
     268574 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 284116 Subscript[$CellContext`\[Chi], 1] + 
     284116 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 300486 Subscript[$CellContext`\[Chi], 7] + 
     300486 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 317740 Subscript[$CellContext`\[Chi], 9] + 
     317740 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 335936 Subscript[$CellContext`\[Chi], 15] + 
     335936 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 355094 Subscript[$CellContext`\[Chi], 17] + 
     355094 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 375276 Subscript[$CellContext`\[Chi], 3] + 
     375276 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 396550 Subscript[$CellContext`\[Chi], 5] + 
     396550 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 418938 Subscript[$CellContext`\[Chi], 11] + 
     418938 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 442512 Subscript[$CellContext`\[Chi], 13] + 
     442512 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 467348 Subscript[$CellContext`\[Chi], 19] + 
     467348 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 493474 Subscript[$CellContext`\[Chi], 1] + 
     493474 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 520972 Subscript[$CellContext`\[Chi], 7] + 
     520972 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 549926 Subscript[$CellContext`\[Chi], 9] + 
     549926 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 580373 Subscript[$CellContext`\[Chi], 15] + 
     580373 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 612404 Subscript[$CellContext`\[Chi], 17] + 
     612404 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 646114 Subscript[$CellContext`\[Chi], 3] + 
     646114 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 681550 Subscript[$CellContext`\[Chi], 5] + 
     681550 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 718812 Subscript[$CellContext`\[Chi], 11] + 
     718812 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 758009 Subscript[$CellContext`\[Chi], 13] + 
     758009 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 799196 Subscript[$CellContext`\[Chi], 19] + 
     799196 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 842488 Subscript[$CellContext`\[Chi], 1] + 
     842488 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 888006 Subscript[$CellContext`\[Chi], 7] + 
     888006 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 935818 Subscript[$CellContext`\[Chi], 9] + 
     935818 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 986054 Subscript[$CellContext`\[Chi], 15] + 
     986054 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1038848 Subscript[$CellContext`\[Chi], 17] + 
     1038848 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1094282 Subscript[$CellContext`\[Chi], 3] + 
     1094282 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1152502 Subscript[$CellContext`\[Chi], 5] + 
     1152502 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1213662 Subscript[$CellContext`\[Chi], 11] + 
     1213662 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1277856 Subscript[$CellContext`\[Chi], 13] + 
     1277856 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1345250 Subscript[$CellContext`\[Chi], 19] + 
     1345250 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1416018 Subscript[$CellContext`\[Chi], 1] + 
     1416018 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1490270 Subscript[$CellContext`\[Chi], 7] + 
     1490270 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1568194 Subscript[$CellContext`\[Chi], 9] + 
     1568194 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1649984 Subscript[$CellContext`\[Chi], 15] + 
     1649984 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1735772 Subscript[$CellContext`\[Chi], 17] + 
     1735772 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1825768 Subscript[$CellContext`\[Chi], 3] + 
     1825768 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1920192 Subscript[$CellContext`\[Chi], 5] + 
     1920192 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2019198 Subscript[$CellContext`\[Chi], 11] + 
     2019198 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2123022 Subscript[$CellContext`\[Chi], 13] + 
     2123022 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2231912 Subscript[$CellContext`\[Chi], 19] + 
     2231912 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2346048 Subscript[$CellContext`\[Chi], 1] + 
     2346048 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2465696 Subscript[$CellContext`\[Chi], 7] + 
     2465696 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2591134 Subscript[$CellContext`\[Chi], 9] + 
     2591134 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2722572 Subscript[$CellContext`\[Chi], 15] + 
     2722572 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2860311 Subscript[$CellContext`\[Chi], 17] + 
     2860311 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3004662 Subscript[$CellContext`\[Chi], 3] + 
     3004662 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 3155868 Subscript[$CellContext`\[Chi], 5] + 
     3155868 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 3314268 Subscript[$CellContext`\[Chi], 11] + 
     3314268 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3480214 Subscript[$CellContext`\[Chi], 13] + 
     3480214 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3653986 Subscript[$CellContext`\[Chi], 19] + 
     3653986 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3835964 Subscript[$CellContext`\[Chi], 1] + 
     3835964 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 4026546 Subscript[$CellContext`\[Chi], 7] + 
     4026546 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 4226052 Subscript[$CellContext`\[Chi], 9] + 
     4226052 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 4434912 Subscript[$CellContext`\[Chi], 15] + 
     4434912 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 4653572 Subscript[$CellContext`\[Chi], 17] + 
     4653572 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 4882402 Subscript[$CellContext`\[Chi], 3] + 
     4882402 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 5121884 Subscript[$CellContext`\[Chi], 5] + 
     5121884 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 5372520 Subscript[$CellContext`\[Chi], 11] + 
     5372520 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 5634736 Subscript[$CellContext`\[Chi], 13] + 
     5634736 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 5909070 Subscript[$CellContext`\[Chi], 19] + 
     5909070 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 6196092 Subscript[$CellContext`\[Chi], 1] + 
     6196092 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 6496282 Subscript[$CellContext`\[Chi], 7] + 
     6496282 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 6810252 Subscript[$CellContext`\[Chi], 9] + 
     6810252 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 7138638 Subscript[$CellContext`\[Chi], 15] + 
     7138638 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 7481992 Subscript[$CellContext`\[Chi], 17] + 
     7481992 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 7841000 Subscript[$CellContext`\[Chi], 3] + 
     7841000 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 8216376 Subscript[$CellContext`\[Chi], 5] + 
     8216376 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 8608750 Subscript[$CellContext`\[Chi], 11] + 
     8608750 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 9018892 Subscript[$CellContext`\[Chi], 13] + 
     9018892 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 9447606 Subscript[$CellContext`\[Chi], 19] + 
     9447606 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 9895606 Subscript[$CellContext`\[Chi], 1] + 
     9895606 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 10363760 Subscript[$CellContext`\[Chi], 7] + 
     10363760 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 10852969 Subscript[$CellContext`\[Chi], 9] + 
     10852969 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 11364045 Subscript[$CellContext`\[Chi], 15] + 
     11364045 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 11897962 Subscript[$CellContext`\[Chi], 17] + 
     11897962 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 12455730 Subscript[$CellContext`\[Chi], 3] + 
     12455730 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 13038274 Subscript[$CellContext`\[Chi], 5] + 
     13038274 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 13646684 Subscript[$CellContext`\[Chi], 11] + 
     13646684 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 14282096 Subscript[$CellContext`\[Chi], 13] + 
     14282096 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 14945556 Subscript[$CellContext`\[Chi], 19] + 
     14945556 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 15638286 Subscript[$CellContext`\[Chi], 1] + 
     15638286 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 16361562 Subscript[$CellContext`\[Chi], 7] + 
     16361562 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 17116566 Subscript[$CellContext`\[Chi], 9] + 
     17116566 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 17904672 Subscript[$CellContext`\[Chi], 15] + 
     17904672 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 18727306 Subscript[$CellContext`\[Chi], 17] + 
     18727306 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 19585808 Subscript[$CellContext`\[Chi], 3] + 
     19585808 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 20481716 Subscript[$CellContext`\[Chi], 5] + 
     20481716 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 21416628 Subscript[$CellContext`\[Chi], 11] + 
     21416628 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 22392056 Subscript[$CellContext`\[Chi], 13] + 
     22392056 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 23409724 Subscript[$CellContext`\[Chi], 19] + 
     23409724 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 24471424 Subscript[$CellContext`\[Chi], 1] + 
     24471424 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 25578860 Subscript[$CellContext`\[Chi], 7] + 
     25578860 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 26733962 Subscript[$CellContext`\[Chi], 9] + 
     26733962 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 27938738 Subscript[$CellContext`\[Chi], 15] + 
     27938738 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 29195106 Subscript[$CellContext`\[Chi], 17] + 
     29195106 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 30505228 Subscript[$CellContext`\[Chi], 3] + 
     30505228 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 31871350 Subscript[$CellContext`\[Chi], 5] + 
     31871350 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 33295632 Subscript[$CellContext`\[Chi], 11] + 
     33295632 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 34780492 Subscript[$CellContext`\[Chi], 13] + 
     34780492 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 36328444 Subscript[$CellContext`\[Chi], 19] + 
     36328444 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 37941918 Subscript[$CellContext`\[Chi], 1] + 
     37941918 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 39623616 Subscript[$CellContext`\[Chi], 7] + 
     39623616 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 41376349 Subscript[$CellContext`\[Chi], 9] + 
     41376349 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 43202848 Subscript[$CellContext`\[Chi], 15] + 
     43202848 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 45106136 Subscript[$CellContext`\[Chi], 17] + 
     45106136 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 47089352 Subscript[$CellContext`\[Chi], 3] + 
     47089352 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 49155562 Subscript[$CellContext`\[Chi], 5] + 
     49155562 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 51308146 Subscript[$CellContext`\[Chi], 11] + 
     51308146 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 53550608 Subscript[$CellContext`\[Chi], 13] + 
     53550608 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 55886390 Subscript[$CellContext`\[Chi], 19] + 
     55886390 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 58319264 Subscript[$CellContext`\[Chi], 1] + 
     58319264 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 60853146 Subscript[$CellContext`\[Chi], 7] + 
     60853146 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 63491892 Subscript[$CellContext`\[Chi], 9] + 
     63491892 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 66239714 Subscript[$CellContext`\[Chi], 15] + 
     66239714 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 69100984 Subscript[$CellContext`\[Chi], 17] + 
     69100984 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 72080018 Subscript[$CellContext`\[Chi], 3] + 
     72080018 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 75181518 Subscript[$CellContext`\[Chi], 5] + 
     75181518 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 78410360 Subscript[$CellContext`\[Chi], 11] + 
     78410360 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 81771378 Subscript[$CellContext`\[Chi], 13] + 
     81771378 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 85269812 Subscript[$CellContext`\[Chi], 19] + 
     85269812 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 88911102 Subscript[$CellContext`\[Chi], 1] + 
     88911102 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 92700656 Subscript[$CellContext`\[Chi], 7] + 
     92700656 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 96644314 Subscript[$CellContext`\[Chi], 9] + 
     96644314 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 100748140 Subscript[$CellContext`\[Chi], 15] + 
     100748140 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 105018176 Subscript[$CellContext`\[Chi], 17] + 
     105018176 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 109460934 Subscript[$CellContext`\[Chi], 3] + 
     109460934 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 114083168 Subscript[$CellContext`\[Chi], 5] + 
     114083168 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 118891628 Subscript[$CellContext`\[Chi], 11] + 
     118891628 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 123893568 Subscript[$CellContext`\[Chi], 13] + 
     123893568 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 129096506 Subscript[$CellContext`\[Chi], 19] + 
     129096506 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 134507980 Subscript[$CellContext`\[Chi], 1] + 
     134507980 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 140136064 Subscript[$CellContext`\[Chi], 7] + 
     140136064 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 145989130 Subscript[$CellContext`\[Chi], 9] + 
     145989130 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 152075584 Subscript[$CellContext`\[Chi], 15] + 
     152075584 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 158404413 Subscript[$CellContext`\[Chi], 17] + 
     158404413 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 164984934 Subscript[$CellContext`\[Chi], 3] + 
     164984934 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 171826514 Subscript[$CellContext`\[Chi], 5] + 
     171826514 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 178939154 Subscript[$CellContext`\[Chi], 11] + 
     178939154 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 186333212 Subscript[$CellContext`\[Chi], 13] + 
     186333212 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 194019132 Subscript[$CellContext`\[Chi], 19] + 
     194019132 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 202008028 Subscript[$CellContext`\[Chi], 1] + 
     202008028 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 210311418 Subscript[$CellContext`\[Chi], 7] + 
     210311418 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 218940932 Subscript[$CellContext`\[Chi], 9] + 
     218940932 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 227908921 Subscript[$CellContext`\[Chi], 15] + 
     227908921 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 237228186 Subscript[$CellContext`\[Chi], 17] + 
     237228186 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 246911668 Subscript[$CellContext`\[Chi], 3] + 
     246911668 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 256973092 Subscript[$CellContext`\[Chi], 5] + 
     256973092 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 267426674 Subscript[$CellContext`\[Chi], 11] + 
     267426674 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 278286812 Subscript[$CellContext`\[Chi], 13] + 
     278286812 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 289568746 Subscript[$CellContext`\[Chi], 19] + 
     289568746 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 301288258 Subscript[$CellContext`\[Chi], 1] + 
     301288258 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 313461356 Subscript[$CellContext`\[Chi], 7] + 
     313461356 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 326104956 Subscript[$CellContext`\[Chi], 9] + 
     326104956 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 339236576 Subscript[$CellContext`\[Chi], 15] + 
     339236576 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 352874002 Subscript[$CellContext`\[Chi], 17] + 
     352874002 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 367036004 Subscript[$CellContext`\[Chi], 3] + 
     367036004 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 381742016 Subscript[$CellContext`\[Chi], 5] + 
     381742016 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 397011790 Subscript[$CellContext`\[Chi], 11] + 
     397011790 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 412866144 Subscript[$CellContext`\[Chi], 13] + 
     412866144 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 429326628 Subscript[$CellContext`\[Chi], 19] + 
     429326628 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 446415170 Subscript[$CellContext`\[Chi], 1] + 
     446415170 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 464154848 Subscript[$CellContext`\[Chi], 7] + 
     464154848 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 482569550 Subscript[$CellContext`\[Chi], 9] + 
     482569550 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 501683606 Subscript[$CellContext`\[Chi], 15] + 
     501683606 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 521522588 Subscript[$CellContext`\[Chi], 17] + 
     521522588 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 542112966 Subscript[$CellContext`\[Chi], 3] + 
     542112966 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 563481722 Subscript[$CellContext`\[Chi], 5] + 
     563481722 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 585657184 Subscript[$CellContext`\[Chi], 11] + 
     585657184 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 608668667 Subscript[$CellContext`\[Chi], 13] + 
     608668667 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 632546080 Subscript[$CellContext`\[Chi], 19] + 
     632546080 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 657320794 Subscript[$CellContext`\[Chi], 1] + 
     657320794 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 683025258 Subscript[$CellContext`\[Chi], 7] + 
     683025258 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 709692616 Subscript[$CellContext`\[Chi], 9] + 
     709692616 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 737357586 Subscript[$CellContext`\[Chi], 15] + 
     737357586 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 766056084 Subscript[$CellContext`\[Chi], 17] + 
     766056084 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 795824812 Subscript[$CellContext`\[Chi], 3] + 
     795824812 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 826702184 Subscript[$CellContext`\[Chi], 5] + 
     826702184 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 858727936 Subscript[$CellContext`\[Chi], 11] + 
     858727936 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 891942688 Subscript[$CellContext`\[Chi], 13] + 
     891942688 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 926388932 Subscript[$CellContext`\[Chi], 19] + 
     926388932 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 962110604 Subscript[$CellContext`\[Chi], 1] + 
     962110604 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 999152658 Subscript[$CellContext`\[Chi], 7] + 
     999152658 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1037562064 Subscript[$CellContext`\[Chi], 9] + 
     1037562064 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1077387392 Subscript[$CellContext`\[Chi], 15] + 
     1077387392 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1118678364 Subscript[$CellContext`\[Chi], 17] + 
     1118678364 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1161486884 Subscript[$CellContext`\[Chi], 3] + 
     1161486884 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1205866626 Subscript[$CellContext`\[Chi], 5] + 
     1205866626 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1251872554 Subscript[$CellContext`\[Chi], 11] + 
     1251872554 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1299562016 Subscript[$CellContext`\[Chi], 13] + 
     1299562016 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1348994292 Subscript[$CellContext`\[Chi], 19] + 
     1348994292 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1400230128 Subscript[$CellContext`\[Chi], 1] + 
     1400230128 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1453332852 Subscript[$CellContext`\[Chi], 7] + 
     1453332852 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1508367918 Subscript[$CellContext`\[Chi], 9] + 
     1508367918 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1565402430 Subscript[$CellContext`\[Chi], 15] + 
     1565402430 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1624506294 Subscript[$CellContext`\[Chi], 17] + 
     1624506294 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1685751760 Subscript[$CellContext`\[Chi], 3] + 
     1685751760 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1749212920 Subscript[$CellContext`\[Chi], 5] + 
     1749212920 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1814966918 Subscript[$CellContext`\[Chi], 11] + 
     1814966918 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1883093474 Subscript[$CellContext`\[Chi], 13] + 
     1883093474 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1953674364 Subscript[$CellContext`\[Chi], 19] + 
     1953674364 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2026794688 Subscript[$CellContext`\[Chi], 1] + 
     2026794688 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2102542372 Subscript[$CellContext`\[Chi], 7] + 
     2102542372 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2181007648 Subscript[$CellContext`\[Chi], 9] + 
     2181007648 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2262284352 Subscript[$CellContext`\[Chi], 15] + 
     2262284352 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2346469431 Subscript[$CellContext`\[Chi], 17] + 
     2346469431 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2433662402 Subscript[$CellContext`\[Chi], 3] + 
     2433662402 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2523966702 Subscript[$CellContext`\[Chi], 5] + 
     2523966702 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2617489186 Subscript[$CellContext`\[Chi], 11] + 
     2617489186 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2714339568 Subscript[$CellContext`\[Chi], 13] + 
     2714339568 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2814631834 Subscript[$CellContext`\[Chi], 19] + 
     2814631834 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2918483712 Subscript[$CellContext`\[Chi], 1] + 
     2918483712 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3026016120 Subscript[$CellContext`\[Chi], 7] + 
     3026016120 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3137354618 Subscript[$CellContext`\[Chi], 9] + 
     3137354618 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 3252628874 Subscript[$CellContext`\[Chi], 15] + 
     3252628874 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 3371972100 Subscript[$CellContext`\[Chi], 17] + 
     3371972100 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 3495522558 Subscript[$CellContext`\[Chi], 3] + 
     3495522558 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3623423024 Subscript[$CellContext`\[Chi], 5] + 
     3623423024 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3755820196 Subscript[$CellContext`\[Chi], 11] + 
     3755820196 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 3892866276 Subscript[$CellContext`\[Chi], 13] + 
     3892866276 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4034718414 Subscript[$CellContext`\[Chi], 19] + 
     4034718414 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4181538106 Subscript[$CellContext`\[Chi], 1] + 
     4181538106 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4333492840 Subscript[$CellContext`\[Chi], 7] + 
     4333492840 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4490755528 Subscript[$CellContext`\[Chi], 9] + 
     4490755528 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4653503897 Subscript[$CellContext`\[Chi], 15] + 
     4653503897 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4821922194 Subscript[$CellContext`\[Chi], 17] + 
     4821922194 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4996200614 Subscript[$CellContext`\[Chi], 3] + 
     4996200614 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 5176534676 Subscript[$CellContext`\[Chi], 5] + 
     5176534676 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 5363126994 Subscript[$CellContext`\[Chi], 11] + 
     5363126994 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 5556186704 Subscript[$CellContext`\[Chi], 13] + 
     5556186704 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 5755928824 Subscript[$CellContext`\[Chi], 19] + 
     5755928824 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 5962576100 Subscript[$CellContext`\[Chi], 1] + 
     5962576100 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 6176358416 Subscript[$CellContext`\[Chi], 7] + 
     6176358416 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 6397512154 Subscript[$CellContext`\[Chi], 9] + 
     6397512154 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 6626282112 Subscript[$CellContext`\[Chi], 15] + 
     6626282112 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 6862920898 Subscript[$CellContext`\[Chi], 17] + 
     6862920898 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 7107688298 Subscript[$CellContext`\[Chi], 3] + 
     7107688298 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 7360853252 Subscript[$CellContext`\[Chi], 5] + 
     7360853252 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 7622693260 Subscript[$CellContext`\[Chi], 11] + 
     7622693260 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 7893493726 Subscript[$CellContext`\[Chi], 13] + 
     7893493726 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 8173550026 Subscript[$CellContext`\[Chi], 19] + 
     8173550026 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 8463166904 Subscript[$CellContext`\[Chi], 1] + 
     8463166904 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 8762657804 Subscript[$CellContext`\[Chi], 7] + 
     8762657804 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 9072347039 Subscript[$CellContext`\[Chi], 9] + 
     9072347039 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 9392569162 Subscript[$CellContext`\[Chi], 15] + 
     9392569162 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 9723668312 Subscript[$CellContext`\[Chi], 17] + 
     9723668312 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 10066000452 Subscript[$CellContext`\[Chi], 3] + 
     10066000452 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 10419932752 Subscript[$CellContext`\[Chi], 5] + 
     10419932752 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 10785842930 Subscript[$CellContext`\[Chi], 11] + 
     10785842930 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 11164121566 Subscript[$CellContext`\[Chi], 13] + 
     11164121566 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 11555171508 Subscript[$CellContext`\[Chi], 19] + 
     11555171508 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 11959407186 Subscript[$CellContext`\[Chi], 1] + 
     11959407186 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 12377257050 Subscript[$CellContext`\[Chi], 7] + 
     12377257050 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 12809162946 Subscript[$CellContext`\[Chi], 9] + 
     12809162946 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 13255579456 Subscript[$CellContext`\[Chi], 15] + 
     13255579456 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 13716976418 Subscript[$CellContext`\[Chi], 17] + 
     13716976418 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 14193838310 Subscript[$CellContext`\[Chi], 3] + 
     14193838310 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 14686663600 Subscript[$CellContext`\[Chi], 5] + 
     14686663600 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 15195967356 Subscript[$CellContext`\[Chi], 11] + 
     15195967356 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 15722280656 Subscript[$CellContext`\[Chi], 13] + 
     15722280656 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 16266149910 Subscript[$CellContext`\[Chi], 19] + 
     16266149910 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 16828139616 Subscript[$CellContext`\[Chi], 1] + 
     16828139616 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 17408831750 Subscript[$CellContext`\[Chi], 7] + 
     17408831750 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 18008825104 Subscript[$CellContext`\[Chi], 9] + 
     18008825104 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 18628738162 Subscript[$CellContext`\[Chi], 15] + 
     18628738162 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 19269208490 Subscript[$CellContext`\[Chi], 17] + 
     19269208490 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 19930892098 Subscript[$CellContext`\[Chi], 3] + 
     19930892098 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 20614466412 Subscript[$CellContext`\[Chi], 5] + 
     20614466412 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 21320629704 Subscript[$CellContext`\[Chi], 11] + 
     21320629704 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 22050100448 Subscript[$CellContext`\[Chi], 13] + 
     22050100448 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 22803620424 Subscript[$CellContext`\[Chi], 19] + 
     22803620424 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 23581954168 Subscript[$CellContext`\[Chi], 1] + 
     23581954168 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 24385888334 Subscript[$CellContext`\[Chi], 7] + 
     24385888334 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 25216234946 Subscript[$CellContext`\[Chi], 9] + 
     25216234946 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 26073830846 Subscript[$CellContext`\[Chi], 15] + 
     26073830846 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 26959537100 Subscript[$CellContext`\[Chi], 17] + 
     26959537100 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 27874242368 Subscript[$CellContext`\[Chi], 3] + 
     27874242368 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 28818862386 Subscript[$CellContext`\[Chi], 5] + 
     28818862386 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 29794339392 Subscript[$CellContext`\[Chi], 11] + 
     29794339392 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 30801645648 Subscript[$CellContext`\[Chi], 13] + 
     30801645648 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 31841782948 Subscript[$CellContext`\[Chi], 19] + 
     31841782948 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 32915782060 Subscript[$CellContext`\[Chi], 1] + 
     32915782060 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 34024706420 Subscript[$CellContext`\[Chi], 7] + 
     34024706420 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 35169651661 Subscript[$CellContext`\[Chi], 9] + 
     35169651661 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 36351745088 Subscript[$CellContext`\[Chi], 15] + 
     36351745088 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 37572149538 Subscript[$CellContext`\[Chi], 17] + 
     37572149538 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 38832062946 Subscript[$CellContext`\[Chi], 3] + 
     38832062946 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 40132717858 Subscript[$CellContext`\[Chi], 5] + 
     40132717858 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 41475385458 Subscript[$CellContext`\[Chi], 11] + 
     41475385458 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 42861375180 Subscript[$CellContext`\[Chi], 13] + 
     42861375180 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 44292034268 Subscript[$CellContext`\[Chi], 19] + 
     44292034268 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 45768751968 Subscript[$CellContext`\[Chi], 1] + 
     45768751968 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 47292959216 Subscript[$CellContext`\[Chi], 7] + 
     47292959216 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 48866128216 Subscript[$CellContext`\[Chi], 9] + 
     48866128216 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 50489776854 Subscript[$CellContext`\[Chi], 15] + 
     50489776854 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 52165468412 Subscript[$CellContext`\[Chi], 17] + 
     52165468412 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 53894811222 Subscript[$CellContext`\[Chi], 3] + 
     53894811222 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 55679463278 Subscript[$CellContext`\[Chi], 5] + 
     55679463278 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 57521132000 Subscript[$CellContext`\[Chi], 11] + 
     57521132000 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 59421573972 Subscript[$CellContext`\[Chi], 13] + 
     59421573972 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 61382599744 Subscript[$CellContext`\[Chi], 19] + 
     61382599744 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 63406073694 Subscript[$CellContext`\[Chi], 1] + 
     63406073694 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 65493913804 Subscript[$CellContext`\[Chi], 7] + 
     65493913804 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 67648096718 Subscript[$CellContext`\[Chi], 9] + 
     67648096718 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 69870657664 Subscript[$CellContext`\[Chi], 15] + 
     69870657664 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 72163690308 Subscript[$CellContext`\[Chi], 17] + 
     72163690308 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 74529352070 Subscript[$CellContext`\[Chi], 3] + 
     74529352070 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 76969864110 Subscript[$CellContext`\[Chi], 5] + 
     76969864110 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 79487511296 Subscript[$CellContext`\[Chi], 11] + 
     79487511296 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 82084647744 Subscript[$CellContext`\[Chi], 13] + 
     82084647744 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 84763696928 Subscript[$CellContext`\[Chi], 19] + 
     84763696928 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 87527151732 Subscript[$CellContext`\[Chi], 1] + 
     87527151732 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 90377580256 Subscript[$CellContext`\[Chi], 7] + 
     90377580256 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 93317626050 Subscript[$CellContext`\[Chi], 9] + 
     93317626050 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 96350008257 Subscript[$CellContext`\[Chi], 15] + 
     96350008257 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 99477527724 Subscript[$CellContext`\[Chi], 17] + 
     99477527724 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 102703067334 Subscript[$CellContext`\[Chi], 3] + 
     102703067334 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 106029592288 Subscript[$CellContext`\[Chi], 5] + 
     106029592288 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 109460156510 Subscript[$CellContext`\[Chi], 11] + 
     109460156510 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 112997903106 Subscript[$CellContext`\[Chi], 13] + 
     112997903106 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 116646064800 Subscript[$CellContext`\[Chi], 19] + 
     116646064800 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 120407970636 Subscript[$CellContext`\[Chi], 1] + 
     120407970636 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 124287046608 Subscript[$CellContext`\[Chi], 7] + 
     124287046608 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 128286816214 Subscript[$CellContext`\[Chi], 9] + 
     128286816214 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 132410907530 Subscript[$CellContext`\[Chi], 15] + 
     132410907530 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 136663053985 Subscript[$CellContext`\[Chi], 17] + 
     136663053985 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 141047095072 Subscript[$CellContext`\[Chi], 3] + 
     141047095072 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 145566983804 Subscript[$CellContext`\[Chi], 5] + 
     145566983804 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 150226787644 Subscript[$CellContext`\[Chi], 11] + 
     150226787644 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 155030689424 Subscript[$CellContext`\[Chi], 13] + 
     155030689424 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 159982995152 Subscript[$CellContext`\[Chi], 19] + 
     159982995152 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 165088135166 Subscript[$CellContext`\[Chi], 1] + 
     165088135166 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 170350665234 Subscript[$CellContext`\[Chi], 7] + 
     170350665234 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 175775274772 Subscript[$CellContext`\[Chi], 9] + 
     175775274772 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 181366788224 Subscript[$CellContext`\[Chi], 15] + 
     181366788224 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 187130166362 Subscript[$CellContext`\[Chi], 17] + 
     187130166362 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 193070514960 Subscript[$CellContext`\[Chi], 3] + 
     193070514960 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 199193086380 Subscript[$CellContext`\[Chi], 5] + 
     199193086380 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 205503281142 Subscript[$CellContext`\[Chi], 11] + 
     205503281142 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 212006657038 Subscript[$CellContext`\[Chi], 13] + 
     212006657038 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 218708930978 Subscript[$CellContext`\[Chi], 19] + 
     218708930978 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 225615980834 Subscript[$CellContext`\[Chi], 1] + 
     225615980834 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 232733855032 Subscript[$CellContext`\[Chi], 7] + 
     232733855032 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 240068774696 Subscript[$CellContext`\[Chi], 9] + 
     240068774696 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 247627135752 Subscript[$CellContext`\[Chi], 15] + 
     247627135752 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 255415519070 Subscript[$CellContext`\[Chi], 17] + 
     255415519070 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 263440692898 Subscript[$CellContext`\[Chi], 3] + 
     263440692898 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 271709615288 Subscript[$CellContext`\[Chi], 5] + 
     271709615288 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 280229444790 Subscript[$CellContext`\[Chi], 11] + 
     280229444790 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 289007543226 Subscript[$CellContext`\[Chi], 13] + 
     289007543226 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 298051478458 Subscript[$CellContext`\[Chi], 19] + 
     298051478458 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 307369035668 Subscript[$CellContext`\[Chi], 1] + 
     307369035668 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 316968220508 Subscript[$CellContext`\[Chi], 7] + 
     316968220508 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 326857262240 Subscript[$CellContext`\[Chi], 9] + 
     326857262240 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 337044625632 Subscript[$CellContext`\[Chi], 15] + 
     337044625632 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 347539014532 Subscript[$CellContext`\[Chi], 17] + 
     347539014532 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 358349375398 Subscript[$CellContext`\[Chi], 3] + 
     358349375398 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 369484909880 Subscript[$CellContext`\[Chi], 5] + 
     369484909880 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 380955078810 Subscript[$CellContext`\[Chi], 11] + 
     380955078810 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 392769606192 Subscript[$CellContext`\[Chi], 13] + 
     392769606192 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 404938492504 Subscript[$CellContext`\[Chi], 19] + 
     404938492504 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 417472019138 Subscript[$CellContext`\[Chi], 1] + 
     417472019138 Subscript[$CellContext`\[Chi], 2]}, 18, 6000, 120],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557203518664134*^9, 3.55720352606828*^9}}],

Cell["\<\
q^{3/20} \\left(\\chi _9+\\chi _{10}\\right)+\\sqrt[4]{q} \\left(\\chi _{15}+\
\\chi _{16}\\right)+q^{7/20} \\left(\\chi
   _{17}+\\chi _{18}\\right)+q^{9/20} \\left(2 \\chi _3+2 \\chi \
_4\\right)+q^{11/20} \\left(2 \\chi _5+2 \\chi
   _6\\right)+q^{13/20} \\left(2 \\chi _{11}+2 \\chi _{12}\\right)+q^{3/4} \
\\left(3 \\chi _{13}+3 \\chi
   _{14}\\right)+q^{17/20} \\left(4 \\chi _{19}+4 \\chi \
_{20}\\right)+q^{19/20} \\left(4 \\chi _1+4 \\chi
   _2\\right)+q^{21/20} \\left(6 \\chi _7+6 \\chi _8\\right)+q^{23/20} \
\\left(6 \\chi _9+6 \\chi _{10}\\right)+q^{5/4}
   \\left(7 \\chi _{15}+7 \\chi _{16}\\right)+q^{27/20} \\left(9 \\chi \
_{17}+9 \\chi _{18}\\right)+q^{29/20} \\left(10
   \\chi _3+10 \\chi _4\\right)+q^{31/20} \\left(12 \\chi _5+12 \\chi \
_6\\right)+q^{33/20} \\left(14 \\chi _{11}+14 \\chi
   _{12}\\right)+q^{7/4} \\left(16 \\chi _{13}+16 \\chi \
_{14}\\right)+q^{37/20} \\left(18 \\chi _{19}+18 \\chi
   _{20}\\right)+q^{39/20} \\left(22 \\chi _1+22 \\chi _2\\right)+q^{41/20} \
\\left(24 \\chi _7+24 \\chi
   _8\\right)+q^{43/20} \\left(27 \\chi _9+27 \\chi _{10}\\right)+q^{9/4} \
\\left(32 \\chi _{15}+32 \\chi
   _{16}\\right)+q^{47/20} \\left(36 \\chi _{17}+36 \\chi \
_{18}\\right)+q^{49/20} \\left(40 \\chi _3+40 \\chi
   _4\\right)+q^{51/20} \\left(46 \\chi _5+46 \\chi _6\\right)+q^{53/20} \
\\left(52 \\chi _{11}+52 \\chi
   _{12}\\right)+q^{11/4} \\left(58 \\chi _{13}+58 \\chi \
_{14}\\right)+q^{57/20} \\left(66 \\chi _{19}+66 \\chi
   _{20}\\right)+q^{59/20} \\left(74 \\chi _1+74 \\chi _2\\right)+q^{61/20} \
\\left(82 \\chi _7+82 \\chi
   _8\\right)+q^{63/20} \\left(93 \\chi _9+93 \\chi _{10}\\right)+q^{13/4} \
\\left(103 \\chi _{15}+103 \\chi
   _{16}\\right)+q^{67/20} \\left(114 \\chi _{17}+114 \\chi \
_{18}\\right)+q^{69/20} \\left(128 \\chi _3+128 \\chi
   _4\\right)+q^{71/20} \\left(142 \\chi _5+142 \\chi _6\\right)+q^{73/20} \
\\left(158 \\chi _{11}+158 \\chi
   _{12}\\right)+q^{15/4} \\left(176 \\chi _{13}+176 \\chi \
_{14}\\right)+q^{77/20} \\left(194 \\chi _{19}+194 \\chi
   _{20}\\right)+q^{79/20} \\left(214 \\chi _1+214 \\chi _2\\right)+q^{81/20} \
\\left(238 \\chi _7+238 \\chi
   _8\\right)+q^{83/20} \\left(262 \\chi _9+262 \\chi _{10}\\right)+q^{17/4} \
\\left(288 \\chi _{15}+288 \\chi
   _{16}\\right)+q^{87/20} \\left(319 \\chi _{17}+319 \\chi \
_{18}\\right)+q^{89/20} \\left(350 \\chi _3+350 \\chi
   _4\\right)+q^{91/20} \\left(384 \\chi _5+384 \\chi _6\\right)+q^{93/20} \
\\left(424 \\chi _{11}+424 \\chi
   _{12}\\right)+q^{19/4} \\left(464 \\chi _{13}+464 \\chi \
_{14}\\right)+q^{97/20} \\left(508 \\chi _{19}+508 \\chi
   _{20}\\right)+q^{99/20} \\left(558 \\chi _1+558 \\chi \
_2\\right)+q^{101/20} \\left(610 \\chi _7+610 \\chi
   _8\\right)+q^{103/20} \\left(666 \\chi _9+666 \\chi _{10}\\right)+q^{21/4} \
\\left(730 \\chi _{15}+730 \\chi
   _{16}\\right)+q^{107/20} \\left(796 \\chi _{17}+796 \\chi \
_{18}\\right)+q^{109/20} \\left(868 \\chi _3+868 \\chi
   _4\\right)+q^{111/20} \\left(948 \\chi _5+948 \\chi _6\\right)+q^{113/20} \
\\left(1032 \\chi _{11}+1032 \\chi
   _{12}\\right)+q^{23/4} \\left(1123 \\chi _{13}+1123 \\chi \
_{14}\\right)+q^{117/20} \\left(1224 \\chi _{19}+1224 \\chi
   _{20}\\right)+q^{119/20} \\left(1330 \\chi _1+1330 \\chi \
_2\\right)+q^{121/20} \\left(1444 \\chi _7+1444 \\chi
   _8\\right)+q^{123/20} \\left(1570 \\chi _9+1570 \\chi \
_{10}\\right)+q^{25/4} \\left(1703 \\chi _{15}+1703 \\chi
   _{16}\\right)+q^{127/20} \\left(1846 \\chi _{17}+1846 \\chi \
_{18}\\right)+q^{129/20} \\left(2004 \\chi _3+2004 \\chi
   _4\\right)+q^{131/20} \\left(2170 \\chi _5+2170 \\chi \
_6\\right)+q^{133/20} \\left(2348 \\chi _{11}+2348 \\chi
   _{12}\\right)+q^{27/4} \\left(2544 \\chi _{13}+2544 \\chi \
_{14}\\right)+q^{137/20} \\left(2750 \\chi _{19}+2750 \\chi
   _{20}\\right)+q^{139/20} \\left(2972 \\chi _1+2972 \\chi \
_2\\right)+q^{141/20} \\left(3214 \\chi _7+3214 \\chi
   _8\\right)+q^{143/20} \\left(3470 \\chi _9+3470 \\chi \
_{10}\\right)+q^{29/4} \\left(3744 \\chi _{15}+3744 \\chi
   _{16}\\right)+q^{147/20} \\left(4043 \\chi _{17}+4043 \\chi \
_{18}\\right)+q^{149/20} \\left(4358 \\chi _3+4358 \\chi
   _4\\right)+q^{151/20} \\left(4696 \\chi _5+4696 \\chi \
_6\\right)+q^{153/20} \\left(5062 \\chi _{11}+5062 \\chi
   _{12}\\right)+q^{31/4} \\left(5450 \\chi _{13}+5450 \\chi \
_{14}\\right)+q^{157/20} \\left(5866 \\chi _{19}+5866 \\chi
   _{20}\\right)+q^{159/20} \\left(6314 \\chi _1+6314 \\chi \
_2\\right)+q^{161/20} \\left(6790 \\chi _7+6790 \\chi
   _8\\right)+q^{163/20} \\left(7298 \\chi _9+7298 \\chi \
_{10}\\right)+q^{33/4} \\left(7846 \\chi _{15}+7846 \\chi
   _{16}\\right)+q^{167/20} \\left(8426 \\chi _{17}+8426 \\chi \
_{18}\\right)+q^{169/20} \\left(9046 \\chi _3+9046 \\chi
   _4\\right)+q^{171/20} \\left(9714 \\chi _5+9714 \\chi \
_6\\right)+q^{173/20} \\left(10420 \\chi _{11}+10420 \\chi
   _{12}\\right)+q^{35/4} \\left(11174 \\chi _{13}+11174 \\chi \
_{14}\\right)+q^{177/20} \\left(11984 \\chi _{19}+11984
   \\chi _{20}\\right)+q^{179/20} \\left(12842 \\chi _1+12842 \\chi \
_2\\right)+q^{181/20} \\left(13756 \\chi _7+13756
   \\chi _8\\right)+q^{183/20} \\left(14737 \\chi _9+14737 \\chi \
_{10}\\right)+q^{37/4} \\left(15776 \\chi _{15}+15776
   \\chi _{16}\\right)+q^{187/20} \\left(16882 \\chi _{17}+16882 \\chi \
_{18}\\right)+q^{189/20} \\left(18066 \\chi
   _3+18066 \\chi _4\\right)+q^{191/20} \\left(19320 \\chi _5+19320 \\chi \
_6\\right)+q^{193/20} \\left(20654 \\chi
   _{11}+20654 \\chi _{12}\\right)+q^{39/4} \\left(22080 \\chi _{13}+22080 \
\\chi _{14}\\right)+q^{197/20} \\left(23590
   \\chi _{19}+23590 \\chi _{20}\\right)+q^{199/20} \\left(25196 \\chi \
_1+25196 \\chi _2\\right)+q^{201/20} \\left(26910
   \\chi _7+26910 \\chi _8\\right)+q^{203/20} \\left(28724 \\chi _9+28724 \
\\chi _{10}\\right)+q^{41/4} \\left(30651 \\chi
   _{15}+30651 \\chi _{16}\\right)+q^{207/20} \\left(32706 \\chi _{17}+32706 \
\\chi _{18}\\right)+q^{209/20}
   \\left(34880 \\chi _3+34880 \\chi _4\\right)+q^{211/20} \\left(37188 \\chi \
_5+37188 \\chi _6\\right)+q^{213/20}
   \\left(39646 \\chi _{11}+39646 \\chi _{12}\\right)+q^{43/4} \\left(42246 \
\\chi _{13}+42246 \\chi
   _{14}\\right)+q^{217/20} \\left(45004 \\chi _{19}+45004 \\chi \
_{20}\\right)+q^{219/20} \\left(47938 \\chi _1+47938
   \\chi _2\\right)+q^{221/20} \\left(51040 \\chi _7+51040 \\chi \
_8\\right)+q^{223/20} \\left(54329 \\chi _9+54329 \\chi
   _{10}\\right)+q^{45/4} \\left(57824 \\chi _{15}+57824 \\chi \
_{16}\\right)+q^{227/20} \\left(61518 \\chi _{17}+61518
   \\chi _{18}\\right)+q^{229/20} \\left(65432 \\chi _3+65432 \\chi \
_4\\right)+q^{231/20} \\left(69586 \\chi _5+69586
   \\chi _6\\right)+q^{233/20} \\left(73976 \\chi _{11}+73976 \\chi \
_{12}\\right)+q^{47/4} \\left(78624 \\chi
   _{13}+78624 \\chi _{14}\\right)+q^{237/20} \\left(83554 \\chi _{19}+83554 \
\\chi _{20}\\right)+q^{239/20}
   \\left(88760 \\chi _1+88760 \\chi _2\\right)+q^{241/20} \\left(94270 \\chi \
_7+94270 \\chi _8\\right)+q^{243/20}
   \\left(100108 \\chi _9+100108 \\chi _{10}\\right)+q^{49/4} \\left(106272 \
\\chi _{15}+106272 \\chi
   _{16}\\right)+q^{247/20} \\left(112790 \\chi _{17}+112790 \\chi \
_{18}\\right)+q^{249/20} \\left(119692 \\chi
   _3+119692 \\chi _4\\right)+q^{251/20} \\left(126976 \\chi _5+126976 \\chi \
_6\\right)+q^{253/20} \\left(134674 \\chi
   _{11}+134674 \\chi _{12}\\right)+q^{51/4} \\left(142820 \\chi _{13}+142820 \
\\chi _{14}\\right)+q^{257/20}
   \\left(151412 \\chi _{19}+151412 \\chi _{20}\\right)+q^{259/20} \
\\left(160488 \\chi _1+160488 \\chi
   _2\\right)+q^{261/20} \\left(170084 \\chi _7+170084 \\chi \
_8\\right)+q^{263/20} \\left(180204 \\chi _9+180204 \\chi
   _{10}\\right)+q^{53/4} \\left(190886 \\chi _{15}+190886 \\chi \
_{16}\\right)+q^{267/20} \\left(202173 \\chi
   _{17}+202173 \\chi _{18}\\right)+q^{269/20} \\left(214072 \\chi _3+214072 \
\\chi _4\\right)+q^{271/20} \\left(226624
   \\chi _5+226624 \\chi _6\\right)+q^{273/20} \\left(239880 \\chi \
_{11}+239880 \\chi _{12}\\right)+q^{55/4}
   \\left(253846 \\chi _{13}+253846 \\chi _{14}\\right)+q^{277/20} \
\\left(268574 \\chi _{19}+268574 \\chi
   _{20}\\right)+q^{279/20} \\left(284116 \\chi _1+284116 \\chi \
_2\\right)+q^{281/20} \\left(300486 \\chi _7+300486
   \\chi _8\\right)+q^{283/20} \\left(317740 \\chi _9+317740 \\chi \
_{10}\\right)+q^{57/4} \\left(335936 \\chi
   _{15}+335936 \\chi _{16}\\right)+q^{287/20} \\left(355094 \\chi \
_{17}+355094 \\chi _{18}\\right)+q^{289/20}
   \\left(375276 \\chi _3+375276 \\chi _4\\right)+q^{291/20} \\left(396550 \
\\chi _5+396550 \\chi _6\\right)+q^{293/20}
   \\left(418938 \\chi _{11}+418938 \\chi _{12}\\right)+q^{59/4} \
\\left(442512 \\chi _{13}+442512 \\chi
   _{14}\\right)+q^{297/20} \\left(467348 \\chi _{19}+467348 \\chi \
_{20}\\right)+q^{299/20} \\left(493474 \\chi
   _1+493474 \\chi _2\\right)+q^{301/20} \\left(520972 \\chi _7+520972 \\chi \
_8\\right)+q^{303/20} \\left(549926 \\chi
   _9+549926 \\chi _{10}\\right)+q^{61/4} \\left(580373 \\chi _{15}+580373 \
\\chi _{16}\\right)+q^{307/20} \\left(612404
   \\chi _{17}+612404 \\chi _{18}\\right)+q^{309/20} \\left(646114 \\chi \
_3+646114 \\chi _4\\right)+q^{311/20}
   \\left(681550 \\chi _5+681550 \\chi _6\\right)+q^{313/20} \\left(718812 \
\\chi _{11}+718812 \\chi
   _{12}\\right)+q^{63/4} \\left(758009 \\chi _{13}+758009 \\chi \
_{14}\\right)+q^{317/20} \\left(799196 \\chi
   _{19}+799196 \\chi _{20}\\right)+q^{319/20} \\left(842488 \\chi _1+842488 \
\\chi _2\\right)+q^{321/20} \\left(888006
   \\chi _7+888006 \\chi _8\\right)+q^{323/20} \\left(935818 \\chi _9+935818 \
\\chi _{10}\\right)+q^{65/4} \\left(986054
   \\chi _{15}+986054 \\chi _{16}\\right)+q^{327/20} \\left(1038848 \\chi \
_{17}+1038848 \\chi _{18}\\right)+q^{329/20}
   \\left(1094282 \\chi _3+1094282 \\chi _4\\right)+q^{331/20} \\left(1152502 \
\\chi _5+1152502 \\chi
   _6\\right)+q^{333/20} \\left(1213662 \\chi _{11}+1213662 \\chi \
_{12}\\right)+q^{67/4} \\left(1277856 \\chi
   _{13}+1277856 \\chi _{14}\\right)+q^{337/20} \\left(1345250 \\chi \
_{19}+1345250 \\chi _{20}\\right)+q^{339/20}
   \\left(1416018 \\chi _1+1416018 \\chi _2\\right)+q^{341/20} \\left(1490270 \
\\chi _7+1490270 \\chi
   _8\\right)+q^{343/20} \\left(1568194 \\chi _9+1568194 \\chi \
_{10}\\right)+q^{69/4} \\left(1649984 \\chi
   _{15}+1649984 \\chi _{16}\\right)+q^{347/20} \\left(1735772 \\chi \
_{17}+1735772 \\chi _{18}\\right)+q^{349/20}
   \\left(1825768 \\chi _3+1825768 \\chi _4\\right)+q^{351/20} \\left(1920192 \
\\chi _5+1920192 \\chi
   _6\\right)+q^{353/20} \\left(2019198 \\chi _{11}+2019198 \\chi \
_{12}\\right)+q^{71/4} \\left(2123022 \\chi
   _{13}+2123022 \\chi _{14}\\right)+q^{357/20} \\left(2231912 \\chi \
_{19}+2231912 \\chi _{20}\\right)+q^{359/20}
   \\left(2346048 \\chi _1+2346048 \\chi _2\\right)+q^{361/20} \\left(2465696 \
\\chi _7+2465696 \\chi
   _8\\right)+q^{363/20} \\left(2591134 \\chi _9+2591134 \\chi \
_{10}\\right)+q^{73/4} \\left(2722572 \\chi
   _{15}+2722572 \\chi _{16}\\right)+q^{367/20} \\left(2860311 \\chi \
_{17}+2860311 \\chi _{18}\\right)+q^{369/20}
   \\left(3004662 \\chi _3+3004662 \\chi _4\\right)+q^{371/20} \\left(3155868 \
\\chi _5+3155868 \\chi
   _6\\right)+q^{373/20} \\left(3314268 \\chi _{11}+3314268 \\chi \
_{12}\\right)+q^{75/4} \\left(3480214 \\chi
   _{13}+3480214 \\chi _{14}\\right)+q^{377/20} \\left(3653986 \\chi \
_{19}+3653986 \\chi _{20}\\right)+q^{379/20}
   \\left(3835964 \\chi _1+3835964 \\chi _2\\right)+q^{381/20} \\left(4026546 \
\\chi _7+4026546 \\chi
   _8\\right)+q^{383/20} \\left(4226052 \\chi _9+4226052 \\chi \
_{10}\\right)+q^{77/4} \\left(4434912 \\chi
   _{15}+4434912 \\chi _{16}\\right)+q^{387/20} \\left(4653572 \\chi \
_{17}+4653572 \\chi _{18}\\right)+q^{389/20}
   \\left(4882402 \\chi _3+4882402 \\chi _4\\right)+q^{391/20} \\left(5121884 \
\\chi _5+5121884 \\chi
   _6\\right)+q^{393/20} \\left(5372520 \\chi _{11}+5372520 \\chi \
_{12}\\right)+q^{79/4} \\left(5634736 \\chi
   _{13}+5634736 \\chi _{14}\\right)+q^{397/20} \\left(5909070 \\chi \
_{19}+5909070 \\chi _{20}\\right)+q^{399/20}
   \\left(6196092 \\chi _1+6196092 \\chi _2\\right)+q^{401/20} \\left(6496282 \
\\chi _7+6496282 \\chi
   _8\\right)+q^{403/20} \\left(6810252 \\chi _9+6810252 \\chi \
_{10}\\right)+q^{81/4} \\left(7138638 \\chi
   _{15}+7138638 \\chi _{16}\\right)+q^{407/20} \\left(7481992 \\chi \
_{17}+7481992 \\chi _{18}\\right)+q^{409/20}
   \\left(7841000 \\chi _3+7841000 \\chi _4\\right)+q^{411/20} \\left(8216376 \
\\chi _5+8216376 \\chi
   _6\\right)+q^{413/20} \\left(8608750 \\chi _{11}+8608750 \\chi \
_{12}\\right)+q^{83/4} \\left(9018892 \\chi
   _{13}+9018892 \\chi _{14}\\right)+q^{417/20} \\left(9447606 \\chi \
_{19}+9447606 \\chi _{20}\\right)+q^{419/20}
   \\left(9895606 \\chi _1+9895606 \\chi _2\\right)+q^{421/20} \
\\left(10363760 \\chi _7+10363760 \\chi
   _8\\right)+q^{423/20} \\left(10852969 \\chi _9+10852969 \\chi \
_{10}\\right)+q^{85/4} \\left(11364045 \\chi
   _{15}+11364045 \\chi _{16}\\right)+q^{427/20} \\left(11897962 \\chi \
_{17}+11897962 \\chi _{18}\\right)+q^{429/20}
   \\left(12455730 \\chi _3+12455730 \\chi _4\\right)+q^{431/20} \
\\left(13038274 \\chi _5+13038274 \\chi
   _6\\right)+q^{433/20} \\left(13646684 \\chi _{11}+13646684 \\chi \
_{12}\\right)+q^{87/4} \\left(14282096 \\chi
   _{13}+14282096 \\chi _{14}\\right)+q^{437/20} \\left(14945556 \\chi \
_{19}+14945556 \\chi _{20}\\right)+q^{439/20}
   \\left(15638286 \\chi _1+15638286 \\chi _2\\right)+q^{441/20} \
\\left(16361562 \\chi _7+16361562 \\chi
   _8\\right)+q^{443/20} \\left(17116566 \\chi _9+17116566 \\chi \
_{10}\\right)+q^{89/4} \\left(17904672 \\chi
   _{15}+17904672 \\chi _{16}\\right)+q^{447/20} \\left(18727306 \\chi \
_{17}+18727306 \\chi _{18}\\right)+q^{449/20}
   \\left(19585808 \\chi _3+19585808 \\chi _4\\right)+q^{451/20} \
\\left(20481716 \\chi _5+20481716 \\chi
   _6\\right)+q^{453/20} \\left(21416628 \\chi _{11}+21416628 \\chi \
_{12}\\right)+q^{91/4} \\left(22392056 \\chi
   _{13}+22392056 \\chi _{14}\\right)+q^{457/20} \\left(23409724 \\chi \
_{19}+23409724 \\chi _{20}\\right)+q^{459/20}
   \\left(24471424 \\chi _1+24471424 \\chi _2\\right)+q^{461/20} \
\\left(25578860 \\chi _7+25578860 \\chi
   _8\\right)+q^{463/20} \\left(26733962 \\chi _9+26733962 \\chi \
_{10}\\right)+q^{93/4} \\left(27938738 \\chi
   _{15}+27938738 \\chi _{16}\\right)+q^{467/20} \\left(29195106 \\chi \
_{17}+29195106 \\chi _{18}\\right)+q^{469/20}
   \\left(30505228 \\chi _3+30505228 \\chi _4\\right)+q^{471/20} \
\\left(31871350 \\chi _5+31871350 \\chi
   _6\\right)+q^{473/20} \\left(33295632 \\chi _{11}+33295632 \\chi \
_{12}\\right)+q^{95/4} \\left(34780492 \\chi
   _{13}+34780492 \\chi _{14}\\right)+q^{477/20} \\left(36328444 \\chi \
_{19}+36328444 \\chi _{20}\\right)+q^{479/20}
   \\left(37941918 \\chi _1+37941918 \\chi _2\\right)+q^{481/20} \
\\left(39623616 \\chi _7+39623616 \\chi
   _8\\right)+q^{483/20} \\left(41376349 \\chi _9+41376349 \\chi \
_{10}\\right)+q^{97/4} \\left(43202848 \\chi
   _{15}+43202848 \\chi _{16}\\right)+q^{487/20} \\left(45106136 \\chi \
_{17}+45106136 \\chi _{18}\\right)+q^{489/20}
   \\left(47089352 \\chi _3+47089352 \\chi _4\\right)+q^{491/20} \
\\left(49155562 \\chi _5+49155562 \\chi
   _6\\right)+q^{493/20} \\left(51308146 \\chi _{11}+51308146 \\chi \
_{12}\\right)+q^{99/4} \\left(53550608 \\chi
   _{13}+53550608 \\chi _{14}\\right)+q^{497/20} \\left(55886390 \\chi \
_{19}+55886390 \\chi _{20}\\right)+q^{499/20}
   \\left(58319264 \\chi _1+58319264 \\chi _2\\right)+q^{501/20} \
\\left(60853146 \\chi _7+60853146 \\chi
   _8\\right)+q^{503/20} \\left(63491892 \\chi _9+63491892 \\chi \
_{10}\\right)+q^{101/4} \\left(66239714 \\chi
   _{15}+66239714 \\chi _{16}\\right)+q^{507/20} \\left(69100984 \\chi \
_{17}+69100984 \\chi _{18}\\right)+q^{509/20}
   \\left(72080018 \\chi _3+72080018 \\chi _4\\right)+q^{511/20} \
\\left(75181518 \\chi _5+75181518 \\chi
   _6\\right)+q^{513/20} \\left(78410360 \\chi _{11}+78410360 \\chi \
_{12}\\right)+q^{103/4} \\left(81771378 \\chi
   _{13}+81771378 \\chi _{14}\\right)+q^{517/20} \\left(85269812 \\chi \
_{19}+85269812 \\chi _{20}\\right)+q^{519/20}
   \\left(88911102 \\chi _1+88911102 \\chi _2\\right)+q^{521/20} \
\\left(92700656 \\chi _7+92700656 \\chi
   _8\\right)+q^{523/20} \\left(96644314 \\chi _9+96644314 \\chi \
_{10}\\right)+q^{105/4} \\left(100748140 \\chi
   _{15}+100748140 \\chi _{16}\\right)+q^{527/20} \\left(105018176 \\chi \
_{17}+105018176 \\chi
   _{18}\\right)+q^{529/20} \\left(109460934 \\chi _3+109460934 \\chi \
_4\\right)+q^{531/20} \\left(114083168 \\chi
   _5+114083168 \\chi _6\\right)+q^{533/20} \\left(118891628 \\chi \
_{11}+118891628 \\chi _{12}\\right)+q^{107/4}
   \\left(123893568 \\chi _{13}+123893568 \\chi _{14}\\right)+q^{537/20} \
\\left(129096506 \\chi _{19}+129096506 \\chi
   _{20}\\right)+q^{539/20} \\left(134507980 \\chi _1+134507980 \\chi \
_2\\right)+q^{541/20} \\left(140136064 \\chi
   _7+140136064 \\chi _8\\right)+q^{543/20} \\left(145989130 \\chi \
_9+145989130 \\chi _{10}\\right)+q^{109/4}
   \\left(152075584 \\chi _{15}+152075584 \\chi _{16}\\right)+q^{547/20} \
\\left(158404413 \\chi _{17}+158404413 \\chi
   _{18}\\right)+q^{549/20} \\left(164984934 \\chi _3+164984934 \\chi \
_4\\right)+q^{551/20} \\left(171826514 \\chi
   _5+171826514 \\chi _6\\right)+q^{553/20} \\left(178939154 \\chi \
_{11}+178939154 \\chi _{12}\\right)+q^{111/4}
   \\left(186333212 \\chi _{13}+186333212 \\chi _{14}\\right)+q^{557/20} \
\\left(194019132 \\chi _{19}+194019132 \\chi
   _{20}\\right)+q^{559/20} \\left(202008028 \\chi _1+202008028 \\chi \
_2\\right)+q^{561/20} \\left(210311418 \\chi
   _7+210311418 \\chi _8\\right)+q^{563/20} \\left(218940932 \\chi \
_9+218940932 \\chi _{10}\\right)+q^{113/4}
   \\left(227908921 \\chi _{15}+227908921 \\chi _{16}\\right)+q^{567/20} \
\\left(237228186 \\chi _{17}+237228186 \\chi
   _{18}\\right)+q^{569/20} \\left(246911668 \\chi _3+246911668 \\chi \
_4\\right)+q^{571/20} \\left(256973092 \\chi
   _5+256973092 \\chi _6\\right)+q^{573/20} \\left(267426674 \\chi \
_{11}+267426674 \\chi _{12}\\right)+q^{115/4}
   \\left(278286812 \\chi _{13}+278286812 \\chi _{14}\\right)+q^{577/20} \
\\left(289568746 \\chi _{19}+289568746 \\chi
   _{20}\\right)+q^{579/20} \\left(301288258 \\chi _1+301288258 \\chi \
_2\\right)+q^{581/20} \\left(313461356 \\chi
   _7+313461356 \\chi _8\\right)+q^{583/20} \\left(326104956 \\chi \
_9+326104956 \\chi _{10}\\right)+q^{117/4}
   \\left(339236576 \\chi _{15}+339236576 \\chi _{16}\\right)+q^{587/20} \
\\left(352874002 \\chi _{17}+352874002 \\chi
   _{18}\\right)+q^{589/20} \\left(367036004 \\chi _3+367036004 \\chi \
_4\\right)+q^{591/20} \\left(381742016 \\chi
   _5+381742016 \\chi _6\\right)+q^{593/20} \\left(397011790 \\chi \
_{11}+397011790 \\chi _{12}\\right)+q^{119/4}
   \\left(412866144 \\chi _{13}+412866144 \\chi _{14}\\right)+q^{597/20} \
\\left(429326628 \\chi _{19}+429326628 \\chi
   _{20}\\right)+q^{599/20} \\left(446415170 \\chi _1+446415170 \\chi \
_2\\right)+q^{601/20} \\left(464154848 \\chi
   _7+464154848 \\chi _8\\right)+q^{603/20} \\left(482569550 \\chi \
_9+482569550 \\chi _{10}\\right)+q^{121/4}
   \\left(501683606 \\chi _{15}+501683606 \\chi _{16}\\right)+q^{607/20} \
\\left(521522588 \\chi _{17}+521522588 \\chi
   _{18}\\right)+q^{609/20} \\left(542112966 \\chi _3+542112966 \\chi \
_4\\right)+q^{611/20} \\left(563481722 \\chi
   _5+563481722 \\chi _6\\right)+q^{613/20} \\left(585657184 \\chi \
_{11}+585657184 \\chi _{12}\\right)+q^{123/4}
   \\left(608668667 \\chi _{13}+608668667 \\chi _{14}\\right)+q^{617/20} \
\\left(632546080 \\chi _{19}+632546080 \\chi
   _{20}\\right)+q^{619/20} \\left(657320794 \\chi _1+657320794 \\chi \
_2\\right)+q^{621/20} \\left(683025258 \\chi
   _7+683025258 \\chi _8\\right)+q^{623/20} \\left(709692616 \\chi \
_9+709692616 \\chi _{10}\\right)+q^{125/4}
   \\left(737357586 \\chi _{15}+737357586 \\chi _{16}\\right)+q^{627/20} \
\\left(766056084 \\chi _{17}+766056084 \\chi
   _{18}\\right)+q^{629/20} \\left(795824812 \\chi _3+795824812 \\chi \
_4\\right)+q^{631/20} \\left(826702184 \\chi
   _5+826702184 \\chi _6\\right)+q^{633/20} \\left(858727936 \\chi \
_{11}+858727936 \\chi _{12}\\right)+q^{127/4}
   \\left(891942688 \\chi _{13}+891942688 \\chi _{14}\\right)+q^{637/20} \
\\left(926388932 \\chi _{19}+926388932 \\chi
   _{20}\\right)+q^{639/20} \\left(962110604 \\chi _1+962110604 \\chi \
_2\\right)+q^{641/20} \\left(999152658 \\chi
   _7+999152658 \\chi _8\\right)+q^{643/20} \\left(1037562064 \\chi \
_9+1037562064 \\chi _{10}\\right)+q^{129/4}
   \\left(1077387392 \\chi _{15}+1077387392 \\chi _{16}\\right)+q^{647/20} \
\\left(1118678364 \\chi _{17}+1118678364
   \\chi _{18}\\right)+q^{649/20} \\left(1161486884 \\chi _3+1161486884 \\chi \
_4\\right)+q^{651/20} \\left(1205866626
   \\chi _5+1205866626 \\chi _6\\right)+q^{653/20} \\left(1251872554 \\chi \
_{11}+1251872554 \\chi
   _{12}\\right)+q^{131/4} \\left(1299562016 \\chi _{13}+1299562016 \\chi \
_{14}\\right)+q^{657/20} \\left(1348994292
   \\chi _{19}+1348994292 \\chi _{20}\\right)+q^{659/20} \\left(1400230128 \
\\chi _1+1400230128 \\chi
   _2\\right)+q^{661/20} \\left(1453332852 \\chi _7+1453332852 \\chi \
_8\\right)+q^{663/20} \\left(1508367918 \\chi
   _9+1508367918 \\chi _{10}\\right)+q^{133/4} \\left(1565402430 \\chi \
_{15}+1565402430 \\chi _{16}\\right)+q^{667/20}
   \\left(1624506294 \\chi _{17}+1624506294 \\chi _{18}\\right)+q^{669/20} \
\\left(1685751760 \\chi _3+1685751760 \\chi
   _4\\right)+q^{671/20} \\left(1749212920 \\chi _5+1749212920 \\chi \
_6\\right)+q^{673/20} \\left(1814966918 \\chi
   _{11}+1814966918 \\chi _{12}\\right)+q^{135/4} \\left(1883093474 \\chi \
_{13}+1883093474 \\chi
   _{14}\\right)+q^{677/20} \\left(1953674364 \\chi _{19}+1953674364 \\chi \
_{20}\\right)+q^{679/20} \\left(2026794688
   \\chi _1+2026794688 \\chi _2\\right)+q^{681/20} \\left(2102542372 \\chi \
_7+2102542372 \\chi _8\\right)+q^{683/20}
   \\left(2181007648 \\chi _9+2181007648 \\chi _{10}\\right)+q^{137/4} \
\\left(2262284352 \\chi _{15}+2262284352 \\chi
   _{16}\\right)+q^{687/20} \\left(2346469431 \\chi _{17}+2346469431 \\chi \
_{18}\\right)+q^{689/20} \\left(2433662402
   \\chi _3+2433662402 \\chi _4\\right)+q^{691/20} \\left(2523966702 \\chi \
_5+2523966702 \\chi _6\\right)+q^{693/20}
   \\left(2617489186 \\chi _{11}+2617489186 \\chi _{12}\\right)+q^{139/4} \
\\left(2714339568 \\chi _{13}+2714339568
   \\chi _{14}\\right)+q^{697/20} \\left(2814631834 \\chi _{19}+2814631834 \
\\chi _{20}\\right)+q^{699/20}
   \\left(2918483712 \\chi _1+2918483712 \\chi _2\\right)+q^{701/20} \
\\left(3026016120 \\chi _7+3026016120 \\chi
   _8\\right)+q^{703/20} \\left(3137354618 \\chi _9+3137354618 \\chi \
_{10}\\right)+q^{141/4} \\left(3252628874 \\chi
   _{15}+3252628874 \\chi _{16}\\right)+q^{707/20} \\left(3371972100 \\chi \
_{17}+3371972100 \\chi
   _{18}\\right)+q^{709/20} \\left(3495522558 \\chi _3+3495522558 \\chi \
_4\\right)+q^{711/20} \\left(3623423024 \\chi
   _5+3623423024 \\chi _6\\right)+q^{713/20} \\left(3755820196 \\chi \
_{11}+3755820196 \\chi _{12}\\right)+q^{143/4}
   \\left(3892866276 \\chi _{13}+3892866276 \\chi _{14}\\right)+q^{717/20} \
\\left(4034718414 \\chi _{19}+4034718414
   \\chi _{20}\\right)+q^{719/20} \\left(4181538106 \\chi _1+4181538106 \\chi \
_2\\right)+q^{721/20} \\left(4333492840
   \\chi _7+4333492840 \\chi _8\\right)+q^{723/20} \\left(4490755528 \\chi \
_9+4490755528 \\chi _{10}\\right)+q^{145/4}
   \\left(4653503897 \\chi _{15}+4653503897 \\chi _{16}\\right)+q^{727/20} \
\\left(4821922194 \\chi _{17}+4821922194
   \\chi _{18}\\right)+q^{729/20} \\left(4996200614 \\chi _3+4996200614 \\chi \
_4\\right)+q^{731/20} \\left(5176534676
   \\chi _5+5176534676 \\chi _6\\right)+q^{733/20} \\left(5363126994 \\chi \
_{11}+5363126994 \\chi
   _{12}\\right)+q^{147/4} \\left(5556186704 \\chi _{13}+5556186704 \\chi \
_{14}\\right)+q^{737/20} \\left(5755928824
   \\chi _{19}+5755928824 \\chi _{20}\\right)+q^{739/20} \\left(5962576100 \
\\chi _1+5962576100 \\chi
   _2\\right)+q^{741/20} \\left(6176358416 \\chi _7+6176358416 \\chi \
_8\\right)+q^{743/20} \\left(6397512154 \\chi
   _9+6397512154 \\chi _{10}\\right)+q^{149/4} \\left(6626282112 \\chi \
_{15}+6626282112 \\chi _{16}\\right)+q^{747/20}
   \\left(6862920898 \\chi _{17}+6862920898 \\chi _{18}\\right)+q^{749/20} \
\\left(7107688298 \\chi _3+7107688298 \\chi
   _4\\right)+q^{751/20} \\left(7360853252 \\chi _5+7360853252 \\chi \
_6\\right)+q^{753/20} \\left(7622693260 \\chi
   _{11}+7622693260 \\chi _{12}\\right)+q^{151/4} \\left(7893493726 \\chi \
_{13}+7893493726 \\chi
   _{14}\\right)+q^{757/20} \\left(8173550026 \\chi _{19}+8173550026 \\chi \
_{20}\\right)+q^{759/20} \\left(8463166904
   \\chi _1+8463166904 \\chi _2\\right)+q^{761/20} \\left(8762657804 \\chi \
_7+8762657804 \\chi _8\\right)+q^{763/20}
   \\left(9072347039 \\chi _9+9072347039 \\chi _{10}\\right)+q^{153/4} \
\\left(9392569162 \\chi _{15}+9392569162 \\chi
   _{16}\\right)+q^{767/20} \\left(9723668312 \\chi _{17}+9723668312 \\chi \
_{18}\\right)+q^{769/20} \\left(10066000452
   \\chi _3+10066000452 \\chi _4\\right)+q^{771/20} \\left(10419932752 \\chi \
_5+10419932752 \\chi _6\\right)+q^{773/20}
   \\left(10785842930 \\chi _{11}+10785842930 \\chi _{12}\\right)+q^{155/4} \
\\left(11164121566 \\chi _{13}+11164121566
   \\chi _{14}\\right)+q^{777/20} \\left(11555171508 \\chi _{19}+11555171508 \
\\chi _{20}\\right)+q^{779/20}
   \\left(11959407186 \\chi _1+11959407186 \\chi _2\\right)+q^{781/20} \
\\left(12377257050 \\chi _7+12377257050 \\chi
   _8\\right)+q^{783/20} \\left(12809162946 \\chi _9+12809162946 \\chi \
_{10}\\right)+q^{157/4} \\left(13255579456 \\chi
   _{15}+13255579456 \\chi _{16}\\right)+q^{787/20} \\left(13716976418 \\chi \
_{17}+13716976418 \\chi
   _{18}\\right)+q^{789/20} \\left(14193838310 \\chi _3+14193838310 \\chi \
_4\\right)+q^{791/20} \\left(14686663600
   \\chi _5+14686663600 \\chi _6\\right)+q^{793/20} \\left(15195967356 \\chi \
_{11}+15195967356 \\chi
   _{12}\\right)+q^{159/4} \\left(15722280656 \\chi _{13}+15722280656 \\chi \
_{14}\\right)+q^{797/20}
   \\left(16266149910 \\chi _{19}+16266149910 \\chi _{20}\\right)+q^{799/20} \
\\left(16828139616 \\chi _1+16828139616
   \\chi _2\\right)+q^{801/20} \\left(17408831750 \\chi _7+17408831750 \\chi \
_8\\right)+q^{803/20} \\left(18008825104
   \\chi _9+18008825104 \\chi _{10}\\right)+q^{161/4} \\left(18628738162 \
\\chi _{15}+18628738162 \\chi
   _{16}\\right)+q^{807/20} \\left(19269208490 \\chi _{17}+19269208490 \\chi \
_{18}\\right)+q^{809/20}
   \\left(19930892098 \\chi _3+19930892098 \\chi _4\\right)+q^{811/20} \
\\left(20614466412 \\chi _5+20614466412 \\chi
   _6\\right)+q^{813/20} \\left(21320629704 \\chi _{11}+21320629704 \\chi \
_{12}\\right)+q^{163/4} \\left(22050100448
   \\chi _{13}+22050100448 \\chi _{14}\\right)+q^{817/20} \\left(22803620424 \
\\chi _{19}+22803620424 \\chi
   _{20}\\right)+q^{819/20} \\left(23581954168 \\chi _1+23581954168 \\chi \
_2\\right)+q^{821/20} \\left(24385888334
   \\chi _7+24385888334 \\chi _8\\right)+q^{823/20} \\left(25216234946 \\chi \
_9+25216234946 \\chi
   _{10}\\right)+q^{165/4} \\left(26073830846 \\chi _{15}+26073830846 \\chi \
_{16}\\right)+q^{827/20}
   \\left(26959537100 \\chi _{17}+26959537100 \\chi _{18}\\right)+q^{829/20} \
\\left(27874242368 \\chi _3+27874242368
   \\chi _4\\right)+q^{831/20} \\left(28818862386 \\chi _5+28818862386 \\chi \
_6\\right)+q^{833/20} \\left(29794339392
   \\chi _{11}+29794339392 \\chi _{12}\\right)+q^{167/4} \\left(30801645648 \
\\chi _{13}+30801645648 \\chi
   _{14}\\right)+q^{837/20} \\left(31841782948 \\chi _{19}+31841782948 \\chi \
_{20}\\right)+q^{839/20}
   \\left(32915782060 \\chi _1+32915782060 \\chi _2\\right)+q^{841/20} \
\\left(34024706420 \\chi _7+34024706420 \\chi
   _8\\right)+q^{843/20} \\left(35169651661 \\chi _9+35169651661 \\chi \
_{10}\\right)+q^{169/4} \\left(36351745088 \\chi
   _{15}+36351745088 \\chi _{16}\\right)+q^{847/20} \\left(37572149538 \\chi \
_{17}+37572149538 \\chi
   _{18}\\right)+q^{849/20} \\left(38832062946 \\chi _3+38832062946 \\chi \
_4\\right)+q^{851/20} \\left(40132717858
   \\chi _5+40132717858 \\chi _6\\right)+q^{853/20} \\left(41475385458 \\chi \
_{11}+41475385458 \\chi
   _{12}\\right)+q^{171/4} \\left(42861375180 \\chi _{13}+42861375180 \\chi \
_{14}\\right)+q^{857/20}
   \\left(44292034268 \\chi _{19}+44292034268 \\chi _{20}\\right)+q^{859/20} \
\\left(45768751968 \\chi _1+45768751968
   \\chi _2\\right)+q^{861/20} \\left(47292959216 \\chi _7+47292959216 \\chi \
_8\\right)+q^{863/20} \\left(48866128216
   \\chi _9+48866128216 \\chi _{10}\\right)+q^{173/4} \\left(50489776854 \
\\chi _{15}+50489776854 \\chi
   _{16}\\right)+q^{867/20} \\left(52165468412 \\chi _{17}+52165468412 \\chi \
_{18}\\right)+q^{869/20}
   \\left(53894811222 \\chi _3+53894811222 \\chi _4\\right)+q^{871/20} \
\\left(55679463278 \\chi _5+55679463278 \\chi
   _6\\right)+q^{873/20} \\left(57521132000 \\chi _{11}+57521132000 \\chi \
_{12}\\right)+q^{175/4} \\left(59421573972
   \\chi _{13}+59421573972 \\chi _{14}\\right)+q^{877/20} \\left(61382599744 \
\\chi _{19}+61382599744 \\chi
   _{20}\\right)+q^{879/20} \\left(63406073694 \\chi _1+63406073694 \\chi \
_2\\right)+q^{881/20} \\left(65493913804
   \\chi _7+65493913804 \\chi _8\\right)+q^{883/20} \\left(67648096718 \\chi \
_9+67648096718 \\chi
   _{10}\\right)+q^{177/4} \\left(69870657664 \\chi _{15}+69870657664 \\chi \
_{16}\\right)+q^{887/20}
   \\left(72163690308 \\chi _{17}+72163690308 \\chi _{18}\\right)+q^{889/20} \
\\left(74529352070 \\chi _3+74529352070
   \\chi _4\\right)+q^{891/20} \\left(76969864110 \\chi _5+76969864110 \\chi \
_6\\right)+q^{893/20} \\left(79487511296
   \\chi _{11}+79487511296 \\chi _{12}\\right)+q^{179/4} \\left(82084647744 \
\\chi _{13}+82084647744 \\chi
   _{14}\\right)+q^{897/20} \\left(84763696928 \\chi _{19}+84763696928 \\chi \
_{20}\\right)+q^{899/20}
   \\left(87527151732 \\chi _1+87527151732 \\chi _2\\right)+q^{901/20} \
\\left(90377580256 \\chi _7+90377580256 \\chi
   _8\\right)+q^{903/20} \\left(93317626050 \\chi _9+93317626050 \\chi \
_{10}\\right)+q^{181/4} \\left(96350008257 \\chi
   _{15}+96350008257 \\chi _{16}\\right)+q^{907/20} \\left(99477527724 \\chi \
_{17}+99477527724 \\chi
   _{18}\\right)+q^{909/20} \\left(102703067334 \\chi _3+102703067334 \\chi \
_4\\right)+q^{911/20} \\left(106029592288
   \\chi _5+106029592288 \\chi _6\\right)+q^{913/20} \\left(109460156510 \
\\chi _{11}+109460156510 \\chi
   _{12}\\right)+q^{183/4} \\left(112997903106 \\chi _{13}+112997903106 \\chi \
_{14}\\right)+q^{917/20}
   \\left(116646064800 \\chi _{19}+116646064800 \\chi \
_{20}\\right)+q^{919/20} \\left(120407970636 \\chi
   _1+120407970636 \\chi _2\\right)+q^{921/20} \\left(124287046608 \\chi \
_7+124287046608 \\chi _8\\right)+q^{923/20}
   \\left(128286816214 \\chi _9+128286816214 \\chi _{10}\\right)+q^{185/4} \
\\left(132410907530 \\chi
   _{15}+132410907530 \\chi _{16}\\right)+q^{927/20} \\left(136663053985 \
\\chi _{17}+136663053985 \\chi
   _{18}\\right)+q^{929/20} \\left(141047095072 \\chi _3+141047095072 \\chi \
_4\\right)+q^{931/20} \\left(145566983804
   \\chi _5+145566983804 \\chi _6\\right)+q^{933/20} \\left(150226787644 \
\\chi _{11}+150226787644 \\chi
   _{12}\\right)+q^{187/4} \\left(155030689424 \\chi _{13}+155030689424 \\chi \
_{14}\\right)+q^{937/20}
   \\left(159982995152 \\chi _{19}+159982995152 \\chi \
_{20}\\right)+q^{939/20} \\left(165088135166 \\chi
   _1+165088135166 \\chi _2\\right)+q^{941/20} \\left(170350665234 \\chi \
_7+170350665234 \\chi _8\\right)+q^{943/20}
   \\left(175775274772 \\chi _9+175775274772 \\chi _{10}\\right)+q^{189/4} \
\\left(181366788224 \\chi
   _{15}+181366788224 \\chi _{16}\\right)+q^{947/20} \\left(187130166362 \
\\chi _{17}+187130166362 \\chi
   _{18}\\right)+q^{949/20} \\left(193070514960 \\chi _3+193070514960 \\chi \
_4\\right)+q^{951/20} \\left(199193086380
   \\chi _5+199193086380 \\chi _6\\right)+q^{953/20} \\left(205503281142 \
\\chi _{11}+205503281142 \\chi
   _{12}\\right)+q^{191/4} \\left(212006657038 \\chi _{13}+212006657038 \\chi \
_{14}\\right)+q^{957/20}
   \\left(218708930978 \\chi _{19}+218708930978 \\chi \
_{20}\\right)+q^{959/20} \\left(225615980834 \\chi
   _1+225615980834 \\chi _2\\right)+q^{961/20} \\left(232733855032 \\chi \
_7+232733855032 \\chi _8\\right)+q^{963/20}
   \\left(240068774696 \\chi _9+240068774696 \\chi _{10}\\right)+q^{193/4} \
\\left(247627135752 \\chi
   _{15}+247627135752 \\chi _{16}\\right)+q^{967/20} \\left(255415519070 \
\\chi _{17}+255415519070 \\chi
   _{18}\\right)+q^{969/20} \\left(263440692898 \\chi _3+263440692898 \\chi \
_4\\right)+q^{971/20} \\left(271709615288
   \\chi _5+271709615288 \\chi _6\\right)+q^{973/20} \\left(280229444790 \
\\chi _{11}+280229444790 \\chi
   _{12}\\right)+q^{195/4} \\left(289007543226 \\chi _{13}+289007543226 \\chi \
_{14}\\right)+q^{977/20}
   \\left(298051478458 \\chi _{19}+298051478458 \\chi \
_{20}\\right)+q^{979/20} \\left(307369035668 \\chi
   _1+307369035668 \\chi _2\\right)+q^{981/20} \\left(316968220508 \\chi \
_7+316968220508 \\chi _8\\right)+q^{983/20}
   \\left(326857262240 \\chi _9+326857262240 \\chi _{10}\\right)+q^{197/4} \
\\left(337044625632 \\chi
   _{15}+337044625632 \\chi _{16}\\right)+q^{987/20} \\left(347539014532 \
\\chi _{17}+347539014532 \\chi
   _{18}\\right)+q^{989/20} \\left(358349375398 \\chi _3+358349375398 \\chi \
_4\\right)+q^{991/20} \\left(369484909880
   \\chi _5+369484909880 \\chi _6\\right)+q^{993/20} \\left(380955078810 \
\\chi _{11}+380955078810 \\chi
   _{12}\\right)+q^{199/4} \\left(392769606192 \\chi _{13}+392769606192 \\chi \
_{14}\\right)+q^{997/20}
   \\left(404938492504 \\chi _{19}+404938492504 \\chi \
_{20}\\right)+q^{999/20} \\left(417472019138 \\chi
   _1+417472019138 \\chi _2\\right)+O\\left(q^{50}\\right)\
\>", "Output",
 CellChangeTimes->{{3.557203520272564*^9, 3.557203534172441*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "20"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3", ",", "42", ",", "2"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.55117972753024*^9, 3.551179748319582*^9}, {
  3.551179823306862*^9, 3.55117985948387*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"3", 
     RowBox[{
      SubscriptBox["\[Chi]", "9"], "+", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"5", 
     RowBox[{
      SubscriptBox["\[Chi]", "15"], "+", 
      SubscriptBox["\[Chi]", "16"]}]},
    {"7", 
     RowBox[{
      SubscriptBox["\[Chi]", "17"], "+", 
      SubscriptBox["\[Chi]", "18"]}]},
    {"9", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"11", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "6"]}]}]},
    {"13", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"15", 
     RowBox[{
      RowBox[{"3", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"17", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "19"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "20"]}]}]},
    {"19", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "2"]}]}]},
    {"21", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "8"]}]}]},
    {"23", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"25", 
     RowBox[{
      RowBox[{"7", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"7", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"27", 
     RowBox[{
      RowBox[{"9", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"9", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"29", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"31", 
     RowBox[{
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "6"]}]}]},
    {"33", 
     RowBox[{
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"35", 
     RowBox[{
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"37", 
     RowBox[{
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "19"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "20"]}]}]},
    {"39", 
     RowBox[{
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "2"]}]}]},
    {"41", 
     RowBox[{
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "8"]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.551179815228445*^9, 3.551179859888506*^9}, 
   3.551179942769164*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "20"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3", ",", "41", ",", "2"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"20", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "3", ",", "41", ",", "2"}], "}"}]}], "]"}]}], 
      "}"}], "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552887107693295*^9, 3.552887143662157*^9}, {
  3.552981049791689*^9, 3.5529810583987103`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"20", " ", "r"}], "3", "5", "7", "9", "11", "13", "15", "17", 
     "19", "21", "23", "25", "27", "29", "31", "33", "35", "37", "39", "41"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "22", "0"},
    {"2", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "22", "0"},
    {"3", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "10", "0", "0", "0", "0", "0", "0"},
    {"4", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "10", "0", "0", "0", "0", "0", "0"},
    {"5", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "12", "0", "0", "0", "0", "0"},
    {"6", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "12", "0", "0", "0", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "24"},
    {"8", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "24"},
    {"9", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"10", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"11", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "14", "0", "0", "0", "0"},
    {"12", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "14", "0", "0", "0", "0"},
    {"13", "0", "0", "0", "0", "0", "0", "3", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "16", "0", "0", "0"},
    {"14", "0", "0", "0", "0", "0", "0", "3", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "16", "0", "0", "0"},
    {"15", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "7", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"16", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "7", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"17", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "9", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"18", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "9", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"19", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "18", "0", "0"},
    {"20", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "18", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.552887171224813*^9, 3.552981118795138*^9}]
}, Open  ]]
},
WindowSize->{1018, 966},
WindowMargins->{{Automatic, 269}, {-7, Automatic}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 54817, 1350, 1665, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[55399, 1374, 2326, 45, 50, "Input"],
Cell[57728, 1421, 906, 17, 49, "Message"],
Cell[58637, 1440, 906, 17, 49, "Message"],
Cell[59546, 1459, 906, 17, 49, "Message"],
Cell[60455, 1478, 576, 12, 24, "Message"]
}, Open  ]],
Cell[61046, 1493, 1361, 26, 50, "Input"],
Cell[62410, 1521, 207761, 5492, 3603, "Input"],
Cell[270174, 7015, 33786, 595, 4779, "Output"],
Cell[CellGroupData[{
Cell[303985, 7614, 461, 13, 30, "Input"],
Cell[304449, 7629, 3678, 130, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308164, 7764, 1162, 34, 50, "Input"],
Cell[309329, 7800, 3091, 58, 348, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/11A_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    192593,       4344]
NotebookOptionsPosition[    191843,       4315]
NotebookOutlinePosition[    192204,       4331]
CellTagsIndexPosition[    192161,       4328]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "11"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "11", ",", "11", ",", "11", ",", "11", ",", "11", ",", "11", ",", "11", 
      ",", "11", ",", "11", ",", "11", ",", "11"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}], ",", 
          RowBox[{"Ex", "[", "11", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}], ",", 
          RowBox[{"Ex", "[", "11", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}], ",", 
          RowBox[{"Ex", "[", "11", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}], ",", 
          RowBox[{"Ex", "[", "11", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "11", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}], ",", 
          RowBox[{"Ex", "[", "11", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}], ",", 
          RowBox[{"Ex", "[", "11", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}], ",", 
          RowBox[{"Ex", "[", "11", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}], ",", 
          RowBox[{"Ex", "[", "11", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "11", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "11", "]"}], "^", "9"}]}], "}"}]}], "}"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Phi3A", "[", "q_", "]"}], ":=", 
    RowBox[{"18", 
     RowBox[{"Psi", "[", 
      RowBox[{"3", ",", "q"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Phi2A", "[", "q_", "]"}], ":=", 
    RowBox[{"32", 
     RowBox[{"Psi", "[", 
      RowBox[{"2", ",", "q"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"B11A", " ", ":=", 
    RowBox[{"2", "/", "24"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "1"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"22", "/", "5"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "11"}], " ", 
            RowBox[{"E2", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], "]"}]}]}], ")"}], "+", " ", 
         
         RowBox[{
          RowBox[{"1", "/", "11"}], 
          RowBox[{
           RowBox[{"Eta", "[", "q", "]"}], "^", "2"}], 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "11"}], ")"}]}], "]"}], "^", "2"}]}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "11"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "11"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "11"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "11"}], ",", "11"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "10"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"10", "/", "11"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "10"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"1", "/", "11"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"5", "/", "11"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "5"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"6", "/", "11"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "6"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"8", "/", "11"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "8"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"3", "/", "11"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "3"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"4", "/", "11"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "4"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"7", "/", "11"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "7"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"9", "/", "11"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "9"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"2", "/", "11"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "2"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "11"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.545493132981477*^9, 3.5454931800110188`*^9}, {
   3.545493239594345*^9, 3.5454932703895683`*^9}, {3.5481727503743563`*^9, 
   3.548172803568796*^9}, {3.548172961181913*^9, 3.5481729801905613`*^9}, {
   3.548173027144267*^9, 3.548173044905491*^9}, {3.5481731418218822`*^9, 
   3.5481731539301643`*^9}, {3.5481732193031*^9, 3.548173222224346*^9}, 
   3.548173262395845*^9, {3.548173309935289*^9, 3.548173355243643*^9}, 
   3.548173574153495*^9, 3.5481736190437193`*^9, {3.54817368484407*^9, 
   3.548173686840087*^9}, 3.5481737328817873`*^9, {3.555833395312006*^9, 
   3.555833459595276*^9}, {3.55583358276259*^9, 3.555833605283723*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"mlt", " ", ":=", 
  RowBox[{
   RowBox[{"multiplicities", " ", "+", " ", 
    RowBox[{"12", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "8"}], ")"}]}], 
        RowBox[{
         RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"multiplicities", " ", "/.", " ", 
       RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.548172822194838*^9, {3.548173002975402*^9, 
   3.548173005476956*^9}, {3.54817346511157*^9, 3.548173473794957*^9}, {
   3.555833462807085*^9, 3.555833466236668*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "11"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
   3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
   3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
   3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
   3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, 
   3.54503022940381*^9, {3.54817284108204*^9, 3.548172843173626*^9}, {
   3.548173478189261*^9, 3.548173478445533*^9}, {3.551176578615877*^9, 
   3.551176579320866*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "2"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "11"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "11"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "11"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "11"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"6", "/", "11"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "11"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "11"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "11"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "11"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "2"], " ", "q"}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "/", "11"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "11"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "11"}]]}], "+", 
    RowBox[{"16", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "11"}]]}], "+", 
    RowBox[{"20", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "11"}]]}], "+", 
    RowBox[{"20", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "11"}]]}], "+", 
    RowBox[{"26", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "/", "11"}]]}], "+", 
    RowBox[{"26", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "11"}]]}], "+", 
    RowBox[{"34", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "11"}]]}], "+", 
    RowBox[{"36", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "11"}]]}], "+", 
    RowBox[{"42", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"46", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "11"}]]}], "+", 
    RowBox[{"54", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"24", "/", "11"}]]}], "+", 
    RowBox[{"56", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "11"}]]}], "+", 
    RowBox[{"68", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "11"}]]}], "+", 
    RowBox[{"74", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "11"}]]}], "+", 
    RowBox[{"84", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "/", "11"}]]}], "+", 
    RowBox[{"90", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "11"}]]}], "+", 
    RowBox[{"106", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"30", "/", "11"}]]}], "+", 
    RowBox[{"112", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "11"}]]}], "+", 
    RowBox[{"130", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "11"}]]}], "+", 
    RowBox[{"140", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"158", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "/", "11"}]]}], "+", 
    RowBox[{"172", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "11"}]]}], "+", 
    RowBox[{"196", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"36", "/", "11"}]]}], "+", 
    RowBox[{"208", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "11"}]]}], "+", 
    RowBox[{"236", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "11"}]]}], "+", 
    RowBox[{"256", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "11"}]]}], "+", 
    RowBox[{"286", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"40", "/", "11"}]]}], "+", 
    RowBox[{"308", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "11"}]]}], "+", 
    RowBox[{"346", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"42", "/", "11"}]]}], "+", 
    RowBox[{"370", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "11"}]]}], "+", 
    RowBox[{"414", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"446", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "11"}]]}], "+", 
    RowBox[{"494", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"46", "/", "11"}]]}], "+", 
    RowBox[{"534", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "11"}]]}], "+", 
    RowBox[{"592", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"48", "/", "11"}]]}], "+", 
    RowBox[{"632", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "11"}]]}], "+", 
    RowBox[{"702", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"50", "/", "11"}]]}], "+", 
    RowBox[{"756", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "11"}]]}], "+", 
    RowBox[{"830", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"52", "/", "11"}]]}], "+", 
    RowBox[{"892", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "11"}]]}], "+", 
    RowBox[{"982", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"54", "/", "11"}]]}], "+", 
    RowBox[{"1054", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{"1156", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"56", "/", "11"}]]}], "+", 
    RowBox[{"1244", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "11"}]]}], "+", 
    RowBox[{"1358", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"58", "/", "11"}]]}], "+", 
    RowBox[{"1458", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "11"}]]}], "+", 
    RowBox[{"1594", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"60", "/", "11"}]]}], "+", 
    RowBox[{"1706", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "11"}]]}], "+", 
    RowBox[{"1862", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "11"}]]}], "+", 
    RowBox[{"2000", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "11"}]]}], "+", 
    RowBox[{"2170", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"64", "/", "11"}]]}], "+", 
    RowBox[{"2328", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "11"}]]}], "+", 
    RowBox[{"2530", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2708", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "11"}]]}], "+", 
    RowBox[{"2938", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "11"}]]}], "+", 
    RowBox[{"3146", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "11"}]]}], "+", 
    RowBox[{"3404", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"70", "/", "11"}]]}], "+", 
    RowBox[{"3646", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "11"}]]}], "+", 
    RowBox[{"3944", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"72", "/", "11"}]]}], "+", 
    RowBox[{"4212", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "11"}]]}], "+", 
    RowBox[{"4550", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "11"}]]}], "+", 
    RowBox[{"4870", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "11"}]]}], "+", 
    RowBox[{"5246", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"76", "/", "11"}]]}], "+", 
    RowBox[{"5608", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{"6042", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"78", "/", "11"}]]}], "+", 
    RowBox[{"6450", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "11"}]]}], "+", 
    RowBox[{"6942", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"80", "/", "11"}]]}], "+", 
    RowBox[{"7412", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "11"}]]}], "+", 
    RowBox[{"7962", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"82", "/", "11"}]]}], "+", 
    RowBox[{"8498", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "11"}]]}], "+", 
    RowBox[{"9126", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"84", "/", "11"}]]}], "+", 
    RowBox[{"9726", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "11"}]]}], "+", 
    RowBox[{"10436", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "11"}]]}], "+", 
    RowBox[{"11128", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "11"}]]}], "+", 
    RowBox[{"11918", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"12698", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "11"}]]}], "+", 
    RowBox[{"13600", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"90", "/", "11"}]]}], "+", 
    RowBox[{"14476", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "11"}]]}], "+", 
    RowBox[{"15490", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "11"}]]}], "+", 
    RowBox[{"16488", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "11"}]]}], "+", 
    RowBox[{"17616", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"94", "/", "11"}]]}], "+", 
    RowBox[{"18746", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "11"}]]}], "+", 
    RowBox[{"20024", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"96", "/", "11"}]]}], "+", 
    RowBox[{"21284", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "11"}]]}], "+", 
    RowBox[{"22720", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"98", "/", "11"}]]}], "+", 
    RowBox[{"24150", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{"25750", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"100", "/", "11"}]]}], "+", 
    RowBox[{"27354", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "11"}]]}], "+", 
    RowBox[{"29158", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"102", "/", "11"}]]}], "+", 
    RowBox[{"30954", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "11"}]]}], "+", 
    RowBox[{"32970", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "11"}]]}], "+", 
    RowBox[{"34996", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "11"}]]}], "+", 
    RowBox[{"37240", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"106", "/", "11"}]]}], "+", 
    RowBox[{"39514", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "11"}]]}], "+", 
    RowBox[{"42032", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"108", "/", "11"}]]}], "+", 
    RowBox[{"44560", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "11"}]]}], "+", 
    RowBox[{"47376", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"50224", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "11"}]]}], "+", 
    RowBox[{"53348", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"112", "/", "11"}]]}], "+", 
    RowBox[{"56526", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "11"}]]}], "+", 
    RowBox[{"60024", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"114", "/", "11"}]]}], "+", 
    RowBox[{"63564", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "11"}]]}], "+", 
    RowBox[{"67460", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "11"}]]}], "+", 
    RowBox[{"71422", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "11"}]]}], "+", 
    RowBox[{"75744", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"118", "/", "11"}]]}], "+", 
    RowBox[{"80162", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "11"}]]}], "+", 
    RowBox[{"84986", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"120", "/", "11"}]]}], "+", 
    RowBox[{"89888", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{"95250", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "11"}]]}], "+", 
    RowBox[{"100726", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "11"}]]}], "+", 
    RowBox[{"106662", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"124", "/", "11"}]]}], "+", 
    RowBox[{"112750", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "11"}]]}], "+", 
    RowBox[{"119358", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"126", "/", "11"}]]}], "+", 
    RowBox[{"126110", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "11"}]]}], "+", 
    RowBox[{"133438", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "11"}]]}], "+", 
    RowBox[{"140946", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "11"}]]}], "+", 
    RowBox[{"149054", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"130", "/", "11"}]]}], "+", 
    RowBox[{"157390", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "11"}]]}], "+", 
    RowBox[{"166386", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"175606", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "11"}]]}], "+", 
    RowBox[{"185564", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "11"}]]}], "+", 
    RowBox[{"195808", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "11"}]]}], "+", 
    RowBox[{"206804", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"136", "/", "11"}]]}], "+", 
    RowBox[{"218138", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "11"}]]}], "+", 
    RowBox[{"230318", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"138", "/", "11"}]]}], "+", 
    RowBox[{"242840", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "11"}]]}], "+", 
    RowBox[{"256300", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"140", "/", "11"}]]}], "+", 
    RowBox[{"270164", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "11"}]]}], "+", 
    RowBox[{"285006", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"142", "/", "11"}]]}], "+", 
    RowBox[{"300330", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{"316728", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"144", "/", "11"}]]}], "+", 
    RowBox[{"333626", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "11"}]]}], "+", 
    RowBox[{"351716", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "11"}]]}], "+", 
    RowBox[{"370394", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "11"}]]}], "+", 
    RowBox[{"390308", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"148", "/", "11"}]]}], "+", 
    RowBox[{"410900", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "11"}]]}], "+", 
    RowBox[{"432870", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"150", "/", "11"}]]}], "+", 
    RowBox[{"455550", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "11"}]]}], "+", 
    RowBox[{"479740", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "11"}]]}], "+", 
    RowBox[{"504746", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "11"}]]}], "+", 
    RowBox[{"531342", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"558880", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "11"}]]}], "+", 
    RowBox[{"588162", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"156", "/", "11"}]]}], "+", 
    RowBox[{"618430", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "11"}]]}], "+", 
    RowBox[{"650622", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "11"}]]}], "+", 
    RowBox[{"683946", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "11"}]]}], "+", 
    RowBox[{"719292", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"160", "/", "11"}]]}], "+", 
    RowBox[{"755914", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "11"}]]}], "+", 
    RowBox[{"794764", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"162", "/", "11"}]]}], "+", 
    RowBox[{"834974", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "11"}]]}], "+", 
    RowBox[{"877614", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "11"}]]}], "+", 
    RowBox[{"921794", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{"968552", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"166", "/", "11"}]]}], "+", 
    RowBox[{"1017042", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "11"}]]}], "+", 
    RowBox[{"1068348", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"168", "/", "11"}]]}], "+", 
    RowBox[{"1121496", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "11"}]]}], "+", 
    RowBox[{"1177742", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"170", "/", "11"}]]}], "+", 
    RowBox[{"1236052", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "11"}]]}], "+", 
    RowBox[{"1297636", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"172", "/", "11"}]]}], "+", 
    RowBox[{"1361528", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "11"}]]}], "+", 
    RowBox[{"1429006", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"174", "/", "11"}]]}], "+", 
    RowBox[{"1498964", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "11"}]]}], "+", 
    RowBox[{"1572824", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"1649442", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "11"}]]}], "+", 
    RowBox[{"1730220", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"178", "/", "11"}]]}], "+", 
    RowBox[{"1814064", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "11"}]]}], "+", 
    RowBox[{"1902446", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"180", "/", "11"}]]}], "+", 
    RowBox[{"1994110", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "11"}]]}], "+", 
    RowBox[{"2090728", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"182", "/", "11"}]]}], "+", 
    RowBox[{"2190994", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "11"}]]}], "+", 
    RowBox[{"2296522", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"184", "/", "11"}]]}], "+", 
    RowBox[{"2406086", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "11"}]]}], "+", 
    RowBox[{"2521394", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"186", "/", "11"}]]}], "+", 
    RowBox[{"2641044", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{"2766932", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"188", "/", "11"}]]}], "+", 
    RowBox[{"2897608", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "11"}]]}], "+", 
    RowBox[{"3034958", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"190", "/", "11"}]]}], "+", 
    RowBox[{"3177588", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "11"}]]}], "+", 
    RowBox[{"3327462", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"192", "/", "11"}]]}], "+", 
    RowBox[{"3483012", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "11"}]]}], "+", 
    RowBox[{"3646446", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"194", "/", "11"}]]}], "+", 
    RowBox[{"3816136", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "11"}]]}], "+", 
    RowBox[{"3994236", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"196", "/", "11"}]]}], "+", 
    RowBox[{"4179200", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "11"}]]}], "+", 
    RowBox[{"4373312", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"4574814", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "11"}]]}], "+", 
    RowBox[{"4786240", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"200", "/", "11"}]]}], "+", 
    RowBox[{"5005768", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "11"}]]}], "+", 
    RowBox[{"5235914", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"202", "/", "11"}]]}], "+", 
    RowBox[{"5474942", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "11"}]]}], "+", 
    RowBox[{"5725474", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"204", "/", "11"}]]}], "+", 
    RowBox[{"5985574", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "11"}]]}], "+", 
    RowBox[{"6258152", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"206", "/", "11"}]]}], "+", 
    RowBox[{"6541200", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "11"}]]}], "+", 
    RowBox[{"6837592", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"208", "/", "11"}]]}], "+", 
    RowBox[{"7145414", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{"7467716", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"210", "/", "11"}]]}], "+", 
    RowBox[{"7802330", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "11"}]]}], "+", 
    RowBox[{"8152604", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"212", "/", "11"}]]}], "+", 
    RowBox[{"8516310", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "11"}]]}], "+", 
    RowBox[{"8896798", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"214", "/", "11"}]]}], "+", 
    RowBox[{"9291948", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "11"}]]}], "+", 
    RowBox[{"9705238", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"216", "/", "11"}]]}], "+", 
    RowBox[{"10134308", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "11"}]]}], "+", 
    RowBox[{"10583014", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"218", "/", "11"}]]}], "+", 
    RowBox[{"11048910", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "11"}]]}], "+", 
    RowBox[{"11535834", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"12041452", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "11"}]]}], "+", 
    RowBox[{"12569816", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"222", "/", "11"}]]}], "+", 
    RowBox[{"13118318", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "11"}]]}], "+", 
    RowBox[{"13691374", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"224", "/", "11"}]]}], "+", 
    RowBox[{"14286322", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "11"}]]}], "+", 
    RowBox[{"14907598", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"226", "/", "11"}]]}], "+", 
    RowBox[{"15552650", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "11"}]]}], "+", 
    RowBox[{"16226120", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"228", "/", "11"}]]}], "+", 
    RowBox[{"16925178", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "11"}]]}], "+", 
    RowBox[{"17654934", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"230", "/", "11"}]]}], "+", 
    RowBox[{"18412462", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{"19202868", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"232", "/", "11"}]]}], "+", 
    RowBox[{"20023384", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "11"}]]}], "+", 
    RowBox[{"20879384", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"234", "/", "11"}]]}], "+", 
    RowBox[{"21767804", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "11"}]]}], "+", 
    RowBox[{"22694472", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"236", "/", "11"}]]}], "+", 
    RowBox[{"23656254", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "11"}]]}], "+", 
    RowBox[{"24659046", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"238", "/", "11"}]]}], "+", 
    RowBox[{"25699862", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "11"}]]}], "+", 
    RowBox[{"26784878", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"240", "/", "11"}]]}], "+", 
    RowBox[{"27910782", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "11"}]]}], "+", 
    RowBox[{"29084328", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"30302122", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "11"}]]}], "+", 
    RowBox[{"31570950", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"244", "/", "11"}]]}], "+", 
    RowBox[{"32887626", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "11"}]]}], "+", 
    RowBox[{"34259280", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"246", "/", "11"}]]}], "+", 
    RowBox[{"35682388", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "11"}]]}], "+", 
    RowBox[{"37164666", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"248", "/", "11"}]]}], "+", 
    RowBox[{"38702526", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "11"}]]}], "+", 
    RowBox[{"40303828", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"250", "/", "11"}]]}], "+", 
    RowBox[{"41965154", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "11"}]]}], "+", 
    RowBox[{"43694728", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"252", "/", "11"}]]}], "+", 
    RowBox[{"45488806", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{"47356318", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"254", "/", "11"}]]}], "+", 
    RowBox[{"49293462", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "11"}]]}], "+", 
    RowBox[{"51309256", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"256", "/", "11"}]]}], "+", 
    RowBox[{"53400150", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "11"}]]}], "+", 
    RowBox[{"55575638", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"258", "/", "11"}]]}], "+", 
    RowBox[{"57831800", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "11"}]]}], "+", 
    RowBox[{"60178888", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"260", "/", "11"}]]}], "+", 
    RowBox[{"62612928", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "11"}]]}], "+", 
    RowBox[{"65144376", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"262", "/", "11"}]]}], "+", 
    RowBox[{"67769530", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "11"}]]}], "+", 
    RowBox[{"70499324", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"73329720", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "11"}]]}], "+", 
    RowBox[{"76272538", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"266", "/", "11"}]]}], "+", 
    RowBox[{"79323694", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "11"}]]}], "+", 
    RowBox[{"82495216", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"268", "/", "11"}]]}], "+", 
    RowBox[{"85783340", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "11"}]]}], "+", 
    RowBox[{"89200740", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"270", "/", "11"}]]}], "+", 
    RowBox[{"92743268", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "11"}]]}], "+", 
    RowBox[{"96424532", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"272", "/", "11"}]]}], "+", 
    RowBox[{"100240402", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"273", "/", "11"}]]}], "+", 
    RowBox[{"104204808", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"274", "/", "11"}]]}], "+", 
    RowBox[{"108313992", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "25"]}], "+", 
    RowBox[{"112582528", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"276", "/", "11"}]]}], "+", 
    RowBox[{"117006314", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "11"}]]}], "+", 
    RowBox[{"121601068", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"278", "/", "11"}]]}], "+", 
    RowBox[{"126362694", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "11"}]]}], "+", 
    RowBox[{"131307264", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"280", "/", "11"}]]}], "+", 
    RowBox[{"136431112", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "11"}]]}], "+", 
    RowBox[{"141751154", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"282", "/", "11"}]]}], "+", 
    RowBox[{"147263366", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "11"}]]}], "+", 
    RowBox[{"152985870", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"284", "/", "11"}]]}], "+", 
    RowBox[{"158914750", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"285", "/", "11"}]]}], "+", 
    RowBox[{"165068610", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"171444030", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "11"}]]}], "+", 
    RowBox[{"178060512", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"288", "/", "11"}]]}], "+", 
    RowBox[{"184914330", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "11"}]]}], "+", 
    RowBox[{"192026448", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"290", "/", "11"}]]}], "+", 
    RowBox[{"199393236", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "11"}]]}], "+", 
    RowBox[{"207036206", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"292", "/", "11"}]]}], "+", 
    RowBox[{"214952346", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "11"}]]}], "+", 
    RowBox[{"223164282", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"294", "/", "11"}]]}], "+", 
    RowBox[{"231668728", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "11"}]]}], "+", 
    RowBox[{"240489846", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"296", "/", "11"}]]}], "+", 
    RowBox[{"249624562", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "27"]}], "+", 
    RowBox[{"259097812", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"298", "/", "11"}]]}], "+", 
    RowBox[{"268907208", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "11"}]]}], "+", 
    RowBox[{"279078920", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"300", "/", "11"}]]}], "+", 
    RowBox[{"289610328", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "11"}]]}], "+", 
    RowBox[{"300529458", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"302", "/", "11"}]]}], "+", 
    RowBox[{"311833978", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "11"}]]}], "+", 
    RowBox[{"323552738", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"304", "/", "11"}]]}], "+", 
    RowBox[{"335684290", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "11"}]]}], "+", 
    RowBox[{"348258974", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"306", "/", "11"}]]}], "+", 
    RowBox[{"361275160", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "11"}]]}], "+", 
    RowBox[{"374765220", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"388727946", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "11"}]]}], "+", 
    RowBox[{"403196846", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"310", "/", "11"}]]}], "+", 
    RowBox[{"418171670", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "11"}]]}], "+", 
    RowBox[{"433687592", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"312", "/", "11"}]]}], "+", 
    RowBox[{"449744330", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "11"}]]}], "+", 
    RowBox[{"466379440", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"314", "/", "11"}]]}], "+", 
    RowBox[{"483593200", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"315", "/", "11"}]]}], "+", 
    RowBox[{"501424402", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"316", "/", "11"}]]}], "+", 
    RowBox[{"519874534", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "11"}]]}], "+", 
    RowBox[{"538984424", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"318", "/", "11"}]]}], "+", 
    RowBox[{"558755602", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{"579231564", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"320", "/", "11"}]]}], "+", 
    RowBox[{"600414554", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "11"}]]}], "+", 
    RowBox[{"622349700", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"322", "/", "11"}]]}], "+", 
    RowBox[{"645040652", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "11"}]]}], "+", 
    RowBox[{"668534794", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"324", "/", "11"}]]}], "+", 
    RowBox[{"692836042", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "11"}]]}], "+", 
    RowBox[{"717994890", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"326", "/", "11"}]]}], "+", 
    RowBox[{"744016182", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "11"}]]}], "+", 
    RowBox[{"770952252", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"328", "/", "11"}]]}], "+", 
    RowBox[{"798809656", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "11"}]]}], "+", 
    RowBox[{"827643508", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"857460746", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "11"}]]}], "+", 
    RowBox[{"888319954", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"332", "/", "11"}]]}], "+", 
    RowBox[{"920229310", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "11"}]]}], "+", 
    RowBox[{"953249728", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"334", "/", "11"}]]}], "+", 
    RowBox[{"987391402", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "11"}]]}], "+", 
    RowBox[{"1022718318", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"336", "/", "11"}]]}], "+", 
    RowBox[{"1059241376", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "11"}]]}], "+", 
    RowBox[{"1097028678", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"338", "/", "11"}]]}], "+", 
    RowBox[{"1136092614", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "11"}]]}], "+", 
    RowBox[{"1176503996", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"340", "/", "11"}]]}], "+", 
    RowBox[{"1218277620", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "31"]}], "+", 
    RowBox[{"1261488024", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"342", "/", "11"}]]}], "+", 
    RowBox[{"1306151002", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "11"}]]}], "+", 
    RowBox[{"1352345670", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"344", "/", "11"}]]}], "+", 
    RowBox[{"1400089790", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"345", "/", "11"}]]}], "+", 
    RowBox[{"1449465778", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"346", "/", "11"}]]}], "+", 
    RowBox[{"1500494248", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "11"}]]}], "+", 
    RowBox[{"1553261866", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"348", "/", "11"}]]}], "+", 
    RowBox[{"1607790646", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "11"}]]}], "+", 
    RowBox[{"1664172694", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"350", "/", "11"}]]}], "+", 
    RowBox[{"1722432362", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "11"}]]}], "+", 
    RowBox[{"1782665596", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1844900206", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "11"}]]}], "+", 
    RowBox[{"1909237214", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"354", "/", "11"}]]}], "+", 
    RowBox[{"1975706302", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "11"}]]}], "+", 
    RowBox[{"2044414564", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"356", "/", "11"}]]}], "+", 
    RowBox[{"2115394664", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"357", "/", "11"}]]}], "+", 
    RowBox[{"2188758418", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"358", "/", "11"}]]}], "+", 
    RowBox[{"2264542540", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "11"}]]}], "+", 
    RowBox[{"2342864666", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"360", "/", "11"}]]}], "+", 
    RowBox[{"2423763966", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "11"}]]}], "+", 
    RowBox[{"2507365260", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"362", "/", "11"}]]}], "+", 
    RowBox[{"2593711330", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "33"]}], "+", 
    RowBox[{"2682932446", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"364", "/", "11"}]]}], "+", 
    RowBox[{"2775076314", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "11"}]]}], "+", 
    RowBox[{"2870280094", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"366", "/", "11"}]]}], "+", 
    RowBox[{"2968594624", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "11"}]]}], "+", 
    RowBox[{"3070165220", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"368", "/", "11"}]]}], "+", 
    RowBox[{"3175047192", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "11"}]]}], "+", 
    RowBox[{"3283392514", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"370", "/", "11"}]]}], "+", 
    RowBox[{"3395262226", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "11"}]]}], "+", 
    RowBox[{"3510816244", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"372", "/", "11"}]]}], "+", 
    RowBox[{"3630119664", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "11"}]]}], "+", 
    RowBox[{"3753341952", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"3880553638", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"375", "/", "11"}]]}], "+", 
    RowBox[{"4011931862", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"376", "/", "11"}]]}], "+", 
    RowBox[{"4147554070", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "11"}]]}], "+", 
    RowBox[{"4287606846", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"378", "/", "11"}]]}], "+", 
    RowBox[{"4432172638", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "11"}]]}], "+", 
    RowBox[{"4581448980", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"380", "/", "11"}]]}], "+", 
    RowBox[{"4735524896", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "11"}]]}], "+", 
    RowBox[{"4894607206", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"382", "/", "11"}]]}], "+", 
    RowBox[{"5058793120", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "11"}]]}], "+", 
    RowBox[{"5228300288", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"384", "/", "11"}]]}], "+", 
    RowBox[{"5403232266", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "35"]}], "+", 
    RowBox[{"5583819478", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"386", "/", "11"}]]}], "+", 
    RowBox[{"5770173412", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "11"}]]}], "+", 
    RowBox[{"5962535306", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"388", "/", "11"}]]}], "+", 
    RowBox[{"6161026406", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "11"}]]}], "+", 
    RowBox[{"6365900850", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"390", "/", "11"}]]}], "+", 
    RowBox[{"6577287560", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "11"}]]}], "+", 
    RowBox[{"6795455332", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"392", "/", "11"}]]}], "+", 
    RowBox[{"7020542750", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "11"}]]}], "+", 
    RowBox[{"7252831536", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"394", "/", "11"}]]}], "+", 
    RowBox[{"7492471814", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "11"}]]}], "+", 
    RowBox[{"7739760130", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"7994856158", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "11"}]]}], "+", 
    RowBox[{"8258073620", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"398", "/", "11"}]]}], "+", 
    RowBox[{"8529583710", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"399", "/", "11"}]]}], "+", 
    RowBox[{"8809715252", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"400", "/", "11"}]]}], "+", 
    RowBox[{"9098653132", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "11"}]]}], "+", 
    RowBox[{"9396743714", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"402", "/", "11"}]]}], "+", 
    RowBox[{"9704183472", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "11"}]]}], "+", 
    RowBox[{"10021338488", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"404", "/", "11"}]]}], "+", 
    RowBox[{"10348419162", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"405", "/", "11"}]]}], "+", 
    RowBox[{"10685809502", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"406", "/", "11"}]]}], "+", 
    RowBox[{"11033736084", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{"11392603218", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"408", "/", "11"}]]}], "+", 
    RowBox[{"11762651598", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "11"}]]}], "+", 
    RowBox[{"12144308672", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"410", "/", "11"}]]}], "+", 
    RowBox[{"12537831642", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "11"}]]}], "+", 
    RowBox[{"12943668882", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"412", "/", "11"}]]}], "+", 
    RowBox[{"13362096834", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "11"}]]}], "+", 
    RowBox[{"13793587754", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"414", "/", "11"}]]}], "+", 
    RowBox[{"14238435140", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "11"}]]}], "+", 
    RowBox[{"14697137796", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"416", "/", "11"}]]}], "+", 
    RowBox[{"15170009062", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "11"}]]}], "+", 
    RowBox[{"15657572586", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"16160164312", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "11"}]]}], "+", 
    RowBox[{"16678335634", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"420", "/", "11"}]]}], "+", 
    RowBox[{"17212443030", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "11"}]]}], "+", 
    RowBox[{"17763068990", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"422", "/", "11"}]]}], "+", 
    RowBox[{"18330593544", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "11"}]]}], "+", 
    RowBox[{"18915628108", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"424", "/", "11"}]]}], "+", 
    RowBox[{"19518579572", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "11"}]]}], "+", 
    RowBox[{"20140091860", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"426", "/", "11"}]]}], "+", 
    RowBox[{"20780596466", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "11"}]]}], "+", 
    RowBox[{"21440773218", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"428", "/", "11"}]]}], "+", 
    RowBox[{"22121081680", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "39"]}], "+", 
    RowBox[{"22822235906", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"430", "/", "11"}]]}], "+", 
    RowBox[{"23544726958", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "11"}]]}], "+", 
    RowBox[{"24289306650", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"432", "/", "11"}]]}], "+", 
    RowBox[{"25056495596", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "11"}]]}], "+", 
    RowBox[{"25847087514", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"434", "/", "11"}]]}], "+", 
    RowBox[{"26661636284", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"435", "/", "11"}]]}], "+", 
    RowBox[{"27500975438", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"436", "/", "11"}]]}], "+", 
    RowBox[{"28365696106", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "11"}]]}], "+", 
    RowBox[{"29256676130", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"438", "/", "11"}]]}], "+", 
    RowBox[{"30174541800", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "11"}]]}], "+", 
    RowBox[{"31120219414", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"32094374682", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"441", "/", "11"}]]}], "+", 
    RowBox[{"33097980854", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"442", "/", "11"}]]}], "+", 
    RowBox[{"34131747410", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "11"}]]}], "+", 
    RowBox[{"35196698976", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"444", "/", "11"}]]}], "+", 
    RowBox[{"36293587046", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "11"}]]}], "+", 
    RowBox[{"37423492708", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"446", "/", "11"}]]}], "+", 
    RowBox[{"38587214016", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "11"}]]}], "+", 
    RowBox[{"39785886770", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"448", "/", "11"}]]}], "+", 
    RowBox[{"41020360574", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "11"}]]}], "+", 
    RowBox[{"42291831448", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"450", "/", "11"}]]}], "+", 
    RowBox[{"43601198678", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{"44949723650", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"452", "/", "11"}]]}], "+", 
    RowBox[{"46338360768", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "11"}]]}], "+", 
    RowBox[{"47768435630", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"454", "/", "11"}]]}], "+", 
    RowBox[{"49240963172", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "11"}]]}], "+", 
    RowBox[{"50757338778", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"456", "/", "11"}]]}], "+", 
    RowBox[{"52318636450", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "11"}]]}], "+", 
    RowBox[{"53926327758", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"458", "/", "11"}]]}], "+", 
    RowBox[{"55581551530", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "11"}]]}], "+", 
    RowBox[{"57285854206", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"460", "/", "11"}]]}], "+", 
    RowBox[{"59040445652", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "11"}]]}], "+", 
    RowBox[{"60846953928", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"62706658674", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "11"}]]}], "+", 
    RowBox[{"64621276080", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"464", "/", "11"}]]}], "+", 
    RowBox[{"66592162298", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"465", "/", "11"}]]}], "+", 
    RowBox[{"68621121142", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"466", "/", "11"}]]}], "+", 
    RowBox[{"70709592020", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "11"}]]}], "+", 
    RowBox[{"72859473470", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"468", "/", "11"}]]}], "+", 
    RowBox[{"75072287366", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "11"}]]}], "+", 
    RowBox[{"77350034928", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"470", "/", "11"}]]}], "+", 
    RowBox[{"79694327778", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "11"}]]}], "+", 
    RowBox[{"82107269112", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"472", "/", "11"}]]}], "+", 
    RowBox[{"84590568254", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "43"]}], "+", 
    RowBox[{"87146438902", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"474", "/", "11"}]]}], "+", 
    RowBox[{"89776687514", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "11"}]]}], "+", 
    RowBox[{"92483646540", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"476", "/", "11"}]]}], "+", 
    RowBox[{"95269228008", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "11"}]]}], "+", 
    RowBox[{"98135883650", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"478", "/", "11"}]]}], "+", 
    RowBox[{"101085639660", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "11"}]]}], "+", 
    RowBox[{"104121076038", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"480", "/", "11"}]]}], "+", 
    RowBox[{"107244333324", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "11"}]]}], "+", 
    RowBox[{"110458129674", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"482", "/", "11"}]]}], "+", 
    RowBox[{"113764729346", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"483", "/", "11"}]]}], "+", 
    RowBox[{"117166989114", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"120667306970", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "11"}]]}], "+", 
    RowBox[{"124268688994", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"486", "/", "11"}]]}], "+", 
    RowBox[{"127973667476", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "11"}]]}], "+", 
    RowBox[{"131785408434", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"488", "/", "11"}]]}], "+", 
    RowBox[{"135706589184", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "11"}]]}], "+", 
    RowBox[{"139740537584", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"490", "/", "11"}]]}], "+", 
    RowBox[{"143890086938", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "11"}]]}], "+", 
    RowBox[{"148158738312", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"492", "/", "11"}]]}], "+", 
    RowBox[{"152549482736", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "11"}]]}], "+", 
    RowBox[{"157066007044", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"494", "/", "11"}]]}], "+", 
    RowBox[{"161711471938", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "45"]}], "+", 
    RowBox[{"166489752064", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"496", "/", "11"}]]}], "+", 
    RowBox[{"171404190448", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "11"}]]}], "+", 
    RowBox[{"176458863252", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"498", "/", "11"}]]}], "+", 
    RowBox[{"181657298142", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "11"}]]}], "+", 
    RowBox[{"187003786324", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"500", "/", "11"}]]}], "+", 
    RowBox[{"192502053816", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"501", "/", "11"}]]}], "+", 
    RowBox[{"198156610684", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"502", "/", "11"}]]}], "+", 
    RowBox[{"203971395458", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "11"}]]}], "+", 
    RowBox[{"209951151666", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"504", "/", "11"}]]}], "+", 
    RowBox[{"216100034174", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"505", "/", "11"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "46"],
     SeriesData[$CellContext`q, 0, {}, 0, 12144, 264],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
    2 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 6], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 Subscript[$CellContext`\[Chi], 8], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 Subscript[$CellContext`\[Chi], 1], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12 Subscript[$CellContext`\[Chi], 3], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 Subscript[$CellContext`\[Chi], 5], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20 Subscript[$CellContext`\[Chi], 7], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42 Subscript[$CellContext`\[Chi], 2], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68 Subscript[$CellContext`\[Chi], 6], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 74 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 106 Subscript[$CellContext`\[Chi], 10], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 130 Subscript[$CellContext`\[Chi], 1], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 158 Subscript[$CellContext`\[Chi], 3], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 172 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 196 Subscript[$CellContext`\[Chi], 5], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 208 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 236 Subscript[$CellContext`\[Chi], 7], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 256 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 286 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 308 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 346 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 370 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 414 Subscript[$CellContext`\[Chi], 2], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 446 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 494 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 534 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 592 Subscript[$CellContext`\[Chi], 6], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 632 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 702 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 756 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 830 Subscript[$CellContext`\[Chi], 10], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 892 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 982 Subscript[$CellContext`\[Chi], 1], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1054 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1156 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1244 Subscript[$CellContext`\[Chi], 4], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1358 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1458 Subscript[$CellContext`\[Chi], 6], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1594 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1706 Subscript[$CellContext`\[Chi], 8], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1862 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2000 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2170 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2328 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2530 Subscript[$CellContext`\[Chi], 2], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2708 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2938 Subscript[$CellContext`\[Chi], 4], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3146 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3404 Subscript[$CellContext`\[Chi], 6], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3646 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3944 Subscript[$CellContext`\[Chi], 8], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4212 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4550 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4870 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5246 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5608 Subscript[$CellContext`\[Chi], 2], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6042 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6450 Subscript[$CellContext`\[Chi], 4], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6942 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7412 Subscript[$CellContext`\[Chi], 6], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7962 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8498 Subscript[$CellContext`\[Chi], 8], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9126 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9726 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10436 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11128 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11918 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12698 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13600 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14476 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15490 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16488 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17616 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18746 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20024 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21284 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22720 Subscript[$CellContext`\[Chi], 1],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     24150 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25750 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27354 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     29158 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30954 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32970 Subscript[$CellContext`\[Chi], 7], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34996 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37240 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39514 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     42032 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44560 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47376 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     50224 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53348 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56526 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     60024 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63564 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67460 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     71422 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 75744 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80162 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84986 Subscript[$CellContext`\[Chi], 1],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     89888 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95250 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100726 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     106662 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112750 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119358 Subscript[$CellContext`\[Chi], 7], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     126110 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 133438 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140946 Subscript[$CellContext`\[Chi], 10],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     149054 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 157390 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 166386 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     175606 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 185564 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 195808 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     206804 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 218138 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 230318 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     242840 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 256300 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 270164 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 285006 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 300330 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     316728 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 333626 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 351716 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     370394 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 390308 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 410900 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     432870 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 455550 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 479740 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 504746 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 531342 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     558880 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 588162 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 618430 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     650622 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 683946 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 719292 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     755914 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 794764 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 834974 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 877614 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 921794 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     968552 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1017042 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1068348 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1121496 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1177742 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1236052 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1297636 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1361528 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1429006 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1498964 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1572824 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1649442 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1730220 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1814064 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1902446 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1994110 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2090728 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2190994 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2296522 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2406086 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2521394 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2641044 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2766932 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2897608 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3034958 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3177588 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3327462 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3483012 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3646446 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3816136 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3994236 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4179200 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4373312 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4574814 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4786240 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5005768 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5235914 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5474942 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5725474 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5985574 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6258152 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6541200 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6837592 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7145414 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7467716 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7802330 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8152604 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8516310 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8896798 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9291948 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9705238 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10134308 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10583014 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11048910 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11535834 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12041452 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12569816 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13118318 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13691374 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14286322 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14907598 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15552650 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16226120 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16925178 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17654934 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18412462 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19202868 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20023384 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20879384 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21767804 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22694472 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23656254 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24659046 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25699862 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26784878 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27910782 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29084328 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30302122 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31570950 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32887626 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34259280 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35682388 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37164666 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38702526 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40303828 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41965154 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43694728 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45488806 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47356318 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49293462 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51309256 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53400150 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 55575638 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57831800 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60178888 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62612928 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 65144376 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67769530 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70499324 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 73329720 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76272538 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79323694 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 82495216 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85783340 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 89200740 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92743268 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96424532 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100240402 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 104204808 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108313992 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112582528 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 117006314 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 121601068 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 126362694 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 131307264 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 136431112 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 141751154 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 147263366 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 152985870 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 158914750 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 165068610 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 171444030 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 178060512 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 184914330 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 192026448 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 199393236 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 207036206 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 214952346 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 223164282 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 231668728 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 240489846 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 249624562 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 259097812 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 268907208 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 279078920 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 289610328 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 300529458 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 311833978 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 323552738 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 335684290 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 348258974 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 361275160 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 374765220 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 388727946 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 403196846 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 418171670 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 433687592 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 449744330 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 466379440 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 483593200 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 501424402 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 519874534 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 538984424 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 558755602 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 579231564 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 600414554 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 622349700 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 645040652 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 668534794 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 692836042 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 717994890 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 744016182 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 770952252 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 798809656 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 827643508 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 857460746 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 888319954 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 920229310 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 953249728 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 987391402 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1022718318 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1059241376 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1097028678 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1136092614 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1176503996 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1218277620 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1261488024 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1306151002 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1352345670 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1400089790 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1449465778 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1500494248 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1553261866 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1607790646 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1664172694 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1722432362 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1782665596 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1844900206 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1909237214 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1975706302 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2044414564 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2115394664 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2188758418 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2264542540 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2342864666 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2423763966 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2507365260 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2593711330 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2682932446 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2775076314 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2870280094 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2968594624 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3070165220 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3175047192 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3283392514 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3395262226 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3510816244 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3630119664 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3753341952 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3880553638 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4011931862 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4147554070 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4287606846 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4432172638 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4581448980 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4735524896 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4894607206 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5058793120 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5228300288 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5403232266 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5583819478 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5770173412 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5962535306 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6161026406 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6365900850 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6577287560 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6795455332 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7020542750 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7252831536 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7492471814 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7739760130 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7994856158 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8258073620 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8529583710 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8809715252 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9098653132 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9396743714 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9704183472 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10021338488 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10348419162 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10685809502 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11033736084 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11392603218 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11762651598 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12144308672 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12537831642 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12943668882 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13362096834 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13793587754 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14238435140 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14697137796 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15170009062 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15657572586 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16160164312 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16678335634 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17212443030 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17763068990 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18330593544 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18915628108 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19518579572 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20140091860 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20780596466 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21440773218 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22121081680 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22822235906 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23544726958 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24289306650 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25056495596 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25847087514 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26661636284 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27500975438 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28365696106 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29256676130 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30174541800 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31120219414 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32094374682 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33097980854 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34131747410 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35196698976 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36293587046 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37423492708 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38587214016 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39785886770 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41020360574 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42291831448 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43601198678 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44949723650 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46338360768 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47768435630 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49240963172 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50757338778 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52318636450 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53926327758 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 55581551530 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57285854206 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 59040445652 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60846953928 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62706658674 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64621276080 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 66592162298 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68621121142 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70709592020 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72859473470 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 75072287366 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77350034928 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79694327778 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 82107269112 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84590568254 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 87146438902 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 89776687514 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92483646540 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95269228008 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98135883650 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 101085639660 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 104121076038 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 107244333324 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 110458129674 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 113764729346 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 117166989114 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120667306970 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 124268688994 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 127973667476 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 131785408434 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 135706589184 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 139740537584 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 143890086938 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 148158738312 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 152549482736 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 157066007044 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 161711471938 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 166489752064 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 171404190448 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 176458863252 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 181657298142 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 187003786324 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 192502053816 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 198156610684 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 203971395458 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 209951151666 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 216100034174 
     Subscript[$CellContext`\[Chi], 1]}, 0, 12144, 264],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.5572035552110157`*^9, 3.557203561619177*^9}}],

Cell["\<\
2 \\chi _2+2 q^{2/11} \\chi _4+2 q^{3/11} \\chi _5+2 q^{4/11} \\chi _6+2 \
q^{5/11} \\chi _7+4 q^{6/11} \\chi _8+4
   q^{7/11} \\chi _9+6 q^{8/11} \\chi _{10}+6 q^{9/11} \\chi _{11}+8 \
q^{10/11} \\chi _1+8 q \\chi _2+12 q^{12/11}
   \\chi _3+10 q^{13/11} \\chi _4+14 q^{14/11} \\chi _5+16 q^{15/11} \\chi \
_6+20 q^{16/11} \\chi _7+20 q^{17/11} \\chi
   _8+26 q^{18/11} \\chi _9+26 q^{19/11} \\chi _{10}+34 q^{20/11} \\chi \
_{11}+36 q^{21/11} \\chi _1+42 q^2 \\chi
   _2+46 q^{23/11} \\chi _3+54 q^{24/11} \\chi _4+56 q^{25/11} \\chi _5+68 \
q^{26/11} \\chi _6+74 q^{27/11} \\chi
   _7+84 q^{28/11} \\chi _8+90 q^{29/11} \\chi _9+106 q^{30/11} \\chi \
_{10}+112 q^{31/11} \\chi _{11}+130 q^{32/11}
   \\chi _1+140 q^3 \\chi _2+158 q^{34/11} \\chi _3+172 q^{35/11} \\chi \
_4+196 q^{36/11} \\chi _5+208 q^{37/11} \\chi
   _6+236 q^{38/11} \\chi _7+256 q^{39/11} \\chi _8+286 q^{40/11} \\chi \
_9+308 q^{41/11} \\chi _{10}+346 q^{42/11}
   \\chi _{11}+370 q^{43/11} \\chi _1+414 q^4 \\chi _2+446 q^{45/11} \\chi \
_3+494 q^{46/11} \\chi _4+534 q^{47/11}
   \\chi _5+592 q^{48/11} \\chi _6+632 q^{49/11} \\chi _7+702 q^{50/11} \\chi \
_8+756 q^{51/11} \\chi _9+830 q^{52/11}
   \\chi _{10}+892 q^{53/11} \\chi _{11}+982 q^{54/11} \\chi _1+1054 q^5 \
\\chi _2+1156 q^{56/11} \\chi _3+1244
   q^{57/11} \\chi _4+1358 q^{58/11} \\chi _5+1458 q^{59/11} \\chi _6+1594 \
q^{60/11} \\chi _7+1706 q^{61/11} \\chi
   _8+1862 q^{62/11} \\chi _9+2000 q^{63/11} \\chi _{10}+2170 q^{64/11} \\chi \
_{11}+2328 q^{65/11} \\chi _1+2530 q^6
   \\chi _2+2708 q^{67/11} \\chi _3+2938 q^{68/11} \\chi _4+3146 q^{69/11} \
\\chi _5+3404 q^{70/11} \\chi _6+3646
   q^{71/11} \\chi _7+3944 q^{72/11} \\chi _8+4212 q^{73/11} \\chi _9+4550 \
q^{74/11} \\chi _{10}+4870 q^{75/11} \\chi
   _{11}+5246 q^{76/11} \\chi _1+5608 q^7 \\chi _2+6042 q^{78/11} \\chi \
_3+6450 q^{79/11} \\chi _4+6942 q^{80/11}
   \\chi _5+7412 q^{81/11} \\chi _6+7962 q^{82/11} \\chi _7+8498 q^{83/11} \
\\chi _8+9126 q^{84/11} \\chi _9+9726
   q^{85/11} \\chi _{10}+10436 q^{86/11} \\chi _{11}+11128 q^{87/11} \\chi \
_1+11918 q^8 \\chi _2+12698 q^{89/11}
   \\chi _3+13600 q^{90/11} \\chi _4+14476 q^{91/11} \\chi _5+15490 q^{92/11} \
\\chi _6+16488 q^{93/11} \\chi _7+17616
   q^{94/11} \\chi _8+18746 q^{95/11} \\chi _9+20024 q^{96/11} \\chi \
_{10}+21284 q^{97/11} \\chi _{11}+22720
   q^{98/11} \\chi _1+24150 q^9 \\chi _2+25750 q^{100/11} \\chi _3+27354 \
q^{101/11} \\chi _4+29158 q^{102/11} \\chi
   _5+30954 q^{103/11} \\chi _6+32970 q^{104/11} \\chi _7+34996 q^{105/11} \
\\chi _8+37240 q^{106/11} \\chi _9+39514
   q^{107/11} \\chi _{10}+42032 q^{108/11} \\chi _{11}+44560 q^{109/11} \\chi \
_1+47376 q^{10} \\chi _2+50224
   q^{111/11} \\chi _3+53348 q^{112/11} \\chi _4+56526 q^{113/11} \\chi \
_5+60024 q^{114/11} \\chi _6+63564
   q^{115/11} \\chi _7+67460 q^{116/11} \\chi _8+71422 q^{117/11} \\chi \
_9+75744 q^{118/11} \\chi _{10}+80162
   q^{119/11} \\chi _{11}+84986 q^{120/11} \\chi _1+89888 q^{11} \\chi \
_2+95250 q^{122/11} \\chi _3+100726
   q^{123/11} \\chi _4+106662 q^{124/11} \\chi _5+112750 q^{125/11} \\chi \
_6+119358 q^{126/11} \\chi _7+126110
   q^{127/11} \\chi _8+133438 q^{128/11} \\chi _9+140946 q^{129/11} \\chi \
_{10}+149054 q^{130/11} \\chi _{11}+157390
   q^{131/11} \\chi _1+166386 q^{12} \\chi _2+175606 q^{133/11} \\chi \
_3+185564 q^{134/11} \\chi _4+195808
   q^{135/11} \\chi _5+206804 q^{136/11} \\chi _6+218138 q^{137/11} \\chi \
_7+230318 q^{138/11} \\chi _8+242840
   q^{139/11} \\chi _9+256300 q^{140/11} \\chi _{10}+270164 q^{141/11} \\chi \
_{11}+285006 q^{142/11} \\chi _1+300330
   q^{13} \\chi _2+316728 q^{144/11} \\chi _3+333626 q^{145/11} \\chi \
_4+351716 q^{146/11} \\chi _5+370394
   q^{147/11} \\chi _6+390308 q^{148/11} \\chi _7+410900 q^{149/11} \\chi \
_8+432870 q^{150/11} \\chi _9+455550
   q^{151/11} \\chi _{10}+479740 q^{152/11} \\chi _{11}+504746 q^{153/11} \
\\chi _1+531342 q^{14} \\chi _2+558880
   q^{155/11} \\chi _3+588162 q^{156/11} \\chi _4+618430 q^{157/11} \\chi \
_5+650622 q^{158/11} \\chi _6+683946
   q^{159/11} \\chi _7+719292 q^{160/11} \\chi _8+755914 q^{161/11} \\chi \
_9+794764 q^{162/11} \\chi _{10}+834974
   q^{163/11} \\chi _{11}+877614 q^{164/11} \\chi _1+921794 q^{15} \\chi \
_2+968552 q^{166/11} \\chi _3+1017042
   q^{167/11} \\chi _4+1068348 q^{168/11} \\chi _5+1121496 q^{169/11} \\chi \
_6+1177742 q^{170/11} \\chi _7+1236052
   q^{171/11} \\chi _8+1297636 q^{172/11} \\chi _9+1361528 q^{173/11} \\chi \
_{10}+1429006 q^{174/11} \\chi
   _{11}+1498964 q^{175/11} \\chi _1+1572824 q^{16} \\chi _2+1649442 \
q^{177/11} \\chi _3+1730220 q^{178/11} \\chi
   _4+1814064 q^{179/11} \\chi _5+1902446 q^{180/11} \\chi _6+1994110 \
q^{181/11} \\chi _7+2090728 q^{182/11} \\chi
   _8+2190994 q^{183/11} \\chi _9+2296522 q^{184/11} \\chi _{10}+2406086 \
q^{185/11} \\chi _{11}+2521394 q^{186/11}
   \\chi _1+2641044 q^{17} \\chi _2+2766932 q^{188/11} \\chi _3+2897608 \
q^{189/11} \\chi _4+3034958 q^{190/11} \\chi
   _5+3177588 q^{191/11} \\chi _6+3327462 q^{192/11} \\chi _7+3483012 \
q^{193/11} \\chi _8+3646446 q^{194/11} \\chi
   _9+3816136 q^{195/11} \\chi _{10}+3994236 q^{196/11} \\chi _{11}+4179200 \
q^{197/11} \\chi _1+4373312 q^{18} \\chi
   _2+4574814 q^{199/11} \\chi _3+4786240 q^{200/11} \\chi _4+5005768 \
q^{201/11} \\chi _5+5235914 q^{202/11} \\chi
   _6+5474942 q^{203/11} \\chi _7+5725474 q^{204/11} \\chi _8+5985574 \
q^{205/11} \\chi _9+6258152 q^{206/11} \\chi
   _{10}+6541200 q^{207/11} \\chi _{11}+6837592 q^{208/11} \\chi _1+7145414 \
q^{19} \\chi _2+7467716 q^{210/11} \\chi
   _3+7802330 q^{211/11} \\chi _4+8152604 q^{212/11} \\chi _5+8516310 \
q^{213/11} \\chi _6+8896798 q^{214/11} \\chi
   _7+9291948 q^{215/11} \\chi _8+9705238 q^{216/11} \\chi _9+10134308 \
q^{217/11} \\chi _{10}+10583014 q^{218/11}
   \\chi _{11}+11048910 q^{219/11} \\chi _1+11535834 q^{20} \\chi _2+12041452 \
q^{221/11} \\chi _3+12569816
   q^{222/11} \\chi _4+13118318 q^{223/11} \\chi _5+13691374 q^{224/11} \\chi \
_6+14286322 q^{225/11} \\chi
   _7+14907598 q^{226/11} \\chi _8+15552650 q^{227/11} \\chi _9+16226120 \
q^{228/11} \\chi _{10}+16925178 q^{229/11}
   \\chi _{11}+17654934 q^{230/11} \\chi _1+18412462 q^{21} \\chi _2+19202868 \
q^{232/11} \\chi _3+20023384
   q^{233/11} \\chi _4+20879384 q^{234/11} \\chi _5+21767804 q^{235/11} \\chi \
_6+22694472 q^{236/11} \\chi
   _7+23656254 q^{237/11} \\chi _8+24659046 q^{238/11} \\chi _9+25699862 \
q^{239/11} \\chi _{10}+26784878 q^{240/11}
   \\chi _{11}+27910782 q^{241/11} \\chi _1+29084328 q^{22} \\chi _2+30302122 \
q^{243/11} \\chi _3+31570950
   q^{244/11} \\chi _4+32887626 q^{245/11} \\chi _5+34259280 q^{246/11} \\chi \
_6+35682388 q^{247/11} \\chi
   _7+37164666 q^{248/11} \\chi _8+38702526 q^{249/11} \\chi _9+40303828 \
q^{250/11} \\chi _{10}+41965154 q^{251/11}
   \\chi _{11}+43694728 q^{252/11} \\chi _1+45488806 q^{23} \\chi _2+47356318 \
q^{254/11} \\chi _3+49293462
   q^{255/11} \\chi _4+51309256 q^{256/11} \\chi _5+53400150 q^{257/11} \\chi \
_6+55575638 q^{258/11} \\chi
   _7+57831800 q^{259/11} \\chi _8+60178888 q^{260/11} \\chi _9+62612928 \
q^{261/11} \\chi _{10}+65144376 q^{262/11}
   \\chi _{11}+67769530 q^{263/11} \\chi _1+70499324 q^{24} \\chi _2+73329720 \
q^{265/11} \\chi _3+76272538
   q^{266/11} \\chi _4+79323694 q^{267/11} \\chi _5+82495216 q^{268/11} \\chi \
_6+85783340 q^{269/11} \\chi
   _7+89200740 q^{270/11} \\chi _8+92743268 q^{271/11} \\chi _9+96424532 \
q^{272/11} \\chi _{10}+100240402
   q^{273/11} \\chi _{11}+104204808 q^{274/11} \\chi _1+108313992 q^{25} \
\\chi _2+112582528 q^{276/11} \\chi
   _3+117006314 q^{277/11} \\chi _4+121601068 q^{278/11} \\chi _5+126362694 \
q^{279/11} \\chi _6+131307264
   q^{280/11} \\chi _7+136431112 q^{281/11} \\chi _8+141751154 q^{282/11} \
\\chi _9+147263366 q^{283/11} \\chi
   _{10}+152985870 q^{284/11} \\chi _{11}+158914750 q^{285/11} \\chi \
_1+165068610 q^{26} \\chi _2+171444030
   q^{287/11} \\chi _3+178060512 q^{288/11} \\chi _4+184914330 q^{289/11} \
\\chi _5+192026448 q^{290/11} \\chi
   _6+199393236 q^{291/11} \\chi _7+207036206 q^{292/11} \\chi _8+214952346 \
q^{293/11} \\chi _9+223164282
   q^{294/11} \\chi _{10}+231668728 q^{295/11} \\chi _{11}+240489846 \
q^{296/11} \\chi _1+249624562 q^{27} \\chi
   _2+259097812 q^{298/11} \\chi _3+268907208 q^{299/11} \\chi _4+279078920 \
q^{300/11} \\chi _5+289610328
   q^{301/11} \\chi _6+300529458 q^{302/11} \\chi _7+311833978 q^{303/11} \
\\chi _8+323552738 q^{304/11} \\chi
   _9+335684290 q^{305/11} \\chi _{10}+348258974 q^{306/11} \\chi \
_{11}+361275160 q^{307/11} \\chi _1+374765220
   q^{28} \\chi _2+388727946 q^{309/11} \\chi _3+403196846 q^{310/11} \\chi \
_4+418171670 q^{311/11} \\chi
   _5+433687592 q^{312/11} \\chi _6+449744330 q^{313/11} \\chi _7+466379440 \
q^{314/11} \\chi _8+483593200
   q^{315/11} \\chi _9+501424402 q^{316/11} \\chi _{10}+519874534 q^{317/11} \
\\chi _{11}+538984424 q^{318/11} \\chi
   _1+558755602 q^{29} \\chi _2+579231564 q^{320/11} \\chi _3+600414554 \
q^{321/11} \\chi _4+622349700 q^{322/11}
   \\chi _5+645040652 q^{323/11} \\chi _6+668534794 q^{324/11} \\chi \
_7+692836042 q^{325/11} \\chi _8+717994890
   q^{326/11} \\chi _9+744016182 q^{327/11} \\chi _{10}+770952252 q^{328/11} \
\\chi _{11}+798809656 q^{329/11} \\chi
   _1+827643508 q^{30} \\chi _2+857460746 q^{331/11} \\chi _3+888319954 \
q^{332/11} \\chi _4+920229310 q^{333/11}
   \\chi _5+953249728 q^{334/11} \\chi _6+987391402 q^{335/11} \\chi \
_7+1022718318 q^{336/11} \\chi _8+1059241376
   q^{337/11} \\chi _9+1097028678 q^{338/11} \\chi _{10}+1136092614 \
q^{339/11} \\chi _{11}+1176503996 q^{340/11}
   \\chi _1+1218277620 q^{31} \\chi _2+1261488024 q^{342/11} \\chi \
_3+1306151002 q^{343/11} \\chi _4+1352345670
   q^{344/11} \\chi _5+1400089790 q^{345/11} \\chi _6+1449465778 q^{346/11} \
\\chi _7+1500494248 q^{347/11} \\chi
   _8+1553261866 q^{348/11} \\chi _9+1607790646 q^{349/11} \\chi \
_{10}+1664172694 q^{350/11} \\chi _{11}+1722432362
   q^{351/11} \\chi _1+1782665596 q^{32} \\chi _2+1844900206 q^{353/11} \\chi \
_3+1909237214 q^{354/11} \\chi
   _4+1975706302 q^{355/11} \\chi _5+2044414564 q^{356/11} \\chi \
_6+2115394664 q^{357/11} \\chi _7+2188758418
   q^{358/11} \\chi _8+2264542540 q^{359/11} \\chi _9+2342864666 q^{360/11} \
\\chi _{10}+2423763966 q^{361/11} \\chi
   _{11}+2507365260 q^{362/11} \\chi _1+2593711330 q^{33} \\chi _2+2682932446 \
q^{364/11} \\chi _3+2775076314
   q^{365/11} \\chi _4+2870280094 q^{366/11} \\chi _5+2968594624 q^{367/11} \
\\chi _6+3070165220 q^{368/11} \\chi
   _7+3175047192 q^{369/11} \\chi _8+3283392514 q^{370/11} \\chi \
_9+3395262226 q^{371/11} \\chi _{10}+3510816244
   q^{372/11} \\chi _{11}+3630119664 q^{373/11} \\chi _1+3753341952 q^{34} \
\\chi _2+3880553638 q^{375/11} \\chi
   _3+4011931862 q^{376/11} \\chi _4+4147554070 q^{377/11} \\chi \
_5+4287606846 q^{378/11} \\chi _6+4432172638
   q^{379/11} \\chi _7+4581448980 q^{380/11} \\chi _8+4735524896 q^{381/11} \
\\chi _9+4894607206 q^{382/11} \\chi
   _{10}+5058793120 q^{383/11} \\chi _{11}+5228300288 q^{384/11} \\chi \
_1+5403232266 q^{35} \\chi _2+5583819478
   q^{386/11} \\chi _3+5770173412 q^{387/11} \\chi _4+5962535306 q^{388/11} \
\\chi _5+6161026406 q^{389/11} \\chi
   _6+6365900850 q^{390/11} \\chi _7+6577287560 q^{391/11} \\chi \
_8+6795455332 q^{392/11} \\chi _9+7020542750
   q^{393/11} \\chi _{10}+7252831536 q^{394/11} \\chi _{11}+7492471814 \
q^{395/11} \\chi _1+7739760130 q^{36} \\chi
   _2+7994856158 q^{397/11} \\chi _3+8258073620 q^{398/11} \\chi \
_4+8529583710 q^{399/11} \\chi _5+8809715252
   q^{400/11} \\chi _6+9098653132 q^{401/11} \\chi _7+9396743714 q^{402/11} \
\\chi _8+9704183472 q^{403/11} \\chi
   _9+10021338488 q^{404/11} \\chi _{10}+10348419162 q^{405/11} \\chi \
_{11}+10685809502 q^{406/11} \\chi
   _1+11033736084 q^{37} \\chi _2+11392603218 q^{408/11} \\chi _3+11762651598 \
q^{409/11} \\chi _4+12144308672
   q^{410/11} \\chi _5+12537831642 q^{411/11} \\chi _6+12943668882 q^{412/11} \
\\chi _7+13362096834 q^{413/11} \\chi
   _8+13793587754 q^{414/11} \\chi _9+14238435140 q^{415/11} \\chi \
_{10}+14697137796 q^{416/11} \\chi
   _{11}+15170009062 q^{417/11} \\chi _1+15657572586 q^{38} \\chi \
_2+16160164312 q^{419/11} \\chi _3+16678335634
   q^{420/11} \\chi _4+17212443030 q^{421/11} \\chi _5+17763068990 q^{422/11} \
\\chi _6+18330593544 q^{423/11} \\chi
   _7+18915628108 q^{424/11} \\chi _8+19518579572 q^{425/11} \\chi \
_9+20140091860 q^{426/11} \\chi
   _{10}+20780596466 q^{427/11} \\chi _{11}+21440773218 q^{428/11} \\chi \
_1+22121081680 q^{39} \\chi _2+22822235906
   q^{430/11} \\chi _3+23544726958 q^{431/11} \\chi _4+24289306650 q^{432/11} \
\\chi _5+25056495596 q^{433/11} \\chi
   _6+25847087514 q^{434/11} \\chi _7+26661636284 q^{435/11} \\chi \
_8+27500975438 q^{436/11} \\chi _9+28365696106
   q^{437/11} \\chi _{10}+29256676130 q^{438/11} \\chi _{11}+30174541800 \
q^{439/11} \\chi _1+31120219414 q^{40}
   \\chi _2+32094374682 q^{441/11} \\chi _3+33097980854 q^{442/11} \\chi \
_4+34131747410 q^{443/11} \\chi
   _5+35196698976 q^{444/11} \\chi _6+36293587046 q^{445/11} \\chi \
_7+37423492708 q^{446/11} \\chi _8+38587214016
   q^{447/11} \\chi _9+39785886770 q^{448/11} \\chi _{10}+41020360574 \
q^{449/11} \\chi _{11}+42291831448 q^{450/11}
   \\chi _1+43601198678 q^{41} \\chi _2+44949723650 q^{452/11} \\chi \
_3+46338360768 q^{453/11} \\chi _4+47768435630
   q^{454/11} \\chi _5+49240963172 q^{455/11} \\chi _6+50757338778 q^{456/11} \
\\chi _7+52318636450 q^{457/11} \\chi
   _8+53926327758 q^{458/11} \\chi _9+55581551530 q^{459/11} \\chi \
_{10}+57285854206 q^{460/11} \\chi
   _{11}+59040445652 q^{461/11} \\chi _1+60846953928 q^{42} \\chi \
_2+62706658674 q^{463/11} \\chi _3+64621276080
   q^{464/11} \\chi _4+66592162298 q^{465/11} \\chi _5+68621121142 q^{466/11} \
\\chi _6+70709592020 q^{467/11} \\chi
   _7+72859473470 q^{468/11} \\chi _8+75072287366 q^{469/11} \\chi \
_9+77350034928 q^{470/11} \\chi
   _{10}+79694327778 q^{471/11} \\chi _{11}+82107269112 q^{472/11} \\chi \
_1+84590568254 q^{43} \\chi _2+87146438902
   q^{474/11} \\chi _3+89776687514 q^{475/11} \\chi _4+92483646540 q^{476/11} \
\\chi _5+95269228008 q^{477/11} \\chi
   _6+98135883650 q^{478/11} \\chi _7+101085639660 q^{479/11} \\chi \
_8+104121076038 q^{480/11} \\chi
   _9+107244333324 q^{481/11} \\chi _{10}+110458129674 q^{482/11} \\chi \
_{11}+113764729346 q^{483/11} \\chi
   _1+117166989114 q^{44} \\chi _2+120667306970 q^{485/11} \\chi \
_3+124268688994 q^{486/11} \\chi _4+127973667476
   q^{487/11} \\chi _5+131785408434 q^{488/11} \\chi _6+135706589184 \
q^{489/11} \\chi _7+139740537584 q^{490/11}
   \\chi _8+143890086938 q^{491/11} \\chi _9+148158738312 q^{492/11} \\chi \
_{10}+152549482736 q^{493/11} \\chi
   _{11}+157066007044 q^{494/11} \\chi _1+161711471938 q^{45} \\chi \
_2+166489752064 q^{496/11} \\chi
   _3+171404190448 q^{497/11} \\chi _4+176458863252 q^{498/11} \\chi \
_5+181657298142 q^{499/11} \\chi
   _6+187003786324 q^{500/11} \\chi _7+192502053816 q^{501/11} \\chi \
_8+198156610684 q^{502/11} \\chi
   _9+203971395458 q^{503/11} \\chi _{10}+209951151666 q^{504/11} \\chi \
_{11}+216100034174 q^{505/11} \\chi
   _1+O\\left(q^{46}\\right)\
\>", "Output",
 CellChangeTimes->{{3.557203556831394*^9, 3.5572035753706408`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "11"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.5511765824119453`*^9, 3.5511766018880177`*^9}, {
  3.551176640186408*^9, 3.551176641857374*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "2"]}]},
    {"1", "0"},
    {"2", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "4"]}]},
    {"3", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "5"]}]},
    {"4", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "6"]}]},
    {"5", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "7"]}]},
    {"6", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "8"]}]},
    {"7", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"8", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"9", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"10", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "1"]}]},
    {"11", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "2"]}]},
    {"12", 
     RowBox[{"12", " ", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"13", 
     RowBox[{"10", " ", 
      SubscriptBox["\[Chi]", "4"]}]},
    {"14", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "5"]}]},
    {"15", 
     RowBox[{"16", " ", 
      SubscriptBox["\[Chi]", "6"]}]},
    {"16", 
     RowBox[{"20", " ", 
      SubscriptBox["\[Chi]", "7"]}]},
    {"17", 
     RowBox[{"20", " ", 
      SubscriptBox["\[Chi]", "8"]}]},
    {"18", 
     RowBox[{"26", " ", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"19", 
     RowBox[{"26", " ", 
      SubscriptBox["\[Chi]", "10"]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.55117660285531*^9, {3.5511766379229183`*^9, 3.5511766422743807`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "11"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "19", ",", "1"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "19", ",", "1"}], "}"}]}], "]"}]}], 
      "}"}], "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552887175968259*^9, 3.5528872001785383`*^9}, {
  3.55298128047904*^9, 3.552981290456815*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"11", " ", "r"}], "0", "1", "2", "3", "4", "5", "6", "7", "8", 
     "9", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "8", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"2", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "8", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"3", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "12", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"4", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "10", "0", "0", "0", "0", "0", "0"},
    {"5", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "14", "0", "0", "0", "0", "0"},
    {"6", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "16", "0", "0", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "20", "0", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "20", "0", "0"},
    {"9", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "26", "0"},
    {"10", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "26"},
    {"11", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.552887256675818*^9, 3.552981315113131*^9}]
}, Open  ]]
},
WindowSize->{1018, 966},
WindowMargins->{{297, Automatic}, {10, Automatic}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 35482, 860, 1190, "Input",
 InitializationCell->True],
Cell[36042, 882, 2195, 43, 50, "Input"],
Cell[38240, 927, 973, 21, 50, "Input"],
Cell[CellGroupData[{
Cell[39238, 952, 131617, 2914, 1931, InheritFromParent],
Cell[170858, 3868, 15234, 269, 2171, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186129, 4142, 457, 13, 30, "Input"],
Cell[186589, 4157, 2020, 74, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188646, 4236, 1161, 34, 50, "Input"],
Cell[189810, 4272, 2017, 40, 204, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/12A_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    158046,       3989]
NotebookOptionsPosition[    157297,       3960]
NotebookOutlinePosition[    157658,       3976]
CellTagsIndexPosition[    157615,       3973]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24649", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"26569", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"27889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"28561", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"29929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"30625", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32761", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34969", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"36481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"37249", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"38809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"39601", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"41209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"42025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"43681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"44521", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"46225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"47089", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"500", "/", "24"}], "*", "2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", 
      ",", "12", ",", "12", ",", "12", ",", "12", ",", "12"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}]}], "}"}]}], "}"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Phi3A", "[", "q_", "]"}], ":=", 
    RowBox[{"18", 
     RowBox[{"Psi", "[", 
      RowBox[{"3", ",", "q"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Phi2A", "[", "q_", "]"}], ":=", 
    RowBox[{"32", 
     RowBox[{"Psi", "[", 
      RowBox[{"2", ",", "q"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"B11A", " ", ":=", 
    RowBox[{"2", "/", "24"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "1"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "4"}], ")"}]}], "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "6"}], ")"}]}], "]"}], "^", "3"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "3"}], ")"}]}], "]"}], 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "12"}], ")"}]}], "]"}], "^", "2"}]}], 
         ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "24"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "24"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "24"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "24"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "24"}], ",", "24"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "11"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "8"}], "]"}], ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "4"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "9"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "5"}], "]"}], ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "7"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "11"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "3"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "10"}], "]"}], ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "6"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, {3.545037980915187*^9, 
   3.545037997977606*^9}, 3.5451032607505007`*^9, {3.551176760616229*^9, 
   3.551176860292202*^9}, {3.5511768911699877`*^9, 3.551176896124642*^9}, {
   3.55117694134405*^9, 3.551176944637555*^9}, {3.551179925073248*^9, 
   3.5511799518847027`*^9}, {3.555833494316721*^9, 3.555833522405333*^9}, 
   3.555833558437811*^9, {3.5558359503340483`*^9, 3.555835950589775*^9}, 
   3.557203633578361*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"h", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", " ", "=", 
   RowBox[{"multiplicities", " ", "+", " ", 
    RowBox[{"12", "*", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "8"}], ")"}]}], 
     RowBox[{
      RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}], 
     RowBox[{"(", 
      RowBox[{"multiplicities", " ", "/.", " ", 
       RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.551176927568716*^9, 
   3.551176947311358*^9}, {3.555833539322645*^9, 3.555833547033122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "12"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
  3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
  3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
  3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
  3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
  3.545103385381249*^9, 3.54510340910806*^9}, {3.551176950455967*^9, 
  3.551176955802342*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "24"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "24"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "8"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "24"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "24"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "24"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "24"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "24"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "8"}]]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "24"}]]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "24"}]]}], "+", 
    RowBox[{"16", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "8"}]]}], "+", 
    RowBox[{"18", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "24"}]]}], "+", 
    RowBox[{"20", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "24"}]]}], "+", 
    RowBox[{"22", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "+", 
    RowBox[{"24", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "24"}]]}], "+", 
    RowBox[{"28", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "24"}]]}], "+", 
    RowBox[{"32", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "+", 
    RowBox[{"36", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "+", 
    RowBox[{"40", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "24"}]]}], "+", 
    RowBox[{"44", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "8"}]]}], "+", 
    RowBox[{"50", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "24"}]]}], "+", 
    RowBox[{"56", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "24"}]]}], "+", 
    RowBox[{"62", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "8"}]]}], "+", 
    RowBox[{"68", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "24"}]]}], "+", 
    RowBox[{"76", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "24"}]]}], "+", 
    RowBox[{"84", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "+", 
    RowBox[{"92", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "24"}]]}], "+", 
    RowBox[{"102", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "24"}]]}], "+", 
    RowBox[{"112", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "+", 
    RowBox[{"124", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "+", 
    RowBox[{"136", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "24"}]]}], "+", 
    RowBox[{"150", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "8"}]]}], "+", 
    RowBox[{"164", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "24"}]]}], "+", 
    RowBox[{"180", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "24"}]]}], "+", 
    RowBox[{"196", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "8"}]]}], "+", 
    RowBox[{"216", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "24"}]]}], "+", 
    RowBox[{"236", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "24"}]]}], "+", 
    RowBox[{"256", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "+", 
    RowBox[{"280", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "24"}]]}], "+", 
    RowBox[{"304", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "24"}]]}], "+", 
    RowBox[{"332", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "+", 
    RowBox[{"360", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "+", 
    RowBox[{"392", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "24"}]]}], "+", 
    RowBox[{"426", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "8"}]]}], "+", 
    RowBox[{"462", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "24"}]]}], "+", 
    RowBox[{"502", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "24"}]]}], "+", 
    RowBox[{"544", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "8"}]]}], "+", 
    RowBox[{"588", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "24"}]]}], "+", 
    RowBox[{"636", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "24"}]]}], "+", 
    RowBox[{"688", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "+", 
    RowBox[{"744", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "24"}]]}], "+", 
    RowBox[{"804", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "24"}]]}], "+", 
    RowBox[{"868", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "+", 
    RowBox[{"936", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "+", 
    RowBox[{"1008", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "24"}]]}], "+", 
    RowBox[{"1088", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "8"}]]}], "+", 
    RowBox[{"1172", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "24"}]]}], "+", 
    RowBox[{"1260", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "24"}]]}], "+", 
    RowBox[{"1356", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "8"}]]}], "+", 
    RowBox[{"1458", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "24"}]]}], "+", 
    RowBox[{"1568", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "24"}]]}], "+", 
    RowBox[{"1684", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "+", 
    RowBox[{"1808", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "24"}]]}], "+", 
    RowBox[{"1940", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "24"}]]}], "+", 
    RowBox[{"2080", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "+", 
    RowBox[{"2232", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "+", 
    RowBox[{"2392", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "24"}]]}], "+", 
    RowBox[{"2562", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "8"}]]}], "+", 
    RowBox[{"2744", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "24"}]]}], "+", 
    RowBox[{"2936", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "24"}]]}], "+", 
    RowBox[{"3142", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "8"}]]}], "+", 
    RowBox[{"3360", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "24"}]]}], "+", 
    RowBox[{"3592", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "24"}]]}], "+", 
    RowBox[{"3840", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "+", 
    RowBox[{"4100", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "24"}]]}], "+", 
    RowBox[{"4380", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "24"}]]}], "+", 
    RowBox[{"4674", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "+", 
    RowBox[{"4988", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "+", 
    RowBox[{"5320", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "24"}]]}], "+", 
    RowBox[{"5672", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "8"}]]}], "+", 
    RowBox[{"6048", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "24"}]]}], "+", 
    RowBox[{"6444", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "24"}]]}], "+", 
    RowBox[{"6864", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "8"}]]}], "+", 
    RowBox[{"7308", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "24"}]]}], "+", 
    RowBox[{"7780", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "24"}]]}], "+", 
    RowBox[{"8280", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "+", 
    RowBox[{"8808", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "24"}]]}], "+", 
    RowBox[{"9368", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "24"}]]}], "+", 
    RowBox[{"9960", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "+", 
    RowBox[{"10584", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "+", 
    RowBox[{"11248", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "24"}]]}], "+", 
    RowBox[{"11948", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "8"}]]}], "+", 
    RowBox[{"12688", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "24"}]]}], "+", 
    RowBox[{"13470", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "24"}]]}], "+", 
    RowBox[{"14296", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "8"}]]}], "+", 
    RowBox[{"15170", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "24"}]]}], "+", 
    RowBox[{"16092", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "24"}]]}], "+", 
    RowBox[{"17064", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "+", 
    RowBox[{"18092", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "24"}]]}], "+", 
    RowBox[{"19176", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "24"}]]}], "+", 
    RowBox[{"20320", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "8"}]]}], "+", 
    RowBox[{"21528", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "24"}]]}], "+", 
    RowBox[{"22800", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "24"}]]}], "+", 
    RowBox[{"24142", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "8"}]]}], "+", 
    RowBox[{"25556", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "24"}]]}], "+", 
    RowBox[{"27048", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "24"}]]}], "+", 
    RowBox[{"28620", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "8"}]]}], "+", 
    RowBox[{"30276", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "24"}]]}], "+", 
    RowBox[{"32020", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "24"}]]}], "+", 
    RowBox[{"33856", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "8"}]]}], "+", 
    RowBox[{"35792", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "24"}]]}], "+", 
    RowBox[{"37828", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "24"}]]}], "+", 
    RowBox[{"39972", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "8"}]]}], "+", 
    RowBox[{"42228", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "24"}]]}], "+", 
    RowBox[{"44600", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "24"}]]}], "+", 
    RowBox[{"47100", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "8"}]]}], "+", 
    RowBox[{"49726", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "24"}]]}], "+", 
    RowBox[{"52488", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "24"}]]}], "+", 
    RowBox[{"55392", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "8"}]]}], "+", 
    RowBox[{"58444", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "24"}]]}], "+", 
    RowBox[{"61656", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "24"}]]}], "+", 
    RowBox[{"65028", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "8"}]]}], "+", 
    RowBox[{"68572", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "24"}]]}], "+", 
    RowBox[{"72294", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "24"}]]}], "+", 
    RowBox[{"76204", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "8"}]]}], "+", 
    RowBox[{"80312", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "24"}]]}], "+", 
    RowBox[{"84624", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "24"}]]}], "+", 
    RowBox[{"89152", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "8"}]]}], "+", 
    RowBox[{"93904", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "24"}]]}], "+", 
    RowBox[{"98892", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "24"}]]}], "+", 
    RowBox[{"104128", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "8"}]]}], "+", 
    RowBox[{"109620", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "24"}]]}], "+", 
    RowBox[{"115380", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "24"}]]}], "+", 
    RowBox[{"121424", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "8"}]]}], "+", 
    RowBox[{"127760", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "24"}]]}], "+", 
    RowBox[{"134408", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "24"}]]}], "+", 
    RowBox[{"141376", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "8"}]]}], "+", 
    RowBox[{"148680", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "24"}]]}], "+", 
    RowBox[{"156336", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "24"}]]}], "+", 
    RowBox[{"164358", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "8"}]]}], "+", 
    RowBox[{"172768", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "24"}]]}], "+", 
    RowBox[{"181576", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "24"}]]}], "+", 
    RowBox[{"190802", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "8"}]]}], "+", 
    RowBox[{"200468", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "24"}]]}], "+", 
    RowBox[{"210588", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "24"}]]}], "+", 
    RowBox[{"221188", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "8"}]]}], "+", 
    RowBox[{"232284", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "24"}]]}], "+", 
    RowBox[{"243900", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "24"}]]}], "+", 
    RowBox[{"256060", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "8"}]]}], "+", 
    RowBox[{"268784", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "24"}]]}], "+", 
    RowBox[{"282104", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "24"}]]}], "+", 
    RowBox[{"296036", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "8"}]]}], "+", 
    RowBox[{"310612", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "24"}]]}], "+", 
    RowBox[{"325860", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "24"}]]}], "+", 
    RowBox[{"341808", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "8"}]]}], "+", 
    RowBox[{"358488", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "24"}]]}], "+", 
    RowBox[{"375928", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "24"}]]}], "+", 
    RowBox[{"394162", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "8"}]]}], "+", 
    RowBox[{"413224", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "24"}]]}], "+", 
    RowBox[{"433148", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "24"}]]}], "+", 
    RowBox[{"453976", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "8"}]]}], "+", 
    RowBox[{"475740", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "24"}]]}], "+", 
    RowBox[{"498480", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "24"}]]}], "+", 
    RowBox[{"522240", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "8"}]]}], "+", 
    RowBox[{"547062", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "24"}]]}], "+", 
    RowBox[{"572992", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "24"}]]}], "+", 
    RowBox[{"600072", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "8"}]]}], "+", 
    RowBox[{"628352", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "24"}]]}], "+", 
    RowBox[{"657884", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "24"}]]}], "+", 
    RowBox[{"688716", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "8"}]]}], "+", 
    RowBox[{"720908", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "24"}]]}], "+", 
    RowBox[{"754512", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "24"}]]}], "+", 
    RowBox[{"789584", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "8"}]]}], "+", 
    RowBox[{"826188", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "24"}]]}], "+", 
    RowBox[{"864384", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "24"}]]}], "+", 
    RowBox[{"904244", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "8"}]]}], "+", 
    RowBox[{"945828", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "24"}]]}], "+", 
    RowBox[{"989208", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "24"}]]}], "+", 
    RowBox[{"1034460", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "8"}]]}], "+", 
    RowBox[{"1081656", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "24"}]]}], "+", 
    RowBox[{"1130880", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "24"}]]}], "+", 
    RowBox[{"1182208", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "8"}]]}], "+", 
    RowBox[{"1235728", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "24"}]]}], "+", 
    RowBox[{"1291528", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "24"}]]}], "+", 
    RowBox[{"1349696", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "8"}]]}], "+", 
    RowBox[{"1410336", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "24"}]]}], "+", 
    RowBox[{"1473536", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"385", "/", "24"}]]}], "+", 
    RowBox[{"1539402", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "8"}]]}], "+", 
    RowBox[{"1608040", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "24"}]]}], "+", 
    RowBox[{"1679560", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "24"}]]}], "+", 
    RowBox[{"1754080", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "8"}]]}], "+", 
    RowBox[{"1831710", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "24"}]]}], "+", 
    RowBox[{"1912580", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "24"}]]}], "+", 
    RowBox[{"1996812", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "8"}]]}], "+", 
    RowBox[{"2084540", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "24"}]]}], "+", 
    RowBox[{"2175906", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "24"}]]}], "+", 
    RowBox[{"2271044", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "8"}]]}], "+", 
    RowBox[{"2370104", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "24"}]]}], "+", 
    RowBox[{"2473240", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "24"}]]}], "+", 
    RowBox[{"2580608", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "8"}]]}], "+", 
    RowBox[{"2692376", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "24"}]]}], "+", 
    RowBox[{"2808708", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "24"}]]}], "+", 
    RowBox[{"2929784", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "8"}]]}], "+", 
    RowBox[{"3055788", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "24"}]]}], "+", 
    RowBox[{"3186904", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "24"}]]}], "+", 
    RowBox[{"3323336", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "8"}]]}], "+", 
    RowBox[{"3465280", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "24"}]]}], "+", 
    RowBox[{"3612948", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "24"}]]}], "+", 
    RowBox[{"3766560", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "8"}]]}], "+", 
    RowBox[{"3926340", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "24"}]]}], "+", 
    RowBox[{"4092528", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "24"}]]}], "+", 
    RowBox[{"4265360", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "8"}]]}], "+", 
    RowBox[{"4445088", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "24"}]]}], "+", 
    RowBox[{"4631976", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "24"}]]}], "+", 
    RowBox[{"4826288", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "8"}]]}], "+", 
    RowBox[{"5028312", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "24"}]]}], "+", 
    RowBox[{"5238328", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "24"}]]}], "+", 
    RowBox[{"5456640", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "8"}]]}], "+", 
    RowBox[{"5683556", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "24"}]]}], "+", 
    RowBox[{"5919396", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "24"}]]}], "+", 
    RowBox[{"6164502", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "8"}]]}], "+", 
    RowBox[{"6419204", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "24"}]]}], "+", 
    RowBox[{"6683864", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "24"}]]}], "+", 
    RowBox[{"6958852", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "8"}]]}], "+", 
    RowBox[{"7244548", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "24"}]]}], "+", 
    RowBox[{"7541352", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "24"}]]}], "+", 
    RowBox[{"7849664", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "8"}]]}], "+", 
    RowBox[{"8169912", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "24"}]]}], "+", 
    RowBox[{"8502532", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "24"}]]}], "+", 
    RowBox[{"8847976", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "8"}]]}], "+", 
    RowBox[{"9206720", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "24"}]]}], "+", 
    RowBox[{"9579240", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "24"}]]}], "+", 
    RowBox[{"9966040", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "8"}]]}], "+", 
    RowBox[{"10367640", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "24"}]]}], "+", 
    RowBox[{"10784576", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "24"}]]}], "+", 
    RowBox[{"11217408", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "8"}]]}], "+", 
    RowBox[{"11666704", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "24"}]]}], "+", 
    RowBox[{"12133058", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "24"}]]}], "+", 
    RowBox[{"12617090", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "8"}]]}], "+", 
    RowBox[{"13119428", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "24"}]]}], "+", 
    RowBox[{"13640740", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "24"}]]}], "+", 
    RowBox[{"14181696", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "8"}]]}], "+", 
    RowBox[{"14743000", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "24"}]]}], "+", 
    RowBox[{"15325380", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "24"}]]}], "+", 
    RowBox[{"15929584", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "8"}]]}], "+", 
    RowBox[{"16556400", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "24"}]]}], "+", 
    RowBox[{"17206616", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"505", "/", "24"}]]}], "+", 
    RowBox[{"17881068", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "8"}]]}], "+", 
    RowBox[{"18580616", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"509", "/", "24"}]]}], "+", 
    RowBox[{"19306140", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"511", "/", "24"}]]}], "+", 
    RowBox[{"20058568", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "8"}]]}], "+", 
    RowBox[{"20838834", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"515", "/", "24"}]]}], "+", 
    RowBox[{"21647924", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"517", "/", "24"}]]}], "+", 
    RowBox[{"22486848", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "8"}]]}], "+", 
    RowBox[{"23356648", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"521", "/", "24"}]]}], "+", 
    RowBox[{"24258416", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"523", "/", "24"}]]}], "+", 
    RowBox[{"25193252", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "8"}]]}], "+", 
    RowBox[{"26162316", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"527", "/", "24"}]]}], "+", 
    RowBox[{"27166800", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"529", "/", "24"}]]}], "+", 
    RowBox[{"28207932", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "8"}]]}], "+", 
    RowBox[{"29286992", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"533", "/", "24"}]]}], "+", 
    RowBox[{"30405280", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"535", "/", "24"}]]}], "+", 
    RowBox[{"31564160", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "8"}]]}], "+", 
    RowBox[{"32765032", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"539", "/", "24"}]]}], "+", 
    RowBox[{"34009340", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"541", "/", "24"}]]}], "+", 
    RowBox[{"35298588", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "8"}]]}], "+", 
    RowBox[{"36634308", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"545", "/", "24"}]]}], "+", 
    RowBox[{"38018100", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"547", "/", "24"}]]}], "+", 
    RowBox[{"39451608", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "8"}]]}], "+", 
    RowBox[{"40936532", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"551", "/", "24"}]]}], "+", 
    RowBox[{"42474632", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"553", "/", "24"}]]}], "+", 
    RowBox[{"44067712", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "8"}]]}], "+", 
    RowBox[{"45717644", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"557", "/", "24"}]]}], "+", 
    RowBox[{"47426364", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"559", "/", "24"}]]}], "+", 
    RowBox[{"49195860", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "8"}]]}], "+", 
    RowBox[{"51028200", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"563", "/", "24"}]]}], "+", 
    RowBox[{"52925500", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"565", "/", "24"}]]}], "+", 
    RowBox[{"54889952", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "8"}]]}], "+", 
    RowBox[{"56923824", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"569", "/", "24"}]]}], "+", 
    RowBox[{"59029448", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"571", "/", "24"}]]}], "+", 
    RowBox[{"61209248", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "8"}]]}], "+", 
    RowBox[{"63465696", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"575", "/", "24"}]]}], "+", 
    RowBox[{"65801368", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"577", "/", "24"}]]}], "+", 
    RowBox[{"68218914", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "8"}]]}], "+", 
    RowBox[{"70721062", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"581", "/", "24"}]]}], "+", 
    RowBox[{"73310648", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"583", "/", "24"}]]}], "+", 
    RowBox[{"75990568", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "8"}]]}], "+", 
    RowBox[{"78763832", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"587", "/", "24"}]]}], "+", 
    RowBox[{"81633540", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"589", "/", "24"}]]}], "+", 
    RowBox[{"84602884", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "8"}]]}], "+", 
    RowBox[{"87675176", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"593", "/", "24"}]]}], "+", 
    RowBox[{"90853800", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"595", "/", "24"}]]}], "+", 
    RowBox[{"94142272", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "8"}]]}], "+", 
    RowBox[{"97544216", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"599", "/", "24"}]]}], "+", 
    RowBox[{"101063360", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"601", "/", "24"}]]}], "+", 
    RowBox[{"104703566", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "8"}]]}], "+", 
    RowBox[{"108468792", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"605", "/", "24"}]]}], "+", 
    RowBox[{"112363140", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"607", "/", "24"}]]}], "+", 
    RowBox[{"116390832", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "8"}]]}], "+", 
    RowBox[{"120556224", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"611", "/", "24"}]]}], "+", 
    RowBox[{"124863816", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"613", "/", "24"}]]}], "+", 
    RowBox[{"129318228", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "8"}]]}], "+", 
    RowBox[{"133924240", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"617", "/", "24"}]]}], "+", 
    RowBox[{"138686776", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"619", "/", "24"}]]}], "+", 
    RowBox[{"143610912", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "8"}]]}], "+", 
    RowBox[{"148701888", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"623", "/", "24"}]]}], "+", 
    RowBox[{"153965088", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"625", "/", "24"}]]}], "+", 
    RowBox[{"159406080", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "8"}]]}], "+", 
    RowBox[{"165030600", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"629", "/", "24"}]]}], "+", 
    RowBox[{"170844552", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"631", "/", "24"}]]}], "+", 
    RowBox[{"176854040", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "8"}]]}], "+", 
    RowBox[{"183065332", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"635", "/", "24"}]]}], "+", 
    RowBox[{"189484900", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"637", "/", "24"}]]}], "+", 
    RowBox[{"196119420", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "8"}]]}], "+", 
    RowBox[{"202975760", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"641", "/", "24"}]]}], "+", 
    RowBox[{"210061020", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"643", "/", "24"}]]}], "+", 
    RowBox[{"217382480", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "8"}]]}], "+", 
    RowBox[{"224947672", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"647", "/", "24"}]]}], "+", 
    RowBox[{"232764352", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"649", "/", "24"}]]}], "+", 
    RowBox[{"240840498", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "8"}]]}], "+", 
    RowBox[{"249184356", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"653", "/", "24"}]]}], "+", 
    RowBox[{"257804388", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"655", "/", "24"}]]}], "+", 
    RowBox[{"266709340", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "8"}]]}], "+", 
    RowBox[{"275908212", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"659", "/", "24"}]]}], "+", 
    RowBox[{"285410272", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"661", "/", "24"}]]}], "+", 
    RowBox[{"295225088", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "8"}]]}], "+", 
    RowBox[{"305362480", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"665", "/", "24"}]]}], "+", 
    RowBox[{"315832592", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"667", "/", "24"}]]}], "+", 
    RowBox[{"326645868", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "8"}]]}], "+", 
    RowBox[{"337813056", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"671", "/", "24"}]]}], "+", 
    RowBox[{"349345248", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"673", "/", "24"}]]}], "+", 
    RowBox[{"361253832", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "8"}]]}], "+", 
    RowBox[{"373550568", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"677", "/", "24"}]]}], "+", 
    RowBox[{"386247554", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"679", "/", "24"}]]}], "+", 
    RowBox[{"399357248", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "8"}]]}], "+", 
    RowBox[{"412892496", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"683", "/", "24"}]]}], "+", 
    RowBox[{"426866496", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"685", "/", "24"}]]}], "+", 
    RowBox[{"441292860", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "8"}]]}], "+", 
    RowBox[{"456185600", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"689", "/", "24"}]]}], "+", 
    RowBox[{"471559140", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"691", "/", "24"}]]}], "+", 
    RowBox[{"487428344", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "8"}]]}], "+", 
    RowBox[{"503808488", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"695", "/", "24"}]]}], "+", 
    RowBox[{"520715320", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"697", "/", "24"}]]}], "+", 
    RowBox[{"538165056", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "8"}]]}], "+", 
    RowBox[{"556174372", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"701", "/", "24"}]]}], "+", 
    RowBox[{"574760460", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"703", "/", "24"}]]}], "+", 
    RowBox[{"593940988", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "8"}]]}], "+", 
    RowBox[{"613734156", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"707", "/", "24"}]]}], "+", 
    RowBox[{"634158708", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"709", "/", "24"}]]}], "+", 
    RowBox[{"655233916", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "8"}]]}], "+", 
    RowBox[{"676979648", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"713", "/", "24"}]]}], "+", 
    RowBox[{"699416308", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"715", "/", "24"}]]}], "+", 
    RowBox[{"722564928", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "8"}]]}], "+", 
    RowBox[{"746447148", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"719", "/", "24"}]]}], "+", 
    RowBox[{"771085224", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"721", "/", "24"}]]}], "+", 
    RowBox[{"796502088", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "8"}]]}], "+", 
    RowBox[{"822721298", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"725", "/", "24"}]]}], "+", 
    RowBox[{"849767128", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"727", "/", "24"}]]}], "+", 
    RowBox[{"877664542", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "8"}]]}], "+", 
    RowBox[{"906439224", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"731", "/", "24"}]]}], "+", 
    RowBox[{"936117624", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"733", "/", "24"}]]}], "+", 
    RowBox[{"966726912", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "8"}]]}], "+", 
    RowBox[{"998295076", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"737", "/", "24"}]]}], "+", 
    RowBox[{"1030850904", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"739", "/", "24"}]]}], "+", 
    RowBox[{"1064424004", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "8"}]]}], "+", 
    RowBox[{"1099044856", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"743", "/", "24"}]]}], "+", 
    RowBox[{"1134744776", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"745", "/", "24"}]]}], "+", 
    RowBox[{"1171556016", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "8"}]]}], "+", 
    RowBox[{"1209511732", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"749", "/", "24"}]]}], "+", 
    RowBox[{"1248646032", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"751", "/", "24"}]]}], "+", 
    RowBox[{"1288994016", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "8"}]]}], "+", 
    RowBox[{"1330591752", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"755", "/", "24"}]]}], "+", 
    RowBox[{"1373476360", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"757", "/", "24"}]]}], "+", 
    RowBox[{"1417686016", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "8"}]]}], "+", 
    RowBox[{"1463259976", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"761", "/", "24"}]]}], "+", 
    RowBox[{"1510238624", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"763", "/", "24"}]]}], "+", 
    RowBox[{"1558663464", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "8"}]]}], "+", 
    RowBox[{"1608577200", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"767", "/", "24"}]]}], "+", 
    RowBox[{"1660023744", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"769", "/", "24"}]]}], "+", 
    RowBox[{"1713048236", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "8"}]]}], "+", 
    RowBox[{"1767697120", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"773", "/", "24"}]]}], "+", 
    RowBox[{"1824018112", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"775", "/", "24"}]]}], "+", 
    RowBox[{"1882060296", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "8"}]]}], "+", 
    RowBox[{"1941874144", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"779", "/", "24"}]]}], "+", 
    RowBox[{"2003511532", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"781", "/", "24"}]]}], "+", 
    RowBox[{"2067025824", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "8"}]]}], "+", 
    RowBox[{"2132471832", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"785", "/", "24"}]]}], "+", 
    RowBox[{"2199905946", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"787", "/", "24"}]]}], "+", 
    RowBox[{"2269386128", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "8"}]]}], "+", 
    RowBox[{"2340971944", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"791", "/", "24"}]]}], "+", 
    RowBox[{"2414724664", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"793", "/", "24"}]]}], "+", 
    RowBox[{"2490707216", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "8"}]]}], "+", 
    RowBox[{"2568984324", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"797", "/", "24"}]]}], "+", 
    RowBox[{"2649622500", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"799", "/", "24"}]]}], "+", 
    RowBox[{"2732690104", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "8"}]]}], "+", 
    RowBox[{"2818257426", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"803", "/", "24"}]]}], "+", 
    RowBox[{"2906396652", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"805", "/", "24"}]]}], "+", 
    RowBox[{"2997182016", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "8"}]]}], "+", 
    RowBox[{"3090689800", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"809", "/", "24"}]]}], "+", 
    RowBox[{"3186998388", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"811", "/", "24"}]]}], "+", 
    RowBox[{"3286188356", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "8"}]]}], "+", 
    RowBox[{"3388342464", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"815", "/", "24"}]]}], "+", 
    RowBox[{"3493545792", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"817", "/", "24"}]]}], "+", 
    RowBox[{"3601885752", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"273", "/", "8"}]]}], "+", 
    RowBox[{"3713452160", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"821", "/", "24"}]]}], "+", 
    RowBox[{"3828337328", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"823", "/", "24"}]]}], "+", 
    RowBox[{"3946636064", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "8"}]]}], "+", 
    RowBox[{"4068445804", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"827", "/", "24"}]]}], "+", 
    RowBox[{"4193866656", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"829", "/", "24"}]]}], "+", 
    RowBox[{"4323001464", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "8"}]]}], "+", 
    RowBox[{"4455955904", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"833", "/", "24"}]]}], "+", 
    RowBox[{"4592838504", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"835", "/", "24"}]]}], "+", 
    RowBox[{"4733760788", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "8"}]]}], "+", 
    RowBox[{"4878837320", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"839", "/", "24"}]]}], "+", 
    RowBox[{"5028185768", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"841", "/", "24"}]]}], "+", 
    RowBox[{"5181927040", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "8"}]]}], "+", 
    RowBox[{"5340185284", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"845", "/", "24"}]]}], "+", 
    RowBox[{"5503088052", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"847", "/", "24"}]]}], "+", 
    RowBox[{"5670766360", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "8"}]]}], "+", 
    RowBox[{"5843354760", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"851", "/", "24"}]]}], "+", 
    RowBox[{"6020991484", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"853", "/", "24"}]]}], "+", 
    RowBox[{"6203818448", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"285", "/", "8"}]]}], "+", 
    RowBox[{"6391981448", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"857", "/", "24"}]]}], "+", 
    RowBox[{"6585630216", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"859", "/", "24"}]]}], "+", 
    RowBox[{"6784918496", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "8"}]]}], "+", 
    RowBox[{"6990004224", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"863", "/", "24"}]]}], "+", 
    RowBox[{"7201049528", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"865", "/", "24"}]]}], "+", 
    RowBox[{"7418220942", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "8"}]]}], "+", 
    RowBox[{"7641689464", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"869", "/", "24"}]]}], "+", 
    RowBox[{"7871630672", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"871", "/", "24"}]]}], "+", 
    RowBox[{"8108224888", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "8"}]]}], "+", 
    RowBox[{"8351657204", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"875", "/", "24"}]]}], "+", 
    RowBox[{"8602117720", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"877", "/", "24"}]]}], "+", 
    RowBox[{"8859801600", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "8"}]]}], "+", 
    RowBox[{"9124909220", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"881", "/", "24"}]]}], "+", 
    RowBox[{"9397646328", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"883", "/", "24"}]]}], "+", 
    RowBox[{"9678224106", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "8"}]]}], "+", 
    RowBox[{"9966859408", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"887", "/", "24"}]]}], "+", 
    RowBox[{"10263774840", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"889", "/", "24"}]]}], "+", 
    RowBox[{"10569198924", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "8"}]]}], "+", 
    RowBox[{"10883366280", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"893", "/", "24"}]]}], "+", 
    RowBox[{"11206517700", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"895", "/", "24"}]]}], "+", 
    RowBox[{"11538900400", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "8"}]]}], "+", 
    RowBox[{"11880768132", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"899", "/", "24"}]]}], "+", 
    RowBox[{"12232381356", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"901", "/", "24"}]]}], "+", 
    RowBox[{"12594007442", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "8"}]]}], "+", 
    RowBox[{"12965920768", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"905", "/", "24"}]]}], "+", 
    RowBox[{"13348402996", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"907", "/", "24"}]]}], "+", 
    RowBox[{"13741743200", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "8"}]]}], "+", 
    RowBox[{"14146238052", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"911", "/", "24"}]]}], "+", 
    RowBox[{"14562192064", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"913", "/", "24"}]]}], "+", 
    RowBox[{"14989917696", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "8"}]]}], "+", 
    RowBox[{"15429735648", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"917", "/", "24"}]]}], "+", 
    RowBox[{"15881975032", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"919", "/", "24"}]]}], "+", 
    RowBox[{"16346973568", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "8"}]]}], "+", 
    RowBox[{"16825077856", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"923", "/", "24"}]]}], "+", 
    RowBox[{"17316643500", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"925", "/", "24"}]]}], "+", 
    RowBox[{"17822035440", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "8"}]]}], "+", 
    RowBox[{"18341628148", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"929", "/", "24"}]]}], "+", 
    RowBox[{"18875805828", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"931", "/", "24"}]]}], "+", 
    RowBox[{"19424962752", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "8"}]]}], "+", 
    RowBox[{"19989503388", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"935", "/", "24"}]]}], "+", 
    RowBox[{"20569842776", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"937", "/", "24"}]]}], "+", 
    RowBox[{"21166406724", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "8"}]]}], "+", 
    RowBox[{"21779632088", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"941", "/", "24"}]]}], "+", 
    RowBox[{"22409967096", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"943", "/", "24"}]]}], "+", 
    RowBox[{"23057871516", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"315", "/", "8"}]]}], "+", 
    RowBox[{"23723817084", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"947", "/", "24"}]]}], "+", 
    RowBox[{"24408287720", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"949", "/", "24"}]]}], "+", 
    RowBox[{"25111779840", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "8"}]]}], "+", 
    RowBox[{"25834802712", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"953", "/", "24"}]]}], "+", 
    RowBox[{"26577878680", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"955", "/", "24"}]]}], "+", 
    RowBox[{"27341543604", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "8"}]]}], "+", 
    RowBox[{"28126347120", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"959", "/", "24"}]]}], "+", 
    RowBox[{"28932853000", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"961", "/", "24"}]]}], "+", 
    RowBox[{"29761639548", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "8"}]]}], "+", 
    RowBox[{"30613299848", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"965", "/", "24"}]]}], "+", 
    RowBox[{"31488442248", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"967", "/", "24"}]]}], "+", 
    RowBox[{"32387690688", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "8"}]]}], "+", 
    RowBox[{"33311685070", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"971", "/", "24"}]]}], "+", 
    RowBox[{"34261081704", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"973", "/", "24"}]]}], "+", 
    RowBox[{"35236553620", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "8"}]]}], "+", 
    RowBox[{"36238791084", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"977", "/", "24"}]]}], "+", 
    RowBox[{"37268501976", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"979", "/", "24"}]]}], "+", 
    RowBox[{"38326412196", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "8"}]]}], "+", 
    RowBox[{"39413266184", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"983", "/", "24"}]]}], "+", 
    RowBox[{"40529827264", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"985", "/", "24"}]]}], "+", 
    RowBox[{"41676878208", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "8"}]]}], "+", 
    RowBox[{"42855221680", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"989", "/", "24"}]]}], "+", 
    RowBox[{"44065680696", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"991", "/", "24"}]]}], "+", 
    RowBox[{"45309099192", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "8"}]]}], "+", 
    RowBox[{"46586342412", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"995", "/", "24"}]]}], "+", 
    RowBox[{"47898297560", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"997", "/", "24"}]]}], "+", 
    RowBox[{"49245874284", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "8"}]]}], "+", 
    RowBox[{"50630005184", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1001", "/", "24"}]]}], "+", 
    RowBox[{"52051646472", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1003", "/", "24"}]]}], "+", 
    RowBox[{"53511778400", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "8"}]]}], "+", 
    RowBox[{"55011405996", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1007", "/", "24"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "42"],
     SeriesData[$CellContext`q, 0, {}, 3, 1008, 24],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 6], 0, 2 
     Subscript[$CellContext`\[Chi], 7], 0, 2 
     Subscript[$CellContext`\[Chi], 3], 0, 2 
     Subscript[$CellContext`\[Chi], 12], 0, 2 
     Subscript[$CellContext`\[Chi], 2], 0, 4 
     Subscript[$CellContext`\[Chi], 9], 0, 4 
     Subscript[$CellContext`\[Chi], 5], 0, 4 
     Subscript[$CellContext`\[Chi], 8], 0, 6 
     Subscript[$CellContext`\[Chi], 4], 0, 6 
     Subscript[$CellContext`\[Chi], 11], 0, 8 
     Subscript[$CellContext`\[Chi], 1], 0, 8 
     Subscript[$CellContext`\[Chi], 10], 0, 10 
     Subscript[$CellContext`\[Chi], 6], 0, 12 
     Subscript[$CellContext`\[Chi], 7], 0, 12 
     Subscript[$CellContext`\[Chi], 3], 0, 16 
     Subscript[$CellContext`\[Chi], 12], 0, 18 
     Subscript[$CellContext`\[Chi], 2], 0, 20 
     Subscript[$CellContext`\[Chi], 9], 0, 22 
     Subscript[$CellContext`\[Chi], 5], 0, 24 
     Subscript[$CellContext`\[Chi], 8], 0, 28 
     Subscript[$CellContext`\[Chi], 4], 0, 32 
     Subscript[$CellContext`\[Chi], 11], 0, 36 
     Subscript[$CellContext`\[Chi], 1], 0, 40 
     Subscript[$CellContext`\[Chi], 10], 0, 44 
     Subscript[$CellContext`\[Chi], 6], 0, 50 
     Subscript[$CellContext`\[Chi], 7], 0, 56 
     Subscript[$CellContext`\[Chi], 3], 0, 62 
     Subscript[$CellContext`\[Chi], 12], 0, 68 
     Subscript[$CellContext`\[Chi], 2], 0, 76 
     Subscript[$CellContext`\[Chi], 9], 0, 84 
     Subscript[$CellContext`\[Chi], 5], 0, 92 
     Subscript[$CellContext`\[Chi], 8], 0, 102 
     Subscript[$CellContext`\[Chi], 4], 0, 112 
     Subscript[$CellContext`\[Chi], 11], 0, 124 
     Subscript[$CellContext`\[Chi], 1], 0, 136 
     Subscript[$CellContext`\[Chi], 10], 0, 150 
     Subscript[$CellContext`\[Chi], 6], 0, 164 
     Subscript[$CellContext`\[Chi], 7], 0, 180 
     Subscript[$CellContext`\[Chi], 3], 0, 196 
     Subscript[$CellContext`\[Chi], 12], 0, 216 
     Subscript[$CellContext`\[Chi], 2], 0, 236 
     Subscript[$CellContext`\[Chi], 9], 0, 256 
     Subscript[$CellContext`\[Chi], 5], 0, 280 
     Subscript[$CellContext`\[Chi], 8], 0, 304 
     Subscript[$CellContext`\[Chi], 4], 0, 332 
     Subscript[$CellContext`\[Chi], 11], 0, 360 
     Subscript[$CellContext`\[Chi], 1], 0, 392 
     Subscript[$CellContext`\[Chi], 10], 0, 426 
     Subscript[$CellContext`\[Chi], 6], 0, 462 
     Subscript[$CellContext`\[Chi], 7], 0, 502 
     Subscript[$CellContext`\[Chi], 3], 0, 544 
     Subscript[$CellContext`\[Chi], 12], 0, 588 
     Subscript[$CellContext`\[Chi], 2], 0, 636 
     Subscript[$CellContext`\[Chi], 9], 0, 688 
     Subscript[$CellContext`\[Chi], 5], 0, 744 
     Subscript[$CellContext`\[Chi], 8], 0, 804 
     Subscript[$CellContext`\[Chi], 4], 0, 868 
     Subscript[$CellContext`\[Chi], 11], 0, 936 
     Subscript[$CellContext`\[Chi], 1], 0, 1008 
     Subscript[$CellContext`\[Chi], 10], 0, 1088 
     Subscript[$CellContext`\[Chi], 6], 0, 1172 
     Subscript[$CellContext`\[Chi], 7], 0, 1260 
     Subscript[$CellContext`\[Chi], 3], 0, 1356 
     Subscript[$CellContext`\[Chi], 12], 0, 1458 
     Subscript[$CellContext`\[Chi], 2], 0, 1568 
     Subscript[$CellContext`\[Chi], 9], 0, 1684 
     Subscript[$CellContext`\[Chi], 5], 0, 1808 
     Subscript[$CellContext`\[Chi], 8], 0, 1940 
     Subscript[$CellContext`\[Chi], 4], 0, 2080 
     Subscript[$CellContext`\[Chi], 11], 0, 2232 
     Subscript[$CellContext`\[Chi], 1], 0, 2392 
     Subscript[$CellContext`\[Chi], 10], 0, 2562 
     Subscript[$CellContext`\[Chi], 6], 0, 2744 
     Subscript[$CellContext`\[Chi], 7], 0, 2936 
     Subscript[$CellContext`\[Chi], 3], 0, 3142 
     Subscript[$CellContext`\[Chi], 12], 0, 3360 
     Subscript[$CellContext`\[Chi], 2], 0, 3592 
     Subscript[$CellContext`\[Chi], 9], 0, 3840 
     Subscript[$CellContext`\[Chi], 5], 0, 4100 
     Subscript[$CellContext`\[Chi], 8], 0, 4380 
     Subscript[$CellContext`\[Chi], 4], 0, 4674 
     Subscript[$CellContext`\[Chi], 11], 0, 4988 
     Subscript[$CellContext`\[Chi], 1], 0, 5320 
     Subscript[$CellContext`\[Chi], 10], 0, 5672 
     Subscript[$CellContext`\[Chi], 6], 0, 6048 
     Subscript[$CellContext`\[Chi], 7], 0, 6444 
     Subscript[$CellContext`\[Chi], 3], 0, 6864 
     Subscript[$CellContext`\[Chi], 12], 0, 7308 
     Subscript[$CellContext`\[Chi], 2], 0, 7780 
     Subscript[$CellContext`\[Chi], 9], 0, 8280 
     Subscript[$CellContext`\[Chi], 5], 0, 8808 
     Subscript[$CellContext`\[Chi], 8], 0, 9368 
     Subscript[$CellContext`\[Chi], 4], 0, 9960 
     Subscript[$CellContext`\[Chi], 11], 0, 10584 
     Subscript[$CellContext`\[Chi], 1], 0, 11248 
     Subscript[$CellContext`\[Chi], 10], 0, 11948 
     Subscript[$CellContext`\[Chi], 6], 0, 12688 
     Subscript[$CellContext`\[Chi], 7], 0, 13470 
     Subscript[$CellContext`\[Chi], 3], 0, 14296 
     Subscript[$CellContext`\[Chi], 12], 0, 15170 
     Subscript[$CellContext`\[Chi], 2], 0, 16092 
     Subscript[$CellContext`\[Chi], 9], 0, 17064 
     Subscript[$CellContext`\[Chi], 5], 0, 18092 
     Subscript[$CellContext`\[Chi], 8], 0, 19176 
     Subscript[$CellContext`\[Chi], 4], 0, 20320 
     Subscript[$CellContext`\[Chi], 11], 0, 21528 
     Subscript[$CellContext`\[Chi], 1], 0, 22800 
     Subscript[$CellContext`\[Chi], 10], 0, 24142 
     Subscript[$CellContext`\[Chi], 6], 0, 25556 
     Subscript[$CellContext`\[Chi], 7], 0, 27048 
     Subscript[$CellContext`\[Chi], 3], 0, 28620 
     Subscript[$CellContext`\[Chi], 12], 0, 30276 
     Subscript[$CellContext`\[Chi], 2], 0, 32020 
     Subscript[$CellContext`\[Chi], 9], 0, 33856 
     Subscript[$CellContext`\[Chi], 5], 0, 35792 
     Subscript[$CellContext`\[Chi], 8], 0, 37828 
     Subscript[$CellContext`\[Chi], 4], 0, 39972 
     Subscript[$CellContext`\[Chi], 11], 0, 42228 
     Subscript[$CellContext`\[Chi], 1], 0, 44600 
     Subscript[$CellContext`\[Chi], 10], 0, 47100 
     Subscript[$CellContext`\[Chi], 6], 0, 49726 
     Subscript[$CellContext`\[Chi], 7], 0, 52488 
     Subscript[$CellContext`\[Chi], 3], 0, 55392 
     Subscript[$CellContext`\[Chi], 12], 0, 58444 
     Subscript[$CellContext`\[Chi], 2], 0, 61656 
     Subscript[$CellContext`\[Chi], 9], 0, 65028 
     Subscript[$CellContext`\[Chi], 5], 0, 68572 
     Subscript[$CellContext`\[Chi], 8], 0, 72294 
     Subscript[$CellContext`\[Chi], 4], 0, 76204 
     Subscript[$CellContext`\[Chi], 11], 0, 80312 
     Subscript[$CellContext`\[Chi], 1], 0, 84624 
     Subscript[$CellContext`\[Chi], 10], 0, 89152 
     Subscript[$CellContext`\[Chi], 6], 0, 93904 
     Subscript[$CellContext`\[Chi], 7], 0, 98892 
     Subscript[$CellContext`\[Chi], 3], 0, 104128 
     Subscript[$CellContext`\[Chi], 12], 0, 109620 
     Subscript[$CellContext`\[Chi], 2], 0, 115380 
     Subscript[$CellContext`\[Chi], 9], 0, 121424 
     Subscript[$CellContext`\[Chi], 5], 0, 127760 
     Subscript[$CellContext`\[Chi], 8], 0, 134408 
     Subscript[$CellContext`\[Chi], 4], 0, 141376 
     Subscript[$CellContext`\[Chi], 11], 0, 148680 
     Subscript[$CellContext`\[Chi], 1], 0, 156336 
     Subscript[$CellContext`\[Chi], 10], 0, 164358 
     Subscript[$CellContext`\[Chi], 6], 0, 172768 
     Subscript[$CellContext`\[Chi], 7], 0, 181576 
     Subscript[$CellContext`\[Chi], 3], 0, 190802 
     Subscript[$CellContext`\[Chi], 12], 0, 200468 
     Subscript[$CellContext`\[Chi], 2], 0, 210588 
     Subscript[$CellContext`\[Chi], 9], 0, 221188 
     Subscript[$CellContext`\[Chi], 5], 0, 232284 
     Subscript[$CellContext`\[Chi], 8], 0, 243900 
     Subscript[$CellContext`\[Chi], 4], 0, 256060 
     Subscript[$CellContext`\[Chi], 11], 0, 268784 
     Subscript[$CellContext`\[Chi], 1], 0, 282104 
     Subscript[$CellContext`\[Chi], 10], 0, 296036 
     Subscript[$CellContext`\[Chi], 6], 0, 310612 
     Subscript[$CellContext`\[Chi], 7], 0, 325860 
     Subscript[$CellContext`\[Chi], 3], 0, 341808 
     Subscript[$CellContext`\[Chi], 12], 0, 358488 
     Subscript[$CellContext`\[Chi], 2], 0, 375928 
     Subscript[$CellContext`\[Chi], 9], 0, 394162 
     Subscript[$CellContext`\[Chi], 5], 0, 413224 
     Subscript[$CellContext`\[Chi], 8], 0, 433148 
     Subscript[$CellContext`\[Chi], 4], 0, 453976 
     Subscript[$CellContext`\[Chi], 11], 0, 475740 
     Subscript[$CellContext`\[Chi], 1], 0, 498480 
     Subscript[$CellContext`\[Chi], 10], 0, 522240 
     Subscript[$CellContext`\[Chi], 6], 0, 547062 
     Subscript[$CellContext`\[Chi], 7], 0, 572992 
     Subscript[$CellContext`\[Chi], 3], 0, 600072 
     Subscript[$CellContext`\[Chi], 12], 0, 628352 
     Subscript[$CellContext`\[Chi], 2], 0, 657884 
     Subscript[$CellContext`\[Chi], 9], 0, 688716 
     Subscript[$CellContext`\[Chi], 5], 0, 720908 
     Subscript[$CellContext`\[Chi], 8], 0, 754512 
     Subscript[$CellContext`\[Chi], 4], 0, 789584 
     Subscript[$CellContext`\[Chi], 11], 0, 826188 
     Subscript[$CellContext`\[Chi], 1], 0, 864384 
     Subscript[$CellContext`\[Chi], 10], 0, 904244 
     Subscript[$CellContext`\[Chi], 6], 0, 945828 
     Subscript[$CellContext`\[Chi], 7], 0, 989208 
     Subscript[$CellContext`\[Chi], 3], 0, 1034460 
     Subscript[$CellContext`\[Chi], 12], 0, 1081656 
     Subscript[$CellContext`\[Chi], 2], 0, 1130880 
     Subscript[$CellContext`\[Chi], 9], 0, 1182208 
     Subscript[$CellContext`\[Chi], 5], 0, 1235728 
     Subscript[$CellContext`\[Chi], 8], 0, 1291528 
     Subscript[$CellContext`\[Chi], 4], 0, 1349696 
     Subscript[$CellContext`\[Chi], 11], 0, 1410336 
     Subscript[$CellContext`\[Chi], 1], 0, 1473536 
     Subscript[$CellContext`\[Chi], 10], 0, 1539402 
     Subscript[$CellContext`\[Chi], 6], 0, 1608040 
     Subscript[$CellContext`\[Chi], 7], 0, 1679560 
     Subscript[$CellContext`\[Chi], 3], 0, 1754080 
     Subscript[$CellContext`\[Chi], 12], 0, 1831710 
     Subscript[$CellContext`\[Chi], 2], 0, 1912580 
     Subscript[$CellContext`\[Chi], 9], 0, 1996812 
     Subscript[$CellContext`\[Chi], 5], 0, 2084540 
     Subscript[$CellContext`\[Chi], 8], 0, 2175906 
     Subscript[$CellContext`\[Chi], 4], 0, 2271044 
     Subscript[$CellContext`\[Chi], 11], 0, 2370104 
     Subscript[$CellContext`\[Chi], 1], 0, 2473240 
     Subscript[$CellContext`\[Chi], 10], 0, 2580608 
     Subscript[$CellContext`\[Chi], 6], 0, 2692376 
     Subscript[$CellContext`\[Chi], 7], 0, 2808708 
     Subscript[$CellContext`\[Chi], 3], 0, 2929784 
     Subscript[$CellContext`\[Chi], 12], 0, 3055788 
     Subscript[$CellContext`\[Chi], 2], 0, 3186904 
     Subscript[$CellContext`\[Chi], 9], 0, 3323336 
     Subscript[$CellContext`\[Chi], 5], 0, 3465280 
     Subscript[$CellContext`\[Chi], 8], 0, 3612948 
     Subscript[$CellContext`\[Chi], 4], 0, 3766560 
     Subscript[$CellContext`\[Chi], 11], 0, 3926340 
     Subscript[$CellContext`\[Chi], 1], 0, 4092528 
     Subscript[$CellContext`\[Chi], 10], 0, 4265360 
     Subscript[$CellContext`\[Chi], 6], 0, 4445088 
     Subscript[$CellContext`\[Chi], 7], 0, 4631976 
     Subscript[$CellContext`\[Chi], 3], 0, 4826288 
     Subscript[$CellContext`\[Chi], 12], 0, 5028312 
     Subscript[$CellContext`\[Chi], 2], 0, 5238328 
     Subscript[$CellContext`\[Chi], 9], 0, 5456640 
     Subscript[$CellContext`\[Chi], 5], 0, 5683556 
     Subscript[$CellContext`\[Chi], 8], 0, 5919396 
     Subscript[$CellContext`\[Chi], 4], 0, 6164502 
     Subscript[$CellContext`\[Chi], 11], 0, 6419204 
     Subscript[$CellContext`\[Chi], 1], 0, 6683864 
     Subscript[$CellContext`\[Chi], 10], 0, 6958852 
     Subscript[$CellContext`\[Chi], 6], 0, 7244548 
     Subscript[$CellContext`\[Chi], 7], 0, 7541352 
     Subscript[$CellContext`\[Chi], 3], 0, 7849664 
     Subscript[$CellContext`\[Chi], 12], 0, 8169912 
     Subscript[$CellContext`\[Chi], 2], 0, 8502532 
     Subscript[$CellContext`\[Chi], 9], 0, 8847976 
     Subscript[$CellContext`\[Chi], 5], 0, 9206720 
     Subscript[$CellContext`\[Chi], 8], 0, 9579240 
     Subscript[$CellContext`\[Chi], 4], 0, 9966040 
     Subscript[$CellContext`\[Chi], 11], 0, 10367640 
     Subscript[$CellContext`\[Chi], 1], 0, 10784576 
     Subscript[$CellContext`\[Chi], 10], 0, 11217408 
     Subscript[$CellContext`\[Chi], 6], 0, 11666704 
     Subscript[$CellContext`\[Chi], 7], 0, 12133058 
     Subscript[$CellContext`\[Chi], 3], 0, 12617090 
     Subscript[$CellContext`\[Chi], 12], 0, 13119428 
     Subscript[$CellContext`\[Chi], 2], 0, 13640740 
     Subscript[$CellContext`\[Chi], 9], 0, 14181696 
     Subscript[$CellContext`\[Chi], 5], 0, 14743000 
     Subscript[$CellContext`\[Chi], 8], 0, 15325380 
     Subscript[$CellContext`\[Chi], 4], 0, 15929584 
     Subscript[$CellContext`\[Chi], 11], 0, 16556400 
     Subscript[$CellContext`\[Chi], 1], 0, 17206616 
     Subscript[$CellContext`\[Chi], 10], 0, 17881068 
     Subscript[$CellContext`\[Chi], 6], 0, 18580616 
     Subscript[$CellContext`\[Chi], 7], 0, 19306140 
     Subscript[$CellContext`\[Chi], 3], 0, 20058568 
     Subscript[$CellContext`\[Chi], 12], 0, 20838834 
     Subscript[$CellContext`\[Chi], 2], 0, 21647924 
     Subscript[$CellContext`\[Chi], 9], 0, 22486848 
     Subscript[$CellContext`\[Chi], 5], 0, 23356648 
     Subscript[$CellContext`\[Chi], 8], 0, 24258416 
     Subscript[$CellContext`\[Chi], 4], 0, 25193252 
     Subscript[$CellContext`\[Chi], 11], 0, 26162316 
     Subscript[$CellContext`\[Chi], 1], 0, 27166800 
     Subscript[$CellContext`\[Chi], 10], 0, 28207932 
     Subscript[$CellContext`\[Chi], 6], 0, 29286992 
     Subscript[$CellContext`\[Chi], 7], 0, 30405280 
     Subscript[$CellContext`\[Chi], 3], 0, 31564160 
     Subscript[$CellContext`\[Chi], 12], 0, 32765032 
     Subscript[$CellContext`\[Chi], 2], 0, 34009340 
     Subscript[$CellContext`\[Chi], 9], 0, 35298588 
     Subscript[$CellContext`\[Chi], 5], 0, 36634308 
     Subscript[$CellContext`\[Chi], 8], 0, 38018100 
     Subscript[$CellContext`\[Chi], 4], 0, 39451608 
     Subscript[$CellContext`\[Chi], 11], 0, 40936532 
     Subscript[$CellContext`\[Chi], 1], 0, 42474632 
     Subscript[$CellContext`\[Chi], 10], 0, 44067712 
     Subscript[$CellContext`\[Chi], 6], 0, 45717644 
     Subscript[$CellContext`\[Chi], 7], 0, 47426364 
     Subscript[$CellContext`\[Chi], 3], 0, 49195860 
     Subscript[$CellContext`\[Chi], 12], 0, 51028200 
     Subscript[$CellContext`\[Chi], 2], 0, 52925500 
     Subscript[$CellContext`\[Chi], 9], 0, 54889952 
     Subscript[$CellContext`\[Chi], 5], 0, 56923824 
     Subscript[$CellContext`\[Chi], 8], 0, 59029448 
     Subscript[$CellContext`\[Chi], 4], 0, 61209248 
     Subscript[$CellContext`\[Chi], 11], 0, 63465696 
     Subscript[$CellContext`\[Chi], 1], 0, 65801368 
     Subscript[$CellContext`\[Chi], 10], 0, 68218914 
     Subscript[$CellContext`\[Chi], 6], 0, 70721062 
     Subscript[$CellContext`\[Chi], 7], 0, 73310648 
     Subscript[$CellContext`\[Chi], 3], 0, 75990568 
     Subscript[$CellContext`\[Chi], 12], 0, 78763832 
     Subscript[$CellContext`\[Chi], 2], 0, 81633540 
     Subscript[$CellContext`\[Chi], 9], 0, 84602884 
     Subscript[$CellContext`\[Chi], 5], 0, 87675176 
     Subscript[$CellContext`\[Chi], 8], 0, 90853800 
     Subscript[$CellContext`\[Chi], 4], 0, 94142272 
     Subscript[$CellContext`\[Chi], 11], 0, 97544216 
     Subscript[$CellContext`\[Chi], 1], 0, 101063360 
     Subscript[$CellContext`\[Chi], 10], 0, 104703566 
     Subscript[$CellContext`\[Chi], 6], 0, 108468792 
     Subscript[$CellContext`\[Chi], 7], 0, 112363140 
     Subscript[$CellContext`\[Chi], 3], 0, 116390832 
     Subscript[$CellContext`\[Chi], 12], 0, 120556224 
     Subscript[$CellContext`\[Chi], 2], 0, 124863816 
     Subscript[$CellContext`\[Chi], 9], 0, 129318228 
     Subscript[$CellContext`\[Chi], 5], 0, 133924240 
     Subscript[$CellContext`\[Chi], 8], 0, 138686776 
     Subscript[$CellContext`\[Chi], 4], 0, 143610912 
     Subscript[$CellContext`\[Chi], 11], 0, 148701888 
     Subscript[$CellContext`\[Chi], 1], 0, 153965088 
     Subscript[$CellContext`\[Chi], 10], 0, 159406080 
     Subscript[$CellContext`\[Chi], 6], 0, 165030600 
     Subscript[$CellContext`\[Chi], 7], 0, 170844552 
     Subscript[$CellContext`\[Chi], 3], 0, 176854040 
     Subscript[$CellContext`\[Chi], 12], 0, 183065332 
     Subscript[$CellContext`\[Chi], 2], 0, 189484900 
     Subscript[$CellContext`\[Chi], 9], 0, 196119420 
     Subscript[$CellContext`\[Chi], 5], 0, 202975760 
     Subscript[$CellContext`\[Chi], 8], 0, 210061020 
     Subscript[$CellContext`\[Chi], 4], 0, 217382480 
     Subscript[$CellContext`\[Chi], 11], 0, 224947672 
     Subscript[$CellContext`\[Chi], 1], 0, 232764352 
     Subscript[$CellContext`\[Chi], 10], 0, 240840498 
     Subscript[$CellContext`\[Chi], 6], 0, 249184356 
     Subscript[$CellContext`\[Chi], 7], 0, 257804388 
     Subscript[$CellContext`\[Chi], 3], 0, 266709340 
     Subscript[$CellContext`\[Chi], 12], 0, 275908212 
     Subscript[$CellContext`\[Chi], 2], 0, 285410272 
     Subscript[$CellContext`\[Chi], 9], 0, 295225088 
     Subscript[$CellContext`\[Chi], 5], 0, 305362480 
     Subscript[$CellContext`\[Chi], 8], 0, 315832592 
     Subscript[$CellContext`\[Chi], 4], 0, 326645868 
     Subscript[$CellContext`\[Chi], 11], 0, 337813056 
     Subscript[$CellContext`\[Chi], 1], 0, 349345248 
     Subscript[$CellContext`\[Chi], 10], 0, 361253832 
     Subscript[$CellContext`\[Chi], 6], 0, 373550568 
     Subscript[$CellContext`\[Chi], 7], 0, 386247554 
     Subscript[$CellContext`\[Chi], 3], 0, 399357248 
     Subscript[$CellContext`\[Chi], 12], 0, 412892496 
     Subscript[$CellContext`\[Chi], 2], 0, 426866496 
     Subscript[$CellContext`\[Chi], 9], 0, 441292860 
     Subscript[$CellContext`\[Chi], 5], 0, 456185600 
     Subscript[$CellContext`\[Chi], 8], 0, 471559140 
     Subscript[$CellContext`\[Chi], 4], 0, 487428344 
     Subscript[$CellContext`\[Chi], 11], 0, 503808488 
     Subscript[$CellContext`\[Chi], 1], 0, 520715320 
     Subscript[$CellContext`\[Chi], 10], 0, 538165056 
     Subscript[$CellContext`\[Chi], 6], 0, 556174372 
     Subscript[$CellContext`\[Chi], 7], 0, 574760460 
     Subscript[$CellContext`\[Chi], 3], 0, 593940988 
     Subscript[$CellContext`\[Chi], 12], 0, 613734156 
     Subscript[$CellContext`\[Chi], 2], 0, 634158708 
     Subscript[$CellContext`\[Chi], 9], 0, 655233916 
     Subscript[$CellContext`\[Chi], 5], 0, 676979648 
     Subscript[$CellContext`\[Chi], 8], 0, 699416308 
     Subscript[$CellContext`\[Chi], 4], 0, 722564928 
     Subscript[$CellContext`\[Chi], 11], 0, 746447148 
     Subscript[$CellContext`\[Chi], 1], 0, 771085224 
     Subscript[$CellContext`\[Chi], 10], 0, 796502088 
     Subscript[$CellContext`\[Chi], 6], 0, 822721298 
     Subscript[$CellContext`\[Chi], 7], 0, 849767128 
     Subscript[$CellContext`\[Chi], 3], 0, 877664542 
     Subscript[$CellContext`\[Chi], 12], 0, 906439224 
     Subscript[$CellContext`\[Chi], 2], 0, 936117624 
     Subscript[$CellContext`\[Chi], 9], 0, 966726912 
     Subscript[$CellContext`\[Chi], 5], 0, 998295076 
     Subscript[$CellContext`\[Chi], 8], 0, 1030850904 
     Subscript[$CellContext`\[Chi], 4], 0, 1064424004 
     Subscript[$CellContext`\[Chi], 11], 0, 1099044856 
     Subscript[$CellContext`\[Chi], 1], 0, 1134744776 
     Subscript[$CellContext`\[Chi], 10], 0, 1171556016 
     Subscript[$CellContext`\[Chi], 6], 0, 1209511732 
     Subscript[$CellContext`\[Chi], 7], 0, 1248646032 
     Subscript[$CellContext`\[Chi], 3], 0, 1288994016 
     Subscript[$CellContext`\[Chi], 12], 0, 1330591752 
     Subscript[$CellContext`\[Chi], 2], 0, 1373476360 
     Subscript[$CellContext`\[Chi], 9], 0, 1417686016 
     Subscript[$CellContext`\[Chi], 5], 0, 1463259976 
     Subscript[$CellContext`\[Chi], 8], 0, 1510238624 
     Subscript[$CellContext`\[Chi], 4], 0, 1558663464 
     Subscript[$CellContext`\[Chi], 11], 0, 1608577200 
     Subscript[$CellContext`\[Chi], 1], 0, 1660023744 
     Subscript[$CellContext`\[Chi], 10], 0, 1713048236 
     Subscript[$CellContext`\[Chi], 6], 0, 1767697120 
     Subscript[$CellContext`\[Chi], 7], 0, 1824018112 
     Subscript[$CellContext`\[Chi], 3], 0, 1882060296 
     Subscript[$CellContext`\[Chi], 12], 0, 1941874144 
     Subscript[$CellContext`\[Chi], 2], 0, 2003511532 
     Subscript[$CellContext`\[Chi], 9], 0, 2067025824 
     Subscript[$CellContext`\[Chi], 5], 0, 2132471832 
     Subscript[$CellContext`\[Chi], 8], 0, 2199905946 
     Subscript[$CellContext`\[Chi], 4], 0, 2269386128 
     Subscript[$CellContext`\[Chi], 11], 0, 2340971944 
     Subscript[$CellContext`\[Chi], 1], 0, 2414724664 
     Subscript[$CellContext`\[Chi], 10], 0, 2490707216 
     Subscript[$CellContext`\[Chi], 6], 0, 2568984324 
     Subscript[$CellContext`\[Chi], 7], 0, 2649622500 
     Subscript[$CellContext`\[Chi], 3], 0, 2732690104 
     Subscript[$CellContext`\[Chi], 12], 0, 2818257426 
     Subscript[$CellContext`\[Chi], 2], 0, 2906396652 
     Subscript[$CellContext`\[Chi], 9], 0, 2997182016 
     Subscript[$CellContext`\[Chi], 5], 0, 3090689800 
     Subscript[$CellContext`\[Chi], 8], 0, 3186998388 
     Subscript[$CellContext`\[Chi], 4], 0, 3286188356 
     Subscript[$CellContext`\[Chi], 11], 0, 3388342464 
     Subscript[$CellContext`\[Chi], 1], 0, 3493545792 
     Subscript[$CellContext`\[Chi], 10], 0, 3601885752 
     Subscript[$CellContext`\[Chi], 6], 0, 3713452160 
     Subscript[$CellContext`\[Chi], 7], 0, 3828337328 
     Subscript[$CellContext`\[Chi], 3], 0, 3946636064 
     Subscript[$CellContext`\[Chi], 12], 0, 4068445804 
     Subscript[$CellContext`\[Chi], 2], 0, 4193866656 
     Subscript[$CellContext`\[Chi], 9], 0, 4323001464 
     Subscript[$CellContext`\[Chi], 5], 0, 4455955904 
     Subscript[$CellContext`\[Chi], 8], 0, 4592838504 
     Subscript[$CellContext`\[Chi], 4], 0, 4733760788 
     Subscript[$CellContext`\[Chi], 11], 0, 4878837320 
     Subscript[$CellContext`\[Chi], 1], 0, 5028185768 
     Subscript[$CellContext`\[Chi], 10], 0, 5181927040 
     Subscript[$CellContext`\[Chi], 6], 0, 5340185284 
     Subscript[$CellContext`\[Chi], 7], 0, 5503088052 
     Subscript[$CellContext`\[Chi], 3], 0, 5670766360 
     Subscript[$CellContext`\[Chi], 12], 0, 5843354760 
     Subscript[$CellContext`\[Chi], 2], 0, 6020991484 
     Subscript[$CellContext`\[Chi], 9], 0, 6203818448 
     Subscript[$CellContext`\[Chi], 5], 0, 6391981448 
     Subscript[$CellContext`\[Chi], 8], 0, 6585630216 
     Subscript[$CellContext`\[Chi], 4], 0, 6784918496 
     Subscript[$CellContext`\[Chi], 11], 0, 6990004224 
     Subscript[$CellContext`\[Chi], 1], 0, 7201049528 
     Subscript[$CellContext`\[Chi], 10], 0, 7418220942 
     Subscript[$CellContext`\[Chi], 6], 0, 7641689464 
     Subscript[$CellContext`\[Chi], 7], 0, 7871630672 
     Subscript[$CellContext`\[Chi], 3], 0, 8108224888 
     Subscript[$CellContext`\[Chi], 12], 0, 8351657204 
     Subscript[$CellContext`\[Chi], 2], 0, 8602117720 
     Subscript[$CellContext`\[Chi], 9], 0, 8859801600 
     Subscript[$CellContext`\[Chi], 5], 0, 9124909220 
     Subscript[$CellContext`\[Chi], 8], 0, 9397646328 
     Subscript[$CellContext`\[Chi], 4], 0, 9678224106 
     Subscript[$CellContext`\[Chi], 11], 0, 9966859408 
     Subscript[$CellContext`\[Chi], 1], 0, 10263774840 
     Subscript[$CellContext`\[Chi], 10], 0, 10569198924 
     Subscript[$CellContext`\[Chi], 6], 0, 10883366280 
     Subscript[$CellContext`\[Chi], 7], 0, 11206517700 
     Subscript[$CellContext`\[Chi], 3], 0, 11538900400 
     Subscript[$CellContext`\[Chi], 12], 0, 11880768132 
     Subscript[$CellContext`\[Chi], 2], 0, 12232381356 
     Subscript[$CellContext`\[Chi], 9], 0, 12594007442 
     Subscript[$CellContext`\[Chi], 5], 0, 12965920768 
     Subscript[$CellContext`\[Chi], 8], 0, 13348402996 
     Subscript[$CellContext`\[Chi], 4], 0, 13741743200 
     Subscript[$CellContext`\[Chi], 11], 0, 14146238052 
     Subscript[$CellContext`\[Chi], 1], 0, 14562192064 
     Subscript[$CellContext`\[Chi], 10], 0, 14989917696 
     Subscript[$CellContext`\[Chi], 6], 0, 15429735648 
     Subscript[$CellContext`\[Chi], 7], 0, 15881975032 
     Subscript[$CellContext`\[Chi], 3], 0, 16346973568 
     Subscript[$CellContext`\[Chi], 12], 0, 16825077856 
     Subscript[$CellContext`\[Chi], 2], 0, 17316643500 
     Subscript[$CellContext`\[Chi], 9], 0, 17822035440 
     Subscript[$CellContext`\[Chi], 5], 0, 18341628148 
     Subscript[$CellContext`\[Chi], 8], 0, 18875805828 
     Subscript[$CellContext`\[Chi], 4], 0, 19424962752 
     Subscript[$CellContext`\[Chi], 11], 0, 19989503388 
     Subscript[$CellContext`\[Chi], 1], 0, 20569842776 
     Subscript[$CellContext`\[Chi], 10], 0, 21166406724 
     Subscript[$CellContext`\[Chi], 6], 0, 21779632088 
     Subscript[$CellContext`\[Chi], 7], 0, 22409967096 
     Subscript[$CellContext`\[Chi], 3], 0, 23057871516 
     Subscript[$CellContext`\[Chi], 12], 0, 23723817084 
     Subscript[$CellContext`\[Chi], 2], 0, 24408287720 
     Subscript[$CellContext`\[Chi], 9], 0, 25111779840 
     Subscript[$CellContext`\[Chi], 5], 0, 25834802712 
     Subscript[$CellContext`\[Chi], 8], 0, 26577878680 
     Subscript[$CellContext`\[Chi], 4], 0, 27341543604 
     Subscript[$CellContext`\[Chi], 11], 0, 28126347120 
     Subscript[$CellContext`\[Chi], 1], 0, 28932853000 
     Subscript[$CellContext`\[Chi], 10], 0, 29761639548 
     Subscript[$CellContext`\[Chi], 6], 0, 30613299848 
     Subscript[$CellContext`\[Chi], 7], 0, 31488442248 
     Subscript[$CellContext`\[Chi], 3], 0, 32387690688 
     Subscript[$CellContext`\[Chi], 12], 0, 33311685070 
     Subscript[$CellContext`\[Chi], 2], 0, 34261081704 
     Subscript[$CellContext`\[Chi], 9], 0, 35236553620 
     Subscript[$CellContext`\[Chi], 5], 0, 36238791084 
     Subscript[$CellContext`\[Chi], 8], 0, 37268501976 
     Subscript[$CellContext`\[Chi], 4], 0, 38326412196 
     Subscript[$CellContext`\[Chi], 11], 0, 39413266184 
     Subscript[$CellContext`\[Chi], 1], 0, 40529827264 
     Subscript[$CellContext`\[Chi], 10], 0, 41676878208 
     Subscript[$CellContext`\[Chi], 6], 0, 42855221680 
     Subscript[$CellContext`\[Chi], 7], 0, 44065680696 
     Subscript[$CellContext`\[Chi], 3], 0, 45309099192 
     Subscript[$CellContext`\[Chi], 12], 0, 46586342412 
     Subscript[$CellContext`\[Chi], 2], 0, 47898297560 
     Subscript[$CellContext`\[Chi], 9], 0, 49245874284 
     Subscript[$CellContext`\[Chi], 5], 0, 50630005184 
     Subscript[$CellContext`\[Chi], 8], 0, 52051646472 
     Subscript[$CellContext`\[Chi], 4], 0, 53511778400 
     Subscript[$CellContext`\[Chi], 11], 0, 55011405996 
     Subscript[$CellContext`\[Chi], 1]}, 3, 1008, 24],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557205068510829*^9, 3.5572050746819677`*^9}}],

Cell["\<\
\\sqrt[8]{q} \\chi _6+2 q^{5/24} \\chi _7+2 q^{7/24} \\chi _3+2 q^{3/8} \\chi \
_{12}+2 q^{11/24} \\chi _2+4 q^{13/24}
   \\chi _9+4 q^{5/8} \\chi _5+4 q^{17/24} \\chi _8+6 q^{19/24} \\chi _4+6 \
q^{7/8} \\chi _{11}+8 q^{23/24} \\chi _1+8
   q^{25/24} \\chi _{10}+10 q^{9/8} \\chi _6+12 q^{29/24} \\chi _7+12 \
q^{31/24} \\chi _3+16 q^{11/8} \\chi _{12}+18
   q^{35/24} \\chi _2+20 q^{37/24} \\chi _9+22 q^{13/8} \\chi _5+24 q^{41/24} \
\\chi _8+28 q^{43/24} \\chi _4+32
   q^{15/8} \\chi _{11}+36 q^{47/24} \\chi _1+40 q^{49/24} \\chi _{10}+44 \
q^{17/8} \\chi _6+50 q^{53/24} \\chi _7+56
   q^{55/24} \\chi _3+62 q^{19/8} \\chi _{12}+68 q^{59/24} \\chi _2+76 \
q^{61/24} \\chi _9+84 q^{21/8} \\chi _5+92
   q^{65/24} \\chi _8+102 q^{67/24} \\chi _4+112 q^{23/8} \\chi _{11}+124 \
q^{71/24} \\chi _1+136 q^{73/24} \\chi
   _{10}+150 q^{25/8} \\chi _6+164 q^{77/24} \\chi _7+180 q^{79/24} \\chi \
_3+196 q^{27/8} \\chi _{12}+216 q^{83/24}
   \\chi _2+236 q^{85/24} \\chi _9+256 q^{29/8} \\chi _5+280 q^{89/24} \\chi \
_8+304 q^{91/24} \\chi _4+332 q^{31/8}
   \\chi _{11}+360 q^{95/24} \\chi _1+392 q^{97/24} \\chi _{10}+426 q^{33/8} \
\\chi _6+462 q^{101/24} \\chi _7+502
   q^{103/24} \\chi _3+544 q^{35/8} \\chi _{12}+588 q^{107/24} \\chi _2+636 \
q^{109/24} \\chi _9+688 q^{37/8} \\chi
   _5+744 q^{113/24} \\chi _8+804 q^{115/24} \\chi _4+868 q^{39/8} \\chi \
_{11}+936 q^{119/24} \\chi _1+1008
   q^{121/24} \\chi _{10}+1088 q^{41/8} \\chi _6+1172 q^{125/24} \\chi \
_7+1260 q^{127/24} \\chi _3+1356 q^{43/8}
   \\chi _{12}+1458 q^{131/24} \\chi _2+1568 q^{133/24} \\chi _9+1684 \
q^{45/8} \\chi _5+1808 q^{137/24} \\chi _8+1940
   q^{139/24} \\chi _4+2080 q^{47/8} \\chi _{11}+2232 q^{143/24} \\chi \
_1+2392 q^{145/24} \\chi _{10}+2562 q^{49/8}
   \\chi _6+2744 q^{149/24} \\chi _7+2936 q^{151/24} \\chi _3+3142 q^{51/8} \
\\chi _{12}+3360 q^{155/24} \\chi _2+3592
   q^{157/24} \\chi _9+3840 q^{53/8} \\chi _5+4100 q^{161/24} \\chi _8+4380 \
q^{163/24} \\chi _4+4674 q^{55/8} \\chi
   _{11}+4988 q^{167/24} \\chi _1+5320 q^{169/24} \\chi _{10}+5672 q^{57/8} \
\\chi _6+6048 q^{173/24} \\chi _7+6444
   q^{175/24} \\chi _3+6864 q^{59/8} \\chi _{12}+7308 q^{179/24} \\chi \
_2+7780 q^{181/24} \\chi _9+8280 q^{61/8}
   \\chi _5+8808 q^{185/24} \\chi _8+9368 q^{187/24} \\chi _4+9960 q^{63/8} \
\\chi _{11}+10584 q^{191/24} \\chi
   _1+11248 q^{193/24} \\chi _{10}+11948 q^{65/8} \\chi _6+12688 q^{197/24} \
\\chi _7+13470 q^{199/24} \\chi _3+14296
   q^{67/8} \\chi _{12}+15170 q^{203/24} \\chi _2+16092 q^{205/24} \\chi \
_9+17064 q^{69/8} \\chi _5+18092 q^{209/24}
   \\chi _8+19176 q^{211/24} \\chi _4+20320 q^{71/8} \\chi _{11}+21528 \
q^{215/24} \\chi _1+22800 q^{217/24} \\chi
   _{10}+24142 q^{73/8} \\chi _6+25556 q^{221/24} \\chi _7+27048 q^{223/24} \
\\chi _3+28620 q^{75/8} \\chi
   _{12}+30276 q^{227/24} \\chi _2+32020 q^{229/24} \\chi _9+33856 q^{77/8} \
\\chi _5+35792 q^{233/24} \\chi _8+37828
   q^{235/24} \\chi _4+39972 q^{79/8} \\chi _{11}+42228 q^{239/24} \\chi \
_1+44600 q^{241/24} \\chi _{10}+47100
   q^{81/8} \\chi _6+49726 q^{245/24} \\chi _7+52488 q^{247/24} \\chi \
_3+55392 q^{83/8} \\chi _{12}+58444 q^{251/24}
   \\chi _2+61656 q^{253/24} \\chi _9+65028 q^{85/8} \\chi _5+68572 \
q^{257/24} \\chi _8+72294 q^{259/24} \\chi
   _4+76204 q^{87/8} \\chi _{11}+80312 q^{263/24} \\chi _1+84624 q^{265/24} \
\\chi _{10}+89152 q^{89/8} \\chi
   _6+93904 q^{269/24} \\chi _7+98892 q^{271/24} \\chi _3+104128 q^{91/8} \
\\chi _{12}+109620 q^{275/24} \\chi
   _2+115380 q^{277/24} \\chi _9+121424 q^{93/8} \\chi _5+127760 q^{281/24} \
\\chi _8+134408 q^{283/24} \\chi
   _4+141376 q^{95/8} \\chi _{11}+148680 q^{287/24} \\chi _1+156336 \
q^{289/24} \\chi _{10}+164358 q^{97/8} \\chi
   _6+172768 q^{293/24} \\chi _7+181576 q^{295/24} \\chi _3+190802 q^{99/8} \
\\chi _{12}+200468 q^{299/24} \\chi
   _2+210588 q^{301/24} \\chi _9+221188 q^{101/8} \\chi _5+232284 q^{305/24} \
\\chi _8+243900 q^{307/24} \\chi
   _4+256060 q^{103/8} \\chi _{11}+268784 q^{311/24} \\chi _1+282104 \
q^{313/24} \\chi _{10}+296036 q^{105/8} \\chi
   _6+310612 q^{317/24} \\chi _7+325860 q^{319/24} \\chi _3+341808 q^{107/8} \
\\chi _{12}+358488 q^{323/24} \\chi
   _2+375928 q^{325/24} \\chi _9+394162 q^{109/8} \\chi _5+413224 q^{329/24} \
\\chi _8+433148 q^{331/24} \\chi
   _4+453976 q^{111/8} \\chi _{11}+475740 q^{335/24} \\chi _1+498480 \
q^{337/24} \\chi _{10}+522240 q^{113/8} \\chi
   _6+547062 q^{341/24} \\chi _7+572992 q^{343/24} \\chi _3+600072 q^{115/8} \
\\chi _{12}+628352 q^{347/24} \\chi
   _2+657884 q^{349/24} \\chi _9+688716 q^{117/8} \\chi _5+720908 q^{353/24} \
\\chi _8+754512 q^{355/24} \\chi
   _4+789584 q^{119/8} \\chi _{11}+826188 q^{359/24} \\chi _1+864384 \
q^{361/24} \\chi _{10}+904244 q^{121/8} \\chi
   _6+945828 q^{365/24} \\chi _7+989208 q^{367/24} \\chi _3+1034460 q^{123/8} \
\\chi _{12}+1081656 q^{371/24} \\chi
   _2+1130880 q^{373/24} \\chi _9+1182208 q^{125/8} \\chi _5+1235728 \
q^{377/24} \\chi _8+1291528 q^{379/24} \\chi
   _4+1349696 q^{127/8} \\chi _{11}+1410336 q^{383/24} \\chi _1+1473536 \
q^{385/24} \\chi _{10}+1539402 q^{129/8}
   \\chi _6+1608040 q^{389/24} \\chi _7+1679560 q^{391/24} \\chi _3+1754080 \
q^{131/8} \\chi _{12}+1831710 q^{395/24}
   \\chi _2+1912580 q^{397/24} \\chi _9+1996812 q^{133/8} \\chi _5+2084540 \
q^{401/24} \\chi _8+2175906 q^{403/24}
   \\chi _4+2271044 q^{135/8} \\chi _{11}+2370104 q^{407/24} \\chi _1+2473240 \
q^{409/24} \\chi _{10}+2580608
   q^{137/8} \\chi _6+2692376 q^{413/24} \\chi _7+2808708 q^{415/24} \\chi \
_3+2929784 q^{139/8} \\chi _{12}+3055788
   q^{419/24} \\chi _2+3186904 q^{421/24} \\chi _9+3323336 q^{141/8} \\chi \
_5+3465280 q^{425/24} \\chi _8+3612948
   q^{427/24} \\chi _4+3766560 q^{143/8} \\chi _{11}+3926340 q^{431/24} \\chi \
_1+4092528 q^{433/24} \\chi
   _{10}+4265360 q^{145/8} \\chi _6+4445088 q^{437/24} \\chi _7+4631976 \
q^{439/24} \\chi _3+4826288 q^{147/8} \\chi
   _{12}+5028312 q^{443/24} \\chi _2+5238328 q^{445/24} \\chi _9+5456640 \
q^{149/8} \\chi _5+5683556 q^{449/24} \\chi
   _8+5919396 q^{451/24} \\chi _4+6164502 q^{151/8} \\chi _{11}+6419204 \
q^{455/24} \\chi _1+6683864 q^{457/24} \\chi
   _{10}+6958852 q^{153/8} \\chi _6+7244548 q^{461/24} \\chi _7+7541352 \
q^{463/24} \\chi _3+7849664 q^{155/8} \\chi
   _{12}+8169912 q^{467/24} \\chi _2+8502532 q^{469/24} \\chi _9+8847976 \
q^{157/8} \\chi _5+9206720 q^{473/24} \\chi
   _8+9579240 q^{475/24} \\chi _4+9966040 q^{159/8} \\chi _{11}+10367640 \
q^{479/24} \\chi _1+10784576 q^{481/24}
   \\chi _{10}+11217408 q^{161/8} \\chi _6+11666704 q^{485/24} \\chi \
_7+12133058 q^{487/24} \\chi _3+12617090
   q^{163/8} \\chi _{12}+13119428 q^{491/24} \\chi _2+13640740 q^{493/24} \
\\chi _9+14181696 q^{165/8} \\chi
   _5+14743000 q^{497/24} \\chi _8+15325380 q^{499/24} \\chi _4+15929584 \
q^{167/8} \\chi _{11}+16556400 q^{503/24}
   \\chi _1+17206616 q^{505/24} \\chi _{10}+17881068 q^{169/8} \\chi \
_6+18580616 q^{509/24} \\chi _7+19306140
   q^{511/24} \\chi _3+20058568 q^{171/8} \\chi _{12}+20838834 q^{515/24} \
\\chi _2+21647924 q^{517/24} \\chi
   _9+22486848 q^{173/8} \\chi _5+23356648 q^{521/24} \\chi _8+24258416 \
q^{523/24} \\chi _4+25193252 q^{175/8} \\chi
   _{11}+26162316 q^{527/24} \\chi _1+27166800 q^{529/24} \\chi \
_{10}+28207932 q^{177/8} \\chi _6+29286992
   q^{533/24} \\chi _7+30405280 q^{535/24} \\chi _3+31564160 q^{179/8} \\chi \
_{12}+32765032 q^{539/24} \\chi
   _2+34009340 q^{541/24} \\chi _9+35298588 q^{181/8} \\chi _5+36634308 \
q^{545/24} \\chi _8+38018100 q^{547/24}
   \\chi _4+39451608 q^{183/8} \\chi _{11}+40936532 q^{551/24} \\chi \
_1+42474632 q^{553/24} \\chi _{10}+44067712
   q^{185/8} \\chi _6+45717644 q^{557/24} \\chi _7+47426364 q^{559/24} \\chi \
_3+49195860 q^{187/8} \\chi
   _{12}+51028200 q^{563/24} \\chi _2+52925500 q^{565/24} \\chi _9+54889952 \
q^{189/8} \\chi _5+56923824 q^{569/24}
   \\chi _8+59029448 q^{571/24} \\chi _4+61209248 q^{191/8} \\chi \
_{11}+63465696 q^{575/24} \\chi _1+65801368
   q^{577/24} \\chi _{10}+68218914 q^{193/8} \\chi _6+70721062 q^{581/24} \
\\chi _7+73310648 q^{583/24} \\chi
   _3+75990568 q^{195/8} \\chi _{12}+78763832 q^{587/24} \\chi _2+81633540 \
q^{589/24} \\chi _9+84602884 q^{197/8}
   \\chi _5+87675176 q^{593/24} \\chi _8+90853800 q^{595/24} \\chi \
_4+94142272 q^{199/8} \\chi _{11}+97544216
   q^{599/24} \\chi _1+101063360 q^{601/24} \\chi _{10}+104703566 q^{201/8} \
\\chi _6+108468792 q^{605/24} \\chi
   _7+112363140 q^{607/24} \\chi _3+116390832 q^{203/8} \\chi _{12}+120556224 \
q^{611/24} \\chi _2+124863816
   q^{613/24} \\chi _9+129318228 q^{205/8} \\chi _5+133924240 q^{617/24} \
\\chi _8+138686776 q^{619/24} \\chi
   _4+143610912 q^{207/8} \\chi _{11}+148701888 q^{623/24} \\chi _1+153965088 \
q^{625/24} \\chi _{10}+159406080
   q^{209/8} \\chi _6+165030600 q^{629/24} \\chi _7+170844552 q^{631/24} \
\\chi _3+176854040 q^{211/8} \\chi
   _{12}+183065332 q^{635/24} \\chi _2+189484900 q^{637/24} \\chi \
_9+196119420 q^{213/8} \\chi _5+202975760
   q^{641/24} \\chi _8+210061020 q^{643/24} \\chi _4+217382480 q^{215/8} \
\\chi _{11}+224947672 q^{647/24} \\chi
   _1+232764352 q^{649/24} \\chi _{10}+240840498 q^{217/8} \\chi _6+249184356 \
q^{653/24} \\chi _7+257804388
   q^{655/24} \\chi _3+266709340 q^{219/8} \\chi _{12}+275908212 q^{659/24} \
\\chi _2+285410272 q^{661/24} \\chi
   _9+295225088 q^{221/8} \\chi _5+305362480 q^{665/24} \\chi _8+315832592 \
q^{667/24} \\chi _4+326645868 q^{223/8}
   \\chi _{11}+337813056 q^{671/24} \\chi _1+349345248 q^{673/24} \\chi \
_{10}+361253832 q^{225/8} \\chi _6+373550568
   q^{677/24} \\chi _7+386247554 q^{679/24} \\chi _3+399357248 q^{227/8} \
\\chi _{12}+412892496 q^{683/24} \\chi
   _2+426866496 q^{685/24} \\chi _9+441292860 q^{229/8} \\chi _5+456185600 \
q^{689/24} \\chi _8+471559140 q^{691/24}
   \\chi _4+487428344 q^{231/8} \\chi _{11}+503808488 q^{695/24} \\chi \
_1+520715320 q^{697/24} \\chi _{10}+538165056
   q^{233/8} \\chi _6+556174372 q^{701/24} \\chi _7+574760460 q^{703/24} \
\\chi _3+593940988 q^{235/8} \\chi
   _{12}+613734156 q^{707/24} \\chi _2+634158708 q^{709/24} \\chi \
_9+655233916 q^{237/8} \\chi _5+676979648
   q^{713/24} \\chi _8+699416308 q^{715/24} \\chi _4+722564928 q^{239/8} \
\\chi _{11}+746447148 q^{719/24} \\chi
   _1+771085224 q^{721/24} \\chi _{10}+796502088 q^{241/8} \\chi _6+822721298 \
q^{725/24} \\chi _7+849767128
   q^{727/24} \\chi _3+877664542 q^{243/8} \\chi _{12}+906439224 q^{731/24} \
\\chi _2+936117624 q^{733/24} \\chi
   _9+966726912 q^{245/8} \\chi _5+998295076 q^{737/24} \\chi _8+1030850904 \
q^{739/24} \\chi _4+1064424004
   q^{247/8} \\chi _{11}+1099044856 q^{743/24} \\chi _1+1134744776 q^{745/24} \
\\chi _{10}+1171556016 q^{249/8} \\chi
   _6+1209511732 q^{749/24} \\chi _7+1248646032 q^{751/24} \\chi \
_3+1288994016 q^{251/8} \\chi _{12}+1330591752
   q^{755/24} \\chi _2+1373476360 q^{757/24} \\chi _9+1417686016 q^{253/8} \
\\chi _5+1463259976 q^{761/24} \\chi
   _8+1510238624 q^{763/24} \\chi _4+1558663464 q^{255/8} \\chi \
_{11}+1608577200 q^{767/24} \\chi _1+1660023744
   q^{769/24} \\chi _{10}+1713048236 q^{257/8} \\chi _6+1767697120 q^{773/24} \
\\chi _7+1824018112 q^{775/24} \\chi
   _3+1882060296 q^{259/8} \\chi _{12}+1941874144 q^{779/24} \\chi \
_2+2003511532 q^{781/24} \\chi _9+2067025824
   q^{261/8} \\chi _5+2132471832 q^{785/24} \\chi _8+2199905946 q^{787/24} \
\\chi _4+2269386128 q^{263/8} \\chi
   _{11}+2340971944 q^{791/24} \\chi _1+2414724664 q^{793/24} \\chi \
_{10}+2490707216 q^{265/8} \\chi _6+2568984324
   q^{797/24} \\chi _7+2649622500 q^{799/24} \\chi _3+2732690104 q^{267/8} \
\\chi _{12}+2818257426 q^{803/24} \\chi
   _2+2906396652 q^{805/24} \\chi _9+2997182016 q^{269/8} \\chi _5+3090689800 \
q^{809/24} \\chi _8+3186998388
   q^{811/24} \\chi _4+3286188356 q^{271/8} \\chi _{11}+3388342464 q^{815/24} \
\\chi _1+3493545792 q^{817/24} \\chi
   _{10}+3601885752 q^{273/8} \\chi _6+3713452160 q^{821/24} \\chi \
_7+3828337328 q^{823/24} \\chi _3+3946636064
   q^{275/8} \\chi _{12}+4068445804 q^{827/24} \\chi _2+4193866656 q^{829/24} \
\\chi _9+4323001464 q^{277/8} \\chi
   _5+4455955904 q^{833/24} \\chi _8+4592838504 q^{835/24} \\chi \
_4+4733760788 q^{279/8} \\chi _{11}+4878837320
   q^{839/24} \\chi _1+5028185768 q^{841/24} \\chi _{10}+5181927040 q^{281/8} \
\\chi _6+5340185284 q^{845/24} \\chi
   _7+5503088052 q^{847/24} \\chi _3+5670766360 q^{283/8} \\chi \
_{12}+5843354760 q^{851/24} \\chi _2+6020991484
   q^{853/24} \\chi _9+6203818448 q^{285/8} \\chi _5+6391981448 q^{857/24} \
\\chi _8+6585630216 q^{859/24} \\chi
   _4+6784918496 q^{287/8} \\chi _{11}+6990004224 q^{863/24} \\chi \
_1+7201049528 q^{865/24} \\chi _{10}+7418220942
   q^{289/8} \\chi _6+7641689464 q^{869/24} \\chi _7+7871630672 q^{871/24} \
\\chi _3+8108224888 q^{291/8} \\chi
   _{12}+8351657204 q^{875/24} \\chi _2+8602117720 q^{877/24} \\chi \
_9+8859801600 q^{293/8} \\chi _5+9124909220
   q^{881/24} \\chi _8+9397646328 q^{883/24} \\chi _4+9678224106 q^{295/8} \
\\chi _{11}+9966859408 q^{887/24} \\chi
   _1+10263774840 q^{889/24} \\chi _{10}+10569198924 q^{297/8} \\chi \
_6+10883366280 q^{893/24} \\chi _7+11206517700
   q^{895/24} \\chi _3+11538900400 q^{299/8} \\chi _{12}+11880768132 \
q^{899/24} \\chi _2+12232381356 q^{901/24}
   \\chi _9+12594007442 q^{301/8} \\chi _5+12965920768 q^{905/24} \\chi \
_8+13348402996 q^{907/24} \\chi
   _4+13741743200 q^{303/8} \\chi _{11}+14146238052 q^{911/24} \\chi \
_1+14562192064 q^{913/24} \\chi
   _{10}+14989917696 q^{305/8} \\chi _6+15429735648 q^{917/24} \\chi \
_7+15881975032 q^{919/24} \\chi _3+16346973568
   q^{307/8} \\chi _{12}+16825077856 q^{923/24} \\chi _2+17316643500 \
q^{925/24} \\chi _9+17822035440 q^{309/8} \\chi
   _5+18341628148 q^{929/24} \\chi _8+18875805828 q^{931/24} \\chi \
_4+19424962752 q^{311/8} \\chi _{11}+19989503388
   q^{935/24} \\chi _1+20569842776 q^{937/24} \\chi _{10}+21166406724 \
q^{313/8} \\chi _6+21779632088 q^{941/24}
   \\chi _7+22409967096 q^{943/24} \\chi _3+23057871516 q^{315/8} \\chi \
_{12}+23723817084 q^{947/24} \\chi
   _2+24408287720 q^{949/24} \\chi _9+25111779840 q^{317/8} \\chi \
_5+25834802712 q^{953/24} \\chi _8+26577878680
   q^{955/24} \\chi _4+27341543604 q^{319/8} \\chi _{11}+28126347120 \
q^{959/24} \\chi _1+28932853000 q^{961/24}
   \\chi _{10}+29761639548 q^{321/8} \\chi _6+30613299848 q^{965/24} \\chi \
_7+31488442248 q^{967/24} \\chi
   _3+32387690688 q^{323/8} \\chi _{12}+33311685070 q^{971/24} \\chi \
_2+34261081704 q^{973/24} \\chi _9+35236553620
   q^{325/8} \\chi _5+36238791084 q^{977/24} \\chi _8+37268501976 q^{979/24} \
\\chi _4+38326412196 q^{327/8} \\chi
   _{11}+39413266184 q^{983/24} \\chi _1+40529827264 q^{985/24} \\chi \
_{10}+41676878208 q^{329/8} \\chi
   _6+42855221680 q^{989/24} \\chi _7+44065680696 q^{991/24} \\chi \
_3+45309099192 q^{331/8} \\chi _{12}+46586342412
   q^{995/24} \\chi _2+47898297560 q^{997/24} \\chi _9+49245874284 q^{333/8} \
\\chi _5+50630005184 q^{1001/24} \\chi
   _8+52051646472 q^{1003/24} \\chi _4+53511778400 q^{335/8} \\chi \
_{11}+55011405996 q^{1007/24} \\chi
   _1+O\\left(q^{42}\\right)\
\>", "Output",
 CellChangeTimes->{{3.55720506891954*^9, 3.5572050785108423`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "24"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3", ",", "41", ",", "2"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551176977335293*^9, 3.551177069817026*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"3", 
     SubscriptBox["\[Chi]", "6"]},
    {"5", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "7"]}]},
    {"7", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"9", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"11", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "2"]}]},
    {"13", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"15", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "5"]}]},
    {"17", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "8"]}]},
    {"19", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "4"]}]},
    {"21", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"23", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "1"]}]},
    {"25", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"27", 
     RowBox[{"10", " ", 
      SubscriptBox["\[Chi]", "6"]}]},
    {"29", 
     RowBox[{"12", " ", 
      SubscriptBox["\[Chi]", "7"]}]},
    {"31", 
     RowBox[{"12", " ", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"33", 
     RowBox[{"16", " ", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"35", 
     RowBox[{"18", " ", 
      SubscriptBox["\[Chi]", "2"]}]},
    {"37", 
     RowBox[{"20", " ", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"39", 
     RowBox[{"22", " ", 
      SubscriptBox["\[Chi]", "5"]}]},
    {"41", 
     RowBox[{"24", " ", 
      SubscriptBox["\[Chi]", "8"]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.55117700787075*^9, 3.551177070103798*^9}, 
   3.551180008769498*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "24"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3", ",", "41", ",", "2"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"24", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "3", ",", "41", ",", "2"}], "}"}]}], "]"}]}], 
      "}"}], "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552887396797556*^9, 3.5528874145594482`*^9}, {
  3.5528874497335033`*^9, 3.552887450016677*^9}, {3.552981314863895*^9, 
  3.552981323639245*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"24", " ", "r"}], "3", "5", "7", "9", "11", "13", "15", "17", 
     "19", "21", "23", "25", "27", "29", "31", "33", "35", "37", "39", "41"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "8", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"2", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "18", "0", "0", "0"},
    {"3", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "12", "0", "0", "0", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"5", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "22", "0"},
    {"6", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "10", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"7", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "12", "0", "0", "0", "0", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "24"},
    {"9", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "20", "0", "0"},
    {"10", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "8", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"11", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"12", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "16", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.552887439976429*^9, 3.552887451044092*^9}, 
   3.552981367376643*^9}]
}, Open  ]]
},
WindowSize->{1018, 966},
WindowMargins->{{Automatic, 299}, {-7, Automatic}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 36411, 897, 1209, "Input",
 InitializationCell->True],
Cell[36971, 919, 2089, 40, 50, "Input"],
Cell[39063, 961, 896, 20, 50, "Input"],
Cell[CellGroupData[{
Cell[39984, 985, 96237, 2526, 1893, InheritFromParent],
Cell[136224, 3513, 15127, 265, 2139, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151388, 3783, 414, 12, 30, "Input"],
Cell[151805, 3797, 2054, 75, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153896, 3877, 1213, 35, 50, "Input"],
Cell[155112, 3914, 2169, 43, 220, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/12B_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    176696,       4108]
NotebookOptionsPosition[    175886,       4076]
NotebookOutlinePosition[    176245,       4092]
CellTagsIndexPosition[    176202,       4089]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24649", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"26569", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"27889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"28561", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"29929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"30625", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32761", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34969", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"36481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"37249", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"38809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"39601", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"41209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"42025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"43681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"44521", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"46225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"47089", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"500", "/", "144"}], "*", "12"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", 
      ",", "12", ",", "12", ",", "12", ",", "12", ",", "12"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], "}"}]}], "}"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "1"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], 
       RowBox[{"Eta", "[", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "4"}], ")"}]}], "]"}], 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "6"}], ")"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "12"}], ")"}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "144"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "144"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "144"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "144"}]}], " ", "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", " ", "*", "144"}], ",", "144"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "11"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "3"}], "]"}], ",", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "1"}], "]"}], ",", " ", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "9"}], "]"}], ",", " ", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "11"}], "]"}], ",", " ", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "5"}], "]"}], ",", " ", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "4"}], "]"}], ",", " ", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "10"}], "]"}], ",", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "8"}], "]"}], ",", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "6"}], "]"}], ",", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "7"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545043093866782*^9, {3.5450474787366734`*^9, 3.545047514561378*^9}, {
   3.545053716728372*^9, 3.545053789834876*^9}, {3.545053943190325*^9, 
   3.545053943466116*^9}, {3.5450541193777113`*^9, 3.545054124635271*^9}, {
   3.54505439647036*^9, 3.5450543996222*^9}, {3.545054508285293*^9, 
   3.545054510183386*^9}, {3.545054665861766*^9, 3.545054674129632*^9}, {
   3.5450547770181837`*^9, 3.545054786150937*^9}, {3.55117735219739*^9, 
   3.551177428259614*^9}, {3.55118001807858*^9, 3.551180042893721*^9}, {
   3.555833641660162*^9, 3.55583379426875*^9}, 3.555835734728899*^9, {
   3.555835966395257*^9, 3.555835969043872*^9}, 3.555837827854426*^9, 
   3.555848172792823*^9, 3.557203726198112*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.557245433191725*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}], 
      RowBox[{
       RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.545043081848325*^9, 
   3.5450430851084013`*^9}, {3.545054556328042*^9, 3.5450545585968523`*^9}, {
   3.5453730377973127`*^9, 3.545373040209034*^9}, {3.551177441739645*^9, 
   3.55117746943456*^9}, {3.555833774429875*^9, 3.555833782655409*^9}, {
   3.555835586071266*^9, 3.55583559481392*^9}, 3.555848168910123*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "12"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
  3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
  3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
  3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
  3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
  3.5511774805770473`*^9, 3.55117749272011*^9}, {3.551177790692342*^9, 
  3.5511777946139803`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "144"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "144"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "144"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "144"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "144"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "144"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "144"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "144"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "144"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "144"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "144"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "144"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "144"}]]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "144"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "144"}]]}], "+", 
    RowBox[{"16", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "144"}]]}], "+", 
    RowBox[{"18", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "144"}]]}], "+", 
    RowBox[{"20", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "144"}]]}], "+", 
    RowBox[{"24", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "144"}]]}], "+", 
    RowBox[{"26", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "144"}]]}], "+", 
    RowBox[{"30", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "144"}]]}], "+", 
    RowBox[{"34", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "144"}]]}], "+", 
    RowBox[{"38", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "144"}]]}], "+", 
    RowBox[{"42", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "144"}]]}], "+", 
    RowBox[{"46", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "144"}]]}], "+", 
    RowBox[{"52", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "144"}]]}], "+", 
    RowBox[{"58", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "144"}]]}], "+", 
    RowBox[{"64", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "144"}]]}], "+", 
    RowBox[{"72", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "144"}]]}], "+", 
    RowBox[{"78", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "144"}]]}], "+", 
    RowBox[{"88", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "144"}]]}], "+", 
    RowBox[{"96", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "144"}]]}], "+", 
    RowBox[{"106", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "144"}]]}], "+", 
    RowBox[{"118", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "144"}]]}], "+", 
    RowBox[{"128", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "144"}]]}], "+", 
    RowBox[{"142", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "144"}]]}], "+", 
    RowBox[{"156", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "144"}]]}], "+", 
    RowBox[{"170", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "144"}]]}], "+", 
    RowBox[{"186", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "144"}]]}], "+", 
    RowBox[{"204", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "144"}]]}], "+", 
    RowBox[{"224", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "144"}]]}], "+", 
    RowBox[{"244", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"515", "/", "144"}]]}], "+", 
    RowBox[{"266", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"527", "/", "144"}]]}], "+", 
    RowBox[{"290", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"539", "/", "144"}]]}], "+", 
    RowBox[{"316", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"551", "/", "144"}]]}], "+", 
    RowBox[{"344", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"563", "/", "144"}]]}], "+", 
    RowBox[{"374", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"575", "/", "144"}]]}], "+", 
    RowBox[{"406", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"587", "/", "144"}]]}], "+", 
    RowBox[{"440", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"599", "/", "144"}]]}], "+", 
    RowBox[{"478", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"611", "/", "144"}]]}], "+", 
    RowBox[{"518", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"623", "/", "144"}]]}], "+", 
    RowBox[{"562", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"635", "/", "144"}]]}], "+", 
    RowBox[{"608", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"647", "/", "144"}]]}], "+", 
    RowBox[{"658", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"659", "/", "144"}]]}], "+", 
    RowBox[{"710", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"671", "/", "144"}]]}], "+", 
    RowBox[{"768", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"683", "/", "144"}]]}], "+", 
    RowBox[{"830", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"695", "/", "144"}]]}], "+", 
    RowBox[{"896", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"707", "/", "144"}]]}], "+", 
    RowBox[{"966", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"719", "/", "144"}]]}], "+", 
    RowBox[{"1040", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"731", "/", "144"}]]}], "+", 
    RowBox[{"1122", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"743", "/", "144"}]]}], "+", 
    RowBox[{"1208", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"755", "/", "144"}]]}], "+", 
    RowBox[{"1300", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"767", "/", "144"}]]}], "+", 
    RowBox[{"1398", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"779", "/", "144"}]]}], "+", 
    RowBox[{"1502", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"791", "/", "144"}]]}], "+", 
    RowBox[{"1616", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"803", "/", "144"}]]}], "+", 
    RowBox[{"1734", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"815", "/", "144"}]]}], "+", 
    RowBox[{"1862", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"827", "/", "144"}]]}], "+", 
    RowBox[{"1998", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"839", "/", "144"}]]}], "+", 
    RowBox[{"2142", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"851", "/", "144"}]]}], "+", 
    RowBox[{"2298", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"863", "/", "144"}]]}], "+", 
    RowBox[{"2462", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"875", "/", "144"}]]}], "+", 
    RowBox[{"2636", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"887", "/", "144"}]]}], "+", 
    RowBox[{"2822", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"899", "/", "144"}]]}], "+", 
    RowBox[{"3020", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"911", "/", "144"}]]}], "+", 
    RowBox[{"3232", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"923", "/", "144"}]]}], "+", 
    RowBox[{"3456", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"935", "/", "144"}]]}], "+", 
    RowBox[{"3694", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"947", "/", "144"}]]}], "+", 
    RowBox[{"3946", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"959", "/", "144"}]]}], "+", 
    RowBox[{"4214", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"971", "/", "144"}]]}], "+", 
    RowBox[{"4500", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"983", "/", "144"}]]}], "+", 
    RowBox[{"4802", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"995", "/", "144"}]]}], "+", 
    RowBox[{"5124", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1007", "/", "144"}]]}], "+", 
    RowBox[{"5464", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1019", "/", "144"}]]}], "+", 
    RowBox[{"5826", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1031", "/", "144"}]]}], "+", 
    RowBox[{"6210", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1043", "/", "144"}]]}], "+", 
    RowBox[{"6616", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1055", "/", "144"}]]}], "+", 
    RowBox[{"7046", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1067", "/", "144"}]]}], "+", 
    RowBox[{"7502", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1079", "/", "144"}]]}], "+", 
    RowBox[{"7984", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1091", "/", "144"}]]}], "+", 
    RowBox[{"8496", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1103", "/", "144"}]]}], "+", 
    RowBox[{"9038", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1115", "/", "144"}]]}], "+", 
    RowBox[{"9610", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1127", "/", "144"}]]}], "+", 
    RowBox[{"10216", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1139", "/", "144"}]]}], "+", 
    RowBox[{"10856", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1151", "/", "144"}]]}], "+", 
    RowBox[{"11536", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1163", "/", "144"}]]}], "+", 
    RowBox[{"12252", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1175", "/", "144"}]]}], "+", 
    RowBox[{"13008", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1187", "/", "144"}]]}], "+", 
    RowBox[{"13810", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1199", "/", "144"}]]}], "+", 
    RowBox[{"14654", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1211", "/", "144"}]]}], "+", 
    RowBox[{"15548", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1223", "/", "144"}]]}], "+", 
    RowBox[{"16490", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1235", "/", "144"}]]}], "+", 
    RowBox[{"17486", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1247", "/", "144"}]]}], "+", 
    RowBox[{"18536", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1259", "/", "144"}]]}], "+", 
    RowBox[{"19644", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1271", "/", "144"}]]}], "+", 
    RowBox[{"20816", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1283", "/", "144"}]]}], "+", 
    RowBox[{"22050", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1295", "/", "144"}]]}], "+", 
    RowBox[{"23350", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1307", "/", "144"}]]}], "+", 
    RowBox[{"24722", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1319", "/", "144"}]]}], "+", 
    RowBox[{"26168", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1331", "/", "144"}]]}], "+", 
    RowBox[{"27694", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1343", "/", "144"}]]}], "+", 
    RowBox[{"29300", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1355", "/", "144"}]]}], "+", 
    RowBox[{"30992", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1367", "/", "144"}]]}], "+", 
    RowBox[{"32774", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1379", "/", "144"}]]}], "+", 
    RowBox[{"34650", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1391", "/", "144"}]]}], "+", 
    RowBox[{"36628", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1403", "/", "144"}]]}], "+", 
    RowBox[{"38708", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1415", "/", "144"}]]}], "+", 
    RowBox[{"40898", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1427", "/", "144"}]]}], "+", 
    RowBox[{"43202", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1439", "/", "144"}]]}], "+", 
    RowBox[{"45626", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1451", "/", "144"}]]}], "+", 
    RowBox[{"48178", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1463", "/", "144"}]]}], "+", 
    RowBox[{"50860", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1475", "/", "144"}]]}], "+", 
    RowBox[{"53680", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1487", "/", "144"}]]}], "+", 
    RowBox[{"56646", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1499", "/", "144"}]]}], "+", 
    RowBox[{"59762", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1511", "/", "144"}]]}], "+", 
    RowBox[{"63040", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1523", "/", "144"}]]}], "+", 
    RowBox[{"66484", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1535", "/", "144"}]]}], "+", 
    RowBox[{"70100", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1547", "/", "144"}]]}], "+", 
    RowBox[{"73900", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1559", "/", "144"}]]}], "+", 
    RowBox[{"77890", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1571", "/", "144"}]]}], "+", 
    RowBox[{"82084", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1583", "/", "144"}]]}], "+", 
    RowBox[{"86484", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1595", "/", "144"}]]}], "+", 
    RowBox[{"91104", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1607", "/", "144"}]]}], "+", 
    RowBox[{"95954", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1619", "/", "144"}]]}], "+", 
    RowBox[{"101042", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1631", "/", "144"}]]}], "+", 
    RowBox[{"106384", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1643", "/", "144"}]]}], "+", 
    RowBox[{"111986", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1655", "/", "144"}]]}], "+", 
    RowBox[{"117864", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1667", "/", "144"}]]}], "+", 
    RowBox[{"124028", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1679", "/", "144"}]]}], "+", 
    RowBox[{"130492", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1691", "/", "144"}]]}], "+", 
    RowBox[{"137272", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1703", "/", "144"}]]}], "+", 
    RowBox[{"144378", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1715", "/", "144"}]]}], "+", 
    RowBox[{"151826", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1727", "/", "144"}]]}], "+", 
    RowBox[{"159634", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1739", "/", "144"}]]}], "+", 
    RowBox[{"167814", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1751", "/", "144"}]]}], "+", 
    RowBox[{"176388", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1763", "/", "144"}]]}], "+", 
    RowBox[{"185368", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1775", "/", "144"}]]}], "+", 
    RowBox[{"194776", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1787", "/", "144"}]]}], "+", 
    RowBox[{"204628", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1799", "/", "144"}]]}], "+", 
    RowBox[{"214944", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1811", "/", "144"}]]}], "+", 
    RowBox[{"225750", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1823", "/", "144"}]]}], "+", 
    RowBox[{"237060", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1835", "/", "144"}]]}], "+", 
    RowBox[{"248900", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1847", "/", "144"}]]}], "+", 
    RowBox[{"261292", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1859", "/", "144"}]]}], "+", 
    RowBox[{"274260", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1871", "/", "144"}]]}], "+", 
    RowBox[{"287832", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1883", "/", "144"}]]}], "+", 
    RowBox[{"302030", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1895", "/", "144"}]]}], "+", 
    RowBox[{"316882", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1907", "/", "144"}]]}], "+", 
    RowBox[{"332418", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1919", "/", "144"}]]}], "+", 
    RowBox[{"348666", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1931", "/", "144"}]]}], "+", 
    RowBox[{"365660", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1943", "/", "144"}]]}], "+", 
    RowBox[{"383428", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1955", "/", "144"}]]}], "+", 
    RowBox[{"402002", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1967", "/", "144"}]]}], "+", 
    RowBox[{"421420", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1979", "/", "144"}]]}], "+", 
    RowBox[{"441714", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1991", "/", "144"}]]}], "+", 
    RowBox[{"462928", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2003", "/", "144"}]]}], "+", 
    RowBox[{"485094", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2015", "/", "144"}]]}], "+", 
    RowBox[{"508254", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2027", "/", "144"}]]}], "+", 
    RowBox[{"532452", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2039", "/", "144"}]]}], "+", 
    RowBox[{"557728", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2051", "/", "144"}]]}], "+", 
    RowBox[{"584132", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2063", "/", "144"}]]}], "+", 
    RowBox[{"611706", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2075", "/", "144"}]]}], "+", 
    RowBox[{"640502", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2087", "/", "144"}]]}], "+", 
    RowBox[{"670570", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2099", "/", "144"}]]}], "+", 
    RowBox[{"701960", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2111", "/", "144"}]]}], "+", 
    RowBox[{"734736", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2123", "/", "144"}]]}], "+", 
    RowBox[{"768944", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2135", "/", "144"}]]}], "+", 
    RowBox[{"804646", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2147", "/", "144"}]]}], "+", 
    RowBox[{"841906", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2159", "/", "144"}]]}], "+", 
    RowBox[{"880786", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2171", "/", "144"}]]}], "+", 
    RowBox[{"921356", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2183", "/", "144"}]]}], "+", 
    RowBox[{"963680", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2195", "/", "144"}]]}], "+", 
    RowBox[{"1007832", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2207", "/", "144"}]]}], "+", 
    RowBox[{"1053884", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2219", "/", "144"}]]}], "+", 
    RowBox[{"1101914", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2231", "/", "144"}]]}], "+", 
    RowBox[{"1152006", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2243", "/", "144"}]]}], "+", 
    RowBox[{"1204238", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2255", "/", "144"}]]}], "+", 
    RowBox[{"1258696", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2267", "/", "144"}]]}], "+", 
    RowBox[{"1315472", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2279", "/", "144"}]]}], "+", 
    RowBox[{"1374658", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2291", "/", "144"}]]}], "+", 
    RowBox[{"1436352", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2303", "/", "144"}]]}], "+", 
    RowBox[{"1500650", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2315", "/", "144"}]]}], "+", 
    RowBox[{"1567658", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2327", "/", "144"}]]}], "+", 
    RowBox[{"1637484", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2339", "/", "144"}]]}], "+", 
    RowBox[{"1710238", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2351", "/", "144"}]]}], "+", 
    RowBox[{"1786040", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2363", "/", "144"}]]}], "+", 
    RowBox[{"1865006", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2375", "/", "144"}]]}], "+", 
    RowBox[{"1947260", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2387", "/", "144"}]]}], "+", 
    RowBox[{"2032934", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2399", "/", "144"}]]}], "+", 
    RowBox[{"2122158", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2411", "/", "144"}]]}], "+", 
    RowBox[{"2215080", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2423", "/", "144"}]]}], "+", 
    RowBox[{"2311834", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2435", "/", "144"}]]}], "+", 
    RowBox[{"2412572", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2447", "/", "144"}]]}], "+", 
    RowBox[{"2517454", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2459", "/", "144"}]]}], "+", 
    RowBox[{"2626632", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2471", "/", "144"}]]}], "+", 
    RowBox[{"2740284", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2483", "/", "144"}]]}], "+", 
    RowBox[{"2858570", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2495", "/", "144"}]]}], "+", 
    RowBox[{"2981676", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2507", "/", "144"}]]}], "+", 
    RowBox[{"3109788", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2519", "/", "144"}]]}], "+", 
    RowBox[{"3243092", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2531", "/", "144"}]]}], "+", 
    RowBox[{"3381798", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2543", "/", "144"}]]}], "+", 
    RowBox[{"3526100", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2555", "/", "144"}]]}], "+", 
    RowBox[{"3676218", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2567", "/", "144"}]]}], "+", 
    RowBox[{"3832372", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2579", "/", "144"}]]}], "+", 
    RowBox[{"3994792", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2591", "/", "144"}]]}], "+", 
    RowBox[{"4163720", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2603", "/", "144"}]]}], "+", 
    RowBox[{"4339394", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2615", "/", "144"}]]}], "+", 
    RowBox[{"4522074", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2627", "/", "144"}]]}], "+", 
    RowBox[{"4712022", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2639", "/", "144"}]]}], "+", 
    RowBox[{"4909510", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2651", "/", "144"}]]}], "+", 
    RowBox[{"5114830", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2663", "/", "144"}]]}], "+", 
    RowBox[{"5328266", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2675", "/", "144"}]]}], "+", 
    RowBox[{"5550124", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2687", "/", "144"}]]}], "+", 
    RowBox[{"5780720", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2699", "/", "144"}]]}], "+", 
    RowBox[{"6020378", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2711", "/", "144"}]]}], "+", 
    RowBox[{"6269440", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2723", "/", "144"}]]}], "+", 
    RowBox[{"6528248", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2735", "/", "144"}]]}], "+", 
    RowBox[{"6797166", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2747", "/", "144"}]]}], "+", 
    RowBox[{"7076570", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2759", "/", "144"}]]}], "+", 
    RowBox[{"7366842", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2771", "/", "144"}]]}], "+", 
    RowBox[{"7668392", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2783", "/", "144"}]]}], "+", 
    RowBox[{"7981626", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2795", "/", "144"}]]}], "+", 
    RowBox[{"8306974", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2807", "/", "144"}]]}], "+", 
    RowBox[{"8644882", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2819", "/", "144"}]]}], "+", 
    RowBox[{"8995808", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2831", "/", "144"}]]}], "+", 
    RowBox[{"9360234", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2843", "/", "144"}]]}], "+", 
    RowBox[{"9738642", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2855", "/", "144"}]]}], "+", 
    RowBox[{"10131544", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2867", "/", "144"}]]}], "+", 
    RowBox[{"10539470", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2879", "/", "144"}]]}], "+", 
    RowBox[{"10962958", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2891", "/", "144"}]]}], "+", 
    RowBox[{"11402580", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2903", "/", "144"}]]}], "+", 
    RowBox[{"11858910", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2915", "/", "144"}]]}], "+", 
    RowBox[{"12332554", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2927", "/", "144"}]]}], "+", 
    RowBox[{"12824136", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2939", "/", "144"}]]}], "+", 
    RowBox[{"13334296", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2951", "/", "144"}]]}], "+", 
    RowBox[{"13863712", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2963", "/", "144"}]]}], "+", 
    RowBox[{"14413058", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2975", "/", "144"}]]}], "+", 
    RowBox[{"14983054", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2987", "/", "144"}]]}], "+", 
    RowBox[{"15574436", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2999", "/", "144"}]]}], "+", 
    RowBox[{"16187964", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3011", "/", "144"}]]}], "+", 
    RowBox[{"16824432", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3023", "/", "144"}]]}], "+", 
    RowBox[{"17484644", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3035", "/", "144"}]]}], "+", 
    RowBox[{"18169448", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3047", "/", "144"}]]}], "+", 
    RowBox[{"18879710", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3059", "/", "144"}]]}], "+", 
    RowBox[{"19616328", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3071", "/", "144"}]]}], "+", 
    RowBox[{"20380240", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3083", "/", "144"}]]}], "+", 
    RowBox[{"21172396", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3095", "/", "144"}]]}], "+", 
    RowBox[{"21993790", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3107", "/", "144"}]]}], "+", 
    RowBox[{"22845452", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3119", "/", "144"}]]}], "+", 
    RowBox[{"23728436", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3131", "/", "144"}]]}], "+", 
    RowBox[{"24643846", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3143", "/", "144"}]]}], "+", 
    RowBox[{"25592802", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3155", "/", "144"}]]}], "+", 
    RowBox[{"26576476", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3167", "/", "144"}]]}], "+", 
    RowBox[{"27596080", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3179", "/", "144"}]]}], "+", 
    RowBox[{"28652856", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3191", "/", "144"}]]}], "+", 
    RowBox[{"29748100", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3203", "/", "144"}]]}], "+", 
    RowBox[{"30883136", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3215", "/", "144"}]]}], "+", 
    RowBox[{"32059338", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3227", "/", "144"}]]}], "+", 
    RowBox[{"33278130", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3239", "/", "144"}]]}], "+", 
    RowBox[{"34540976", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3251", "/", "144"}]]}], "+", 
    RowBox[{"35849400", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3263", "/", "144"}]]}], "+", 
    RowBox[{"37204954", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3275", "/", "144"}]]}], "+", 
    RowBox[{"38609256", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3287", "/", "144"}]]}], "+", 
    RowBox[{"40063980", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3299", "/", "144"}]]}], "+", 
    RowBox[{"41570840", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3311", "/", "144"}]]}], "+", 
    RowBox[{"43131628", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3323", "/", "144"}]]}], "+", 
    RowBox[{"44748164", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3335", "/", "144"}]]}], "+", 
    RowBox[{"46422354", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3347", "/", "144"}]]}], "+", 
    RowBox[{"48156152", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3359", "/", "144"}]]}], "+", 
    RowBox[{"49951576", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3371", "/", "144"}]]}], "+", 
    RowBox[{"51810724", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3383", "/", "144"}]]}], "+", 
    RowBox[{"53735732", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3395", "/", "144"}]]}], "+", 
    RowBox[{"55728830", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3407", "/", "144"}]]}], "+", 
    RowBox[{"57792312", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3419", "/", "144"}]]}], "+", 
    RowBox[{"59928542", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3431", "/", "144"}]]}], "+", 
    RowBox[{"62139974", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3443", "/", "144"}]]}], "+", 
    RowBox[{"64429116", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3455", "/", "144"}]]}], "+", 
    RowBox[{"66798574", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3467", "/", "144"}]]}], "+", 
    RowBox[{"69251034", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3479", "/", "144"}]]}], "+", 
    RowBox[{"71789264", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3491", "/", "144"}]]}], "+", 
    RowBox[{"74416132", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3503", "/", "144"}]]}], "+", 
    RowBox[{"77134576", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3515", "/", "144"}]]}], "+", 
    RowBox[{"79947642", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3527", "/", "144"}]]}], "+", 
    RowBox[{"82858472", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3539", "/", "144"}]]}], "+", 
    RowBox[{"85870302", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3551", "/", "144"}]]}], "+", 
    RowBox[{"88986480", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3563", "/", "144"}]]}], "+", 
    RowBox[{"92210442", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3575", "/", "144"}]]}], "+", 
    RowBox[{"95545748", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3587", "/", "144"}]]}], "+", 
    RowBox[{"98996066", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3599", "/", "144"}]]}], "+", 
    RowBox[{"102565174", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3611", "/", "144"}]]}], "+", 
    RowBox[{"106256984", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3623", "/", "144"}]]}], "+", 
    RowBox[{"110075506", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3635", "/", "144"}]]}], "+", 
    RowBox[{"114024892", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3647", "/", "144"}]]}], "+", 
    RowBox[{"118109424", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3659", "/", "144"}]]}], "+", 
    RowBox[{"122333508", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3671", "/", "144"}]]}], "+", 
    RowBox[{"126701708", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3683", "/", "144"}]]}], "+", 
    RowBox[{"131218698", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3695", "/", "144"}]]}], "+", 
    RowBox[{"135889320", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3707", "/", "144"}]]}], "+", 
    RowBox[{"140718566", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3719", "/", "144"}]]}], "+", 
    RowBox[{"145711568", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3731", "/", "144"}]]}], "+", 
    RowBox[{"150873642", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3743", "/", "144"}]]}], "+", 
    RowBox[{"156210236", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3755", "/", "144"}]]}], "+", 
    RowBox[{"161726992", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3767", "/", "144"}]]}], "+", 
    RowBox[{"167429714", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3779", "/", "144"}]]}], "+", 
    RowBox[{"173324384", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3791", "/", "144"}]]}], "+", 
    RowBox[{"179417188", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3803", "/", "144"}]]}], "+", 
    RowBox[{"185714462", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3815", "/", "144"}]]}], "+", 
    RowBox[{"192222772", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3827", "/", "144"}]]}], "+", 
    RowBox[{"198948870", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3839", "/", "144"}]]}], "+", 
    RowBox[{"205899718", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3851", "/", "144"}]]}], "+", 
    RowBox[{"213082496", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3863", "/", "144"}]]}], "+", 
    RowBox[{"220504584", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3875", "/", "144"}]]}], "+", 
    RowBox[{"228173608", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3887", "/", "144"}]]}], "+", 
    RowBox[{"236097414", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3899", "/", "144"}]]}], "+", 
    RowBox[{"244284088", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3911", "/", "144"}]]}], "+", 
    RowBox[{"252741976", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3923", "/", "144"}]]}], "+", 
    RowBox[{"261479650", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3935", "/", "144"}]]}], "+", 
    RowBox[{"270505958", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3947", "/", "144"}]]}], "+", 
    RowBox[{"279830016", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3959", "/", "144"}]]}], "+", 
    RowBox[{"289461212", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3971", "/", "144"}]]}], "+", 
    RowBox[{"299409224", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3983", "/", "144"}]]}], "+", 
    RowBox[{"309684000", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3995", "/", "144"}]]}], "+", 
    RowBox[{"320295810", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4007", "/", "144"}]]}], "+", 
    RowBox[{"331255226", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4019", "/", "144"}]]}], "+", 
    RowBox[{"342573130", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4031", "/", "144"}]]}], "+", 
    RowBox[{"354260748", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4043", "/", "144"}]]}], "+", 
    RowBox[{"366329616", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4055", "/", "144"}]]}], "+", 
    RowBox[{"378791630", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4067", "/", "144"}]]}], "+", 
    RowBox[{"391659044", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4079", "/", "144"}]]}], "+", 
    RowBox[{"404944466", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4091", "/", "144"}]]}], "+", 
    RowBox[{"418660904", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4103", "/", "144"}]]}], "+", 
    RowBox[{"432821712", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4115", "/", "144"}]]}], "+", 
    RowBox[{"447440672", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4127", "/", "144"}]]}], "+", 
    RowBox[{"462531972", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4139", "/", "144"}]]}], "+", 
    RowBox[{"478110202", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4151", "/", "144"}]]}], "+", 
    RowBox[{"494190416", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4163", "/", "144"}]]}], "+", 
    RowBox[{"510788074", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4175", "/", "144"}]]}], "+", 
    RowBox[{"527919120", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4187", "/", "144"}]]}], "+", 
    RowBox[{"545599960", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4199", "/", "144"}]]}], "+", 
    RowBox[{"563847476", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4211", "/", "144"}]]}], "+", 
    RowBox[{"582679074", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4223", "/", "144"}]]}], "+", 
    RowBox[{"602112626", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4235", "/", "144"}]]}], "+", 
    RowBox[{"622166562", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4247", "/", "144"}]]}], "+", 
    RowBox[{"642859846", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4259", "/", "144"}]]}], "+", 
    RowBox[{"664211990", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4271", "/", "144"}]]}], "+", 
    RowBox[{"686243096", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4283", "/", "144"}]]}], "+", 
    RowBox[{"708973816", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4295", "/", "144"}]]}], "+", 
    RowBox[{"732425438", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4307", "/", "144"}]]}], "+", 
    RowBox[{"756619856", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4319", "/", "144"}]]}], "+", 
    RowBox[{"781579600", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4331", "/", "144"}]]}], "+", 
    RowBox[{"807327874", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4343", "/", "144"}]]}], "+", 
    RowBox[{"833888522", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4355", "/", "144"}]]}], "+", 
    RowBox[{"861286102", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4367", "/", "144"}]]}], "+", 
    RowBox[{"889545882", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4379", "/", "144"}]]}], "+", 
    RowBox[{"918693854", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4391", "/", "144"}]]}], "+", 
    RowBox[{"948756776", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4403", "/", "144"}]]}], "+", 
    RowBox[{"979762150", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4415", "/", "144"}]]}], "+", 
    RowBox[{"1011738294", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4427", "/", "144"}]]}], "+", 
    RowBox[{"1044714342", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4439", "/", "144"}]]}], "+", 
    RowBox[{"1078720248", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4451", "/", "144"}]]}], "+", 
    RowBox[{"1113786856", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4463", "/", "144"}]]}], "+", 
    RowBox[{"1149945858", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4475", "/", "144"}]]}], "+", 
    RowBox[{"1187229876", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4487", "/", "144"}]]}], "+", 
    RowBox[{"1225672470", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4499", "/", "144"}]]}], "+", 
    RowBox[{"1265308146", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4511", "/", "144"}]]}], "+", 
    RowBox[{"1306172420", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4523", "/", "144"}]]}], "+", 
    RowBox[{"1348301782", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4535", "/", "144"}]]}], "+", 
    RowBox[{"1391733792", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4547", "/", "144"}]]}], "+", 
    RowBox[{"1436507076", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4559", "/", "144"}]]}], "+", 
    RowBox[{"1482661344", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4571", "/", "144"}]]}], "+", 
    RowBox[{"1530237464", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4583", "/", "144"}]]}], "+", 
    RowBox[{"1579277420", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4595", "/", "144"}]]}], "+", 
    RowBox[{"1629824420", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4607", "/", "144"}]]}], "+", 
    RowBox[{"1681922884", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4619", "/", "144"}]]}], "+", 
    RowBox[{"1735618484", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4631", "/", "144"}]]}], "+", 
    RowBox[{"1790958208", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4643", "/", "144"}]]}], "+", 
    RowBox[{"1847990318", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4655", "/", "144"}]]}], "+", 
    RowBox[{"1906764482", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4667", "/", "144"}]]}], "+", 
    RowBox[{"1967331752", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4679", "/", "144"}]]}], "+", 
    RowBox[{"2029744610", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4691", "/", "144"}]]}], "+", 
    RowBox[{"2094057036", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4703", "/", "144"}]]}], "+", 
    RowBox[{"2160324480", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4715", "/", "144"}]]}], "+", 
    RowBox[{"2228603988", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4727", "/", "144"}]]}], "+", 
    RowBox[{"2298954182", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4739", "/", "144"}]]}], "+", 
    RowBox[{"2371435330", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4751", "/", "144"}]]}], "+", 
    RowBox[{"2446109400", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4763", "/", "144"}]]}], "+", 
    RowBox[{"2523040052", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4775", "/", "144"}]]}], "+", 
    RowBox[{"2602292748", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4787", "/", "144"}]]}], "+", 
    RowBox[{"2683934772", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4799", "/", "144"}]]}], "+", 
    RowBox[{"2768035270", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4811", "/", "144"}]]}], "+", 
    RowBox[{"2854665330", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4823", "/", "144"}]]}], "+", 
    RowBox[{"2943897978", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4835", "/", "144"}]]}], "+", 
    RowBox[{"3035808292", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4847", "/", "144"}]]}], "+", 
    RowBox[{"3130473432", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4859", "/", "144"}]]}], "+", 
    RowBox[{"3227972672", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4871", "/", "144"}]]}], "+", 
    RowBox[{"3328387512", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4883", "/", "144"}]]}], "+", 
    RowBox[{"3431801658", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4895", "/", "144"}]]}], "+", 
    RowBox[{"3538301154", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4907", "/", "144"}]]}], "+", 
    RowBox[{"3647974414", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4919", "/", "144"}]]}], "+", 
    RowBox[{"3760912272", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4931", "/", "144"}]]}], "+", 
    RowBox[{"3877208094", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4943", "/", "144"}]]}], "+", 
    RowBox[{"3996957754", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4955", "/", "144"}]]}], "+", 
    RowBox[{"4120259802", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4967", "/", "144"}]]}], "+", 
    RowBox[{"4247215482", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4979", "/", "144"}]]}], "+", 
    RowBox[{"4377928790", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4991", "/", "144"}]]}], "+", 
    RowBox[{"4512506608", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5003", "/", "144"}]]}], "+", 
    RowBox[{"4651058684", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5015", "/", "144"}]]}], "+", 
    RowBox[{"4793697806", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5027", "/", "144"}]]}], "+", 
    RowBox[{"4940539822", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5039", "/", "144"}]]}], "+", 
    RowBox[{"5091703728", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5051", "/", "144"}]]}], "+", 
    RowBox[{"5247311796", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5063", "/", "144"}]]}], "+", 
    RowBox[{"5407489560", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5075", "/", "144"}]]}], "+", 
    RowBox[{"5572366012", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5087", "/", "144"}]]}], "+", 
    RowBox[{"5742073634", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5099", "/", "144"}]]}], "+", 
    RowBox[{"5916748488", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5111", "/", "144"}]]}], "+", 
    RowBox[{"6096530348", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5123", "/", "144"}]]}], "+", 
    RowBox[{"6281562720", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5135", "/", "144"}]]}], "+", 
    RowBox[{"6471993032", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5147", "/", "144"}]]}], "+", 
    RowBox[{"6667972676", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5159", "/", "144"}]]}], "+", 
    RowBox[{"6869657122", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5171", "/", "144"}]]}], "+", 
    RowBox[{"7077206056", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5183", "/", "144"}]]}], "+", 
    RowBox[{"7290783416", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5195", "/", "144"}]]}], "+", 
    RowBox[{"7510557582", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5207", "/", "144"}]]}], "+", 
    RowBox[{"7736701452", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5219", "/", "144"}]]}], "+", 
    RowBox[{"7969392556", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5231", "/", "144"}]]}], "+", 
    RowBox[{"8208813204", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5243", "/", "144"}]]}], "+", 
    RowBox[{"8455150550", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5255", "/", "144"}]]}], "+", 
    RowBox[{"8708596784", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5267", "/", "144"}]]}], "+", 
    RowBox[{"8969349238", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5279", "/", "144"}]]}], "+", 
    RowBox[{"9237610490", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5291", "/", "144"}]]}], "+", 
    RowBox[{"9513588560", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5303", "/", "144"}]]}], "+", 
    RowBox[{"9797496962", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5315", "/", "144"}]]}], "+", 
    RowBox[{"10089554926", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5327", "/", "144"}]]}], "+", 
    RowBox[{"10389987516", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5339", "/", "144"}]]}], "+", 
    RowBox[{"10699025758", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5351", "/", "144"}]]}], "+", 
    RowBox[{"11016906852", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5363", "/", "144"}]]}], "+", 
    RowBox[{"11343874224", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5375", "/", "144"}]]}], "+", 
    RowBox[{"11680177800", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5387", "/", "144"}]]}], "+", 
    RowBox[{"12026074114", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5399", "/", "144"}]]}], "+", 
    RowBox[{"12381826462", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5411", "/", "144"}]]}], "+", 
    RowBox[{"12747705144", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5423", "/", "144"}]]}], "+", 
    RowBox[{"13123987530", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5435", "/", "144"}]]}], "+", 
    RowBox[{"13510958352", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5447", "/", "144"}]]}], "+", 
    RowBox[{"13908909830", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5459", "/", "144"}]]}], "+", 
    RowBox[{"14318141864", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5471", "/", "144"}]]}], "+", 
    RowBox[{"14738962284", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5483", "/", "144"}]]}], "+", 
    RowBox[{"15171686930", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5495", "/", "144"}]]}], "+", 
    RowBox[{"15616639992", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5507", "/", "144"}]]}], "+", 
    RowBox[{"16074154146", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5519", "/", "144"}]]}], "+", 
    RowBox[{"16544570772", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5531", "/", "144"}]]}], "+", 
    RowBox[{"17028240216", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5543", "/", "144"}]]}], "+", 
    RowBox[{"17525521926", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5555", "/", "144"}]]}], "+", 
    RowBox[{"18036784792", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5567", "/", "144"}]]}], "+", 
    RowBox[{"18562407308", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5579", "/", "144"}]]}], "+", 
    RowBox[{"19102777838", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5591", "/", "144"}]]}], "+", 
    RowBox[{"19658294892", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5603", "/", "144"}]]}], "+", 
    RowBox[{"20229367292", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5615", "/", "144"}]]}], "+", 
    RowBox[{"20816414536", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5627", "/", "144"}]]}], "+", 
    RowBox[{"21419867008", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5639", "/", "144"}]]}], "+", 
    RowBox[{"22040166256", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5651", "/", "144"}]]}], "+", 
    RowBox[{"22677765300", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5663", "/", "144"}]]}], "+", 
    RowBox[{"23333128846", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5675", "/", "144"}]]}], "+", 
    RowBox[{"24006733670", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5687", "/", "144"}]]}], "+", 
    RowBox[{"24699068872", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5699", "/", "144"}]]}], "+", 
    RowBox[{"25410636162", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5711", "/", "144"}]]}], "+", 
    RowBox[{"26141950248", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5723", "/", "144"}]]}], "+", 
    RowBox[{"26893539046", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5735", "/", "144"}]]}], "+", 
    RowBox[{"27665944112", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5747", "/", "144"}]]}], "+", 
    RowBox[{"28459720946", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5759", "/", "144"}]]}], "+", 
    RowBox[{"29275439308", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5771", "/", "144"}]]}], "+", 
    RowBox[{"30113683648", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5783", "/", "144"}]]}], "+", 
    RowBox[{"30975053340", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5795", "/", "144"}]]}], "+", 
    RowBox[{"31860163188", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5807", "/", "144"}]]}], "+", 
    RowBox[{"32769643746", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5819", "/", "144"}]]}], "+", 
    RowBox[{"33704141678", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5831", "/", "144"}]]}], "+", 
    RowBox[{"34664320246", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5843", "/", "144"}]]}], "+", 
    RowBox[{"35650859588", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5855", "/", "144"}]]}], "+", 
    RowBox[{"36664457262", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5867", "/", "144"}]]}], "+", 
    RowBox[{"37705828606", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5879", "/", "144"}]]}], "+", 
    RowBox[{"38775707176", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5891", "/", "144"}]]}], "+", 
    RowBox[{"39874845256", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5903", "/", "144"}]]}], "+", 
    RowBox[{"41004014186", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5915", "/", "144"}]]}], "+", 
    RowBox[{"42164004980", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5927", "/", "144"}]]}], "+", 
    RowBox[{"43355628724", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5939", "/", "144"}]]}], "+", 
    RowBox[{"44579717076", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5951", "/", "144"}]]}], "+", 
    RowBox[{"45837122812", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5963", "/", "144"}]]}], "+", 
    RowBox[{"47128720240", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5975", "/", "144"}]]}], "+", 
    RowBox[{"48455405860", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5987", "/", "144"}]]}], "+", 
    RowBox[{"49818098814", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5999", "/", "144"}]]}], "+", 
    RowBox[{"51217741460", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"6011", "/", "144"}]]}], "+", 
    RowBox[{"52655299984", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"6023", "/", "144"}]]}], "+", 
    RowBox[{"54131764868", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"6035", "/", "144"}]]}], "+", 
    RowBox[{"55648151602", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"6047", "/", "144"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "42"],
     SeriesData[$CellContext`q, 0, {}, 23, 6048, 144],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
    2 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 78 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 106 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 118 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 128 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 142 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 156 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 170 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 186 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 204 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 224 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 266 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 290 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 316 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 344 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 374 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 406 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 440 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 478 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 518 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 562 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 608 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 658 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 710 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 768 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 830 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 896 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 966 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1040 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1122 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1208 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1300 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1398 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1502 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1616 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1734 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1862 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1998 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      2142 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2298 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2462 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2636 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2822 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3020 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3232 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3456 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3694 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3946 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4214 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4500 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4802 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 5124 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 5464 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 5826 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 6210 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 6616 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 7046 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 7502 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 7984 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 8496 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 9038 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 9610 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 10216 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 10856 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 11536 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 12252 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 13008 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 13810 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 14654 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 15548 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 16490 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 17486 Subscript[$CellContext`\[Chi], 5], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 18536 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 19644 Subscript[$CellContext`\[Chi], 4], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 20816 Subscript[$CellContext`\[Chi], 11], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22050 Subscript[$CellContext`\[Chi], 1], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23350 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24722 Subscript[$CellContext`\[Chi], 6],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26168 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27694 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      29300 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 30992 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 32774 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 34650 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 36628 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 38708 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 40898 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 43202 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 45626 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 48178 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 50860 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 53680 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 56646 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 59762 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 63040 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 66484 Subscript[$CellContext`\[Chi], 5], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 70100 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 73900 Subscript[$CellContext`\[Chi], 4], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 77890 Subscript[$CellContext`\[Chi], 11], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 82084 Subscript[$CellContext`\[Chi], 1], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 86484 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 91104 Subscript[$CellContext`\[Chi], 6],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95954 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     101042 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 106384 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 111986 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 117864 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 124028 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 130492 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 137272 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 144378 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 151826 Subscript[$CellContext`\[Chi], 1], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 159634 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 167814 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 176388 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     185368 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 194776 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 204628 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 214944 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 225750 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 237060 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 248900 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 261292 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 274260 Subscript[$CellContext`\[Chi], 1], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 287832 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302030 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 316882 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     332418 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 348666 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 365660 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 383428 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 402002 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 421420 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 441714 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 462928 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 485094 Subscript[$CellContext`\[Chi], 1], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 508254 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 532452 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 557728 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     584132 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 611706 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 640502 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 670570 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 701960 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 734736 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 768944 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 804646 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 841906 Subscript[$CellContext`\[Chi], 1], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 880786 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 921356 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 963680 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1007832 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1053884 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1101914 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1152006 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1204238 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1258696 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 1315472 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 1374658 Subscript[$CellContext`\[Chi], 11], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 1436352 Subscript[$CellContext`\[Chi], 1], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1500650 Subscript[$CellContext`\[Chi], 10],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1567658 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1637484 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1710238 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1786040 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1865006 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1947260 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2032934 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 2122158 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 2215080 Subscript[$CellContext`\[Chi], 4], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 2311834 Subscript[$CellContext`\[Chi], 11], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2412572 Subscript[$CellContext`\[Chi], 1], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2517454 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2626632 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2740284 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2858570 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2981676 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 3109788 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 3243092 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 3381798 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 3526100 Subscript[$CellContext`\[Chi], 8], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 3676218 Subscript[$CellContext`\[Chi], 4], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 3832372 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3994792 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4163720 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 4339394 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4522074 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 4712022 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 4909510 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 5114830 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 5328266 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 5550124 Subscript[$CellContext`\[Chi], 5], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 5780720 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6020378 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6269440 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6528248 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 6797166 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 7076570 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 7366842 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 7668392 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 7981626 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 8306974 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 8644882 Subscript[$CellContext`\[Chi], 9], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 8995808 Subscript[$CellContext`\[Chi], 5], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9360234 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9738642 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10131544 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 10539470 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 10962958 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 11402580 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 11858910 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 12332554 Subscript[$CellContext`\[Chi], 3], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 12824136 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13334296 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13863712 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 14413058 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 14983054 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 15574436 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 16187964 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 16824432 Subscript[$CellContext`\[Chi], 1], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 17484644 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18169448 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18879710 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 19616328 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 20380240 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 21172396 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 21993790 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 22845452 Subscript[$CellContext`\[Chi], 5], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 23728436 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24643846 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     25592802 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 26576476 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 27596080 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 28652856 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 29748100 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 30883136 Subscript[$CellContext`\[Chi], 3], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 32059338 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33278130 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34540976 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 35849400 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 37204954 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 38609256 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 40063980 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 41570840 Subscript[$CellContext`\[Chi], 1], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 43131628 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44748164 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     46422354 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 48156152 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 49951576 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 51810724 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 53735732 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 55728830 Subscript[$CellContext`\[Chi], 5], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 57792312 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 59928542 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     62139974 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 64429116 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 66798574 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 69251034 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 71789264 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 74416132 Subscript[$CellContext`\[Chi], 3], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 77134576 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79947642 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     82858472 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 85870302 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 88986480 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 92210442 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 95545748 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 98996066 Subscript[$CellContext`\[Chi], 1], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 102565174 Subscript[$CellContext`\[Chi], 10],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 106256984 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     110075506 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 114024892 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 118109424 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 122333508 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 126701708 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 131218698 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     135889320 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 140718566 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 145711568 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 150873642 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 156210236 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 161726992 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     167429714 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 173324384 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 179417188 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 185714462 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 192222772 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 198948870 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     205899718 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 213082496 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 220504584 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 228173608 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 236097414 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244284088 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     252741976 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 261479650 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 270505958 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 279830016 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 289461212 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 299409224 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     309684000 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 320295810 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 331255226 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 342573130 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 354260748 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 366329616 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     378791630 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 391659044 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 404944466 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 418660904 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 432821712 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 447440672 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     462531972 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 478110202 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 494190416 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 510788074 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 527919120 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 545599960 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     563847476 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 582679074 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 602112626 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 622166562 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 642859846 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 664211990 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     686243096 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 708973816 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 732425438 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 756619856 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 781579600 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 807327874 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     833888522 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 861286102 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 889545882 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 918693854 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 948756776 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 979762150 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1011738294 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1044714342 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1078720248 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 1113786856 Subscript[$CellContext`\[Chi], 1], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 1149945858 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1187229876 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1225672470 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1265308146 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1306172420 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 1348301782 Subscript[$CellContext`\[Chi], 2], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 1391733792 Subscript[$CellContext`\[Chi], 9], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1436507076 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1482661344 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1530237464 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1579277420 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 1629824420 Subscript[$CellContext`\[Chi], 1], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 1681922884 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1735618484 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1790958208 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1847990318 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1906764482 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 1967331752 Subscript[$CellContext`\[Chi], 2], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 2029744610 Subscript[$CellContext`\[Chi], 9], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2094057036 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2160324480 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2228603988 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2298954182 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 2371435330 Subscript[$CellContext`\[Chi], 1], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 2446109400 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2523040052 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2602292748 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2683934772 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2768035270 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 2854665330 Subscript[$CellContext`\[Chi], 2], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 2943897978 Subscript[$CellContext`\[Chi], 9], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3035808292 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3130473432 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3227972672 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3328387512 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 3431801658 Subscript[$CellContext`\[Chi], 1], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 3538301154 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3647974414 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3760912272 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3877208094 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3996957754 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 4120259802 Subscript[$CellContext`\[Chi], 2], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 4247215482 Subscript[$CellContext`\[Chi], 9], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4377928790 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4512506608 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4651058684 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 4793697806 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 4940539822 Subscript[$CellContext`\[Chi], 1], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 5091703728 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5247311796 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5407489560 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 5572366012 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 5742073634 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 5916748488 Subscript[$CellContext`\[Chi], 2], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 6096530348 Subscript[$CellContext`\[Chi], 9], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6281562720 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6471993032 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 6667972676 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 6869657122 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 7077206056 Subscript[$CellContext`\[Chi], 1], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 7290783416 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7510557582 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7736701452 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 7969392556 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 8208813204 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 8455150550 Subscript[$CellContext`\[Chi], 2], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 8708596784 Subscript[$CellContext`\[Chi], 9], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8969349238 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9237610490 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 9513588560 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 9797496962 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 10089554926 Subscript[$CellContext`\[Chi], 1], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 10389987516 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10699025758 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 11016906852 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 11343874224 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 11680177800 Subscript[$CellContext`\[Chi], 12], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12026074114 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12381826462 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 12747705144 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 13123987530 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 13510958352 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13908909830 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14318141864 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 14738962284 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 15171686930 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 15616639992 Subscript[$CellContext`\[Chi], 7], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16074154146 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16544570772 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 17028240216 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 17525521926 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 18036784792 Subscript[$CellContext`\[Chi], 5], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18562407308 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     19102777838 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 19658294892 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 20229367292 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 20816414536 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21419867008 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22040166256 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 22677765300 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 23333128846 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 24006733670 Subscript[$CellContext`\[Chi], 2], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24699068872 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     25410636162 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 26141950248 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 26893539046 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 27665944112 Subscript[$CellContext`\[Chi], 11], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28459720946 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     29275439308 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 30113683648 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 30975053340 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 31860163188 Subscript[$CellContext`\[Chi], 3], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32769643746 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     33704141678 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 34664320246 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 35650859588 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 36664457262 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37705828606 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38775707176 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 39874845256 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 41004014186 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 42164004980 Subscript[$CellContext`\[Chi], 6], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43355628724 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     44579717076 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 45837122812 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 47128720240 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 48455405860 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49818098814 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     51217741460 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 52655299984 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 54131764868 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 55648151602 Subscript[$CellContext`\[Chi], 1]}, 
    23, 6048, 144],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557229148640376*^9, 3.5572291545942802`*^9}}],

Cell["\<\
2 q^{23/144} \\chi _6+2 q^{35/144} \\chi _7+2 q^{47/144} \\chi _3+2 \
q^{59/144} \\chi _{12}+2 q^{71/144}
   \\chi _2+4 q^{83/144} \\chi _9+4 q^{95/144} \\chi _5+6 q^{107/144} \\chi \
_8+6 q^{119/144} \\chi _4+6
   q^{131/144} \\chi _{11}+8 q^{143/144} \\chi _1+10 q^{155/144} \\chi \
_{10}+10 q^{167/144} \\chi _6+12
   q^{179/144} \\chi _7+14 q^{191/144} \\chi _3+16 q^{203/144} \\chi _{12}+18 \
q^{215/144} \\chi _2+20
   q^{227/144} \\chi _9+24 q^{239/144} \\chi _5+26 q^{251/144} \\chi _8+30 \
q^{263/144} \\chi _4+34
   q^{275/144} \\chi _{11}+38 q^{287/144} \\chi _1+42 q^{299/144} \\chi \
_{10}+46 q^{311/144} \\chi _6+52
   q^{323/144} \\chi _7+58 q^{335/144} \\chi _3+64 q^{347/144} \\chi _{12}+72 \
q^{359/144} \\chi _2+78
   q^{371/144} \\chi _9+88 q^{383/144} \\chi _5+96 q^{395/144} \\chi _8+106 \
q^{407/144} \\chi _4+118
   q^{419/144} \\chi _{11}+128 q^{431/144} \\chi _1+142 q^{443/144} \\chi \
_{10}+156 q^{455/144} \\chi
   _6+170 q^{467/144} \\chi _7+186 q^{479/144} \\chi _3+204 q^{491/144} \\chi \
_{12}+224 q^{503/144} \\chi
   _2+244 q^{515/144} \\chi _9+266 q^{527/144} \\chi _5+290 q^{539/144} \\chi \
_8+316 q^{551/144} \\chi
   _4+344 q^{563/144} \\chi _{11}+374 q^{575/144} \\chi _1+406 q^{587/144} \
\\chi _{10}+440 q^{599/144}
   \\chi _6+478 q^{611/144} \\chi _7+518 q^{623/144} \\chi _3+562 q^{635/144} \
\\chi _{12}+608 q^{647/144}
   \\chi _2+658 q^{659/144} \\chi _9+710 q^{671/144} \\chi _5+768 q^{683/144} \
\\chi _8+830 q^{695/144}
   \\chi _4+896 q^{707/144} \\chi _{11}+966 q^{719/144} \\chi _1+1040 \
q^{731/144} \\chi _{10}+1122
   q^{743/144} \\chi _6+1208 q^{755/144} \\chi _7+1300 q^{767/144} \\chi \
_3+1398 q^{779/144} \\chi
   _{12}+1502 q^{791/144} \\chi _2+1616 q^{803/144} \\chi _9+1734 q^{815/144} \
\\chi _5+1862 q^{827/144}
   \\chi _8+1998 q^{839/144} \\chi _4+2142 q^{851/144} \\chi _{11}+2298 \
q^{863/144} \\chi _1+2462
   q^{875/144} \\chi _{10}+2636 q^{887/144} \\chi _6+2822 q^{899/144} \\chi \
_7+3020 q^{911/144} \\chi
   _3+3232 q^{923/144} \\chi _{12}+3456 q^{935/144} \\chi _2+3694 q^{947/144} \
\\chi _9+3946 q^{959/144}
   \\chi _5+4214 q^{971/144} \\chi _8+4500 q^{983/144} \\chi _4+4802 \
q^{995/144} \\chi _{11}+5124
   q^{1007/144} \\chi _1+5464 q^{1019/144} \\chi _{10}+5826 q^{1031/144} \
\\chi _6+6210 q^{1043/144} \\chi
   _7+6616 q^{1055/144} \\chi _3+7046 q^{1067/144} \\chi _{12}+7502 \
q^{1079/144} \\chi _2+7984
   q^{1091/144} \\chi _9+8496 q^{1103/144} \\chi _5+9038 q^{1115/144} \\chi \
_8+9610 q^{1127/144} \\chi
   _4+10216 q^{1139/144} \\chi _{11}+10856 q^{1151/144} \\chi _1+11536 \
q^{1163/144} \\chi _{10}+12252
   q^{1175/144} \\chi _6+13008 q^{1187/144} \\chi _7+13810 q^{1199/144} \\chi \
_3+14654 q^{1211/144} \\chi
   _{12}+15548 q^{1223/144} \\chi _2+16490 q^{1235/144} \\chi _9+17486 \
q^{1247/144} \\chi _5+18536
   q^{1259/144} \\chi _8+19644 q^{1271/144} \\chi _4+20816 q^{1283/144} \\chi \
_{11}+22050 q^{1295/144}
   \\chi _1+23350 q^{1307/144} \\chi _{10}+24722 q^{1319/144} \\chi _6+26168 \
q^{1331/144} \\chi _7+27694
   q^{1343/144} \\chi _3+29300 q^{1355/144} \\chi _{12}+30992 q^{1367/144} \
\\chi _2+32774 q^{1379/144}
   \\chi _9+34650 q^{1391/144} \\chi _5+36628 q^{1403/144} \\chi _8+38708 \
q^{1415/144} \\chi _4+40898
   q^{1427/144} \\chi _{11}+43202 q^{1439/144} \\chi _1+45626 q^{1451/144} \
\\chi _{10}+48178 q^{1463/144}
   \\chi _6+50860 q^{1475/144} \\chi _7+53680 q^{1487/144} \\chi _3+56646 \
q^{1499/144} \\chi _{12}+59762
   q^{1511/144} \\chi _2+63040 q^{1523/144} \\chi _9+66484 q^{1535/144} \\chi \
_5+70100 q^{1547/144} \\chi
   _8+73900 q^{1559/144} \\chi _4+77890 q^{1571/144} \\chi _{11}+82084 \
q^{1583/144} \\chi _1+86484
   q^{1595/144} \\chi _{10}+91104 q^{1607/144} \\chi _6+95954 q^{1619/144} \
\\chi _7+101042 q^{1631/144}
   \\chi _3+106384 q^{1643/144} \\chi _{12}+111986 q^{1655/144} \\chi \
_2+117864 q^{1667/144} \\chi
   _9+124028 q^{1679/144} \\chi _5+130492 q^{1691/144} \\chi _8+137272 \
q^{1703/144} \\chi _4+144378
   q^{1715/144} \\chi _{11}+151826 q^{1727/144} \\chi _1+159634 q^{1739/144} \
\\chi _{10}+167814
   q^{1751/144} \\chi _6+176388 q^{1763/144} \\chi _7+185368 q^{1775/144} \
\\chi _3+194776 q^{1787/144}
   \\chi _{12}+204628 q^{1799/144} \\chi _2+214944 q^{1811/144} \\chi \
_9+225750 q^{1823/144} \\chi
   _5+237060 q^{1835/144} \\chi _8+248900 q^{1847/144} \\chi _4+261292 \
q^{1859/144} \\chi _{11}+274260
   q^{1871/144} \\chi _1+287832 q^{1883/144} \\chi _{10}+302030 q^{1895/144} \
\\chi _6+316882 q^{1907/144}
   \\chi _7+332418 q^{1919/144} \\chi _3+348666 q^{1931/144} \\chi \
_{12}+365660 q^{1943/144} \\chi
   _2+383428 q^{1955/144} \\chi _9+402002 q^{1967/144} \\chi _5+421420 \
q^{1979/144} \\chi _8+441714
   q^{1991/144} \\chi _4+462928 q^{2003/144} \\chi _{11}+485094 q^{2015/144} \
\\chi _1+508254 q^{2027/144}
   \\chi _{10}+532452 q^{2039/144} \\chi _6+557728 q^{2051/144} \\chi \
_7+584132 q^{2063/144} \\chi
   _3+611706 q^{2075/144} \\chi _{12}+640502 q^{2087/144} \\chi _2+670570 \
q^{2099/144} \\chi _9+701960
   q^{2111/144} \\chi _5+734736 q^{2123/144} \\chi _8+768944 q^{2135/144} \
\\chi _4+804646 q^{2147/144}
   \\chi _{11}+841906 q^{2159/144} \\chi _1+880786 q^{2171/144} \\chi \
_{10}+921356 q^{2183/144} \\chi
   _6+963680 q^{2195/144} \\chi _7+1007832 q^{2207/144} \\chi _3+1053884 \
q^{2219/144} \\chi _{12}+1101914
   q^{2231/144} \\chi _2+1152006 q^{2243/144} \\chi _9+1204238 q^{2255/144} \
\\chi _5+1258696 q^{2267/144}
   \\chi _8+1315472 q^{2279/144} \\chi _4+1374658 q^{2291/144} \\chi \
_{11}+1436352 q^{2303/144} \\chi
   _1+1500650 q^{2315/144} \\chi _{10}+1567658 q^{2327/144} \\chi _6+1637484 \
q^{2339/144} \\chi
   _7+1710238 q^{2351/144} \\chi _3+1786040 q^{2363/144} \\chi _{12}+1865006 \
q^{2375/144} \\chi
   _2+1947260 q^{2387/144} \\chi _9+2032934 q^{2399/144} \\chi _5+2122158 \
q^{2411/144} \\chi _8+2215080
   q^{2423/144} \\chi _4+2311834 q^{2435/144} \\chi _{11}+2412572 \
q^{2447/144} \\chi _1+2517454
   q^{2459/144} \\chi _{10}+2626632 q^{2471/144} \\chi _6+2740284 \
q^{2483/144} \\chi _7+2858570
   q^{2495/144} \\chi _3+2981676 q^{2507/144} \\chi _{12}+3109788 \
q^{2519/144} \\chi _2+3243092
   q^{2531/144} \\chi _9+3381798 q^{2543/144} \\chi _5+3526100 q^{2555/144} \
\\chi _8+3676218 q^{2567/144}
   \\chi _4+3832372 q^{2579/144} \\chi _{11}+3994792 q^{2591/144} \\chi \
_1+4163720 q^{2603/144} \\chi
   _{10}+4339394 q^{2615/144} \\chi _6+4522074 q^{2627/144} \\chi _7+4712022 \
q^{2639/144} \\chi
   _3+4909510 q^{2651/144} \\chi _{12}+5114830 q^{2663/144} \\chi _2+5328266 \
q^{2675/144} \\chi
   _9+5550124 q^{2687/144} \\chi _5+5780720 q^{2699/144} \\chi _8+6020378 \
q^{2711/144} \\chi _4+6269440
   q^{2723/144} \\chi _{11}+6528248 q^{2735/144} \\chi _1+6797166 \
q^{2747/144} \\chi _{10}+7076570
   q^{2759/144} \\chi _6+7366842 q^{2771/144} \\chi _7+7668392 q^{2783/144} \
\\chi _3+7981626 q^{2795/144}
   \\chi _{12}+8306974 q^{2807/144} \\chi _2+8644882 q^{2819/144} \\chi \
_9+8995808 q^{2831/144} \\chi
   _5+9360234 q^{2843/144} \\chi _8+9738642 q^{2855/144} \\chi _4+10131544 \
q^{2867/144} \\chi
   _{11}+10539470 q^{2879/144} \\chi _1+10962958 q^{2891/144} \\chi \
_{10}+11402580 q^{2903/144} \\chi
   _6+11858910 q^{2915/144} \\chi _7+12332554 q^{2927/144} \\chi _3+12824136 \
q^{2939/144} \\chi
   _{12}+13334296 q^{2951/144} \\chi _2+13863712 q^{2963/144} \\chi \
_9+14413058 q^{2975/144} \\chi
   _5+14983054 q^{2987/144} \\chi _8+15574436 q^{2999/144} \\chi _4+16187964 \
q^{3011/144} \\chi
   _{11}+16824432 q^{3023/144} \\chi _1+17484644 q^{3035/144} \\chi \
_{10}+18169448 q^{3047/144} \\chi
   _6+18879710 q^{3059/144} \\chi _7+19616328 q^{3071/144} \\chi _3+20380240 \
q^{3083/144} \\chi
   _{12}+21172396 q^{3095/144} \\chi _2+21993790 q^{3107/144} \\chi \
_9+22845452 q^{3119/144} \\chi
   _5+23728436 q^{3131/144} \\chi _8+24643846 q^{3143/144} \\chi _4+25592802 \
q^{3155/144} \\chi
   _{11}+26576476 q^{3167/144} \\chi _1+27596080 q^{3179/144} \\chi \
_{10}+28652856 q^{3191/144} \\chi
   _6+29748100 q^{3203/144} \\chi _7+30883136 q^{3215/144} \\chi _3+32059338 \
q^{3227/144} \\chi
   _{12}+33278130 q^{3239/144} \\chi _2+34540976 q^{3251/144} \\chi \
_9+35849400 q^{3263/144} \\chi
   _5+37204954 q^{3275/144} \\chi _8+38609256 q^{3287/144} \\chi _4+40063980 \
q^{3299/144} \\chi
   _{11}+41570840 q^{3311/144} \\chi _1+43131628 q^{3323/144} \\chi \
_{10}+44748164 q^{3335/144} \\chi
   _6+46422354 q^{3347/144} \\chi _7+48156152 q^{3359/144} \\chi _3+49951576 \
q^{3371/144} \\chi
   _{12}+51810724 q^{3383/144} \\chi _2+53735732 q^{3395/144} \\chi \
_9+55728830 q^{3407/144} \\chi
   _5+57792312 q^{3419/144} \\chi _8+59928542 q^{3431/144} \\chi _4+62139974 \
q^{3443/144} \\chi
   _{11}+64429116 q^{3455/144} \\chi _1+66798574 q^{3467/144} \\chi \
_{10}+69251034 q^{3479/144} \\chi
   _6+71789264 q^{3491/144} \\chi _7+74416132 q^{3503/144} \\chi _3+77134576 \
q^{3515/144} \\chi
   _{12}+79947642 q^{3527/144} \\chi _2+82858472 q^{3539/144} \\chi \
_9+85870302 q^{3551/144} \\chi
   _5+88986480 q^{3563/144} \\chi _8+92210442 q^{3575/144} \\chi _4+95545748 \
q^{3587/144} \\chi
   _{11}+98996066 q^{3599/144} \\chi _1+102565174 q^{3611/144} \\chi \
_{10}+106256984 q^{3623/144} \\chi
   _6+110075506 q^{3635/144} \\chi _7+114024892 q^{3647/144} \\chi \
_3+118109424 q^{3659/144} \\chi
   _{12}+122333508 q^{3671/144} \\chi _2+126701708 q^{3683/144} \\chi \
_9+131218698 q^{3695/144} \\chi
   _5+135889320 q^{3707/144} \\chi _8+140718566 q^{3719/144} \\chi \
_4+145711568 q^{3731/144} \\chi
   _{11}+150873642 q^{3743/144} \\chi _1+156210236 q^{3755/144} \\chi \
_{10}+161726992 q^{3767/144} \\chi
   _6+167429714 q^{3779/144} \\chi _7+173324384 q^{3791/144} \\chi \
_3+179417188 q^{3803/144} \\chi
   _{12}+185714462 q^{3815/144} \\chi _2+192222772 q^{3827/144} \\chi \
_9+198948870 q^{3839/144} \\chi
   _5+205899718 q^{3851/144} \\chi _8+213082496 q^{3863/144} \\chi \
_4+220504584 q^{3875/144} \\chi
   _{11}+228173608 q^{3887/144} \\chi _1+236097414 q^{3899/144} \\chi \
_{10}+244284088 q^{3911/144} \\chi
   _6+252741976 q^{3923/144} \\chi _7+261479650 q^{3935/144} \\chi \
_3+270505958 q^{3947/144} \\chi
   _{12}+279830016 q^{3959/144} \\chi _2+289461212 q^{3971/144} \\chi \
_9+299409224 q^{3983/144} \\chi
   _5+309684000 q^{3995/144} \\chi _8+320295810 q^{4007/144} \\chi \
_4+331255226 q^{4019/144} \\chi
   _{11}+342573130 q^{4031/144} \\chi _1+354260748 q^{4043/144} \\chi \
_{10}+366329616 q^{4055/144} \\chi
   _6+378791630 q^{4067/144} \\chi _7+391659044 q^{4079/144} \\chi \
_3+404944466 q^{4091/144} \\chi
   _{12}+418660904 q^{4103/144} \\chi _2+432821712 q^{4115/144} \\chi \
_9+447440672 q^{4127/144} \\chi
   _5+462531972 q^{4139/144} \\chi _8+478110202 q^{4151/144} \\chi \
_4+494190416 q^{4163/144} \\chi
   _{11}+510788074 q^{4175/144} \\chi _1+527919120 q^{4187/144} \\chi \
_{10}+545599960 q^{4199/144} \\chi
   _6+563847476 q^{4211/144} \\chi _7+582679074 q^{4223/144} \\chi \
_3+602112626 q^{4235/144} \\chi
   _{12}+622166562 q^{4247/144} \\chi _2+642859846 q^{4259/144} \\chi \
_9+664211990 q^{4271/144} \\chi
   _5+686243096 q^{4283/144} \\chi _8+708973816 q^{4295/144} \\chi \
_4+732425438 q^{4307/144} \\chi
   _{11}+756619856 q^{4319/144} \\chi _1+781579600 q^{4331/144} \\chi \
_{10}+807327874 q^{4343/144} \\chi
   _6+833888522 q^{4355/144} \\chi _7+861286102 q^{4367/144} \\chi \
_3+889545882 q^{4379/144} \\chi
   _{12}+918693854 q^{4391/144} \\chi _2+948756776 q^{4403/144} \\chi \
_9+979762150 q^{4415/144} \\chi
   _5+1011738294 q^{4427/144} \\chi _8+1044714342 q^{4439/144} \\chi \
_4+1078720248 q^{4451/144} \\chi
   _{11}+1113786856 q^{4463/144} \\chi _1+1149945858 q^{4475/144} \\chi \
_{10}+1187229876 q^{4487/144}
   \\chi _6+1225672470 q^{4499/144} \\chi _7+1265308146 q^{4511/144} \\chi \
_3+1306172420 q^{4523/144}
   \\chi _{12}+1348301782 q^{4535/144} \\chi _2+1391733792 q^{4547/144} \\chi \
_9+1436507076 q^{4559/144}
   \\chi _5+1482661344 q^{4571/144} \\chi _8+1530237464 q^{4583/144} \\chi \
_4+1579277420 q^{4595/144}
   \\chi _{11}+1629824420 q^{4607/144} \\chi _1+1681922884 q^{4619/144} \\chi \
_{10}+1735618484
   q^{4631/144} \\chi _6+1790958208 q^{4643/144} \\chi _7+1847990318 \
q^{4655/144} \\chi _3+1906764482
   q^{4667/144} \\chi _{12}+1967331752 q^{4679/144} \\chi _2+2029744610 \
q^{4691/144} \\chi _9+2094057036
   q^{4703/144} \\chi _5+2160324480 q^{4715/144} \\chi _8+2228603988 \
q^{4727/144} \\chi _4+2298954182
   q^{4739/144} \\chi _{11}+2371435330 q^{4751/144} \\chi _1+2446109400 \
q^{4763/144} \\chi
   _{10}+2523040052 q^{4775/144} \\chi _6+2602292748 q^{4787/144} \\chi \
_7+2683934772 q^{4799/144} \\chi
   _3+2768035270 q^{4811/144} \\chi _{12}+2854665330 q^{4823/144} \\chi \
_2+2943897978 q^{4835/144} \\chi
   _9+3035808292 q^{4847/144} \\chi _5+3130473432 q^{4859/144} \\chi \
_8+3227972672 q^{4871/144} \\chi
   _4+3328387512 q^{4883/144} \\chi _{11}+3431801658 q^{4895/144} \\chi \
_1+3538301154 q^{4907/144} \\chi
   _{10}+3647974414 q^{4919/144} \\chi _6+3760912272 q^{4931/144} \\chi \
_7+3877208094 q^{4943/144} \\chi
   _3+3996957754 q^{4955/144} \\chi _{12}+4120259802 q^{4967/144} \\chi \
_2+4247215482 q^{4979/144} \\chi
   _9+4377928790 q^{4991/144} \\chi _5+4512506608 q^{5003/144} \\chi \
_8+4651058684 q^{5015/144} \\chi
   _4+4793697806 q^{5027/144} \\chi _{11}+4940539822 q^{5039/144} \\chi \
_1+5091703728 q^{5051/144} \\chi
   _{10}+5247311796 q^{5063/144} \\chi _6+5407489560 q^{5075/144} \\chi \
_7+5572366012 q^{5087/144} \\chi
   _3+5742073634 q^{5099/144} \\chi _{12}+5916748488 q^{5111/144} \\chi \
_2+6096530348 q^{5123/144} \\chi
   _9+6281562720 q^{5135/144} \\chi _5+6471993032 q^{5147/144} \\chi \
_8+6667972676 q^{5159/144} \\chi
   _4+6869657122 q^{5171/144} \\chi _{11}+7077206056 q^{5183/144} \\chi \
_1+7290783416 q^{5195/144} \\chi
   _{10}+7510557582 q^{5207/144} \\chi _6+7736701452 q^{5219/144} \\chi \
_7+7969392556 q^{5231/144} \\chi
   _3+8208813204 q^{5243/144} \\chi _{12}+8455150550 q^{5255/144} \\chi \
_2+8708596784 q^{5267/144} \\chi
   _9+8969349238 q^{5279/144} \\chi _5+9237610490 q^{5291/144} \\chi \
_8+9513588560 q^{5303/144} \\chi
   _4+9797496962 q^{5315/144} \\chi _{11}+10089554926 q^{5327/144} \\chi \
_1+10389987516 q^{5339/144}
   \\chi _{10}+10699025758 q^{5351/144} \\chi _6+11016906852 q^{5363/144} \
\\chi _7+11343874224
   q^{5375/144} \\chi _3+11680177800 q^{5387/144} \\chi _{12}+12026074114 \
q^{5399/144} \\chi
   _2+12381826462 q^{5411/144} \\chi _9+12747705144 q^{5423/144} \\chi \
_5+13123987530 q^{5435/144} \\chi
   _8+13510958352 q^{5447/144} \\chi _4+13908909830 q^{5459/144} \\chi \
_{11}+14318141864 q^{5471/144}
   \\chi _1+14738962284 q^{5483/144} \\chi _{10}+15171686930 q^{5495/144} \
\\chi _6+15616639992
   q^{5507/144} \\chi _7+16074154146 q^{5519/144} \\chi _3+16544570772 \
q^{5531/144} \\chi
   _{12}+17028240216 q^{5543/144} \\chi _2+17525521926 q^{5555/144} \\chi \
_9+18036784792 q^{5567/144}
   \\chi _5+18562407308 q^{5579/144} \\chi _8+19102777838 q^{5591/144} \\chi \
_4+19658294892 q^{5603/144}
   \\chi _{11}+20229367292 q^{5615/144} \\chi _1+20816414536 q^{5627/144} \
\\chi _{10}+21419867008
   q^{5639/144} \\chi _6+22040166256 q^{5651/144} \\chi _7+22677765300 \
q^{5663/144} \\chi _3+23333128846
   q^{5675/144} \\chi _{12}+24006733670 q^{5687/144} \\chi _2+24699068872 \
q^{5699/144} \\chi
   _9+25410636162 q^{5711/144} \\chi _5+26141950248 q^{5723/144} \\chi \
_8+26893539046 q^{5735/144} \\chi
   _4+27665944112 q^{5747/144} \\chi _{11}+28459720946 q^{5759/144} \\chi \
_1+29275439308 q^{5771/144}
   \\chi _{10}+30113683648 q^{5783/144} \\chi _6+30975053340 q^{5795/144} \
\\chi _7+31860163188
   q^{5807/144} \\chi _3+32769643746 q^{5819/144} \\chi _{12}+33704141678 \
q^{5831/144} \\chi
   _2+34664320246 q^{5843/144} \\chi _9+35650859588 q^{5855/144} \\chi \
_5+36664457262 q^{5867/144} \\chi
   _8+37705828606 q^{5879/144} \\chi _4+38775707176 q^{5891/144} \\chi \
_{11}+39874845256 q^{5903/144}
   \\chi _1+41004014186 q^{5915/144} \\chi _{10}+42164004980 q^{5927/144} \
\\chi _6+43355628724
   q^{5939/144} \\chi _7+44579717076 q^{5951/144} \\chi _3+45837122812 \
q^{5963/144} \\chi
   _{12}+47128720240 q^{5975/144} \\chi _2+48455405860 q^{5987/144} \\chi \
_9+49818098814 q^{5999/144}
   \\chi _5+51217741460 q^{6011/144} \\chi _8+52655299984 q^{6023/144} \\chi \
_4+54131764868 q^{6035/144}
   \\chi _{11}+55648151602 q^{6047/144} \\chi _1+O\\left(q^{42}\\right)\
\>", "Output",
 CellChangeTimes->{3.55724544162634*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "144"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "23", ",", 
      RowBox[{"2", "*", "144"}], ",", "12"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551177800358507*^9, 3.5511778533359613`*^9}, {
  3.551180405536717*^9, 3.551180410614254*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"23", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "6"]}]},
    {"35", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "7"]}]},
    {"47", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"59", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"71", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "2"]}]},
    {"83", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"95", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "5"]}]},
    {"107", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "8"]}]},
    {"119", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "4"]}]},
    {"131", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"143", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "1"]}]},
    {"155", 
     RowBox[{"10", " ", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"167", 
     RowBox[{"10", " ", 
      SubscriptBox["\[Chi]", "6"]}]},
    {"179", 
     RowBox[{"12", " ", 
      SubscriptBox["\[Chi]", "7"]}]},
    {"191", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"203", 
     RowBox[{"16", " ", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"215", 
     RowBox[{"18", " ", 
      SubscriptBox["\[Chi]", "2"]}]},
    {"227", 
     RowBox[{"20", " ", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"239", 
     RowBox[{"24", " ", 
      SubscriptBox["\[Chi]", "5"]}]},
    {"251", 
     RowBox[{"26", " ", 
      SubscriptBox["\[Chi]", "8"]}]},
    {"263", 
     RowBox[{"30", " ", 
      SubscriptBox["\[Chi]", "4"]}]},
    {"275", 
     RowBox[{"34", " ", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"287", 
     RowBox[{"38", " ", 
      SubscriptBox["\[Chi]", "1"]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.551177829298457*^9, 3.551177853824768*^9}, {
  3.551180379414648*^9, 3.551180410923338*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "144"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "23", ",", 
            RowBox[{"2", "*", "144"}], ",", "12"}], "}"}]}], "]"}]}], "}"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"144", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "23", ",", 
           RowBox[{"2", "*", "144"}], ",", "12"}], "}"}]}], "]"}]}], "}"}], 
     "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552887455510271*^9, 3.5528874904260387`*^9}, {
   3.552981532251442*^9, 3.552981535407692*^9}, 3.5529815672051764`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"144", " ", "r"}], "23", "35", "47", "59", "71", "83", "95", 
     "107", "119", "131", "143", "155", "167", "179", "191", "203", "215", 
     "227", "239", "251", "263", "275", "287"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "8", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "38"},
    {"2", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "18", "0", "0", "0", "0", "0", "0"},
    {"3", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "14", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "30", "0", "0"},
    {"5", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "24", "0", "0", "0", "0"},
    {"6", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "10", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"7", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "12", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "26", "0", "0", "0"},
    {"9", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "20", "0", "0", "0", "0", "0"},
    {"10", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "10", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"11", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "34", "0"},
    {"12", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "16", "0", "0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.552887763539401*^9, 3.552981838999382*^9}]
}, Open  ]]
},
WindowSize->{940, 966},
WindowMargins->{{Automatic, 267}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 36168, 882, 1190, "Input",
 InitializationCell->True],
Cell[36750, 906, 77, 1, 30, "Output"]
}, Open  ]],
Cell[36842, 910, 2309, 43, 50, "Input"],
Cell[39154, 955, 895, 20, 50, "Input"],
Cell[CellGroupData[{
Cell[40074, 979, 112826, 2581, 2178, "Input"],
Cell[152903, 3562, 16411, 319, 2571, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169351, 3886, 496, 14, 30, "Input"],
Cell[169850, 3902, 2352, 85, 380, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172239, 3992, 1258, 36, 50, "Input"],
Cell[173500, 4030, 2370, 43, 220, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/14AB_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    180606,       4193]
NotebookOptionsPosition[    179645,       4158]
NotebookOutlinePosition[    180005,       4174]
CellTagsIndexPosition[    179962,       4171]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "14"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "14", ",", "14", ",", "14", ",", "14", ",", "14", ",", "14", ",", "14", 
      ",", "14", ",", "14", ",", "14", ",", "14", ",", "14", ",", "14", ",", 
      "14"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}]}], "}"}]}], "}"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "1"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"1", "/", "3"}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "q"}], "]"}]}], "-", 
        RowBox[{"7", 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "7"}], ",", "q"}], "]"}]}], "+", 
        RowBox[{"14", 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "14"}], ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "7"}], ")"}]}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "14"}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "14"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "14"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "14"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "14"}], ",", "14"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "13"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"3", "/", "14"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "3"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"10", "/", "14"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "10"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"5", "/", "14"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "5"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"9", "/", "14"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "9"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"8", "/", "14"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "8"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"2", "/", "14"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"4", "/", "14"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "4"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"6", "/", "14"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "6"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"7", "/", "14"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "7"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"13", "/", "14"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "13"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"12", "/", "14"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "12"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"1", "/", "14"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"11", "/", "14"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "11"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, {3.545038605858719*^9, 
   3.5450387439223747`*^9}, {3.545039117588254*^9, 3.5450391692001877`*^9}, {
   3.5450393511850767`*^9, 3.545039441021798*^9}, {3.548174274457341*^9, 
   3.548174289755082*^9}, {3.548174774918109*^9, 3.5481748377517843`*^9}, 
   3.5481750554477167`*^9, {3.555836954188868*^9, 3.55583699120787*^9}, {
   3.555837074814178*^9, 3.5558370793070583`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlts", ":=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, 3.545039127205982*^9, {
   3.545039737073303*^9, 3.5450397392645063`*^9}, {3.54817409879494*^9, 
   3.548174126978718*^9}, {3.548174387978663*^9, 3.548174390509397*^9}, {
   3.5558369980339813`*^9, 3.555837006980645*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(2\\/7\\)\\)\\)\\) + \\(\\(2\\/7\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \\(\\(2\\/7\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) + \
\\(\\(2\\/7\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/7\\)\\)\\) - \\(\\(2\\/7\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) + \\(\\(2\\/7\\\\ \
\[ExponentialE]\\^\\(\\(5\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \
\\(\\(2\\/7\\\\ \[ExponentialE]\\^\\(\\(6\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/7\\)\\)\\)\\)\[NoBreak] is equal to zero. Assuming it is. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \
\\\"Limit::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.548174318379936*^9, 3.5481744335150642`*^9, 
  3.548174861222095*^9, 3.5481751021556168`*^9, 3.551178075640074*^9, 
  3.552887686449347*^9, 3.552981925161571*^9, 3.555839264905113*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(4\\/7\\)\\)\\)\\) + \\(\\(4\\/7\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \\(\\(4\\/7\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) + \
\\(\\(4\\/7\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/7\\)\\)\\) - \\(\\(4\\/7\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) + \\(\\(4\\/7\\\\ \
\[ExponentialE]\\^\\(\\(5\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \
\\(\\(4\\/7\\\\ \[ExponentialE]\\^\\(\\(6\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/7\\)\\)\\)\\)\[NoBreak] is equal to zero. Assuming it is. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \
\\\"Limit::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.548174318379936*^9, 3.5481744335150642`*^9, 
  3.548174861222095*^9, 3.5481751021556168`*^9, 3.551178075640074*^9, 
  3.552887686449347*^9, 3.552981925161571*^9, 3.555839264959669*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/84\\)\\)\\)\\) + \\(\\(1\\/84\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \\(\\(1\\/84\\\\ \[ExponentialE]\\^\
\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) + \\(\\(1\\/84\\\\ \
\[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \
\\(\\(1\\/84\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\
\\)\\)\\) + \\(\\(1\\/84\\\\ \[ExponentialE]\\^\\(\\(5\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/7\\)\\)\\) - \\(\\(1\\/84\\\\ \[ExponentialE]\\^\\(\\(6\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.548174318379936*^9, 3.5481744335150642`*^9, 
  3.548174861222095*^9, 3.5481751021556168`*^9, 3.551178075640074*^9, 
  3.552887686449347*^9, 3.552981925161571*^9, 3.5558392653228083`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Limit :: \
ztest1\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.548174318379936*^9, 3.5481744335150642`*^9, 
  3.548174861222095*^9, 3.5481751021556168`*^9, 3.551178075640074*^9, 
  3.552887686449347*^9, 3.552981925161571*^9, 3.555839265423197*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlts", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "14"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
  3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
  3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
  3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
  3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
  3.54503977134632*^9, 3.545039773619718*^9}, {3.5481749297641478`*^9, 
  3.548174930277561*^9}, {3.5481760633371*^9, 3.5481760646877937`*^9}, {
  3.551177995605239*^9, 3.551177997527142*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    SubscriptBox["\[Chi]", "4"], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "7"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "14"}]]}], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "7"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "14"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "7"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SqrtBox["q"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "7"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "14"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "7"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "14"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"6", "/", "7"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "14"}]]}], "+", 
    RowBox[{"7", " ", 
     SubscriptBox["\[Chi]", "4"], " ", "q"}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "14"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "7"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "14"}]]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "7"}]]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "14"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "7"}]]}], "+", 
    RowBox[{"16", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "+", 
    RowBox[{"17", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "7"}]]}], "+", 
    RowBox[{"20", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "14"}]]}], "+", 
    RowBox[{"22", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "/", "7"}]]}], "+", 
    RowBox[{"24", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "14"}]]}], "+", 
    RowBox[{"26", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "7"}]]}], "+", 
    RowBox[{"30", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "14"}]]}], "+", 
    RowBox[{"32", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"36", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "14"}]]}], "+", 
    RowBox[{"40", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "7"}]]}], "+", 
    RowBox[{"42", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "14"}]]}], "+", 
    RowBox[{"47", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "7"}]]}], "+", 
    RowBox[{"52", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "14"}]]}], "+", 
    RowBox[{"56", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "7"}]]}], "+", 
    RowBox[{"62", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "+", 
    RowBox[{"68", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "/", "7"}]]}], "+", 
    RowBox[{"72", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "14"}]]}], "+", 
    RowBox[{"80", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "7"}]]}], "+", 
    RowBox[{"88", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "14"}]]}], "+", 
    RowBox[{"94", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "7"}]]}], "+", 
    RowBox[{"102", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "14"}]]}], "+", 
    RowBox[{"112", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"120", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "14"}]]}], "+", 
    RowBox[{"131", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "7"}]]}], "+", 
    RowBox[{"142", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "14"}]]}], "+", 
    RowBox[{"152", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "7"}]]}], "+", 
    RowBox[{"166", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "14"}]]}], "+", 
    RowBox[{"180", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"24", "/", "7"}]]}], "+", 
    RowBox[{"192", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "+", 
    RowBox[{"208", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "7"}]]}], "+", 
    RowBox[{"224", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "14"}]]}], "+", 
    RowBox[{"240", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "7"}]]}], "+", 
    RowBox[{"260", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "14"}]]}], "+", 
    RowBox[{"280", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "7"}]]}], "+", 
    RowBox[{"300", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "14"}]]}], "+", 
    RowBox[{"322", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"348", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "14"}]]}], "+", 
    RowBox[{"371", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "7"}]]}], "+", 
    RowBox[{"398", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "14"}]]}], "+", 
    RowBox[{"428", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"30", "/", "7"}]]}], "+", 
    RowBox[{"456", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "14"}]]}], "+", 
    RowBox[{"490", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "7"}]]}], "+", 
    RowBox[{"526", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "+", 
    RowBox[{"560", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "7"}]]}], "+", 
    RowBox[{"600", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "14"}]]}], "+", 
    RowBox[{"642", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "7"}]]}], "+", 
    RowBox[{"684", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "14"}]]}], "+", 
    RowBox[{"732", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "/", "7"}]]}], "+", 
    RowBox[{"782", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "14"}]]}], "+", 
    RowBox[{"832", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{"888", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "14"}]]}], "+", 
    RowBox[{"948", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"36", "/", "7"}]]}], "+", 
    RowBox[{"1008", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "14"}]]}], "+", 
    RowBox[{"1075", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "7"}]]}], "+", 
    RowBox[{"1146", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "14"}]]}], "+", 
    RowBox[{"1216", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "7"}]]}], "+", 
    RowBox[{"1296", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "+", 
    RowBox[{"1380", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "7"}]]}], "+", 
    RowBox[{"1464", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "14"}]]}], "+", 
    RowBox[{"1558", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"40", "/", "7"}]]}], "+", 
    RowBox[{"1656", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "14"}]]}], "+", 
    RowBox[{"1756", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "7"}]]}], "+", 
    RowBox[{"1866", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "14"}]]}], "+", 
    RowBox[{"1982", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2100", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "14"}]]}], "+", 
    RowBox[{"2228", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "7"}]]}], "+", 
    RowBox[{"2364", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "14"}]]}], "+", 
    RowBox[{"2504", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "7"}]]}], "+", 
    RowBox[{"2654", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "14"}]]}], "+", 
    RowBox[{"2814", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "7"}]]}], "+", 
    RowBox[{"2976", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "+", 
    RowBox[{"3153", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"46", "/", "7"}]]}], "+", 
    RowBox[{"3340", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "14"}]]}], "+", 
    RowBox[{"3530", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "7"}]]}], "+", 
    RowBox[{"3736", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "14"}]]}], "+", 
    RowBox[{"3952", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"48", "/", "7"}]]}], "+", 
    RowBox[{"4176", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "14"}]]}], "+", 
    RowBox[{"4416", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{"4668", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "14"}]]}], "+", 
    RowBox[{"4928", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"50", "/", "7"}]]}], "+", 
    RowBox[{"5206", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "14"}]]}], "+", 
    RowBox[{"5500", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "7"}]]}], "+", 
    RowBox[{"5802", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "14"}]]}], "+", 
    RowBox[{"6126", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"52", "/", "7"}]]}], "+", 
    RowBox[{"6466", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "+", 
    RowBox[{"6816", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "7"}]]}], "+", 
    RowBox[{"7192", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "14"}]]}], "+", 
    RowBox[{"7586", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"54", "/", "7"}]]}], "+", 
    RowBox[{"7992", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "14"}]]}], "+", 
    RowBox[{"8426", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "7"}]]}], "+", 
    RowBox[{"8880", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "14"}]]}], "+", 
    RowBox[{"9351", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"9852", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "14"}]]}], "+", 
    RowBox[{"10376", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "7"}]]}], "+", 
    RowBox[{"10920", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "14"}]]}], "+", 
    RowBox[{"11496", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"58", "/", "7"}]]}], "+", 
    RowBox[{"12102", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "14"}]]}], "+", 
    RowBox[{"12728", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "7"}]]}], "+", 
    RowBox[{"13392", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "+", 
    RowBox[{"14088", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"60", "/", "7"}]]}], "+", 
    RowBox[{"14808", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "14"}]]}], "+", 
    RowBox[{"15572", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "7"}]]}], "+", 
    RowBox[{"16372", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "14"}]]}], "+", 
    RowBox[{"17200", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "7"}]]}], "+", 
    RowBox[{"18076", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "14"}]]}], "+", 
    RowBox[{"18992", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{"19944", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "14"}]]}], "+", 
    RowBox[{"20948", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"64", "/", "7"}]]}], "+", 
    RowBox[{"21998", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "14"}]]}], "+", 
    RowBox[{"23088", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "7"}]]}], "+", 
    RowBox[{"24236", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "14"}]]}], "+", 
    RowBox[{"25438", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"66", "/", "7"}]]}], "+", 
    RowBox[{"26686", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "2"}]]}], "+", 
    RowBox[{"27999", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "7"}]]}], "+", 
    RowBox[{"29372", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "14"}]]}], "+", 
    RowBox[{"30796", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "7"}]]}], "+", 
    RowBox[{"32296", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "14"}]]}], "+", 
    RowBox[{"33864", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "7"}]]}], "+", 
    RowBox[{"35490", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "14"}]]}], "+", 
    RowBox[{"37200", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"38984", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "14"}]]}], "+", 
    RowBox[{"40840", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "7"}]]}], "+", 
    RowBox[{"42788", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "14"}]]}], "+", 
    RowBox[{"44820", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"72", "/", "7"}]]}], "+", 
    RowBox[{"46932", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "14"}]]}], "+", 
    RowBox[{"49146", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "7"}]]}], "+", 
    RowBox[{"51458", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "2"}]]}], "+", 
    RowBox[{"53860", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "7"}]]}], "+", 
    RowBox[{"56376", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "14"}]]}], "+", 
    RowBox[{"59002", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "7"}]]}], "+", 
    RowBox[{"61728", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "14"}]]}], "+", 
    RowBox[{"64586", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"76", "/", "7"}]]}], "+", 
    RowBox[{"67566", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "14"}]]}], "+", 
    RowBox[{"70660", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{"73900", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "14"}]]}], "+", 
    RowBox[{"77276", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"78", "/", "7"}]]}], "+", 
    RowBox[{"80784", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "14"}]]}], "+", 
    RowBox[{"84453", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "7"}]]}], "+", 
    RowBox[{"88276", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "14"}]]}], "+", 
    RowBox[{"92248", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"80", "/", "7"}]]}], "+", 
    RowBox[{"96398", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "2"}]]}], "+", 
    RowBox[{"100724", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "7"}]]}], "+", 
    RowBox[{"105216", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "14"}]]}], "+", 
    RowBox[{"109908", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"82", "/", "7"}]]}], "+", 
    RowBox[{"114796", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "14"}]]}], "+", 
    RowBox[{"119870", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "7"}]]}], "+", 
    RowBox[{"125170", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "14"}]]}], "+", 
    RowBox[{"130688", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"136416", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "14"}]]}], "+", 
    RowBox[{"142396", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "7"}]]}], "+", 
    RowBox[{"148618", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "14"}]]}], "+", 
    RowBox[{"155080", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "7"}]]}], "+", 
    RowBox[{"161820", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "14"}]]}], "+", 
    RowBox[{"168832", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "7"}]]}], "+", 
    RowBox[{"176112", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "2"}]]}], "+", 
    RowBox[{"183700", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"88", "/", "7"}]]}], "+", 
    RowBox[{"191596", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "14"}]]}], "+", 
    RowBox[{"199792", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "7"}]]}], "+", 
    RowBox[{"208332", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "14"}]]}], "+", 
    RowBox[{"217212", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"90", "/", "7"}]]}], "+", 
    RowBox[{"226428", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "14"}]]}], "+", 
    RowBox[{"236030", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{"246012", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "14"}]]}], "+", 
    RowBox[{"256369", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "7"}]]}], "+", 
    RowBox[{"267154", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "14"}]]}], "+", 
    RowBox[{"278360", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "7"}]]}], "+", 
    RowBox[{"289992", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "14"}]]}], "+", 
    RowBox[{"302096", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"94", "/", "7"}]]}], "+", 
    RowBox[{"314672", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "2"}]]}], "+", 
    RowBox[{"327720", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "7"}]]}], "+", 
    RowBox[{"341292", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "14"}]]}], "+", 
    RowBox[{"355394", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"96", "/", "7"}]]}], "+", 
    RowBox[{"370020", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "14"}]]}], "+", 
    RowBox[{"385230", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "7"}]]}], "+", 
    RowBox[{"401026", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "14"}]]}], "+", 
    RowBox[{"417408", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"434440", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "14"}]]}], "+", 
    RowBox[{"452124", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "7"}]]}], "+", 
    RowBox[{"470460", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "14"}]]}], "+", 
    RowBox[{"489516", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"100", "/", "7"}]]}], "+", 
    RowBox[{"509294", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "14"}]]}], "+", 
    RowBox[{"529802", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "7"}]]}], "+", 
    RowBox[{"551108", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "2"}]]}], "+", 
    RowBox[{"573216", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"102", "/", "7"}]]}], "+", 
    RowBox[{"596136", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "14"}]]}], "+", 
    RowBox[{"619936", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "7"}]]}], "+", 
    RowBox[{"644632", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "14"}]]}], "+", 
    RowBox[{"670228", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "7"}]]}], "+", 
    RowBox[{"696802", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "14"}]]}], "+", 
    RowBox[{"724366", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{"752928", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "14"}]]}], "+", 
    RowBox[{"782577", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"106", "/", "7"}]]}], "+", 
    RowBox[{"813322", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "14"}]]}], "+", 
    RowBox[{"845176", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "7"}]]}], "+", 
    RowBox[{"878230", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "14"}]]}], "+", 
    RowBox[{"912498", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"108", "/", "7"}]]}], "+", 
    RowBox[{"948000", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "2"}]]}], "+", 
    RowBox[{"984828", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "7"}]]}], "+", 
    RowBox[{"1023000", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "14"}]]}], "+", 
    RowBox[{"1062538", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"110", "/", "7"}]]}], "+", 
    RowBox[{"1103540", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "14"}]]}], "+", 
    RowBox[{"1146034", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "7"}]]}], "+", 
    RowBox[{"1190040", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "14"}]]}], "+", 
    RowBox[{"1235664", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"1282936", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "14"}]]}], "+", 
    RowBox[{"1331880", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "7"}]]}], "+", 
    RowBox[{"1382616", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "14"}]]}], "+", 
    RowBox[{"1435172", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"114", "/", "7"}]]}], "+", 
    RowBox[{"1489578", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "14"}]]}], "+", 
    RowBox[{"1545960", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "7"}]]}], "+", 
    RowBox[{"1604350", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "2"}]]}], "+", 
    RowBox[{"1664792", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "7"}]]}], "+", 
    RowBox[{"1727412", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "14"}]]}], "+", 
    RowBox[{"1792250", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "7"}]]}], "+", 
    RowBox[{"1859352", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "14"}]]}], "+", 
    RowBox[{"1928854", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"118", "/", "7"}]]}], "+", 
    RowBox[{"2000810", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "14"}]]}], "+", 
    RowBox[{"2075264", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{"2152364", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "14"}]]}], "+", 
    RowBox[{"2232168", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"120", "/", "7"}]]}], "+", 
    RowBox[{"2314728", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "14"}]]}], "+", 
    RowBox[{"2400209", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "7"}]]}], "+", 
    RowBox[{"2488668", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "14"}]]}], "+", 
    RowBox[{"2580168", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "7"}]]}], "+", 
    RowBox[{"2674882", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "2"}]]}], "+", 
    RowBox[{"2772876", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "7"}]]}], "+", 
    RowBox[{"2874228", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "14"}]]}], "+", 
    RowBox[{"2979116", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"124", "/", "7"}]]}], "+", 
    RowBox[{"3087616", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "14"}]]}], "+", 
    RowBox[{"3199816", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "7"}]]}], "+", 
    RowBox[{"3315902", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "14"}]]}], "+", 
    RowBox[{"3435972", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"3560112", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "14"}]]}], "+", 
    RowBox[{"3688528", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "7"}]]}], "+", 
    RowBox[{"3821326", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "14"}]]}], "+", 
    RowBox[{"3958600", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "7"}]]}], "+", 
    RowBox[{"4100582", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "14"}]]}], "+", 
    RowBox[{"4247378", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "7"}]]}], "+", 
    RowBox[{"4399102", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "2"}]]}], "+", 
    RowBox[{"4555996", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"130", "/", "7"}]]}], "+", 
    RowBox[{"4718180", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "14"}]]}], "+", 
    RowBox[{"4885788", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "7"}]]}], "+", 
    RowBox[{"5059072", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "14"}]]}], "+", 
    RowBox[{"5238170", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"132", "/", "7"}]]}], "+", 
    RowBox[{"5423226", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "14"}]]}], "+", 
    RowBox[{"5614512", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{"5812188", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "14"}]]}], "+", 
    RowBox[{"6016408", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "7"}]]}], "+", 
    RowBox[{"6227466", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "14"}]]}], "+", 
    RowBox[{"6445536", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "7"}]]}], "+", 
    RowBox[{"6670788", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "14"}]]}], "+", 
    RowBox[{"6903548", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"136", "/", "7"}]]}], "+", 
    RowBox[{"7144000", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "2"}]]}], "+", 
    RowBox[{"7392335", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "7"}]]}], "+", 
    RowBox[{"7648900", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "14"}]]}], "+", 
    RowBox[{"7913898", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"138", "/", "7"}]]}], "+", 
    RowBox[{"8187552", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "14"}]]}], "+", 
    RowBox[{"8470224", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "7"}]]}], "+", 
    RowBox[{"8762142", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "14"}]]}], "+", 
    RowBox[{"9063548", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"9374832", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "14"}]]}], "+", 
    RowBox[{"9696256", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "7"}]]}], "+", 
    RowBox[{"10028076", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "14"}]]}], "+", 
    RowBox[{"10370716", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"142", "/", "7"}]]}], "+", 
    RowBox[{"10724460", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"285", "/", "14"}]]}], "+", 
    RowBox[{"11089592", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "7"}]]}], "+", 
    RowBox[{"11466576", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "2"}]]}], "+", 
    RowBox[{"11855716", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"144", "/", "7"}]]}], "+", 
    RowBox[{"12257328", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "14"}]]}], "+", 
    RowBox[{"12671906", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "7"}]]}], "+", 
    RowBox[{"13099788", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "14"}]]}], "+", 
    RowBox[{"13541328", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "7"}]]}], "+", 
    RowBox[{"13997052", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "14"}]]}], "+", 
    RowBox[{"14467330", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{"14952552", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "14"}]]}], "+", 
    RowBox[{"15453280", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"148", "/", "7"}]]}], "+", 
    RowBox[{"15969934", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "14"}]]}], "+", 
    RowBox[{"16502928", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "7"}]]}], "+", 
    RowBox[{"17052876", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "14"}]]}], "+", 
    RowBox[{"17620230", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"150", "/", "7"}]]}], "+", 
    RowBox[{"18205446", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "2"}]]}], "+", 
    RowBox[{"18809196", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "7"}]]}], "+", 
    RowBox[{"19431964", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "14"}]]}], "+", 
    RowBox[{"20074256", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "7"}]]}], "+", 
    RowBox[{"20736788", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "14"}]]}], "+", 
    RowBox[{"21420094", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "7"}]]}], "+", 
    RowBox[{"22124736", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "14"}]]}], "+", 
    RowBox[{"22851477", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"23600904", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "14"}]]}], "+", 
    RowBox[{"24373628", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "7"}]]}], "+", 
    RowBox[{"25170470", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "14"}]]}], "+", 
    RowBox[{"25992084", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"156", "/", "7"}]]}], "+", 
    RowBox[{"26839128", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "14"}]]}], "+", 
    RowBox[{"27712490", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "7"}]]}], "+", 
    RowBox[{"28612880", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "2"}]]}], "+", 
    RowBox[{"29541016", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "7"}]]}], "+", 
    RowBox[{"30497868", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "14"}]]}], "+", 
    RowBox[{"31484200", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "7"}]]}], "+", 
    RowBox[{"32500800", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "14"}]]}], "+", 
    RowBox[{"33548708", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"160", "/", "7"}]]}], "+", 
    RowBox[{"34628758", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "14"}]]}], "+", 
    RowBox[{"35741824", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{"36889012", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "14"}]]}], "+", 
    RowBox[{"38071240", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"162", "/", "7"}]]}], "+", 
    RowBox[{"39289452", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "14"}]]}], "+", 
    RowBox[{"40544844", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "7"}]]}], "+", 
    RowBox[{"41838426", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "14"}]]}], "+", 
    RowBox[{"43171216", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "7"}]]}], "+", 
    RowBox[{"44544508", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "2"}]]}], "+", 
    RowBox[{"45959396", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "7"}]]}], "+", 
    RowBox[{"47416992", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "14"}]]}], "+", 
    RowBox[{"48918702", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"166", "/", "7"}]]}], "+", 
    RowBox[{"50465704", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "14"}]]}], "+", 
    RowBox[{"52059212", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "7"}]]}], "+", 
    RowBox[{"53700740", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "14"}]]}], "+", 
    RowBox[{"55391568", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"57133032", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "14"}]]}], "+", 
    RowBox[{"58926748", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "7"}]]}], "+", 
    RowBox[{"60774116", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "14"}]]}], "+", 
    RowBox[{"62676584", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"170", "/", "7"}]]}], "+", 
    RowBox[{"64635892", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "14"}]]}], "+", 
    RowBox[{"66653578", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "7"}]]}], "+", 
    RowBox[{"68731200", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "2"}]]}], "+", 
    RowBox[{"70870641", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"172", "/", "7"}]]}], "+", 
    RowBox[{"73073564", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"345", "/", "14"}]]}], "+", 
    RowBox[{"75341666", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "7"}]]}], "+", 
    RowBox[{"77676988", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "14"}]]}], "+", 
    RowBox[{"80081324", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"174", "/", "7"}]]}], "+", 
    RowBox[{"82556520", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "14"}]]}], "+", 
    RowBox[{"85104774", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "25"]}], "+", 
    RowBox[{"87728032", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "14"}]]}], "+", 
    RowBox[{"90428312", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"176", "/", "7"}]]}], "+", 
    RowBox[{"93207968", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "14"}]]}], "+", 
    RowBox[{"96069120", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "7"}]]}], "+", 
    RowBox[{"99013950", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "14"}]]}], "+", 
    RowBox[{"102044996", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"178", "/", "7"}]]}], "+", 
    RowBox[{"105164572", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "2"}]]}], "+", 
    RowBox[{"108375032", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "7"}]]}], "+", 
    RowBox[{"111679116", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "14"}]]}], "+", 
    RowBox[{"115079326", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"180", "/", "7"}]]}], "+", 
    RowBox[{"118578216", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "14"}]]}], "+", 
    RowBox[{"122178752", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "7"}]]}], "+", 
    RowBox[{"125883634", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "14"}]]}], "+", 
    RowBox[{"129695632", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"133617940", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "14"}]]}], "+", 
    RowBox[{"137653480", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "7"}]]}], "+", 
    RowBox[{"141805272", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "14"}]]}], "+", 
    RowBox[{"146076740", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"184", "/", "7"}]]}], "+", 
    RowBox[{"150471056", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "14"}]]}], "+", 
    RowBox[{"154991484", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "7"}]]}], "+", 
    RowBox[{"159641712", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "2"}]]}], "+", 
    RowBox[{"164425192", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"186", "/", "7"}]]}], "+", 
    RowBox[{"169345440", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "14"}]]}], "+", 
    RowBox[{"174406438", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "7"}]]}], "+", 
    RowBox[{"179611912", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"375", "/", "14"}]]}], "+", 
    RowBox[{"184965672", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"188", "/", "7"}]]}], "+", 
    RowBox[{"190472020", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "14"}]]}], "+", 
    RowBox[{"196134972", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "27"]}], "+", 
    RowBox[{"201958656", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "14"}]]}], "+", 
    RowBox[{"207947700", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"190", "/", "7"}]]}], "+", 
    RowBox[{"214106448", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "14"}]]}], "+", 
    RowBox[{"220439379", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "7"}]]}], "+", 
    RowBox[{"226951462", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "14"}]]}], "+", 
    RowBox[{"233647400", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"192", "/", "7"}]]}], "+", 
    RowBox[{"240532032", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "2"}]]}], "+", 
    RowBox[{"247610704", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "7"}]]}], "+", 
    RowBox[{"254888520", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "14"}]]}], "+", 
    RowBox[{"262370688", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"194", "/", "7"}]]}], "+", 
    RowBox[{"270062976", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "14"}]]}], "+", 
    RowBox[{"277970890", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "7"}]]}], "+", 
    RowBox[{"286100058", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "14"}]]}], "+", 
    RowBox[{"294456706", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"303046764", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "14"}]]}], "+", 
    RowBox[{"311876320", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "7"}]]}], "+", 
    RowBox[{"320952066", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "14"}]]}], "+", 
    RowBox[{"330280408", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"198", "/", "7"}]]}], "+", 
    RowBox[{"339867936", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "14"}]]}], "+", 
    RowBox[{"349721836", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "7"}]]}], "+", 
    RowBox[{"359849030", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "2"}]]}], "+", 
    RowBox[{"370256624", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"200", "/", "7"}]]}], "+", 
    RowBox[{"380952352", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "14"}]]}], "+", 
    RowBox[{"391943702", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "7"}]]}], "+", 
    RowBox[{"403238328", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "14"}]]}], "+", 
    RowBox[{"414844554", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"202", "/", "7"}]]}], "+", 
    RowBox[{"426770454", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"405", "/", "14"}]]}], "+", 
    RowBox[{"439024284", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{"451615020", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "14"}]]}], "+", 
    RowBox[{"464551352", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"204", "/", "7"}]]}], "+", 
    RowBox[{"477842190", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "14"}]]}], "+", 
    RowBox[{"491497184", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "7"}]]}], "+", 
    RowBox[{"505525702", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "14"}]]}], "+", 
    RowBox[{"519937376", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"206", "/", "7"}]]}], "+", 
    RowBox[{"534742560", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "2"}]]}], "+", 
    RowBox[{"549951364", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "7"}]]}], "+", 
    RowBox[{"565574160", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "14"}]]}], "+", 
    RowBox[{"581622086", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"208", "/", "7"}]]}], "+", 
    RowBox[{"598106056", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "14"}]]}], "+", 
    RowBox[{"615037228", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "7"}]]}], "+", 
    RowBox[{"632427586", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "14"}]]}], "+", 
    RowBox[{"650288880", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"668633136", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "14"}]]}], "+", 
    RowBox[{"687473251", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "7"}]]}], "+", 
    RowBox[{"706821868", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "14"}]]}], "+", 
    RowBox[{"726691944", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"212", "/", "7"}]]}], "+", 
    RowBox[{"747097338", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "14"}]]}], "+", 
    RowBox[{"768051662", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "7"}]]}], "+", 
    RowBox[{"789568890", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "2"}]]}], "+", 
    RowBox[{"811663896", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"214", "/", "7"}]]}], "+", 
    RowBox[{"834351344", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"429", "/", "14"}]]}], "+", 
    RowBox[{"857646272", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "7"}]]}], "+", 
    RowBox[{"881564660", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "14"}]]}], "+", 
    RowBox[{"906122314", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"216", "/", "7"}]]}], "+", 
    RowBox[{"931335396", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "14"}]]}], "+", 
    RowBox[{"957221088", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "31"]}], "+", 
    RowBox[{"983796388", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"435", "/", "14"}]]}], "+", 
    RowBox[{"1011078688", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"218", "/", "7"}]]}], "+", 
    RowBox[{"1039086466", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "14"}]]}], "+", 
    RowBox[{"1067837988", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "7"}]]}], "+", 
    RowBox[{"1097351976", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "14"}]]}], "+", 
    RowBox[{"1127648262", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"220", "/", "7"}]]}], "+", 
    RowBox[{"1158746498", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "2"}]]}], "+", 
    RowBox[{"1190666840", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "7"}]]}], "+", 
    RowBox[{"1223430564", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "14"}]]}], "+", 
    RowBox[{"1257058812", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"222", "/", "7"}]]}], "+", 
    RowBox[{"1291573248", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "14"}]]}], "+", 
    RowBox[{"1326996718", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "7"}]]}], "+", 
    RowBox[{"1363351972", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "14"}]]}], "+", 
    RowBox[{"1400662280", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1438952176", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "14"}]]}], "+", 
    RowBox[{"1478246104", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "7"}]]}], "+", 
    RowBox[{"1518569076", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "14"}]]}], "+", 
    RowBox[{"1559947448", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"226", "/", "7"}]]}], "+", 
    RowBox[{"1602407466", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "14"}]]}], "+", 
    RowBox[{"1645976016", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "7"}]]}], "+", 
    RowBox[{"1690681372", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "2"}]]}], "+", 
    RowBox[{"1736551736", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"228", "/", "7"}]]}], "+", 
    RowBox[{"1783616016", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "14"}]]}], "+", 
    RowBox[{"1831904526", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "7"}]]}], "+", 
    RowBox[{"1881447568", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "14"}]]}], "+", 
    RowBox[{"1932276184", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"230", "/", "7"}]]}], "+", 
    RowBox[{"1984422896", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "14"}]]}], "+", 
    RowBox[{"2037920272", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "33"]}], "+", 
    RowBox[{"2092801620", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "14"}]]}], "+", 
    RowBox[{"2149101839", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"232", "/", "7"}]]}], "+", 
    RowBox[{"2206855884", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"465", "/", "14"}]]}], "+", 
    RowBox[{"2266099520", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "7"}]]}], "+", 
    RowBox[{"2326870198", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "14"}]]}], "+", 
    RowBox[{"2389205420", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"234", "/", "7"}]]}], "+", 
    RowBox[{"2453143584", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "2"}]]}], "+", 
    RowBox[{"2518724840", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "7"}]]}], "+", 
    RowBox[{"2585989440", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "14"}]]}], "+", 
    RowBox[{"2654978616", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"236", "/", "7"}]]}], "+", 
    RowBox[{"2725735392", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "14"}]]}], "+", 
    RowBox[{"2798302966", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "7"}]]}], "+", 
    RowBox[{"2872725576", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "14"}]]}], "+", 
    RowBox[{"2949049338", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"3027320624", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "14"}]]}], "+", 
    RowBox[{"3107586864", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "7"}]]}], "+", 
    RowBox[{"3189897496", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "14"}]]}], "+", 
    RowBox[{"3274302252", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"240", "/", "7"}]]}], "+", 
    RowBox[{"3360852000", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "14"}]]}], "+", 
    RowBox[{"3449599748", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "7"}]]}], "+", 
    RowBox[{"3540598800", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "2"}]]}], "+", 
    RowBox[{"3633903720", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"242", "/", "7"}]]}], "+", 
    RowBox[{"3729571288", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "14"}]]}], "+", 
    RowBox[{"3827658660", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "7"}]]}], "+", 
    RowBox[{"3928224360", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "14"}]]}], "+", 
    RowBox[{"4031329192", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"244", "/", "7"}]]}], "+", 
    RowBox[{"4137034438", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "14"}]]}], "+", 
    RowBox[{"4245402818", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", "35"]}], "+", 
    RowBox[{"4356499464", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "14"}]]}], "+", 
    RowBox[{"4470390080", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"246", "/", "7"}]]}], "+", 
    RowBox[{"4587141864", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "14"}]]}], "+", 
    RowBox[{"4706824576", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "7"}]]}], "+", 
    RowBox[{"4829508614", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"495", "/", "14"}]]}], "+", 
    RowBox[{"4955265980", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"248", "/", "7"}]]}], "+", 
    RowBox[{"5084171402", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "2"}]]}], "+", 
    RowBox[{"5216300276", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "7"}]]}], "+", 
    RowBox[{"5351729748", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "14"}]]}], "+", 
    RowBox[{"5490539814", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"250", "/", "7"}]]}], "+", 
    RowBox[{"5632811236", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"501", "/", "14"}]]}], "+", 
    RowBox[{"5778626680", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "7"}]]}], "+", 
    RowBox[{"5928071744", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "14"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "36"],
     SeriesData[$CellContext`q, 0, {}, 0, 6048, 168],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 94 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 131 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 142 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 152 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 166 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 180 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 192 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 208 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 224 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 240 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 260 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 280 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 300 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 322 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 348 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 371 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 398 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 428 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 456 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 490 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 526 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 560 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 600 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 642 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 684 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 732 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 782 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 832 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 888 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 948 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1008 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1075 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1146 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1216 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1296 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1380 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1464 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1558 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1656 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1756 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1866 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1982 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2100 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2228 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2364 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2504 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2654 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2814 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2976 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3153 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3340 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3530 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 3736 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3952 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 4176 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 4416 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 4668 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 4928 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 5206 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 5500 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 5802 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 6126 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 6466 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 6816 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 7192 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 7586 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 7992 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 8426 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 8880 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 9351 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 9852 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 10376 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 10920 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 11496 Subscript[$CellContext`\[Chi], 12], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 12102 Subscript[$CellContext`\[Chi], 13], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12728 Subscript[$CellContext`\[Chi], 2], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13392 Subscript[$CellContext`\[Chi], 3], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14088 Subscript[$CellContext`\[Chi], 6],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14808 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15572 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 16372 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 17200 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 18076 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 18992 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 19944 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 20948 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 21998 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 23088 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 24236 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 25438 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 26686 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 27999 Subscript[$CellContext`\[Chi], 6], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 29372 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 30796 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32296 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33864 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     35490 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      37200 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 38984 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 40840 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 42788 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 44820 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 46932 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 49146 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 51458 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 53860 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 56376 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 59002 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 61728 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 64586 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 67566 Subscript[$CellContext`\[Chi], 1], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 70660 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 73900 Subscript[$CellContext`\[Chi], 5], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77276 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80784 Subscript[$CellContext`\[Chi], 9],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84453 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     88276 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 92248 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 96398 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 100724 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 105216 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 109908 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 114796 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 119870 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 125170 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 130688 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 136416 Subscript[$CellContext`\[Chi], 5], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 142396 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 148618 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     155080 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 161820 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 168832 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 176112 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 183700 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 191596 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 199792 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 208332 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 217212 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 226428 Subscript[$CellContext`\[Chi], 1], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 236030 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 246012 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     256369 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 267154 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 278360 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 289992 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 302096 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 314672 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 327720 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 341292 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 355394 Subscript[$CellContext`\[Chi], 10], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 370020 Subscript[$CellContext`\[Chi], 11], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 385230 Subscript[$CellContext`\[Chi], 14], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 401026 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     417408 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 434440 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 452124 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 470460 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 489516 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 509294 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 529802 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 551108 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 573216 Subscript[$CellContext`\[Chi], 6], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 596136 Subscript[$CellContext`\[Chi], 7], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 619936 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 644632 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     670228 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 696802 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 724366 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 752928 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 782577 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 813322 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 845176 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 878230 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 912498 Subscript[$CellContext`\[Chi], 2], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 948000 Subscript[$CellContext`\[Chi], 3], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 984828 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1023000 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1062538 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1103540 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1146034 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1190040 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1235664 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 1282936 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 1331880 Subscript[$CellContext`\[Chi], 8], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 1382616 Subscript[$CellContext`\[Chi], 9], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 1435172 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1489578 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1545960 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1604350 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1664792 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1727412 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1792250 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1859352 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 1928854 Subscript[$CellContext`\[Chi], 14], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 2000810 Subscript[$CellContext`\[Chi], 1], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2075264 Subscript[$CellContext`\[Chi], 4], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2152364 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2232168 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2314728 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2400209 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2488668 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2580168 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2674882 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2772876 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 2874228 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 2979116 Subscript[$CellContext`\[Chi], 10], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 3087616 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3199816 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3315902 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 3435972 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3560112 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3688528 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3821326 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 3958600 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 4100582 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 4247378 Subscript[$CellContext`\[Chi], 2], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 4399102 Subscript[$CellContext`\[Chi], 3], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4555996 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4718180 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4885788 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 5059072 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 5238170 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 5423226 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 5614512 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 5812188 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 6016408 Subscript[$CellContext`\[Chi], 8], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 6227466 Subscript[$CellContext`\[Chi], 9], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 6445536 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6670788 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6903548 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 7144000 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 7392335 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 7648900 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 7913898 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 8187552 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 8470224 Subscript[$CellContext`\[Chi], 14], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 8762142 Subscript[$CellContext`\[Chi], 1], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 9063548 Subscript[$CellContext`\[Chi], 4], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9374832 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9696256 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10028076 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 10370716 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 10724460 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 11089592 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 11466576 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 11855716 Subscript[$CellContext`\[Chi], 6], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 12257328 Subscript[$CellContext`\[Chi], 7], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12671906 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13099788 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 13541328 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 13997052 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 14467330 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 14952552 Subscript[$CellContext`\[Chi], 5], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 15453280 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15969934 Subscript[$CellContext`\[Chi], 9],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16502928 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     17052876 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 17620230 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 18205446 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 18809196 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 19431964 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 20074256 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20736788 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21420094 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 22124736 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 22851477 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 23600904 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 24373628 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 25170470 Subscript[$CellContext`\[Chi], 9], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 25992084 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26839128 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27712490 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 28612880 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 29541016 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 30497868 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 31484200 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 32500800 Subscript[$CellContext`\[Chi], 11], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33548708 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34628758 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 35741824 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 36889012 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 38071240 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 39289452 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 40544844 Subscript[$CellContext`\[Chi], 12], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 41838426 Subscript[$CellContext`\[Chi], 13], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43171216 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     44544508 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 45959396 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 47416992 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 48918702 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 50465704 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 52059212 Subscript[$CellContext`\[Chi], 14], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53700740 Subscript[$CellContext`\[Chi], 1],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 55391568 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     57133032 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 58926748 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 60774116 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 62676584 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 64635892 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 66653578 Subscript[$CellContext`\[Chi], 2], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 68731200 Subscript[$CellContext`\[Chi], 3], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70870641 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     73073564 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 75341666 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 77676988 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 80081324 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 82556520 Subscript[$CellContext`\[Chi], 1], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 85104774 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 87728032 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90428312 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     93207968 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 96069120 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 99013950 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 102044996 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 105164572 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 108375032 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 111679116 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     115079326 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 118578216 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 122178752 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 125883634 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 129695632 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 133617940 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     137653480 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 141805272 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 146076740 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 150471056 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 154991484 Subscript[$CellContext`\[Chi], 2], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 159641712 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     164425192 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 169345440 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 174406438 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 179611912 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 184965672 Subscript[$CellContext`\[Chi], 14], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 190472020 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     196134972 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 201958656 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 207947700 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 214106448 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 220439379 Subscript[$CellContext`\[Chi], 12], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 226951462 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     233647400 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 240532032 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 247610704 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 254888520 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 262370688 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 270062976 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     277970890 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 286100058 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 294456706 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 303046764 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 311876320 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 320952066 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     330280408 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 339867936 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 349721836 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 359849030 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 370256624 Subscript[$CellContext`\[Chi], 6], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 380952352 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     391943702 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 403238328 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 414844554 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 426770454 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 439024284 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 451615020 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     464551352 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 477842190 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 491497184 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 505525702 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 519937376 Subscript[$CellContext`\[Chi], 2], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 534742560 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     549951364 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 565574160 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 581622086 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 598106056 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 615037228 Subscript[$CellContext`\[Chi], 14], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 632427586 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     650288880 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 668633136 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 687473251 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 706821868 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 726691944 Subscript[$CellContext`\[Chi], 12], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 747097338 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     768051662 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 789568890 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 811663896 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 834351344 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 857646272 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 881564660 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     906122314 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 931335396 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 957221088 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 983796388 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 1011078688 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1039086466 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1067837988 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1097351976 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 1127648262 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 1158746498 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 1190666840 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1223430564 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1257058812 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1291573248 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 1326996718 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 1363351972 Subscript[$CellContext`\[Chi], 1], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 1400662280 Subscript[$CellContext`\[Chi], 4],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1438952176 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1478246104 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1518569076 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1559947448 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 1602407466 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 1645976016 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1690681372 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1736551736 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1783616016 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1831904526 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 1881447568 Subscript[$CellContext`\[Chi], 11], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 1932276184 Subscript[$CellContext`\[Chi], 14],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1984422896 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2037920272 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2092801620 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2149101839 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2206855884 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 2266099520 Subscript[$CellContext`\[Chi], 12], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2326870198 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2389205420 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2453143584 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2518724840 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2585989440 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 2654978616 Subscript[$CellContext`\[Chi], 10], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2725735392 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2798302966 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2872725576 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 2949049338 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 3027320624 Subscript[$CellContext`\[Chi], 5], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 3107586864 Subscript[$CellContext`\[Chi], 8], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3189897496 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3274302252 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 3360852000 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 3449599748 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 3540598800 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 3633903720 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3729571288 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3827658660 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 3928224360 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 4031329192 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 4137034438 Subscript[$CellContext`\[Chi], 1], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 4245402818 Subscript[$CellContext`\[Chi], 4],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4356499464 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4470390080 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4587141864 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 4706824576 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 4829508614 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 4955265980 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5084171402 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5216300276 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 5351729748 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 5490539814 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 5632811236 Subscript[$CellContext`\[Chi], 11], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 5778626680 Subscript[$CellContext`\[Chi], 14],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5928071744 
     Subscript[$CellContext`\[Chi], 1]}, 0, 6048, 168],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557203852865881*^9, 3.557203859467848*^9}}],

Cell["\<\
\\chi _4+\\sqrt[7]{q} \\chi _8+2 q^{3/14} \\chi _9+q^{2/7} \\chi _{12}+2 \
q^{5/14} \\chi _{13}+2 q^{3/7} \\chi _2+2
   \\sqrt{q} \\chi _3+3 q^{4/7} \\chi _6+4 q^{9/14} \\chi _7+4 q^{5/7} \\chi \
_{10}+4 q^{11/14} \\chi _{11}+6 q^{6/7}
   \\chi _{14}+6 q^{13/14} \\chi _1+7 q \\chi _4+8 q^{15/14} \\chi _5+8 \
q^{8/7} \\chi _8+10 q^{17/14} \\chi _9+12
   q^{9/7} \\chi _{12}+12 q^{19/14} \\chi _{13}+14 q^{10/7} \\chi _2+16 \
q^{3/2} \\chi _3+17 q^{11/7} \\chi _6+20
   q^{23/14} \\chi _7+22 q^{12/7} \\chi _{10}+24 q^{25/14} \\chi _{11}+26 \
q^{13/7} \\chi _{14}+30 q^{27/14} \\chi
   _1+32 q^2 \\chi _4+36 q^{29/14} \\chi _5+40 q^{15/7} \\chi _8+42 q^{31/14} \
\\chi _9+47 q^{16/7} \\chi _{12}+52
   q^{33/14} \\chi _{13}+56 q^{17/7} \\chi _2+62 q^{5/2} \\chi _3+68 q^{18/7} \
\\chi _6+72 q^{37/14} \\chi _7+80
   q^{19/7} \\chi _{10}+88 q^{39/14} \\chi _{11}+94 q^{20/7} \\chi _{14}+102 \
q^{41/14} \\chi _1+112 q^3 \\chi _4+120
   q^{43/14} \\chi _5+131 q^{22/7} \\chi _8+142 q^{45/14} \\chi _9+152 \
q^{23/7} \\chi _{12}+166 q^{47/14} \\chi
   _{13}+180 q^{24/7} \\chi _2+192 q^{7/2} \\chi _3+208 q^{25/7} \\chi _6+224 \
q^{51/14} \\chi _7+240 q^{26/7} \\chi
   _{10}+260 q^{53/14} \\chi _{11}+280 q^{27/7} \\chi _{14}+300 q^{55/14} \
\\chi _1+322 q^4 \\chi _4+348 q^{57/14}
   \\chi _5+371 q^{29/7} \\chi _8+398 q^{59/14} \\chi _9+428 q^{30/7} \\chi \
_{12}+456 q^{61/14} \\chi _{13}+490
   q^{31/7} \\chi _2+526 q^{9/2} \\chi _3+560 q^{32/7} \\chi _6+600 q^{65/14} \
\\chi _7+642 q^{33/7} \\chi _{10}+684
   q^{67/14} \\chi _{11}+732 q^{34/7} \\chi _{14}+782 q^{69/14} \\chi _1+832 \
q^5 \\chi _4+888 q^{71/14} \\chi _5+948
   q^{36/7} \\chi _8+1008 q^{73/14} \\chi _9+1075 q^{37/7} \\chi _{12}+1146 \
q^{75/14} \\chi _{13}+1216 q^{38/7} \\chi
   _2+1296 q^{11/2} \\chi _3+1380 q^{39/7} \\chi _6+1464 q^{79/14} \\chi \
_7+1558 q^{40/7} \\chi _{10}+1656 q^{81/14}
   \\chi _{11}+1756 q^{41/7} \\chi _{14}+1866 q^{83/14} \\chi _1+1982 q^6 \
\\chi _4+2100 q^{85/14} \\chi _5+2228
   q^{43/7} \\chi _8+2364 q^{87/14} \\chi _9+2504 q^{44/7} \\chi _{12}+2654 \
q^{89/14} \\chi _{13}+2814 q^{45/7} \\chi
   _2+2976 q^{13/2} \\chi _3+3153 q^{46/7} \\chi _6+3340 q^{93/14} \\chi \
_7+3530 q^{47/7} \\chi _{10}+3736 q^{95/14}
   \\chi _{11}+3952 q^{48/7} \\chi _{14}+4176 q^{97/14} \\chi _1+4416 q^7 \
\\chi _4+4668 q^{99/14} \\chi _5+4928
   q^{50/7} \\chi _8+5206 q^{101/14} \\chi _9+5500 q^{51/7} \\chi _{12}+5802 \
q^{103/14} \\chi _{13}+6126 q^{52/7}
   \\chi _2+6466 q^{15/2} \\chi _3+6816 q^{53/7} \\chi _6+7192 q^{107/14} \
\\chi _7+7586 q^{54/7} \\chi _{10}+7992
   q^{109/14} \\chi _{11}+8426 q^{55/7} \\chi _{14}+8880 q^{111/14} \\chi \
_1+9351 q^8 \\chi _4+9852 q^{113/14} \\chi
   _5+10376 q^{57/7} \\chi _8+10920 q^{115/14} \\chi _9+11496 q^{58/7} \\chi \
_{12}+12102 q^{117/14} \\chi
   _{13}+12728 q^{59/7} \\chi _2+13392 q^{17/2} \\chi _3+14088 q^{60/7} \\chi \
_6+14808 q^{121/14} \\chi _7+15572
   q^{61/7} \\chi _{10}+16372 q^{123/14} \\chi _{11}+17200 q^{62/7} \\chi \
_{14}+18076 q^{125/14} \\chi _1+18992 q^9
   \\chi _4+19944 q^{127/14} \\chi _5+20948 q^{64/7} \\chi _8+21998 \
q^{129/14} \\chi _9+23088 q^{65/7} \\chi
   _{12}+24236 q^{131/14} \\chi _{13}+25438 q^{66/7} \\chi _2+26686 q^{19/2} \
\\chi _3+27999 q^{67/7} \\chi _6+29372
   q^{135/14} \\chi _7+30796 q^{68/7} \\chi _{10}+32296 q^{137/14} \\chi \
_{11}+33864 q^{69/7} \\chi _{14}+35490
   q^{139/14} \\chi _1+37200 q^{10} \\chi _4+38984 q^{141/14} \\chi _5+40840 \
q^{71/7} \\chi _8+42788 q^{143/14} \\chi
   _9+44820 q^{72/7} \\chi _{12}+46932 q^{145/14} \\chi _{13}+49146 q^{73/7} \
\\chi _2+51458 q^{21/2} \\chi _3+53860
   q^{74/7} \\chi _6+56376 q^{149/14} \\chi _7+59002 q^{75/7} \\chi \
_{10}+61728 q^{151/14} \\chi _{11}+64586
   q^{76/7} \\chi _{14}+67566 q^{153/14} \\chi _1+70660 q^{11} \\chi _4+73900 \
q^{155/14} \\chi _5+77276 q^{78/7}
   \\chi _8+80784 q^{157/14} \\chi _9+84453 q^{79/7} \\chi _{12}+88276 \
q^{159/14} \\chi _{13}+92248 q^{80/7} \\chi
   _2+96398 q^{23/2} \\chi _3+100724 q^{81/7} \\chi _6+105216 q^{163/14} \
\\chi _7+109908 q^{82/7} \\chi _{10}+114796
   q^{165/14} \\chi _{11}+119870 q^{83/7} \\chi _{14}+125170 q^{167/14} \\chi \
_1+130688 q^{12} \\chi _4+136416
   q^{169/14} \\chi _5+142396 q^{85/7} \\chi _8+148618 q^{171/14} \\chi \
_9+155080 q^{86/7} \\chi _{12}+161820
   q^{173/14} \\chi _{13}+168832 q^{87/7} \\chi _2+176112 q^{25/2} \\chi \
_3+183700 q^{88/7} \\chi _6+191596
   q^{177/14} \\chi _7+199792 q^{89/7} \\chi _{10}+208332 q^{179/14} \\chi \
_{11}+217212 q^{90/7} \\chi _{14}+226428
   q^{181/14} \\chi _1+236030 q^{13} \\chi _4+246012 q^{183/14} \\chi \
_5+256369 q^{92/7} \\chi _8+267154 q^{185/14}
   \\chi _9+278360 q^{93/7} \\chi _{12}+289992 q^{187/14} \\chi _{13}+302096 \
q^{94/7} \\chi _2+314672 q^{27/2} \\chi
   _3+327720 q^{95/7} \\chi _6+341292 q^{191/14} \\chi _7+355394 q^{96/7} \
\\chi _{10}+370020 q^{193/14} \\chi
   _{11}+385230 q^{97/7} \\chi _{14}+401026 q^{195/14} \\chi _1+417408 q^{14} \
\\chi _4+434440 q^{197/14} \\chi
   _5+452124 q^{99/7} \\chi _8+470460 q^{199/14} \\chi _9+489516 q^{100/7} \
\\chi _{12}+509294 q^{201/14} \\chi
   _{13}+529802 q^{101/7} \\chi _2+551108 q^{29/2} \\chi _3+573216 q^{102/7} \
\\chi _6+596136 q^{205/14} \\chi
   _7+619936 q^{103/7} \\chi _{10}+644632 q^{207/14} \\chi _{11}+670228 \
q^{104/7} \\chi _{14}+696802 q^{209/14}
   \\chi _1+724366 q^{15} \\chi _4+752928 q^{211/14} \\chi _5+782577 \
q^{106/7} \\chi _8+813322 q^{213/14} \\chi
   _9+845176 q^{107/7} \\chi _{12}+878230 q^{215/14} \\chi _{13}+912498 \
q^{108/7} \\chi _2+948000 q^{31/2} \\chi
   _3+984828 q^{109/7} \\chi _6+1023000 q^{219/14} \\chi _7+1062538 q^{110/7} \
\\chi _{10}+1103540 q^{221/14} \\chi
   _{11}+1146034 q^{111/7} \\chi _{14}+1190040 q^{223/14} \\chi _1+1235664 \
q^{16} \\chi _4+1282936 q^{225/14} \\chi
   _5+1331880 q^{113/7} \\chi _8+1382616 q^{227/14} \\chi _9+1435172 \
q^{114/7} \\chi _{12}+1489578 q^{229/14} \\chi
   _{13}+1545960 q^{115/7} \\chi _2+1604350 q^{33/2} \\chi _3+1664792 \
q^{116/7} \\chi _6+1727412 q^{233/14} \\chi
   _7+1792250 q^{117/7} \\chi _{10}+1859352 q^{235/14} \\chi _{11}+1928854 \
q^{118/7} \\chi _{14}+2000810 q^{237/14}
   \\chi _1+2075264 q^{17} \\chi _4+2152364 q^{239/14} \\chi _5+2232168 \
q^{120/7} \\chi _8+2314728 q^{241/14} \\chi
   _9+2400209 q^{121/7} \\chi _{12}+2488668 q^{243/14} \\chi _{13}+2580168 \
q^{122/7} \\chi _2+2674882 q^{35/2} \\chi
   _3+2772876 q^{123/7} \\chi _6+2874228 q^{247/14} \\chi _7+2979116 \
q^{124/7} \\chi _{10}+3087616 q^{249/14} \\chi
   _{11}+3199816 q^{125/7} \\chi _{14}+3315902 q^{251/14} \\chi _1+3435972 \
q^{18} \\chi _4+3560112 q^{253/14} \\chi
   _5+3688528 q^{127/7} \\chi _8+3821326 q^{255/14} \\chi _9+3958600 \
q^{128/7} \\chi _{12}+4100582 q^{257/14} \\chi
   _{13}+4247378 q^{129/7} \\chi _2+4399102 q^{37/2} \\chi _3+4555996 \
q^{130/7} \\chi _6+4718180 q^{261/14} \\chi
   _7+4885788 q^{131/7} \\chi _{10}+5059072 q^{263/14} \\chi _{11}+5238170 \
q^{132/7} \\chi _{14}+5423226 q^{265/14}
   \\chi _1+5614512 q^{19} \\chi _4+5812188 q^{267/14} \\chi _5+6016408 \
q^{134/7} \\chi _8+6227466 q^{269/14} \\chi
   _9+6445536 q^{135/7} \\chi _{12}+6670788 q^{271/14} \\chi _{13}+6903548 \
q^{136/7} \\chi _2+7144000 q^{39/2} \\chi
   _3+7392335 q^{137/7} \\chi _6+7648900 q^{275/14} \\chi _7+7913898 \
q^{138/7} \\chi _{10}+8187552 q^{277/14} \\chi
   _{11}+8470224 q^{139/7} \\chi _{14}+8762142 q^{279/14} \\chi _1+9063548 \
q^{20} \\chi _4+9374832 q^{281/14} \\chi
   _5+9696256 q^{141/7} \\chi _8+10028076 q^{283/14} \\chi _9+10370716 \
q^{142/7} \\chi _{12}+10724460 q^{285/14}
   \\chi _{13}+11089592 q^{143/7} \\chi _2+11466576 q^{41/2} \\chi \
_3+11855716 q^{144/7} \\chi _6+12257328
   q^{289/14} \\chi _7+12671906 q^{145/7} \\chi _{10}+13099788 q^{291/14} \
\\chi _{11}+13541328 q^{146/7} \\chi
   _{14}+13997052 q^{293/14} \\chi _1+14467330 q^{21} \\chi _4+14952552 \
q^{295/14} \\chi _5+15453280 q^{148/7} \\chi
   _8+15969934 q^{297/14} \\chi _9+16502928 q^{149/7} \\chi _{12}+17052876 \
q^{299/14} \\chi _{13}+17620230
   q^{150/7} \\chi _2+18205446 q^{43/2} \\chi _3+18809196 q^{151/7} \\chi \
_6+19431964 q^{303/14} \\chi _7+20074256
   q^{152/7} \\chi _{10}+20736788 q^{305/14} \\chi _{11}+21420094 q^{153/7} \
\\chi _{14}+22124736 q^{307/14} \\chi
   _1+22851477 q^{22} \\chi _4+23600904 q^{309/14} \\chi _5+24373628 \
q^{155/7} \\chi _8+25170470 q^{311/14} \\chi
   _9+25992084 q^{156/7} \\chi _{12}+26839128 q^{313/14} \\chi _{13}+27712490 \
q^{157/7} \\chi _2+28612880 q^{45/2}
   \\chi _3+29541016 q^{158/7} \\chi _6+30497868 q^{317/14} \\chi _7+31484200 \
q^{159/7} \\chi _{10}+32500800
   q^{319/14} \\chi _{11}+33548708 q^{160/7} \\chi _{14}+34628758 q^{321/14} \
\\chi _1+35741824 q^{23} \\chi
   _4+36889012 q^{323/14} \\chi _5+38071240 q^{162/7} \\chi _8+39289452 \
q^{325/14} \\chi _9+40544844 q^{163/7} \\chi
   _{12}+41838426 q^{327/14} \\chi _{13}+43171216 q^{164/7} \\chi _2+44544508 \
q^{47/2} \\chi _3+45959396 q^{165/7}
   \\chi _6+47416992 q^{331/14} \\chi _7+48918702 q^{166/7} \\chi \
_{10}+50465704 q^{333/14} \\chi _{11}+52059212
   q^{167/7} \\chi _{14}+53700740 q^{335/14} \\chi _1+55391568 q^{24} \\chi \
_4+57133032 q^{337/14} \\chi _5+58926748
   q^{169/7} \\chi _8+60774116 q^{339/14} \\chi _9+62676584 q^{170/7} \\chi \
_{12}+64635892 q^{341/14} \\chi
   _{13}+66653578 q^{171/7} \\chi _2+68731200 q^{49/2} \\chi _3+70870641 \
q^{172/7} \\chi _6+73073564 q^{345/14}
   \\chi _7+75341666 q^{173/7} \\chi _{10}+77676988 q^{347/14} \\chi \
_{11}+80081324 q^{174/7} \\chi _{14}+82556520
   q^{349/14} \\chi _1+85104774 q^{25} \\chi _4+87728032 q^{351/14} \\chi \
_5+90428312 q^{176/7} \\chi _8+93207968
   q^{353/14} \\chi _9+96069120 q^{177/7} \\chi _{12}+99013950 q^{355/14} \
\\chi _{13}+102044996 q^{178/7} \\chi
   _2+105164572 q^{51/2} \\chi _3+108375032 q^{179/7} \\chi _6+111679116 \
q^{359/14} \\chi _7+115079326 q^{180/7}
   \\chi _{10}+118578216 q^{361/14} \\chi _{11}+122178752 q^{181/7} \\chi \
_{14}+125883634 q^{363/14} \\chi
   _1+129695632 q^{26} \\chi _4+133617940 q^{365/14} \\chi _5+137653480 \
q^{183/7} \\chi _8+141805272 q^{367/14}
   \\chi _9+146076740 q^{184/7} \\chi _{12}+150471056 q^{369/14} \\chi \
_{13}+154991484 q^{185/7} \\chi _2+159641712
   q^{53/2} \\chi _3+164425192 q^{186/7} \\chi _6+169345440 q^{373/14} \\chi \
_7+174406438 q^{187/7} \\chi
   _{10}+179611912 q^{375/14} \\chi _{11}+184965672 q^{188/7} \\chi \
_{14}+190472020 q^{377/14} \\chi _1+196134972
   q^{27} \\chi _4+201958656 q^{379/14} \\chi _5+207947700 q^{190/7} \\chi \
_8+214106448 q^{381/14} \\chi
   _9+220439379 q^{191/7} \\chi _{12}+226951462 q^{383/14} \\chi \
_{13}+233647400 q^{192/7} \\chi _2+240532032
   q^{55/2} \\chi _3+247610704 q^{193/7} \\chi _6+254888520 q^{387/14} \\chi \
_7+262370688 q^{194/7} \\chi
   _{10}+270062976 q^{389/14} \\chi _{11}+277970890 q^{195/7} \\chi \
_{14}+286100058 q^{391/14} \\chi _1+294456706
   q^{28} \\chi _4+303046764 q^{393/14} \\chi _5+311876320 q^{197/7} \\chi \
_8+320952066 q^{395/14} \\chi
   _9+330280408 q^{198/7} \\chi _{12}+339867936 q^{397/14} \\chi \
_{13}+349721836 q^{199/7} \\chi _2+359849030
   q^{57/2} \\chi _3+370256624 q^{200/7} \\chi _6+380952352 q^{401/14} \\chi \
_7+391943702 q^{201/7} \\chi
   _{10}+403238328 q^{403/14} \\chi _{11}+414844554 q^{202/7} \\chi \
_{14}+426770454 q^{405/14} \\chi _1+439024284
   q^{29} \\chi _4+451615020 q^{407/14} \\chi _5+464551352 q^{204/7} \\chi \
_8+477842190 q^{409/14} \\chi
   _9+491497184 q^{205/7} \\chi _{12}+505525702 q^{411/14} \\chi \
_{13}+519937376 q^{206/7} \\chi _2+534742560
   q^{59/2} \\chi _3+549951364 q^{207/7} \\chi _6+565574160 q^{415/14} \\chi \
_7+581622086 q^{208/7} \\chi
   _{10}+598106056 q^{417/14} \\chi _{11}+615037228 q^{209/7} \\chi \
_{14}+632427586 q^{419/14} \\chi _1+650288880
   q^{30} \\chi _4+668633136 q^{421/14} \\chi _5+687473251 q^{211/7} \\chi \
_8+706821868 q^{423/14} \\chi
   _9+726691944 q^{212/7} \\chi _{12}+747097338 q^{425/14} \\chi \
_{13}+768051662 q^{213/7} \\chi _2+789568890
   q^{61/2} \\chi _3+811663896 q^{214/7} \\chi _6+834351344 q^{429/14} \\chi \
_7+857646272 q^{215/7} \\chi
   _{10}+881564660 q^{431/14} \\chi _{11}+906122314 q^{216/7} \\chi \
_{14}+931335396 q^{433/14} \\chi _1+957221088
   q^{31} \\chi _4+983796388 q^{435/14} \\chi _5+1011078688 q^{218/7} \\chi \
_8+1039086466 q^{437/14} \\chi
   _9+1067837988 q^{219/7} \\chi _{12}+1097351976 q^{439/14} \\chi \
_{13}+1127648262 q^{220/7} \\chi _2+1158746498
   q^{63/2} \\chi _3+1190666840 q^{221/7} \\chi _6+1223430564 q^{443/14} \
\\chi _7+1257058812 q^{222/7} \\chi
   _{10}+1291573248 q^{445/14} \\chi _{11}+1326996718 q^{223/7} \\chi \
_{14}+1363351972 q^{447/14} \\chi
   _1+1400662280 q^{32} \\chi _4+1438952176 q^{449/14} \\chi _5+1478246104 \
q^{225/7} \\chi _8+1518569076 q^{451/14}
   \\chi _9+1559947448 q^{226/7} \\chi _{12}+1602407466 q^{453/14} \\chi \
_{13}+1645976016 q^{227/7} \\chi
   _2+1690681372 q^{65/2} \\chi _3+1736551736 q^{228/7} \\chi _6+1783616016 \
q^{457/14} \\chi _7+1831904526
   q^{229/7} \\chi _{10}+1881447568 q^{459/14} \\chi _{11}+1932276184 \
q^{230/7} \\chi _{14}+1984422896 q^{461/14}
   \\chi _1+2037920272 q^{33} \\chi _4+2092801620 q^{463/14} \\chi \
_5+2149101839 q^{232/7} \\chi _8+2206855884
   q^{465/14} \\chi _9+2266099520 q^{233/7} \\chi _{12}+2326870198 q^{467/14} \
\\chi _{13}+2389205420 q^{234/7} \\chi
   _2+2453143584 q^{67/2} \\chi _3+2518724840 q^{235/7} \\chi _6+2585989440 \
q^{471/14} \\chi _7+2654978616
   q^{236/7} \\chi _{10}+2725735392 q^{473/14} \\chi _{11}+2798302966 \
q^{237/7} \\chi _{14}+2872725576 q^{475/14}
   \\chi _1+2949049338 q^{34} \\chi _4+3027320624 q^{477/14} \\chi \
_5+3107586864 q^{239/7} \\chi _8+3189897496
   q^{479/14} \\chi _9+3274302252 q^{240/7} \\chi _{12}+3360852000 q^{481/14} \
\\chi _{13}+3449599748 q^{241/7} \\chi
   _2+3540598800 q^{69/2} \\chi _3+3633903720 q^{242/7} \\chi _6+3729571288 \
q^{485/14} \\chi _7+3827658660
   q^{243/7} \\chi _{10}+3928224360 q^{487/14} \\chi _{11}+4031329192 \
q^{244/7} \\chi _{14}+4137034438 q^{489/14}
   \\chi _1+4245402818 q^{35} \\chi _4+4356499464 q^{491/14} \\chi \
_5+4470390080 q^{246/7} \\chi _8+4587141864
   q^{493/14} \\chi _9+4706824576 q^{247/7} \\chi _{12}+4829508614 q^{495/14} \
\\chi _{13}+4955265980 q^{248/7} \\chi
   _2+5084171402 q^{71/2} \\chi _3+5216300276 q^{249/7} \\chi _6+5351729748 \
q^{499/14} \\chi _7+5490539814
   q^{250/7} \\chi _{10}+5632811236 q^{501/14} \\chi _{11}+5778626680 \
q^{251/7} \\chi _{14}+5928071744 q^{503/14}
   \\chi _1+O\\left(q^{36}\\right)\
\>", "Output",
 CellChangeTimes->{{3.557203854788775*^9, 3.557203868443242*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "14"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551177999847252*^9, 3.551178023541135*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     SubscriptBox["\[Chi]", "4"]},
    {"1", "0"},
    {"2", 
     SubscriptBox["\[Chi]", "8"]},
    {"3", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"4", 
     SubscriptBox["\[Chi]", "12"]},
    {"5", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"6", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "2"]}]},
    {"7", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"8", 
     RowBox[{"3", " ", 
      SubscriptBox["\[Chi]", "6"]}]},
    {"9", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "7"]}]},
    {"10", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"11", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"12", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"13", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "1"]}]},
    {"14", 
     RowBox[{"7", " ", 
      SubscriptBox["\[Chi]", "4"]}]},
    {"15", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "5"]}]},
    {"16", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "8"]}]},
    {"17", 
     RowBox[{"10", " ", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"18", 
     RowBox[{"12", " ", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"19", 
     RowBox[{"12", " ", 
      SubscriptBox["\[Chi]", "13"]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5511780820768023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlts", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"14", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}], 
    ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.55288760329842*^9, 3.552887622796651*^9}, {
  3.5528879693898087`*^9, 3.552887985346342*^9}, {3.5529815529040947`*^9, 
  3.552981561905559*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"14", " ", "r"}], "0", "1", "2", "3", "4", "5", "6", "7", "8", 
     "9", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "6", "0", "0", "0", "0", "0", "0"},
    {"2", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"3", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"4", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "7", "0", "0", "0", "0", "0"},
    {"5", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "8", "0", "0", "0", "0"},
    {"6", "0", "0", "0", "0", "0", "0", "0", "0", "3", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"8", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "8", "0", "0", "0"},
    {"9", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "10", "0", "0"},
    {"10", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"11", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"12", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "12", "0"},
    {"13", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "12"},
    {"14", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", 
     "0", "0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5528876925813847`*^9, 3.5528879965507936`*^9, 
  3.552981942139956*^9}]
}, Open  ]]
},
WindowSize->{1018, 966},
WindowMargins->{{19, Automatic}, {-7, Automatic}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 41150, 1007, 1285, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[41732, 1031, 2303, 45, 50, "Input"],
Cell[44038, 1078, 1204, 20, 49, "Message"],
Cell[45245, 1100, 1204, 20, 49, "Message"],
Cell[46452, 1122, 1213, 20, 69, "Message"],
Cell[47668, 1144, 694, 13, 24, "Message"]
}, Open  ]],
Cell[48377, 1160, 994, 21, 50, "Input"],
Cell[CellGroupData[{
Cell[49396, 1185, 109699, 2535, 1768, InheritFromParent],
Cell[159098, 3722, 14575, 255, 2059, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173710, 3982, 404, 12, 30, "Input"],
Cell[174117, 3996, 1888, 70, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176042, 4071, 1189, 35, 50, "Input"],
Cell[177234, 4108, 2395, 47, 252, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/15AB_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    178138,       4211]
NotebookOptionsPosition[    177175,       4176]
NotebookOutlinePosition[    177536,       4192]
CellTagsIndexPosition[    177493,       4189]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "15"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "15", ",", "15", ",", "15", ",", "15", ",", "15", ",", "15", ",", "15", 
      ",", "15", ",", "15", ",", "15", ",", "15", ",", "15", ",", "15", ",", 
      "15", ",", "15"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1"}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "15", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
          RowBox[{"Ex", "[", "15", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "15", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "15", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
          RowBox[{"Ex", "[", "15", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
          RowBox[{"Ex", "[", "15", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "15", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "15", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "5", "]"}]}], "}"}]}], "}"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "1"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "3"}], ",", "q"}], "]"}]}], "-", 
        RowBox[{"5", 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "5"}], ",", "q"}], "]"}]}], "+", 
        RowBox[{"15", 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "15"}], ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}]}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "5"}], ")"}]}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "15"}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "15"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "15"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"15", "*", "l"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"15", "*", "l"}], ",", "15"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "14"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"4", "/", "15"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "4"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"10", "/", "15"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "10"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"6", "/", "15"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "6"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"11", "/", "15"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "11"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"1", "/", "15"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"7", "/", "15"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "7"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"9", "/", "15"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "9"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"3", "/", "15"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "3"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"5", "/", "15"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "5"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"13", "/", "15"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "13"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"14", "/", "15"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "14"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"2", "/", "15"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"8", "/", "15"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "8"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"12", "/", "15"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "12"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "15"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, {3.545038605858719*^9, 
   3.5450387439223747`*^9}, {3.545039117588254*^9, 3.5450391692001877`*^9}, {
   3.5450393511850767`*^9, 3.545039441021798*^9}, {3.5450396581542587`*^9, 
   3.5450396841209393`*^9}, {3.545039838416697*^9, 3.5450398573735123`*^9}, {
   3.545039891011958*^9, 3.545039983360224*^9}, {3.5450400167478724`*^9, 
   3.545040097342519*^9}, 3.545040918159092*^9, {3.545041379759557*^9, 
   3.545041391531245*^9}, {3.548174249446903*^9, 3.548174270734331*^9}, {
   3.548174848293044*^9, 3.548174912126214*^9}, 3.5481750623143272`*^9, {
   3.555837045068183*^9, 3.555837099638464*^9}, 3.555837140525186*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "15"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlts", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, 3.545039127205982*^9, {
   3.5450405469477253`*^9, 3.5450405473228683`*^9}, {3.5450413618062563`*^9, 
   3.5450413654702997`*^9}, {3.54817422789139*^9, 3.54817424005661*^9}, {
   3.54817432772371*^9, 3.548174331322813*^9}, {3.548174393638103*^9, 
   3.548174395538463*^9}, {3.555837118844027*^9, 3.55583713221424*^9}, 
   3.555854435748917*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/180\\)\\)\\)\\) + \\(\\(1\\/180\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) - \\(\\(1\\/180\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) + \
\\(\\(1\\/180\\\\ \[ExponentialE]\\^\\(\\(\[ImaginaryI]\\\\ \
\[Pi]\\)\\/5\\)\\)\\) - \\(\\(1\\/180\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) + \\(\\(1\\/180\\\\ \
\[ExponentialE]\\^\\(\\(\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) - \
\\(\\(1\\/180\\\\ \[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/5\\)\\)\\) + \\(\\(1\\/180\\\\ \[ExponentialE]\\^\\(\\(7\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) - \\(\\(1\\/180\\\\ \
\[ExponentialE]\\^\\(\\(8\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) + \
\\(\\(1\\/180\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/5\\)\\)\\) - \\(\\(1\\/180\\\\ \[ExponentialE]\\^\\(\\(2\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) + \\(\\(1\\/180\\\\ \
\[ExponentialE]\\^\\(\\(11\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) - \\(\
\\(1\\/180\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/5\\)\\)\\) + \\(\\(1\\/180\\\\ \[ExponentialE]\\^\\(\\(13\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) - \\(\\(1\\/180\\\\ \
\[ExponentialE]\\^\\(\\(14\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\)\\)\
\[NoBreak] is equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.551178276455572*^9, 3.5528877615642233`*^9, 
  3.5529820513491983`*^9, 3.555841786221725*^9, 3.55585444388594*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/5\\)\\)\\)\\) + \\(\\(1\\/5\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) - \\(\\(1\\/5\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) + \
\\(\\(1\\/5\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/5\\)\\)\\) - \\(\\(1\\/5\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.551178276455572*^9, 3.5528877615642233`*^9, 
  3.5529820513491983`*^9, 3.555841786221725*^9, 3.555854443908929*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/15\\)\\)\\)\\) + \\(\\(1\\/15\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) - \\(\\(1\\/15\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) + \
\\(\\(1\\/15\\\\ \[ExponentialE]\\^\\(\\(\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\
\\) - \\(\\(1\\/15\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/15\\)\\)\\) + \\(\\(1\\/15\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) - \\(\\(1\\/15\\\\ \[ExponentialE]\\^\
\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) + \\(\\(1\\/15\\\\ \
\[ExponentialE]\\^\\(\\(7\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) - \
\\(\\(1\\/15\\\\ \[ExponentialE]\\^\\(\\(8\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/15\\)\\)\\) + \\(\\(1\\/15\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\\)\\) - \\(\\(1\\/15\\\\ \[ExponentialE]\\^\
\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) + \\(\\(1\\/15\\\\ \
\[ExponentialE]\\^\\(\\(11\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\) - \\(\
\\(1\\/15\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/5\\)\
\\)\\) + \\(\\(1\\/15\\\\ \[ExponentialE]\\^\\(\\(13\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/15\\)\\)\\) - \\(\\(1\\/15\\\\ \[ExponentialE]\\^\\(\\(14\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/15\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.551178276455572*^9, 3.5528877615642233`*^9, 
  3.5529820513491983`*^9, 3.555841786221725*^9, 3.555854443910733*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Limit :: \
ztest1\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.551178276455572*^9, 3.5528877615642233`*^9, 
  3.5529820513491983`*^9, 3.555841786221725*^9, 3.5558544439116697`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlts", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
  3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
  3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
  3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
  3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
  3.548176106672329*^9, 3.548176146793845*^9}, {3.5511781644389963`*^9, 
  3.551178165017487*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    SubscriptBox["\[Chi]", "6"], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "15"}]]}], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "5"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "15"}]]}], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "5"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "15"}]]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "15"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "5"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "15"}]]}], "+", 
    RowBox[{"5", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "5"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "15"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "15"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "6"], " ", "q"}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "15"}]]}], "+", 
    RowBox[{"7", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "15"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"6", "/", "5"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "15"}]]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "5"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "15"}]]}], "+", 
    RowBox[{"15", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "15"}]]}], "+", 
    RowBox[{"18", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "5"}]]}], "+", 
    RowBox[{"18", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]]}], "+", 
    RowBox[{"22", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "15"}]]}], "+", 
    RowBox[{"22", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "5"}]]}], "+", 
    RowBox[{"26", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "/", "15"}]]}], "+", 
    RowBox[{"26", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "15"}]]}], "+", 
    RowBox[{"31", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"32", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "15"}]]}], "+", 
    RowBox[{"38", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "15"}]]}], "+", 
    RowBox[{"38", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "5"}]]}], "+", 
    RowBox[{"44", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "/", "15"}]]}], "+", 
    RowBox[{"46", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "3"}]]}], "+", 
    RowBox[{"52", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "/", "5"}]]}], "+", 
    RowBox[{"54", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "15"}]]}], "+", 
    RowBox[{"61", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "15"}]]}], "+", 
    RowBox[{"64", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "5"}]]}], "+", 
    RowBox[{"72", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "3"}]]}], "+", 
    RowBox[{"74", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "15"}]]}], "+", 
    RowBox[{"84", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "5"}]]}], "+", 
    RowBox[{"88", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "15"}]]}], "+", 
    RowBox[{"98", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "15"}]]}], "+", 
    RowBox[{"102", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"114", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"46", "/", "15"}]]}], "+", 
    RowBox[{"119", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "15"}]]}], "+", 
    RowBox[{"132", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "5"}]]}], "+", 
    RowBox[{"138", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "15"}]]}], "+", 
    RowBox[{"152", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "3"}]]}], "+", 
    RowBox[{"160", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "5"}]]}], "+", 
    RowBox[{"176", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"52", "/", "15"}]]}], "+", 
    RowBox[{"184", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "15"}]]}], "+", 
    RowBox[{"202", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "/", "5"}]]}], "+", 
    RowBox[{"212", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]]}], "+", 
    RowBox[{"232", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"56", "/", "15"}]]}], "+", 
    RowBox[{"243", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "5"}]]}], "+", 
    RowBox[{"266", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"58", "/", "15"}]]}], "+", 
    RowBox[{"280", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "15"}]]}], "+", 
    RowBox[{"304", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"318", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "15"}]]}], "+", 
    RowBox[{"346", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "15"}]]}], "+", 
    RowBox[{"364", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "5"}]]}], "+", 
    RowBox[{"394", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"64", "/", "15"}]]}], "+", 
    RowBox[{"414", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "3"}]]}], "+", 
    RowBox[{"448", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "5"}]]}], "+", 
    RowBox[{"472", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "15"}]]}], "+", 
    RowBox[{"509", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "15"}]]}], "+", 
    RowBox[{"534", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "5"}]]}], "+", 
    RowBox[{"576", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "3"}]]}], "+", 
    RowBox[{"606", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "15"}]]}], "+", 
    RowBox[{"652", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"24", "/", "5"}]]}], "+", 
    RowBox[{"684", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "15"}]]}], "+", 
    RowBox[{"736", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "15"}]]}], "+", 
    RowBox[{"774", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{"830", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"76", "/", "15"}]]}], "+", 
    RowBox[{"872", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "15"}]]}], "+", 
    RowBox[{"934", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "5"}]]}], "+", 
    RowBox[{"982", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "15"}]]}], "+", 
    RowBox[{"1051", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "3"}]]}], "+", 
    RowBox[{"1104", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "5"}]]}], "+", 
    RowBox[{"1180", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"82", "/", "15"}]]}], "+", 
    RowBox[{"1240", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "15"}]]}], "+", 
    RowBox[{"1324", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "/", "5"}]]}], "+", 
    RowBox[{"1390", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]]}], "+", 
    RowBox[{"1482", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "15"}]]}], "+", 
    RowBox[{"1558", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "5"}]]}], "+", 
    RowBox[{"1660", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"88", "/", "15"}]]}], "+", 
    RowBox[{"1742", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "15"}]]}], "+", 
    RowBox[{"1854", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"1948", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "15"}]]}], "+", 
    RowBox[{"2070", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "15"}]]}], "+", 
    RowBox[{"2173", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "5"}]]}], "+", 
    RowBox[{"2308", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"94", "/", "15"}]]}], "+", 
    RowBox[{"2424", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "3"}]]}], "+", 
    RowBox[{"2572", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "5"}]]}], "+", 
    RowBox[{"2698", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "15"}]]}], "+", 
    RowBox[{"2862", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"98", "/", "15"}]]}], "+", 
    RowBox[{"3004", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "5"}]]}], "+", 
    RowBox[{"3182", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]]}], "+", 
    RowBox[{"3338", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "15"}]]}], "+", 
    RowBox[{"3534", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "/", "5"}]]}], "+", 
    RowBox[{"3708", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "15"}]]}], "+", 
    RowBox[{"3922", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "15"}]]}], "+", 
    RowBox[{"4112", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{"4348", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"106", "/", "15"}]]}], "+", 
    RowBox[{"4559", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "15"}]]}], "+", 
    RowBox[{"4816", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"36", "/", "5"}]]}], "+", 
    RowBox[{"5048", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "15"}]]}], "+", 
    RowBox[{"5330", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "3"}]]}], "+", 
    RowBox[{"5586", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "5"}]]}], "+", 
    RowBox[{"5894", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"112", "/", "15"}]]}], "+", 
    RowBox[{"6174", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "15"}]]}], "+", 
    RowBox[{"6512", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "5"}]]}], "+", 
    RowBox[{"6822", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "3"}]]}], "+", 
    RowBox[{"7190", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "15"}]]}], "+", 
    RowBox[{"7528", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "5"}]]}], "+", 
    RowBox[{"7930", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"118", "/", "15"}]]}], "+", 
    RowBox[{"8304", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "15"}]]}], "+", 
    RowBox[{"8742", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"9150", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "15"}]]}], "+", 
    RowBox[{"9629", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "15"}]]}], "+", 
    RowBox[{"10078", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "5"}]]}], "+", 
    RowBox[{"10598", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"124", "/", "15"}]]}], "+", 
    RowBox[{"11088", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "3"}]]}], "+", 
    RowBox[{"11656", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"42", "/", "5"}]]}], "+", 
    RowBox[{"12194", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "15"}]]}], "+", 
    RowBox[{"12812", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "15"}]]}], "+", 
    RowBox[{"13398", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "5"}]]}], "+", 
    RowBox[{"14072", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "3"}]]}], "+", 
    RowBox[{"14714", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "15"}]]}], "+", 
    RowBox[{"15446", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "5"}]]}], "+", 
    RowBox[{"16146", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "15"}]]}], "+", 
    RowBox[{"16942", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "15"}]]}], "+", 
    RowBox[{"17708", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{"18574", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"136", "/", "15"}]]}], "+", 
    RowBox[{"19406", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "15"}]]}], "+", 
    RowBox[{"20347", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"46", "/", "5"}]]}], "+", 
    RowBox[{"21256", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "15"}]]}], "+", 
    RowBox[{"22278", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "/", "3"}]]}], "+", 
    RowBox[{"23266", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "5"}]]}], "+", 
    RowBox[{"24376", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"142", "/", "15"}]]}], "+", 
    RowBox[{"25454", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "15"}]]}], "+", 
    RowBox[{"26658", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"48", "/", "5"}]]}], "+", 
    RowBox[{"27828", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "3"}]]}], "+", 
    RowBox[{"29134", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "15"}]]}], "+", 
    RowBox[{"30410", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "5"}]]}], "+", 
    RowBox[{"31824", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"148", "/", "15"}]]}], "+", 
    RowBox[{"33208", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "15"}]]}], "+", 
    RowBox[{"34742", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"36248", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "15"}]]}], "+", 
    RowBox[{"37908", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "15"}]]}], "+", 
    RowBox[{"39540", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "5"}]]}], "+", 
    RowBox[{"41340", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"154", "/", "15"}]]}], "+", 
    RowBox[{"43113", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "3"}]]}], "+", 
    RowBox[{"45060", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"52", "/", "5"}]]}], "+", 
    RowBox[{"46980", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "15"}]]}], "+", 
    RowBox[{"49088", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "15"}]]}], "+", 
    RowBox[{"51172", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "5"}]]}], "+", 
    RowBox[{"53450", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "3"}]]}], "+", 
    RowBox[{"55706", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "15"}]]}], "+", 
    RowBox[{"58170", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"54", "/", "5"}]]}], "+", 
    RowBox[{"60616", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "15"}]]}], "+", 
    RowBox[{"63278", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "15"}]]}], "+", 
    RowBox[{"65922", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{"68798", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"166", "/", "15"}]]}], "+", 
    RowBox[{"71662", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "15"}]]}], "+", 
    RowBox[{"74768", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"56", "/", "5"}]]}], "+", 
    RowBox[{"77862", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "15"}]]}], "+", 
    RowBox[{"81216", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "/", "3"}]]}], "+", 
    RowBox[{"84564", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "5"}]]}], "+", 
    RowBox[{"88182", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"172", "/", "15"}]]}], "+", 
    RowBox[{"91797", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "15"}]]}], "+", 
    RowBox[{"95700", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"58", "/", "5"}]]}], "+", 
    RowBox[{"99608", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "3"}]]}], "+", 
    RowBox[{"103816", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"176", "/", "15"}]]}], "+", 
    RowBox[{"108032", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "5"}]]}], "+", 
    RowBox[{"112570", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"178", "/", "15"}]]}], "+", 
    RowBox[{"117124", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "15"}]]}], "+", 
    RowBox[{"122012", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"126920", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "15"}]]}], "+", 
    RowBox[{"132188", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"182", "/", "15"}]]}], "+", 
    RowBox[{"137484", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "5"}]]}], "+", 
    RowBox[{"143156", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"184", "/", "15"}]]}], "+", 
    RowBox[{"148862", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "3"}]]}], "+", 
    RowBox[{"154970", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "5"}]]}], "+", 
    RowBox[{"161122", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "15"}]]}], "+", 
    RowBox[{"167692", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"188", "/", "15"}]]}], "+", 
    RowBox[{"174316", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "5"}]]}], "+", 
    RowBox[{"181386", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "3"}]]}], "+", 
    RowBox[{"188522", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "15"}]]}], "+", 
    RowBox[{"196125", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"64", "/", "5"}]]}], "+", 
    RowBox[{"203802", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "15"}]]}], "+", 
    RowBox[{"211978", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"194", "/", "15"}]]}], "+", 
    RowBox[{"220242", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{"229028", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"196", "/", "15"}]]}], "+", 
    RowBox[{"237914", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "15"}]]}], "+", 
    RowBox[{"247356", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"66", "/", "5"}]]}], "+", 
    RowBox[{"256914", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "15"}]]}], "+", 
    RowBox[{"267056", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"40", "/", "3"}]]}], "+", 
    RowBox[{"277326", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "5"}]]}], "+", 
    RowBox[{"288218", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"202", "/", "15"}]]}], "+", 
    RowBox[{"299258", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "15"}]]}], "+", 
    RowBox[{"310948", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "5"}]]}], "+", 
    RowBox[{"322804", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "3"}]]}], "+", 
    RowBox[{"335352", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"206", "/", "15"}]]}], "+", 
    RowBox[{"348088", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "5"}]]}], "+", 
    RowBox[{"361550", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"208", "/", "15"}]]}], "+", 
    RowBox[{"375216", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "15"}]]}], "+", 
    RowBox[{"389658", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"404330", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "15"}]]}], "+", 
    RowBox[{"419813", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"212", "/", "15"}]]}], "+", 
    RowBox[{"435550", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "5"}]]}], "+", 
    RowBox[{"452150", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"214", "/", "15"}]]}], "+", 
    RowBox[{"469032", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "3"}]]}], "+", 
    RowBox[{"486820", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"72", "/", "5"}]]}], "+", 
    RowBox[{"504918", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "15"}]]}], "+", 
    RowBox[{"523978", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"218", "/", "15"}]]}], "+", 
    RowBox[{"543382", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "5"}]]}], "+", 
    RowBox[{"563796", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "3"}]]}], "+", 
    RowBox[{"584584", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "15"}]]}], "+", 
    RowBox[{"606446", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "5"}]]}], "+", 
    RowBox[{"628720", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "15"}]]}], "+", 
    RowBox[{"652124", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"224", "/", "15"}]]}], "+", 
    RowBox[{"675974", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{"701024", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"226", "/", "15"}]]}], "+", 
    RowBox[{"726566", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "15"}]]}], "+", 
    RowBox[{"753368", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"76", "/", "5"}]]}], "+", 
    RowBox[{"780702", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "15"}]]}], "+", 
    RowBox[{"809374", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"46", "/", "3"}]]}], "+", 
    RowBox[{"838630", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "5"}]]}], "+", 
    RowBox[{"869292", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"232", "/", "15"}]]}], "+", 
    RowBox[{"900585", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "15"}]]}], "+", 
    RowBox[{"933372", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"78", "/", "5"}]]}], "+", 
    RowBox[{"966846", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "3"}]]}], "+", 
    RowBox[{"1001890", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"236", "/", "15"}]]}], "+", 
    RowBox[{"1037676", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "5"}]]}], "+", 
    RowBox[{"1075130", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"238", "/", "15"}]]}], "+", 
    RowBox[{"1113390", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "15"}]]}], "+", 
    RowBox[{"1153404", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"1194288", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "15"}]]}], "+", 
    RowBox[{"1237032", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"242", "/", "15"}]]}], "+", 
    RowBox[{"1280718", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "5"}]]}], "+", 
    RowBox[{"1326362", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"244", "/", "15"}]]}], "+", 
    RowBox[{"1373022", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "3"}]]}], "+", 
    RowBox[{"1421756", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"82", "/", "5"}]]}], "+", 
    RowBox[{"1471590", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "15"}]]}], "+", 
    RowBox[{"1523608", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"248", "/", "15"}]]}], "+", 
    RowBox[{"1576808", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "5"}]]}], "+", 
    RowBox[{"1632322", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"50", "/", "3"}]]}], "+", 
    RowBox[{"1689112", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "15"}]]}], "+", 
    RowBox[{"1748340", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"84", "/", "5"}]]}], "+", 
    RowBox[{"1808938", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "15"}]]}], "+", 
    RowBox[{"1872118", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"254", "/", "15"}]]}], "+", 
    RowBox[{"1936775", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{"2004152", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"256", "/", "15"}]]}], "+", 
    RowBox[{"2073112", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "15"}]]}], "+", 
    RowBox[{"2144952", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "5"}]]}], "+", 
    RowBox[{"2218498", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "15"}]]}], "+", 
    RowBox[{"2295076", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"52", "/", "3"}]]}], "+", 
    RowBox[{"2373482", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "5"}]]}], "+", 
    RowBox[{"2455098", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"262", "/", "15"}]]}], "+", 
    RowBox[{"2538680", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "15"}]]}], "+", 
    RowBox[{"2625642", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"88", "/", "5"}]]}], "+", 
    RowBox[{"2714706", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "3"}]]}], "+", 
    RowBox[{"2807352", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"266", "/", "15"}]]}], "+", 
    RowBox[{"2902252", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "5"}]]}], "+", 
    RowBox[{"3000924", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"268", "/", "15"}]]}], "+", 
    RowBox[{"3102008", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "15"}]]}], "+", 
    RowBox[{"3207084", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"3314744", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "15"}]]}], "+", 
    RowBox[{"3426610", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"272", "/", "15"}]]}], "+", 
    RowBox[{"3541238", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "5"}]]}], "+", 
    RowBox[{"3660314", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"274", "/", "15"}]]}], "+", 
    RowBox[{"3782348", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "3"}]]}], "+", 
    RowBox[{"3909068", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "5"}]]}], "+", 
    RowBox[{"4038946", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "15"}]]}], "+", 
    RowBox[{"4173779", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"278", "/", "15"}]]}], "+", 
    RowBox[{"4311990", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "5"}]]}], "+", 
    RowBox[{"4455424", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"56", "/", "3"}]]}], "+", 
    RowBox[{"4602458", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "15"}]]}], "+", 
    RowBox[{"4755016", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"94", "/", "5"}]]}], "+", 
    RowBox[{"4911422", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "15"}]]}], "+", 
    RowBox[{"5073646", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"284", "/", "15"}]]}], "+", 
    RowBox[{"5239972", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{"5412448", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"286", "/", "15"}]]}], "+", 
    RowBox[{"5589304", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "15"}]]}], "+", 
    RowBox[{"5772640", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"96", "/", "5"}]]}], "+", 
    RowBox[{"5960640", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "15"}]]}], "+", 
    RowBox[{"6155490", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"58", "/", "3"}]]}], "+", 
    RowBox[{"6355314", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "5"}]]}], "+", 
    RowBox[{"6562354", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"292", "/", "15"}]]}], "+", 
    RowBox[{"6774688", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "15"}]]}], "+", 
    RowBox[{"6994648", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"98", "/", "5"}]]}], "+", 
    RowBox[{"7220250", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "3"}]]}], "+", 
    RowBox[{"7453888", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"296", "/", "15"}]]}], "+", 
    RowBox[{"7693526", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "5"}]]}], "+", 
    RowBox[{"7941652", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"298", "/", "15"}]]}], "+", 
    RowBox[{"8196168", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "15"}]]}], "+", 
    RowBox[{"8459626", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"8729880", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "15"}]]}], "+", 
    RowBox[{"9009575", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"302", "/", "15"}]]}], "+", 
    RowBox[{"9296502", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "5"}]]}], "+", 
    RowBox[{"9593378", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"304", "/", "15"}]]}], "+", 
    RowBox[{"9897936", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "3"}]]}], "+", 
    RowBox[{"10212998", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"102", "/", "5"}]]}], "+", 
    RowBox[{"10536228", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "15"}]]}], "+", 
    RowBox[{"10870526", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"308", "/", "15"}]]}], "+", 
    RowBox[{"11213498", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "5"}]]}], "+", 
    RowBox[{"11568152", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "3"}]]}], "+", 
    RowBox[{"11932024", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "15"}]]}], "+", 
    RowBox[{"12308204", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "5"}]]}], "+", 
    RowBox[{"12694164", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "15"}]]}], "+", 
    RowBox[{"13093114", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"314", "/", "15"}]]}], "+", 
    RowBox[{"13502454", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{"13925474", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"316", "/", "15"}]]}], "+", 
    RowBox[{"14359516", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "15"}]]}], "+", 
    RowBox[{"14807994", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"106", "/", "5"}]]}], "+", 
    RowBox[{"15268170", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "15"}]]}], "+", 
    RowBox[{"15743550", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"64", "/", "3"}]]}], "+", 
    RowBox[{"16231332", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "5"}]]}], "+", 
    RowBox[{"16735156", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"322", "/", "15"}]]}], "+", 
    RowBox[{"17252136", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "15"}]]}], "+", 
    RowBox[{"17786008", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"108", "/", "5"}]]}], "+", 
    RowBox[{"18333824", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "3"}]]}], "+", 
    RowBox[{"18899456", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"326", "/", "15"}]]}], "+", 
    RowBox[{"19479871", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "5"}]]}], "+", 
    RowBox[{"20079048", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"328", "/", "15"}]]}], "+", 
    RowBox[{"20693886", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "15"}]]}], "+", 
    RowBox[{"21328506", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"21979722", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "15"}]]}], "+", 
    RowBox[{"22651768", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"332", "/", "15"}]]}], "+", 
    RowBox[{"23341386", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "5"}]]}], "+", 
    RowBox[{"24052964", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"334", "/", "15"}]]}], "+", 
    RowBox[{"24783152", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "3"}]]}], "+", 
    RowBox[{"25536464", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"112", "/", "5"}]]}], "+", 
    RowBox[{"26309470", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "15"}]]}], "+", 
    RowBox[{"27106850", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"338", "/", "15"}]]}], "+", 
    RowBox[{"27925080", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "5"}]]}], "+", 
    RowBox[{"28768968", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "3"}]]}], "+", 
    RowBox[{"29634914", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "15"}]]}], "+", 
    RowBox[{"30527896", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"114", "/", "5"}]]}], "+", 
    RowBox[{"31444224", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "15"}]]}], "+", 
    RowBox[{"32389010", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"344", "/", "15"}]]}], "+", 
    RowBox[{"33358482", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{"34357938", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"346", "/", "15"}]]}], "+", 
    RowBox[{"35383506", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "15"}]]}], "+", 
    RowBox[{"36440630", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "5"}]]}], "+", 
    RowBox[{"37525356", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "15"}]]}], "+", 
    RowBox[{"38643324", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"70", "/", "3"}]]}], "+", 
    RowBox[{"39790476", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "5"}]]}], "+", 
    RowBox[{"40972610", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"352", "/", "15"}]]}], "+", 
    RowBox[{"42185581", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "15"}]]}], "+", 
    RowBox[{"43435394", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"118", "/", "5"}]]}], "+", 
    RowBox[{"44717798", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "3"}]]}], "+", 
    RowBox[{"46038966", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"356", "/", "15"}]]}], "+", 
    RowBox[{"47394562", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "5"}]]}], "+", 
    RowBox[{"48790972", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"358", "/", "15"}]]}], "+", 
    RowBox[{"50223756", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "15"}]]}], "+", 
    RowBox[{"51699480", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"53213610", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "15"}]]}], "+", 
    RowBox[{"54772944", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"362", "/", "15"}]]}], "+", 
    RowBox[{"56372838", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "5"}]]}], "+", 
    RowBox[{"58020284", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"364", "/", "15"}]]}], "+", 
    RowBox[{"59710542", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "3"}]]}], "+", 
    RowBox[{"61450850", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "5"}]]}], "+", 
    RowBox[{"63236356", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "15"}]]}], "+", 
    RowBox[{"65074502", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"368", "/", "15"}]]}], "+", 
    RowBox[{"66960338", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "5"}]]}], "+", 
    RowBox[{"68901570", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "3"}]]}], "+", 
    RowBox[{"70893134", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "15"}]]}], "+", 
    RowBox[{"72942948", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"124", "/", "5"}]]}], "+", 
    RowBox[{"75045856", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "15"}]]}], "+", 
    RowBox[{"77210052", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"374", "/", "15"}]]}], "+", 
    RowBox[{"79430260", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "25"]}], "+", 
    RowBox[{"81714908", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"376", "/", "15"}]]}], "+", 
    RowBox[{"84058620", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "15"}]]}], "+", 
    RowBox[{"86470122", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"126", "/", "5"}]]}], "+", 
    RowBox[{"88943912", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "15"}]]}], "+", 
    RowBox[{"91488967", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"76", "/", "3"}]]}], "+", 
    RowBox[{"94099688", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "5"}]]}], "+", 
    RowBox[{"96785360", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"382", "/", "15"}]]}], "+", 
    RowBox[{"99540260", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "15"}]]}], "+", 
    RowBox[{"102373944", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "5"}]]}], "+", 
    RowBox[{"105280588", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "3"}]]}], "+", 
    RowBox[{"108270072", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"386", "/", "15"}]]}], "+", 
    RowBox[{"111336454", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "5"}]]}], "+", 
    RowBox[{"114489898", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"388", "/", "15"}]]}], "+", 
    RowBox[{"117724358", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "15"}]]}], "+", 
    RowBox[{"121050348", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{"124461698", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "15"}]]}], "+", 
    RowBox[{"127969232", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"392", "/", "15"}]]}], "+", 
    RowBox[{"131566670", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "5"}]]}], "+", 
    RowBox[{"135265210", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"394", "/", "15"}]]}], "+", 
    RowBox[{"139058448", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "3"}]]}], "+", 
    RowBox[{"142957906", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"132", "/", "5"}]]}], "+", 
    RowBox[{"146957078", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "15"}]]}], "+", 
    RowBox[{"151067880", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"398", "/", "15"}]]}], "+", 
    RowBox[{"155283684", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "5"}]]}], "+", 
    RowBox[{"159616752", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"80", "/", "3"}]]}], "+", 
    RowBox[{"164060352", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "15"}]]}], "+", 
    RowBox[{"168627168", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "5"}]]}], "+", 
    RowBox[{"173310342", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "15"}]]}], "+", 
    RowBox[{"178122928", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"404", "/", "15"}]]}], "+", 
    RowBox[{"183057970", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "27"]}], "+", 
    RowBox[{"188128970", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"406", "/", "15"}]]}], "+", 
    RowBox[{"193328842", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "15"}]]}], "+", 
    RowBox[{"198671489", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"136", "/", "5"}]]}], "+", 
    RowBox[{"204149726", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "15"}]]}], "+", 
    RowBox[{"209777930", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"82", "/", "3"}]]}], "+", 
    RowBox[{"215548790", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "5"}]]}], "+", 
    RowBox[{"221477110", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"412", "/", "15"}]]}], "+", 
    RowBox[{"227555488", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "15"}]]}], "+", 
    RowBox[{"233799226", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"138", "/", "5"}]]}], "+", 
    RowBox[{"240200802", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "3"}]]}], "+", 
    RowBox[{"246775976", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"416", "/", "15"}]]}], "+", 
    RowBox[{"253517130", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "5"}]]}], "+", 
    RowBox[{"260440560", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"418", "/", "15"}]]}], "+", 
    RowBox[{"267538530", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "15"}]]}], "+", 
    RowBox[{"274827828", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"282300624", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "15"}]]}], "+", 
    RowBox[{"289974278", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"422", "/", "15"}]]}], "+", 
    RowBox[{"297840846", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "5"}]]}], "+", 
    RowBox[{"305918210", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"424", "/", "15"}]]}], "+", 
    RowBox[{"314198340", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "3"}]]}], "+", 
    RowBox[{"322699728", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"142", "/", "5"}]]}], "+", 
    RowBox[{"331414236", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "15"}]]}], "+", 
    RowBox[{"340360910", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"428", "/", "15"}]]}], "+", 
    RowBox[{"349531538", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "5"}]]}], "+", 
    RowBox[{"358945810", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "3"}]]}], "+", 
    RowBox[{"368595414", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "15"}]]}], "+", 
    RowBox[{"378500636", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"144", "/", "5"}]]}], "+", 
    RowBox[{"388653092", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "15"}]]}], "+", 
    RowBox[{"399073762", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"434", "/", "15"}]]}], "+", 
    RowBox[{"409754162", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{"420715912", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"436", "/", "15"}]]}], "+", 
    RowBox[{"431950471", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "15"}]]}], "+", 
    RowBox[{"443480188", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "5"}]]}], "+", 
    RowBox[{"455296438", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "15"}]]}], "+", 
    RowBox[{"467422254", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"88", "/", "3"}]]}], "+", 
    RowBox[{"479848962", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "5"}]]}], "+", 
    RowBox[{"492600376", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"442", "/", "15"}]]}], "+", 
    RowBox[{"505667746", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "15"}]]}], "+", 
    RowBox[{"519075620", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"148", "/", "5"}]]}], "+", 
    RowBox[{"532815210", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "3"}]]}], "+", 
    RowBox[{"546911894", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"446", "/", "15"}]]}], "+", 
    RowBox[{"561356824", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "5"}]]}], "+", 
    RowBox[{"576176168", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"448", "/", "15"}]]}], "+", 
    RowBox[{"591361046", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "15"}]]}], "+", 
    RowBox[{"606938516", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"622899654", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "15"}]]}], "+", 
    RowBox[{"639272354", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"452", "/", "15"}]]}], "+", 
    RowBox[{"656047686", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "5"}]]}], "+", 
    RowBox[{"673254490", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"454", "/", "15"}]]}], "+", 
    RowBox[{"690883812", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "3"}]]}], "+", 
    RowBox[{"708965384", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "5"}]]}], "+", 
    RowBox[{"727490264", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "15"}]]}], "+", 
    RowBox[{"746489200", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"458", "/", "15"}]]}], "+", 
    RowBox[{"765953234", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "5"}]]}], "+", 
    RowBox[{"785914074", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "3"}]]}], "+", 
    RowBox[{"806362802", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "15"}]]}], "+", 
    RowBox[{"827332204", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"154", "/", "5"}]]}], "+", 
    RowBox[{"848813368", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "15"}]]}], "+", 
    RowBox[{"870840114", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"464", "/", "15"}]]}], "+", 
    RowBox[{"893403588", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "31"]}], "+", 
    RowBox[{"916538760", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"466", "/", "15"}]]}], "+", 
    RowBox[{"940236811", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "15"}]]}], "+", 
    RowBox[{"964533814", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"156", "/", "5"}]]}], "+", 
    RowBox[{"989421042", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "15"}]]}], "+", 
    RowBox[{"1014935790", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"94", "/", "3"}]]}], "+", 
    RowBox[{"1041069398", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "5"}]]}], "+", 
    RowBox[{"1067860346", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"472", "/", "15"}]]}], "+", 
    RowBox[{"1095300086", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "15"}]]}], "+", 
    RowBox[{"1123428410", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "5"}]]}], "+", 
    RowBox[{"1152236868", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "3"}]]}], "+", 
    RowBox[{"1181766522", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"476", "/", "15"}]]}], "+", 
    RowBox[{"1212009070", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "5"}]]}], "+", 
    RowBox[{"1243006974", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"478", "/", "15"}]]}], "+", 
    RowBox[{"1274752068", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "15"}]]}], "+", 
    RowBox[{"1307288172", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"1340607304", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "15"}]]}], "+", 
    RowBox[{"1374754784", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"482", "/", "15"}]]}], "+", 
    RowBox[{"1409722810", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "5"}]]}], "+", 
    RowBox[{"1445558146", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"484", "/", "15"}]]}], "+", 
    RowBox[{"1482253228", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "3"}]]}], "+", 
    RowBox[{"1519856422", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"162", "/", "5"}]]}], "+", 
    RowBox[{"1558360380", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "15"}]]}], "+", 
    RowBox[{"1597815026", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"488", "/", "15"}]]}], "+", 
    RowBox[{"1638213292", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "5"}]]}], "+", 
    RowBox[{"1679606820", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"98", "/", "3"}]]}], "+", 
    RowBox[{"1721988804", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "15"}]]}], "+", 
    RowBox[{"1765412556", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "5"}]]}], "+", 
    RowBox[{"1809871610", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "15"}]]}], "+", 
    RowBox[{"1855421104", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"494", "/", "15"}]]}], "+", 
    RowBox[{"1902054894", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", "33"]}], "+", 
    RowBox[{"1949829912", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"496", "/", "15"}]]}], "+", 
    RowBox[{"1998740412", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "15"}]]}], "+", 
    RowBox[{"2048845275", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"166", "/", "5"}]]}], "+", 
    RowBox[{"2100139146", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "15"}]]}], "+", 
    RowBox[{"2152682824", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"100", "/", "3"}]]}], "+", 
    RowBox[{"2206471416", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "5"}]]}], "+", 
    RowBox[{"2261567812", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"502", "/", "15"}]]}], "+", 
    RowBox[{"2317967572", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "15"}]]}], "+", 
    RowBox[{"2375735654", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"168", "/", "5"}]]}], "+", 
    RowBox[{"2434868144", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "3"}]]}], "+", 
    RowBox[{"2495432238", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"506", "/", "15"}]]}], "+", 
    RowBox[{"2557424556", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "5"}]]}], "+", 
    RowBox[{"2620914500", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"508", "/", "15"}]]}], "+", 
    RowBox[{"2685899306", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"509", "/", "15"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "34"],
     SeriesData[$CellContext`q, 0, {}, 0, 4080, 120],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 3 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 5 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 8 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 7 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 10 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 10 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 12 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 12 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 14 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 15 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 18 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 18 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 22 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 22 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 26 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 26 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 31 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 32 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 38 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 38 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 44 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 46 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 52 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 54 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 61 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 64 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 72 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 74 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 84 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 88 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 98 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 102 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 114 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 119 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 132 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 138 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 152 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 160 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 176 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 184 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 202 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 212 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 232 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 243 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 266 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 280 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 304 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 318 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 346 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 364 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 394 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 414 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 448 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 472 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 509 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 534 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 576 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 606 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 652 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 684 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 736 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 774 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 830 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 872 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 934 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 982 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 1051 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 1104 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 1180 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 1240 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 1324 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 1390 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 1482 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 1558 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 1660 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 1742 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 1854 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 1948 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 2070 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 2173 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 2308 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 2424 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 2572 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 2698 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 2862 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 3004 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 3182 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 3338 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 3534 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 3708 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 3922 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 4112 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 4348 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 4559 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 4816 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 5048 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 5330 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 5586 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 5894 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 6174 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 6512 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 6822 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 7190 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 7528 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 7930 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 8304 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 8742 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 9150 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 9629 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 10078 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 10598 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 11088 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 11656 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 12194 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 12812 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 13398 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 14072 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 14714 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 15446 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 16146 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 16942 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 17708 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 18574 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 19406 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 20347 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 21256 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 22278 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 23266 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 24376 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 25454 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 26658 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 27828 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 29134 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 30410 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 31824 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 33208 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 34742 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 36248 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 37908 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 39540 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 41340 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 43113 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 45060 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 46980 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 49088 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 51172 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 53450 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 55706 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 58170 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 60616 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 63278 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 65922 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 68798 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 71662 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 74768 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 77862 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 81216 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 84564 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 88182 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 91797 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 95700 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 99608 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 103816 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 108032 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 112570 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 117124 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 122012 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 126920 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 132188 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 137484 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 143156 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 148862 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 154970 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 161122 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 167692 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 174316 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 181386 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 188522 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 196125 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 203802 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 211978 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 220242 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 229028 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 237914 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 247356 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 256914 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 267056 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 277326 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 288218 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 299258 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 310948 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 322804 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 335352 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 348088 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 361550 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 375216 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 389658 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 404330 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 419813 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 435550 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 452150 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 469032 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 486820 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 504918 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 523978 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 543382 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 563796 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 584584 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 606446 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 628720 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 652124 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 675974 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 701024 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 726566 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 753368 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 780702 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 809374 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 838630 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 869292 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 900585 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 933372 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 966846 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 1001890 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 1037676 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 1075130 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 1113390 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 1153404 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 1194288 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 1237032 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 1280718 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 1326362 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 1373022 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 1421756 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 1471590 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 1523608 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 1576808 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 1632322 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 1689112 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 1748340 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 1808938 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 1872118 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 1936775 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 2004152 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 2073112 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 2144952 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 2218498 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 2295076 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 2373482 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 2455098 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 2538680 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 2625642 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 2714706 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 2807352 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 2902252 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 3000924 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 3102008 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 3207084 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 3314744 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 3426610 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 3541238 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 3660314 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 3782348 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 3909068 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 4038946 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 4173779 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 4311990 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 4455424 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 4602458 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 4755016 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 4911422 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 5073646 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 5239972 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 5412448 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 5589304 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 5772640 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 5960640 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 6155490 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 6355314 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 6562354 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 6774688 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 6994648 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 7220250 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 7453888 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 7693526 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 7941652 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 8196168 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 8459626 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 8729880 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 9009575 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 9296502 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 9593378 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 9897936 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 10212998 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 10536228 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 10870526 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 11213498 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 11568152 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 11932024 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 12308204 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 12694164 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 13093114 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 13502454 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 13925474 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 14359516 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 14807994 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 15268170 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 15743550 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 16231332 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 16735156 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 17252136 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 17786008 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 18333824 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 18899456 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 19479871 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 20079048 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 20693886 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 21328506 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 21979722 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 22651768 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 23341386 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 24052964 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 24783152 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 25536464 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 26309470 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 27106850 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 27925080 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 28768968 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 29634914 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 30527896 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 31444224 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 32389010 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 33358482 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 34357938 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 35383506 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 36440630 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 37525356 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 38643324 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 39790476 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 40972610 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 42185581 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 43435394 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 44717798 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 46038966 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 47394562 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 48790972 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 50223756 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 51699480 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 53213610 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 54772944 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 56372838 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 58020284 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 59710542 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 61450850 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 63236356 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 65074502 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 66960338 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 68901570 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 70893134 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 72942948 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 75045856 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 77210052 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 79430260 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 81714908 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 84058620 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 86470122 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 88943912 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 91488967 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 94099688 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 96785360 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 99540260 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 102373944 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 105280588 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 108270072 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 111336454 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 114489898 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 117724358 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 121050348 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 124461698 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 127969232 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 131566670 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 135265210 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 139058448 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 142957906 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 146957078 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 151067880 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 155283684 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 159616752 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 164060352 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 168627168 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 173310342 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 178122928 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 183057970 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 188128970 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 193328842 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 198671489 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 204149726 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 209777930 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 215548790 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 221477110 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 227555488 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 233799226 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 240200802 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 246775976 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 253517130 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 260440560 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 267538530 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 274827828 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 282300624 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 289974278 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 297840846 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 305918210 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 314198340 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 322699728 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 331414236 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 340360910 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 349531538 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 358945810 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 368595414 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 378500636 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 388653092 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 399073762 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 409754162 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 420715912 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 431950471 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 443480188 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 455296438 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 467422254 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 479848962 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 492600376 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 505667746 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 519075620 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 532815210 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 546911894 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 561356824 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 576176168 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 591361046 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 606938516 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 622899654 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 639272354 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 656047686 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 673254490 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 690883812 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 708965384 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 727490264 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 746489200 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 765953234 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 785914074 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 806362802 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 827332204 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 848813368 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 870840114 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 893403588 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 916538760 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 940236811 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 964533814 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 989421042 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 1014935790 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 1041069398 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 1067860346 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 1095300086 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 1123428410 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 1152236868 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 1181766522 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 1212009070 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 1243006974 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 1274752068 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 1307288172 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 1340607304 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 1374754784 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 1409722810 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 1445558146 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 1482253228 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 1519856422 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 1558360380 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 1597815026 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 1638213292 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 1679606820 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 1721988804 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 1765412556 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 1809871610 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 1855421104 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 1902054894 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 1949829912 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 1998740412 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 2048845275 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 2100139146 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 2152682824 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 2206471416 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 2261567812 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 2317967572 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 2375735654 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 2434868144 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 2495432238 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 2557424556 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 2620914500 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 2685899306 
     Subscript[$CellContext`\[Chi], 1]}, 0, 4080, 120],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557203889045043*^9, 3.5572038962062063`*^9}}],

Cell["\<\
\\chi _6+q^{2/15} \\chi _{10}+\\sqrt[5]{q} \\chi _{15}+2 q^{4/15} \\chi \
_2+\\sqrt[3]{q} \\chi _4+2 q^{2/5} \\chi _9+2
   q^{7/15} \\chi _{11}+3 q^{8/15} \\chi _{13}+2 q^{3/5} \\chi _3+4 q^{2/3} \
\\chi _5+4 q^{11/15} \\chi _7+5 q^{4/5}
   \\chi _{12}+4 q^{13/15} \\chi _{14}+6 q^{14/15} \\chi _1+6 q \\chi _6+8 \
q^{16/15} \\chi _8+7 q^{17/15} \\chi
   _{10}+10 q^{6/5} \\chi _{15}+10 q^{19/15} \\chi _2+12 q^{4/3} \\chi _4+12 \
q^{7/5} \\chi _9+14 q^{22/15} \\chi
   _{11}+15 q^{23/15} \\chi _{13}+18 q^{8/5} \\chi _3+18 q^{5/3} \\chi _5+22 \
q^{26/15} \\chi _7+22 q^{9/5} \\chi
   _{12}+26 q^{28/15} \\chi _{14}+26 q^{29/15} \\chi _1+31 q^2 \\chi _6+32 \
q^{31/15} \\chi _8+38 q^{32/15} \\chi
   _{10}+38 q^{11/5} \\chi _{15}+44 q^{34/15} \\chi _2+46 q^{7/3} \\chi _4+52 \
q^{12/5} \\chi _9+54 q^{37/15} \\chi
   _{11}+61 q^{38/15} \\chi _{13}+64 q^{13/5} \\chi _3+72 q^{8/3} \\chi _5+74 \
q^{41/15} \\chi _7+84 q^{14/5} \\chi
   _{12}+88 q^{43/15} \\chi _{14}+98 q^{44/15} \\chi _1+102 q^3 \\chi _6+114 \
q^{46/15} \\chi _8+119 q^{47/15} \\chi
   _{10}+132 q^{16/5} \\chi _{15}+138 q^{49/15} \\chi _2+152 q^{10/3} \\chi \
_4+160 q^{17/5} \\chi _9+176 q^{52/15}
   \\chi _{11}+184 q^{53/15} \\chi _{13}+202 q^{18/5} \\chi _3+212 q^{11/3} \
\\chi _5+232 q^{56/15} \\chi _7+243
   q^{19/5} \\chi _{12}+266 q^{58/15} \\chi _{14}+280 q^{59/15} \\chi _1+304 \
q^4 \\chi _6+318 q^{61/15} \\chi _8+346
   q^{62/15} \\chi _{10}+364 q^{21/5} \\chi _{15}+394 q^{64/15} \\chi _2+414 \
q^{13/3} \\chi _4+448 q^{22/5} \\chi
   _9+472 q^{67/15} \\chi _{11}+509 q^{68/15} \\chi _{13}+534 q^{23/5} \\chi \
_3+576 q^{14/3} \\chi _5+606 q^{71/15}
   \\chi _7+652 q^{24/5} \\chi _{12}+684 q^{73/15} \\chi _{14}+736 q^{74/15} \
\\chi _1+774 q^5 \\chi _6+830 q^{76/15}
   \\chi _8+872 q^{77/15} \\chi _{10}+934 q^{26/5} \\chi _{15}+982 q^{79/15} \
\\chi _2+1051 q^{16/3} \\chi _4+1104
   q^{27/5} \\chi _9+1180 q^{82/15} \\chi _{11}+1240 q^{83/15} \\chi \
_{13}+1324 q^{28/5} \\chi _3+1390 q^{17/3} \\chi
   _5+1482 q^{86/15} \\chi _7+1558 q^{29/5} \\chi _{12}+1660 q^{88/15} \\chi \
_{14}+1742 q^{89/15} \\chi _1+1854 q^6
   \\chi _6+1948 q^{91/15} \\chi _8+2070 q^{92/15} \\chi _{10}+2173 q^{31/5} \
\\chi _{15}+2308 q^{94/15} \\chi _2+2424
   q^{19/3} \\chi _4+2572 q^{32/5} \\chi _9+2698 q^{97/15} \\chi _{11}+2862 \
q^{98/15} \\chi _{13}+3004 q^{33/5} \\chi
   _3+3182 q^{20/3} \\chi _5+3338 q^{101/15} \\chi _7+3534 q^{34/5} \\chi \
_{12}+3708 q^{103/15} \\chi _{14}+3922
   q^{104/15} \\chi _1+4112 q^7 \\chi _6+4348 q^{106/15} \\chi _8+4559 \
q^{107/15} \\chi _{10}+4816 q^{36/5} \\chi
   _{15}+5048 q^{109/15} \\chi _2+5330 q^{22/3} \\chi _4+5586 q^{37/5} \\chi \
_9+5894 q^{112/15} \\chi _{11}+6174
   q^{113/15} \\chi _{13}+6512 q^{38/5} \\chi _3+6822 q^{23/3} \\chi _5+7190 \
q^{116/15} \\chi _7+7528 q^{39/5} \\chi
   _{12}+7930 q^{118/15} \\chi _{14}+8304 q^{119/15} \\chi _1+8742 q^8 \\chi \
_6+9150 q^{121/15} \\chi _8+9629
   q^{122/15} \\chi _{10}+10078 q^{41/5} \\chi _{15}+10598 q^{124/15} \\chi \
_2+11088 q^{25/3} \\chi _4+11656
   q^{42/5} \\chi _9+12194 q^{127/15} \\chi _{11}+12812 q^{128/15} \\chi \
_{13}+13398 q^{43/5} \\chi _3+14072
   q^{26/3} \\chi _5+14714 q^{131/15} \\chi _7+15446 q^{44/5} \\chi \
_{12}+16146 q^{133/15} \\chi _{14}+16942
   q^{134/15} \\chi _1+17708 q^9 \\chi _6+18574 q^{136/15} \\chi _8+19406 \
q^{137/15} \\chi _{10}+20347 q^{46/5} \\chi
   _{15}+21256 q^{139/15} \\chi _2+22278 q^{28/3} \\chi _4+23266 q^{47/5} \
\\chi _9+24376 q^{142/15} \\chi
   _{11}+25454 q^{143/15} \\chi _{13}+26658 q^{48/5} \\chi _3+27828 q^{29/3} \
\\chi _5+29134 q^{146/15} \\chi
   _7+30410 q^{49/5} \\chi _{12}+31824 q^{148/15} \\chi _{14}+33208 \
q^{149/15} \\chi _1+34742 q^{10} \\chi _6+36248
   q^{151/15} \\chi _8+37908 q^{152/15} \\chi _{10}+39540 q^{51/5} \\chi \
_{15}+41340 q^{154/15} \\chi _2+43113
   q^{31/3} \\chi _4+45060 q^{52/5} \\chi _9+46980 q^{157/15} \\chi \
_{11}+49088 q^{158/15} \\chi _{13}+51172
   q^{53/5} \\chi _3+53450 q^{32/3} \\chi _5+55706 q^{161/15} \\chi _7+58170 \
q^{54/5} \\chi _{12}+60616 q^{163/15}
   \\chi _{14}+63278 q^{164/15} \\chi _1+65922 q^{11} \\chi _6+68798 \
q^{166/15} \\chi _8+71662 q^{167/15} \\chi
   _{10}+74768 q^{56/5} \\chi _{15}+77862 q^{169/15} \\chi _2+81216 q^{34/3} \
\\chi _4+84564 q^{57/5} \\chi _9+88182
   q^{172/15} \\chi _{11}+91797 q^{173/15} \\chi _{13}+95700 q^{58/5} \\chi \
_3+99608 q^{35/3} \\chi _5+103816
   q^{176/15} \\chi _7+108032 q^{59/5} \\chi _{12}+112570 q^{178/15} \\chi \
_{14}+117124 q^{179/15} \\chi _1+122012
   q^{12} \\chi _6+126920 q^{181/15} \\chi _8+132188 q^{182/15} \\chi \
_{10}+137484 q^{61/5} \\chi _{15}+143156
   q^{184/15} \\chi _2+148862 q^{37/3} \\chi _4+154970 q^{62/5} \\chi \
_9+161122 q^{187/15} \\chi _{11}+167692
   q^{188/15} \\chi _{13}+174316 q^{63/5} \\chi _3+181386 q^{38/3} \\chi \
_5+188522 q^{191/15} \\chi _7+196125
   q^{64/5} \\chi _{12}+203802 q^{193/15} \\chi _{14}+211978 q^{194/15} \\chi \
_1+220242 q^{13} \\chi _6+229028
   q^{196/15} \\chi _8+237914 q^{197/15} \\chi _{10}+247356 q^{66/5} \\chi \
_{15}+256914 q^{199/15} \\chi _2+267056
   q^{40/3} \\chi _4+277326 q^{67/5} \\chi _9+288218 q^{202/15} \\chi \
_{11}+299258 q^{203/15} \\chi _{13}+310948
   q^{68/5} \\chi _3+322804 q^{41/3} \\chi _5+335352 q^{206/15} \\chi \
_7+348088 q^{69/5} \\chi _{12}+361550
   q^{208/15} \\chi _{14}+375216 q^{209/15} \\chi _1+389658 q^{14} \\chi \
_6+404330 q^{211/15} \\chi _8+419813
   q^{212/15} \\chi _{10}+435550 q^{71/5} \\chi _{15}+452150 q^{214/15} \\chi \
_2+469032 q^{43/3} \\chi _4+486820
   q^{72/5} \\chi _9+504918 q^{217/15} \\chi _{11}+523978 q^{218/15} \\chi \
_{13}+543382 q^{73/5} \\chi _3+563796
   q^{44/3} \\chi _5+584584 q^{221/15} \\chi _7+606446 q^{74/5} \\chi \
_{12}+628720 q^{223/15} \\chi _{14}+652124
   q^{224/15} \\chi _1+675974 q^{15} \\chi _6+701024 q^{226/15} \\chi \
_8+726566 q^{227/15} \\chi _{10}+753368
   q^{76/5} \\chi _{15}+780702 q^{229/15} \\chi _2+809374 q^{46/3} \\chi \
_4+838630 q^{77/5} \\chi _9+869292
   q^{232/15} \\chi _{11}+900585 q^{233/15} \\chi _{13}+933372 q^{78/5} \\chi \
_3+966846 q^{47/3} \\chi _5+1001890
   q^{236/15} \\chi _7+1037676 q^{79/5} \\chi _{12}+1075130 q^{238/15} \\chi \
_{14}+1113390 q^{239/15} \\chi
   _1+1153404 q^{16} \\chi _6+1194288 q^{241/15} \\chi _8+1237032 q^{242/15} \
\\chi _{10}+1280718 q^{81/5} \\chi
   _{15}+1326362 q^{244/15} \\chi _2+1373022 q^{49/3} \\chi _4+1421756 \
q^{82/5} \\chi _9+1471590 q^{247/15} \\chi
   _{11}+1523608 q^{248/15} \\chi _{13}+1576808 q^{83/5} \\chi _3+1632322 \
q^{50/3} \\chi _5+1689112 q^{251/15} \\chi
   _7+1748340 q^{84/5} \\chi _{12}+1808938 q^{253/15} \\chi _{14}+1872118 \
q^{254/15} \\chi _1+1936775 q^{17} \\chi
   _6+2004152 q^{256/15} \\chi _8+2073112 q^{257/15} \\chi _{10}+2144952 \
q^{86/5} \\chi _{15}+2218498 q^{259/15}
   \\chi _2+2295076 q^{52/3} \\chi _4+2373482 q^{87/5} \\chi _9+2455098 \
q^{262/15} \\chi _{11}+2538680 q^{263/15}
   \\chi _{13}+2625642 q^{88/5} \\chi _3+2714706 q^{53/3} \\chi _5+2807352 \
q^{266/15} \\chi _7+2902252 q^{89/5} \\chi
   _{12}+3000924 q^{268/15} \\chi _{14}+3102008 q^{269/15} \\chi _1+3207084 \
q^{18} \\chi _6+3314744 q^{271/15} \\chi
   _8+3426610 q^{272/15} \\chi _{10}+3541238 q^{91/5} \\chi _{15}+3660314 \
q^{274/15} \\chi _2+3782348 q^{55/3} \\chi
   _4+3909068 q^{92/5} \\chi _9+4038946 q^{277/15} \\chi _{11}+4173779 \
q^{278/15} \\chi _{13}+4311990 q^{93/5} \\chi
   _3+4455424 q^{56/3} \\chi _5+4602458 q^{281/15} \\chi _7+4755016 q^{94/5} \
\\chi _{12}+4911422 q^{283/15} \\chi
   _{14}+5073646 q^{284/15} \\chi _1+5239972 q^{19} \\chi _6+5412448 \
q^{286/15} \\chi _8+5589304 q^{287/15} \\chi
   _{10}+5772640 q^{96/5} \\chi _{15}+5960640 q^{289/15} \\chi _2+6155490 \
q^{58/3} \\chi _4+6355314 q^{97/5} \\chi
   _9+6562354 q^{292/15} \\chi _{11}+6774688 q^{293/15} \\chi _{13}+6994648 \
q^{98/5} \\chi _3+7220250 q^{59/3} \\chi
   _5+7453888 q^{296/15} \\chi _7+7693526 q^{99/5} \\chi _{12}+7941652 \
q^{298/15} \\chi _{14}+8196168 q^{299/15}
   \\chi _1+8459626 q^{20} \\chi _6+8729880 q^{301/15} \\chi _8+9009575 \
q^{302/15} \\chi _{10}+9296502 q^{101/5}
   \\chi _{15}+9593378 q^{304/15} \\chi _2+9897936 q^{61/3} \\chi _4+10212998 \
q^{102/5} \\chi _9+10536228 q^{307/15}
   \\chi _{11}+10870526 q^{308/15} \\chi _{13}+11213498 q^{103/5} \\chi \
_3+11568152 q^{62/3} \\chi _5+11932024
   q^{311/15} \\chi _7+12308204 q^{104/5} \\chi _{12}+12694164 q^{313/15} \
\\chi _{14}+13093114 q^{314/15} \\chi
   _1+13502454 q^{21} \\chi _6+13925474 q^{316/15} \\chi _8+14359516 \
q^{317/15} \\chi _{10}+14807994 q^{106/5} \\chi
   _{15}+15268170 q^{319/15} \\chi _2+15743550 q^{64/3} \\chi _4+16231332 \
q^{107/5} \\chi _9+16735156 q^{322/15}
   \\chi _{11}+17252136 q^{323/15} \\chi _{13}+17786008 q^{108/5} \\chi \
_3+18333824 q^{65/3} \\chi _5+18899456
   q^{326/15} \\chi _7+19479871 q^{109/5} \\chi _{12}+20079048 q^{328/15} \
\\chi _{14}+20693886 q^{329/15} \\chi
   _1+21328506 q^{22} \\chi _6+21979722 q^{331/15} \\chi _8+22651768 \
q^{332/15} \\chi _{10}+23341386 q^{111/5} \\chi
   _{15}+24052964 q^{334/15} \\chi _2+24783152 q^{67/3} \\chi _4+25536464 \
q^{112/5} \\chi _9+26309470 q^{337/15}
   \\chi _{11}+27106850 q^{338/15} \\chi _{13}+27925080 q^{113/5} \\chi \
_3+28768968 q^{68/3} \\chi _5+29634914
   q^{341/15} \\chi _7+30527896 q^{114/5} \\chi _{12}+31444224 q^{343/15} \
\\chi _{14}+32389010 q^{344/15} \\chi
   _1+33358482 q^{23} \\chi _6+34357938 q^{346/15} \\chi _8+35383506 \
q^{347/15} \\chi _{10}+36440630 q^{116/5} \\chi
   _{15}+37525356 q^{349/15} \\chi _2+38643324 q^{70/3} \\chi _4+39790476 \
q^{117/5} \\chi _9+40972610 q^{352/15}
   \\chi _{11}+42185581 q^{353/15} \\chi _{13}+43435394 q^{118/5} \\chi \
_3+44717798 q^{71/3} \\chi _5+46038966
   q^{356/15} \\chi _7+47394562 q^{119/5} \\chi _{12}+48790972 q^{358/15} \
\\chi _{14}+50223756 q^{359/15} \\chi
   _1+51699480 q^{24} \\chi _6+53213610 q^{361/15} \\chi _8+54772944 \
q^{362/15} \\chi _{10}+56372838 q^{121/5} \\chi
   _{15}+58020284 q^{364/15} \\chi _2+59710542 q^{73/3} \\chi _4+61450850 \
q^{122/5} \\chi _9+63236356 q^{367/15}
   \\chi _{11}+65074502 q^{368/15} \\chi _{13}+66960338 q^{123/5} \\chi \
_3+68901570 q^{74/3} \\chi _5+70893134
   q^{371/15} \\chi _7+72942948 q^{124/5} \\chi _{12}+75045856 q^{373/15} \
\\chi _{14}+77210052 q^{374/15} \\chi
   _1+79430260 q^{25} \\chi _6+81714908 q^{376/15} \\chi _8+84058620 \
q^{377/15} \\chi _{10}+86470122 q^{126/5} \\chi
   _{15}+88943912 q^{379/15} \\chi _2+91488967 q^{76/3} \\chi _4+94099688 \
q^{127/5} \\chi _9+96785360 q^{382/15}
   \\chi _{11}+99540260 q^{383/15} \\chi _{13}+102373944 q^{128/5} \\chi \
_3+105280588 q^{77/3} \\chi _5+108270072
   q^{386/15} \\chi _7+111336454 q^{129/5} \\chi _{12}+114489898 q^{388/15} \
\\chi _{14}+117724358 q^{389/15} \\chi
   _1+121050348 q^{26} \\chi _6+124461698 q^{391/15} \\chi _8+127969232 \
q^{392/15} \\chi _{10}+131566670 q^{131/5}
   \\chi _{15}+135265210 q^{394/15} \\chi _2+139058448 q^{79/3} \\chi \
_4+142957906 q^{132/5} \\chi _9+146957078
   q^{397/15} \\chi _{11}+151067880 q^{398/15} \\chi _{13}+155283684 \
q^{133/5} \\chi _3+159616752 q^{80/3} \\chi
   _5+164060352 q^{401/15} \\chi _7+168627168 q^{134/5} \\chi _{12}+173310342 \
q^{403/15} \\chi _{14}+178122928
   q^{404/15} \\chi _1+183057970 q^{27} \\chi _6+188128970 q^{406/15} \\chi \
_8+193328842 q^{407/15} \\chi
   _{10}+198671489 q^{136/5} \\chi _{15}+204149726 q^{409/15} \\chi \
_2+209777930 q^{82/3} \\chi _4+215548790
   q^{137/5} \\chi _9+221477110 q^{412/15} \\chi _{11}+227555488 q^{413/15} \
\\chi _{13}+233799226 q^{138/5} \\chi
   _3+240200802 q^{83/3} \\chi _5+246775976 q^{416/15} \\chi _7+253517130 \
q^{139/5} \\chi _{12}+260440560
   q^{418/15} \\chi _{14}+267538530 q^{419/15} \\chi _1+274827828 q^{28} \
\\chi _6+282300624 q^{421/15} \\chi
   _8+289974278 q^{422/15} \\chi _{10}+297840846 q^{141/5} \\chi \
_{15}+305918210 q^{424/15} \\chi _2+314198340
   q^{85/3} \\chi _4+322699728 q^{142/5} \\chi _9+331414236 q^{427/15} \\chi \
_{11}+340360910 q^{428/15} \\chi
   _{13}+349531538 q^{143/5} \\chi _3+358945810 q^{86/3} \\chi _5+368595414 \
q^{431/15} \\chi _7+378500636 q^{144/5}
   \\chi _{12}+388653092 q^{433/15} \\chi _{14}+399073762 q^{434/15} \\chi \
_1+409754162 q^{29} \\chi _6+420715912
   q^{436/15} \\chi _8+431950471 q^{437/15} \\chi _{10}+443480188 q^{146/5} \
\\chi _{15}+455296438 q^{439/15} \\chi
   _2+467422254 q^{88/3} \\chi _4+479848962 q^{147/5} \\chi _9+492600376 \
q^{442/15} \\chi _{11}+505667746
   q^{443/15} \\chi _{13}+519075620 q^{148/5} \\chi _3+532815210 q^{89/3} \
\\chi _5+546911894 q^{446/15} \\chi
   _7+561356824 q^{149/5} \\chi _{12}+576176168 q^{448/15} \\chi \
_{14}+591361046 q^{449/15} \\chi _1+606938516
   q^{30} \\chi _6+622899654 q^{451/15} \\chi _8+639272354 q^{452/15} \\chi \
_{10}+656047686 q^{151/5} \\chi
   _{15}+673254490 q^{454/15} \\chi _2+690883812 q^{91/3} \\chi _4+708965384 \
q^{152/5} \\chi _9+727490264
   q^{457/15} \\chi _{11}+746489200 q^{458/15} \\chi _{13}+765953234 \
q^{153/5} \\chi _3+785914074 q^{92/3} \\chi
   _5+806362802 q^{461/15} \\chi _7+827332204 q^{154/5} \\chi _{12}+848813368 \
q^{463/15} \\chi _{14}+870840114
   q^{464/15} \\chi _1+893403588 q^{31} \\chi _6+916538760 q^{466/15} \\chi \
_8+940236811 q^{467/15} \\chi
   _{10}+964533814 q^{156/5} \\chi _{15}+989421042 q^{469/15} \\chi \
_2+1014935790 q^{94/3} \\chi _4+1041069398
   q^{157/5} \\chi _9+1067860346 q^{472/15} \\chi _{11}+1095300086 q^{473/15} \
\\chi _{13}+1123428410 q^{158/5} \\chi
   _3+1152236868 q^{95/3} \\chi _5+1181766522 q^{476/15} \\chi _7+1212009070 \
q^{159/5} \\chi _{12}+1243006974
   q^{478/15} \\chi _{14}+1274752068 q^{479/15} \\chi _1+1307288172 q^{32} \
\\chi _6+1340607304 q^{481/15} \\chi
   _8+1374754784 q^{482/15} \\chi _{10}+1409722810 q^{161/5} \\chi \
_{15}+1445558146 q^{484/15} \\chi _2+1482253228
   q^{97/3} \\chi _4+1519856422 q^{162/5} \\chi _9+1558360380 q^{487/15} \
\\chi _{11}+1597815026 q^{488/15} \\chi
   _{13}+1638213292 q^{163/5} \\chi _3+1679606820 q^{98/3} \\chi \
_5+1721988804 q^{491/15} \\chi _7+1765412556
   q^{164/5} \\chi _{12}+1809871610 q^{493/15} \\chi _{14}+1855421104 \
q^{494/15} \\chi _1+1902054894 q^{33} \\chi
   _6+1949829912 q^{496/15} \\chi _8+1998740412 q^{497/15} \\chi \
_{10}+2048845275 q^{166/5} \\chi _{15}+2100139146
   q^{499/15} \\chi _2+2152682824 q^{100/3} \\chi _4+2206471416 q^{167/5} \
\\chi _9+2261567812 q^{502/15} \\chi
   _{11}+2317967572 q^{503/15} \\chi _{13}+2375735654 q^{168/5} \\chi \
_3+2434868144 q^{101/3} \\chi _5+2495432238
   q^{506/15} \\chi _7+2557424556 q^{169/5} \\chi _{12}+2620914500 q^{508/15} \
\\chi _{14}+2685899306 q^{509/15}
   \\chi _1+O\\left(q^{34}\\right)\
\>", "Output",
 CellChangeTimes->{{3.5572038920415783`*^9, 3.557203903429556*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "15"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551178167842682*^9, 3.551178186900647*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     SubscriptBox["\[Chi]", "6"]},
    {"1", "0"},
    {"2", 
     SubscriptBox["\[Chi]", "10"]},
    {"3", 
     SubscriptBox["\[Chi]", "15"]},
    {"4", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "2"]}]},
    {"5", 
     SubscriptBox["\[Chi]", "4"]},
    {"6", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"7", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"8", 
     RowBox[{"3", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"9", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"10", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "5"]}]},
    {"11", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "7"]}]},
    {"12", 
     RowBox[{"5", " ", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"13", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"14", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "1"]}]},
    {"15", 
     RowBox[{"6", " ", 
      SubscriptBox["\[Chi]", "6"]}]},
    {"16", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "8"]}]},
    {"17", 
     RowBox[{"7", " ", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"18", 
     RowBox[{"10", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"19", 
     RowBox[{"10", " ", 
      SubscriptBox["\[Chi]", "2"]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.551178393667321*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlts", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "15"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"15", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}], 
    ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552887657035605*^9, 3.552887659348441*^9}, {
  3.552887905132428*^9, 3.552887934423119*^9}, {3.552981588566082*^9, 
  3.552981595927161*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"15", " ", "r"}], "0", "1", "2", "3", "4", "5", "6", "7", "8", 
     "9", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "6", "0", "0", "0", "0", "0"},
    {"2", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "10"},
    {"3", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"5", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"6", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "6", "0", "0", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "8", "0", "0", "0"},
    {"9", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"10", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "7", "0", "0"},
    {"11", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"12", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "5", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"13", "0", "0", "0", "0", "0", "0", "0", "0", "3", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"14", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "4", "0", "0", "0", "0", "0", "0"},
    {"15", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "10", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5528878652804337`*^9, {3.5528878982859364`*^9, 3.5528879468827267`*^9}, 
   3.552982165945517*^9}]
}, Open  ]]
},
WindowSize->{1018, 966},
WindowMargins->{{263, Automatic}, {-7, Automatic}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 42523, 1020, 1380, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[43105, 1044, 2425, 47, 50, "Input"],
Cell[45533, 1093, 1889, 30, 119, "Message"],
Cell[47425, 1125, 955, 17, 49, "Message"],
Cell[48383, 1144, 1873, 29, 102, "Message"],
Cell[50259, 1175, 627, 12, 24, "Message"]
}, Open  ]],
Cell[50901, 1190, 900, 20, 50, "Input"],
Cell[CellGroupData[{
Cell[51826, 1214, 104531, 2520, 1760, InheritFromParent],
Cell[156360, 3736, 14723, 257, 2075, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171120, 3998, 409, 12, 30, "Input"],
Cell[171532, 4012, 1859, 69, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173428, 4086, 1186, 35, 50, "Input"],
Cell[174617, 4123, 2542, 50, 268, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/21AB_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    219287,       4976]
NotebookOptionsPosition[    218328,       4941]
NotebookOutlinePosition[    218687,       4957]
CellTagsIndexPosition[    218644,       4954]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "21"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", 
      ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", 
      "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", 
      ",", "21"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", 
          "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", 
          "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", 
          "21", ",", "21", ",", "21"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "20"}], ",", 
          RowBox[{"Ex", "[", "21", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "^", "11"}]}], "}"}]}], "}"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "1"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "7"}], ")"}]}], "]"}], "^", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "21"}], ")"}]}], "]"}]}], ")"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}]}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "63"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "63"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "63"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", " ", "63"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", " ", "63"}], ",", "63"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "17"}], "]"}], ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "16"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "6"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "7"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "8"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "3"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "13"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "18"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "9"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "4"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "14"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "11"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "12"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "19"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "15"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "20"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "5"}], "]"}], ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "10"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", "Simplify"}]
      }], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "21"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545053976296595*^9, 3.545053990267161*^9}, {
   3.545054222161024*^9, 3.5450542224754133`*^9}, {3.545054410212533*^9, 
   3.5450544123365803`*^9}, {3.5450549434975033`*^9, 3.545054951117422*^9}, {
   3.54505518119208*^9, 3.545055189163888*^9}, {3.5558433873968973`*^9, 
   3.555843430232658*^9}, 3.5558481416657467`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlts", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}], 
      RowBox[{
       RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, {3.545043111706382*^9, 3.54504311433739*^9}, {
   3.5450542848522377`*^9, 3.545054310011559*^9}, {3.545054616042697*^9, 
   3.545054616457162*^9}, {3.5450551580313463`*^9, 3.545055158577606*^9}, 
   3.551178739259231*^9, {3.555843452189351*^9, 3.555843460315365*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-98\\)\\) + \\(\\(98\\\\ \[ExponentialE]\\^\\(\\(\[ImaginaryI]\\\\ \
\[Pi]\\)\\/3\\)\\)\\) - \\(\\(98\\\\ \[ExponentialE]\\^\\(\\(2\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.552888066004014*^9, 3.552982475270697*^9, 
  3.555845584224622*^9, 3.5558491140110207`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-14\\)\\) + \\(\\(14\\\\ \[ExponentialE]\\^\\(\\(\[ImaginaryI]\\\\ \
\[Pi]\\)\\/21\\)\\)\\) - \\(\\(14\\\\ \[ExponentialE]\\^\\(\\(2\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/21\\)\\)\\) + \\(\\(14\\\\ \[ExponentialE]\\^\\(\
\\(\[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \\(\\(14\\\\ \
\[ExponentialE]\\^\\(\\(4\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/21\\)\\)\\) + \
\\(\\(14\\\\ \[ExponentialE]\\^\\(\\(5\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/21\\)\
\\)\\) - \\(\\(14\\\\ \[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/7\\)\\)\\) + \\(\\(14\\\\ \
\[ExponentialE]\\^\\(\\(\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) - \
\\(\\(14\\\\ \[ExponentialE]\\^\\(\\(8\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/21\\)\
\\)\\) + \\(\\(14\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/7\\)\\)\\) - \\(\\(14\\\\ \[ExponentialE]\\^\\(\\(10\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/21\\)\\)\\) + \\(\\(14\\\\ \[ExponentialE]\\^\\(\
\\(11\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/21\\)\\)\\) - \\(\\(14\\\\ \
\[ExponentialE]\\^\\(\\(4\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) + \
\\(\\(14\\\\ \[ExponentialE]\\^\\(\\(13\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/21\\)\\)\\) - \\(\\(14\\\\ \[ExponentialE]\\^\\(\\(2\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) + \\(\\(14\\\\ \
\[ExponentialE]\\^\\(\\(5\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \
\\(\\(14\\\\ \[ExponentialE]\\^\\(\\(16\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/21\\)\\)\\) + \\(\\(14\\\\ \[ExponentialE]\\^\\(\\(17\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/21\\)\\)\\) - \\(\\(14\\\\ \[ExponentialE]\\^\\(\
\\(6\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) + \\(\\(14\\\\ \
\[ExponentialE]\\^\\(\\(19\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/21\\)\\)\\) - \\(\
\\(14\\\\ \[ExponentialE]\\^\\(\\(20\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/21\\)\\)\\)\\)\[NoBreak] is equal to zero. Assuming it is. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \
\\\"Limit::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.552888066004014*^9, 3.552982475270697*^9, 
  3.555845584224622*^9, 3.555849114060252*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-78\\)\\) + \\(\\(78\\\\ \[ExponentialE]\\^\\(\\(\[ImaginaryI]\\\\ \
\[Pi]\\)\\/7\\)\\)\\) - \\(\\(78\\\\ \[ExponentialE]\\^\\(\\(2\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) + \\(\\(78\\\\ \
\[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \
\\(\\(78\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/7\\)\\)\\) + \\(\\(78\\\\ \[ExponentialE]\\^\\(\\(5\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\) - \\(\\(78\\\\ \
\[ExponentialE]\\^\\(\\(6\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/7\\)\\)\\)\\)\
\[NoBreak] is equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.552888066004014*^9, 3.552982475270697*^9, 
  3.555845584224622*^9, 3.555849114064229*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Limit :: \
ztest1\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.552888066004014*^9, 3.552982475270697*^9, 
  3.555845584224622*^9, 3.555849114065373*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlts", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "21"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
  3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
  3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
  3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
  3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
  3.551178264303315*^9, 3.551178280279821*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{"7", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "63"}]]}], "+", 
    RowBox[{"7", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "63"}]]}], "+", 
    RowBox[{"13", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "9"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "63"}]]}], "+", 
    RowBox[{"7", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "63"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "63"}]]}], "+", 
    RowBox[{"7", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "63"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "63"}]]}], "+", 
    RowBox[{"26", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "9"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "63"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "63"}]]}], "+", 
    RowBox[{"21", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "63"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "63"}]]}], "+", 
    RowBox[{"28", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"50", "/", "63"}]]}], "+", 
    RowBox[{"21", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "63"}]]}], "+", 
    RowBox[{"58", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "9"}]]}], "+", 
    RowBox[{"28", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "63"}]]}], "+", 
    RowBox[{"588", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "63"}]]}], "+", 
    RowBox[{"28", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "63"}]]}], "+", 
    RowBox[{"42", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "63"}]]}], "+", 
    RowBox[{"42", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "63"}]]}], "+", 
    RowBox[{"49", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "63"}]]}], "+", 
    RowBox[{"84", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "9"}]]}], "+", 
    RowBox[{"56", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"80", "/", "63"}]]}], "+", 
    RowBox[{"56", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "63"}]]}], "+", 
    RowBox[{"63", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "63"}]]}], "+", 
    RowBox[{"56", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "63"}]]}], "+", 
    RowBox[{"70", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "63"}]]}], "+", 
    RowBox[{"70", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "63"}]]}], "+", 
    RowBox[{"168", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "9"}]]}], "+", 
    RowBox[{"84", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "63"}]]}], "+", 
    RowBox[{"98", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "63"}]]}], "+", 
    RowBox[{"98", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "63"}]]}], "+", 
    RowBox[{"112", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"110", "/", "63"}]]}], "+", 
    RowBox[{"105", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "63"}]]}], "+", 
    RowBox[{"126", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "63"}]]}], "+", 
    RowBox[{"252", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "9"}]]}], "+", 
    RowBox[{"140", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "63"}]]}], "+", 
    RowBox[{"2940", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "63"}]]}], "+", 
    RowBox[{"161", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "63"}]]}], "+", 
    RowBox[{"168", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "63"}]]}], "+", 
    RowBox[{"182", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "63"}]]}], "+", 
    RowBox[{"182", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "63"}]]}], "+", 
    RowBox[{"420", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "9"}]]}], "+", 
    RowBox[{"210", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "63"}]]}], "+", 
    RowBox[{"238", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "63"}]]}], "+", 
    RowBox[{"238", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "63"}]]}], "+", 
    RowBox[{"266", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "63"}]]}], "+", 
    RowBox[{"266", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "63"}]]}], "+", 
    RowBox[{"294", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "63"}]]}], "+", 
    RowBox[{"601", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "9"}]]}], "+", 
    RowBox[{"336", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "63"}]]}], "+", 
    RowBox[{"336", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "63"}]]}], "+", 
    RowBox[{"378", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"170", "/", "63"}]]}], "+", 
    RowBox[{"378", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "63"}]]}], "+", 
    RowBox[{"420", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"176", "/", "63"}]]}], "+", 
    RowBox[{"427", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "63"}]]}], "+", 
    RowBox[{"924", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "9"}]]}], "+", 
    RowBox[{"476", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "63"}]]}], "+", 
    RowBox[{"10878", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"188", "/", "63"}]]}], "+", 
    RowBox[{"532", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "63"}]]}], "+", 
    RowBox[{"574", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"194", "/", "63"}]]}], "+", 
    RowBox[{"588", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "63"}]]}], "+", 
    RowBox[{"644", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"200", "/", "63"}]]}], "+", 
    RowBox[{"1318", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "9"}]]}], "+", 
    RowBox[{"714", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"206", "/", "63"}]]}], "+", 
    RowBox[{"728", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "63"}]]}], "+", 
    RowBox[{"784", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"212", "/", "63"}]]}], "+", 
    RowBox[{"812", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "63"}]]}], "+", 
    RowBox[{"875", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"218", "/", "63"}]]}], "+", 
    RowBox[{"896", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "63"}]]}], "+", 
    RowBox[{"1932", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "9"}]]}], "+", 
    RowBox[{"994", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "63"}]]}], "+", 
    RowBox[{"1064", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"230", "/", "63"}]]}], "+", 
    RowBox[{"1092", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "63"}]]}], "+", 
    RowBox[{"1176", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"236", "/", "63"}]]}], "+", 
    RowBox[{"1211", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "63"}]]}], "+", 
    RowBox[{"1288", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"242", "/", "63"}]]}], "+", 
    RowBox[{"2662", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "9"}]]}], "+", 
    RowBox[{"1428", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"248", "/", "63"}]]}], "+", 
    RowBox[{"30870", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "63"}]]}], "+", 
    RowBox[{"1568", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"254", "/", "63"}]]}], "+", 
    RowBox[{"1610", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "63"}]]}], "+", 
    RowBox[{"1722", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"260", "/", "63"}]]}], "+", 
    RowBox[{"1778", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "63"}]]}], "+", 
    RowBox[{"3780", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "9"}]]}], "+", 
    RowBox[{"1946", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "63"}]]}], "+", 
    RowBox[{"2072", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"272", "/", "63"}]]}], "+", 
    RowBox[{"2142", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "63"}]]}], "+", 
    RowBox[{"2268", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"278", "/", "63"}]]}], "+", 
    RowBox[{"2338", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "63"}]]}], "+", 
    RowBox[{"2485", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"284", "/", "63"}]]}], "+", 
    RowBox[{"5124", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "9"}]]}], "+", 
    RowBox[{"2716", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"290", "/", "63"}]]}], "+", 
    RowBox[{"2800", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "63"}]]}], "+", 
    RowBox[{"2968", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"296", "/", "63"}]]}], "+", 
    RowBox[{"3066", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "63"}]]}], "+", 
    RowBox[{"3234", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"302", "/", "63"}]]}], "+", 
    RowBox[{"3346", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "63"}]]}], "+", 
    RowBox[{"7069", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "9"}]]}], "+", 
    RowBox[{"3654", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "63"}]]}], "+", 
    RowBox[{"80850", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"314", "/", "63"}]]}], "+", 
    RowBox[{"3976", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "63"}]]}], "+", 
    RowBox[{"4200", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"320", "/", "63"}]]}], "+", 
    RowBox[{"4340", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "63"}]]}], "+", 
    RowBox[{"4564", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"326", "/", "63"}]]}], "+", 
    RowBox[{"9434", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "9"}]]}], "+", 
    RowBox[{"4970", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"332", "/", "63"}]]}], "+", 
    RowBox[{"5138", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "63"}]]}], "+", 
    RowBox[{"5404", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"338", "/", "63"}]]}], "+", 
    RowBox[{"5586", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "63"}]]}], "+", 
    RowBox[{"5866", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"344", "/", "63"}]]}], "+", 
    RowBox[{"6062", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "63"}]]}], "+", 
    RowBox[{"12742", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"50", "/", "9"}]]}], "+", 
    RowBox[{"6580", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "63"}]]}], "+", 
    RowBox[{"6916", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"356", "/", "63"}]]}], "+", 
    RowBox[{"7147", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "63"}]]}], "+", 
    RowBox[{"7490", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"362", "/", "63"}]]}], "+", 
    RowBox[{"7742", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "63"}]]}], "+", 
    RowBox[{"8120", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"368", "/", "63"}]]}], "+", 
    RowBox[{"16800", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "9"}]]}], "+", 
    RowBox[{"8792", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"374", "/", "63"}]]}], "+", 
    RowBox[{"190806", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "63"}]]}], "+", 
    RowBox[{"9520", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"380", "/", "63"}]]}], "+", 
    RowBox[{"9842", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "63"}]]}], "+", 
    RowBox[{"10297", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"386", "/", "63"}]]}], "+", 
    RowBox[{"10640", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "63"}]]}], "+", 
    RowBox[{"22260", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"56", "/", "9"}]]}], "+", 
    RowBox[{"11508", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "63"}]]}], "+", 
    RowBox[{"12026", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"398", "/", "63"}]]}], "+", 
    RowBox[{"12432", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "63"}]]}], "+", 
    RowBox[{"12992", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"404", "/", "63"}]]}], "+", 
    RowBox[{"13426", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "63"}]]}], "+", 
    RowBox[{"14028", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"410", "/", "63"}]]}], "+", 
    RowBox[{"28980", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "9"}]]}], "+", 
    RowBox[{"15134", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"416", "/", "63"}]]}], "+", 
    RowBox[{"15638", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "63"}]]}], "+", 
    RowBox[{"16310", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"422", "/", "63"}]]}], "+", 
    RowBox[{"16856", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "63"}]]}], "+", 
    RowBox[{"17584", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"428", "/", "63"}]]}], "+", 
    RowBox[{"18172", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "63"}]]}], "+", 
    RowBox[{"37884", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "9"}]]}], "+", 
    RowBox[{"19572", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "63"}]]}], "+", 
    RowBox[{"428358", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"440", "/", "63"}]]}], "+", 
    RowBox[{"21077", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "63"}]]}], "+", 
    RowBox[{"21952", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"446", "/", "63"}]]}], "+", 
    RowBox[{"22680", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "63"}]]}], "+", 
    RowBox[{"23618", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"452", "/", "63"}]]}], "+", 
    RowBox[{"48804", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "9"}]]}], "+", 
    RowBox[{"25396", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"458", "/", "63"}]]}], "+", 
    RowBox[{"26236", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "63"}]]}], "+", 
    RowBox[{"27300", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"464", "/", "63"}]]}], "+", 
    RowBox[{"28196", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "63"}]]}], "+", 
    RowBox[{"29330", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"470", "/", "63"}]]}], "+", 
    RowBox[{"30289", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "63"}]]}], "+", 
    RowBox[{"63000", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "9"}]]}], "+", 
    RowBox[{"32536", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "63"}]]}], "+", 
    RowBox[{"33810", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"482", "/", "63"}]]}], "+", 
    RowBox[{"34916", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "63"}]]}], "+", 
    RowBox[{"36288", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"488", "/", "63"}]]}], "+", 
    RowBox[{"37478", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "63"}]]}], "+", 
    RowBox[{"38920", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"494", "/", "63"}]]}], "+", 
    RowBox[{"80362", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "9"}]]}], "+", 
    RowBox[{"41734", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"500", "/", "63"}]]}], "+", 
    RowBox[{"904932", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "63"}]]}], "+", 
    RowBox[{"44730", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"506", "/", "63"}]]}], "+", 
    RowBox[{"46172", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"509", "/", "63"}]]}], "+", 
    RowBox[{"47922", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"512", "/", "63"}]]}], "+", 
    RowBox[{"49476", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"515", "/", "63"}]]}], "+", 
    RowBox[{"102648", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "9"}]]}], "+", 
    RowBox[{"52976", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"521", "/", "63"}]]}], "+", 
    RowBox[{"54950", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"524", "/", "63"}]]}], "+", 
    RowBox[{"56714", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"527", "/", "63"}]]}], "+", 
    RowBox[{"58814", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"530", "/", "63"}]]}], "+", 
    RowBox[{"60690", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"533", "/", "63"}]]}], "+", 
    RowBox[{"62923", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"536", "/", "63"}]]}], "+", 
    RowBox[{"129864", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "9"}]]}], "+", 
    RowBox[{"67284", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"542", "/", "63"}]]}], "+", 
    RowBox[{"69426", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"545", "/", "63"}]]}], "+", 
    RowBox[{"71946", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"548", "/", "63"}]]}], "+", 
    RowBox[{"74228", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"551", "/", "63"}]]}], "+", 
    RowBox[{"76888", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"554", "/", "63"}]]}], "+", 
    RowBox[{"79310", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"557", "/", "63"}]]}], "+", 
    RowBox[{"164304", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"80", "/", "9"}]]}], "+", 
    RowBox[{"84742", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"563", "/", "63"}]]}], "+", 
    RowBox[{"1842498", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"566", "/", "63"}]]}], "+", 
    RowBox[{"90489", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"569", "/", "63"}]]}], "+", 
    RowBox[{"93674", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"572", "/", "63"}]]}], "+", 
    RowBox[{"96614", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"575", "/", "63"}]]}], "+", 
    RowBox[{"99988", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"578", "/", "63"}]]}], "+", 
    RowBox[{"206220", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "9"}]]}], "+", 
    RowBox[{"106694", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"584", "/", "63"}]]}], "+", 
    RowBox[{"110012", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"587", "/", "63"}]]}], "+", 
    RowBox[{"113806", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"590", "/", "63"}]]}], "+", 
    RowBox[{"117334", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"593", "/", "63"}]]}], "+", 
    RowBox[{"121366", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"596", "/", "63"}]]}], "+", 
    RowBox[{"125118", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"599", "/", "63"}]]}], "+", 
    RowBox[{"258746", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "9"}]]}], "+", 
    RowBox[{"133364", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"605", "/", "63"}]]}], "+", 
    RowBox[{"137886", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"608", "/", "63"}]]}], "+", 
    RowBox[{"142128", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"611", "/", "63"}]]}], "+", 
    RowBox[{"146902", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"614", "/", "63"}]]}], "+", 
    RowBox[{"151396", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"617", "/", "63"}]]}], "+", 
    RowBox[{"156478", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"620", "/", "63"}]]}], "+", 
    RowBox[{"322502", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "9"}]]}], "+", 
    RowBox[{"166614", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"626", "/", "63"}]]}], "+", 
    RowBox[{"3605322", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"629", "/", "63"}]]}], "+", 
    RowBox[{"177366", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"632", "/", "63"}]]}], "+", 
    RowBox[{"182756", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"635", "/", "63"}]]}], "+", 
    RowBox[{"188755", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"638", "/", "63"}]]}], "+", 
    RowBox[{"194460", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"641", "/", "63"}]]}], "+", 
    RowBox[{"401662", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "9"}]]}], "+", 
    RowBox[{"206878", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"647", "/", "63"}]]}], "+", 
    RowBox[{"213612", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"650", "/", "63"}]]}], "+", 
    RowBox[{"220024", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"653", "/", "63"}]]}], "+", 
    RowBox[{"227150", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"656", "/", "63"}]]}], "+", 
    RowBox[{"233954", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"659", "/", "63"}]]}], "+", 
    RowBox[{"241472", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"662", "/", "63"}]]}], "+", 
    RowBox[{"497364", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "9"}]]}], "+", 
    RowBox[{"256648", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"668", "/", "63"}]]}], "+", 
    RowBox[{"264292", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"671", "/", "63"}]]}], "+", 
    RowBox[{"272699", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"674", "/", "63"}]]}], "+", 
    RowBox[{"280784", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"677", "/", "63"}]]}], "+", 
    RowBox[{"289688", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"680", "/", "63"}]]}], "+", 
    RowBox[{"298256", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"683", "/", "63"}]]}], "+", 
    RowBox[{"615300", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"98", "/", "9"}]]}], "+", 
    RowBox[{"316708", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"689", "/", "63"}]]}], "+", 
    RowBox[{"6859608", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"692", "/", "63"}]]}], "+", 
    RowBox[{"336252", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"695", "/", "63"}]]}], "+", 
    RowBox[{"346738", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"698", "/", "63"}]]}], "+", 
    RowBox[{"356888", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"701", "/", "63"}]]}], "+", 
    RowBox[{"367976", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"704", "/", "63"}]]}], "+", 
    RowBox[{"757428", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "9"}]]}], "+", 
    RowBox[{"390418", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"710", "/", "63"}]]}], "+", 
    RowBox[{"401772", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"713", "/", "63"}]]}], "+", 
    RowBox[{"414134", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"716", "/", "63"}]]}], "+", 
    RowBox[{"426146", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"719", "/", "63"}]]}], "+", 
    RowBox[{"439180", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"722", "/", "63"}]]}], "+", 
    RowBox[{"451878", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"725", "/", "63"}]]}], "+", 
    RowBox[{"931308", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "9"}]]}], "+", 
    RowBox[{"479080", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"731", "/", "63"}]]}], "+", 
    RowBox[{"493598", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"734", "/", "63"}]]}], "+", 
    RowBox[{"507766", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"737", "/", "63"}]]}], "+", 
    RowBox[{"523110", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"740", "/", "63"}]]}], "+", 
    RowBox[{"538090", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"743", "/", "63"}]]}], "+", 
    RowBox[{"554260", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"746", "/", "63"}]]}], "+", 
    RowBox[{"1140145", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "9"}]]}], "+", 
    RowBox[{"587132", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"752", "/", "63"}]]}], "+", 
    RowBox[{"12680808", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"755", "/", "63"}]]}], "+", 
    RowBox[{"621824", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"758", "/", "63"}]]}], "+", 
    RowBox[{"639464", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"761", "/", "63"}]]}], "+", 
    RowBox[{"658434", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"764", "/", "63"}]]}], "+", 
    RowBox[{"677054", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"767", "/", "63"}]]}], "+", 
    RowBox[{"1394090", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"110", "/", "9"}]]}], "+", 
    RowBox[{"716688", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"773", "/", "63"}]]}], "+", 
    RowBox[{"737772", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"776", "/", "63"}]]}], "+", 
    RowBox[{"758506", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"779", "/", "63"}]]}], "+", 
    RowBox[{"780696", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"782", "/", "63"}]]}], "+", 
    RowBox[{"802578", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"785", "/", "63"}]]}], "+", 
    RowBox[{"825979", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"788", "/", "63"}]]}], "+", 
    RowBox[{"1698118", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "9"}]]}], "+", 
    RowBox[{"873698", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"794", "/", "63"}]]}], "+", 
    RowBox[{"898016", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"797", "/", "63"}]]}], "+", 
    RowBox[{"924000", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"800", "/", "63"}]]}], "+", 
    RowBox[{"949648", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"803", "/", "63"}]]}], "+", 
    RowBox[{"976990", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"806", "/", "63"}]]}], "+", 
    RowBox[{"1004024", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"809", "/", "63"}]]}], "+", 
    RowBox[{"2065644", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "9"}]]}], "+", 
    RowBox[{"1061326", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"815", "/", "63"}]]}], "+", 
    RowBox[{"22924356", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"818", "/", "63"}]]}], "+", 
    RowBox[{"1121666", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"821", "/", "63"}]]}], "+", 
    RowBox[{"1153586", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"824", "/", "63"}]]}], "+", 
    RowBox[{"1185226", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"827", "/", "63"}]]}], "+", 
    RowBox[{"1218812", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"830", "/", "63"}]]}], "+", 
    RowBox[{"2504266", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "9"}]]}], "+", 
    RowBox[{"1287496", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"836", "/", "63"}]]}], "+", 
    RowBox[{"1322594", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"839", "/", "63"}]]}], "+", 
    RowBox[{"1359778", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"842", "/", "63"}]]}], "+", 
    RowBox[{"1396738", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"845", "/", "63"}]]}], "+", 
    RowBox[{"1435882", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"848", "/", "63"}]]}], "+", 
    RowBox[{"1474802", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"851", "/", "63"}]]}], "+", 
    RowBox[{"3031896", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "9"}]]}], "+", 
    RowBox[{"1556898", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"857", "/", "63"}]]}], "+", 
    RowBox[{"1600214", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"860", "/", "63"}]]}], "+", 
    RowBox[{"1643320", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"863", "/", "63"}]]}], "+", 
    RowBox[{"1688848", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"866", "/", "63"}]]}], "+", 
    RowBox[{"1734201", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"869", "/", "63"}]]}], "+", 
    RowBox[{"1782074", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"872", "/", "63"}]]}], "+", 
    RowBox[{"3659628", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "9"}]]}], "+", 
    RowBox[{"1880130", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"878", "/", "63"}]]}], "+", 
    RowBox[{"40537014", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"881", "/", "63"}]]}], "+", 
    RowBox[{"1983240", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"884", "/", "63"}]]}], "+", 
    RowBox[{"2036048", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"887", "/", "63"}]]}], "+", 
    RowBox[{"2091642", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"890", "/", "63"}]]}], "+", 
    RowBox[{"2147166", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"893", "/", "63"}]]}], "+", 
    RowBox[{"4411202", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "9"}]]}], "+", 
    RowBox[{"2263996", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"899", "/", "63"}]]}], "+", 
    RowBox[{"2325358", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"902", "/", "63"}]]}], "+", 
    RowBox[{"2386748", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"905", "/", "63"}]]}], "+", 
    RowBox[{"2451246", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"908", "/", "63"}]]}], "+", 
    RowBox[{"2515779", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"911", "/", "63"}]]}], "+", 
    RowBox[{"2583504", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"914", "/", "63"}]]}], "+", 
    RowBox[{"5302610", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "9"}]]}], "+", 
    RowBox[{"2722468", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"920", "/", "63"}]]}], "+", 
    RowBox[{"2793728", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"923", "/", "63"}]]}], "+", 
    RowBox[{"2868432", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"926", "/", "63"}]]}], "+", 
    RowBox[{"2943290", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"929", "/", "63"}]]}], "+", 
    RowBox[{"3021746", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"932", "/", "63"}]]}], "+", 
    RowBox[{"3100398", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"935", "/", "63"}]]}], "+", 
    RowBox[{"6365494", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "9"}]]}], "+", 
    RowBox[{"3265346", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"941", "/", "63"}]]}], "+", 
    RowBox[{"70388010", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"944", "/", "63"}]]}], "+", 
    RowBox[{"3438554", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"947", "/", "63"}]]}], "+", 
    RowBox[{"3529288", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"950", "/", "63"}]]}], "+", 
    RowBox[{"3620372", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"953", "/", "63"}]]}], "+", 
    RowBox[{"3715614", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"956", "/", "63"}]]}], "+", 
    RowBox[{"7622496", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "9"}]]}], "+", 
    RowBox[{"3911152", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"962", "/", "63"}]]}], "+", 
    RowBox[{"4011546", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"965", "/", "63"}]]}], "+", 
    RowBox[{"4116392", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"968", "/", "63"}]]}], "+", 
    RowBox[{"4221770", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"971", "/", "63"}]]}], "+", 
    RowBox[{"4331726", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"974", "/", "63"}]]}], "+", 
    RowBox[{"4442298", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"977", "/", "63"}]]}], "+", 
    RowBox[{"9115344", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"140", "/", "9"}]]}], "+", 
    RowBox[{"4673704", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"983", "/", "63"}]]}], "+", 
    RowBox[{"4794678", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"986", "/", "63"}]]}], "+", 
    RowBox[{"4916408", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"989", "/", "63"}]]}], "+", 
    RowBox[{"5043276", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"992", "/", "63"}]]}], "+", 
    RowBox[{"5170998", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"995", "/", "63"}]]}], "+", 
    RowBox[{"5304005", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"998", "/", "63"}]]}], "+", 
    RowBox[{"10875900", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "9"}]]}], "+", 
    RowBox[{"5577418", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1004", "/", "63"}]]}], "+", 
    RowBox[{"120075774", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1007", "/", "63"}]]}], "+", 
    RowBox[{"5864082", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1010", "/", "63"}]]}], "+", 
    RowBox[{"6011376", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1013", "/", "63"}]]}], "+", 
    RowBox[{"6164620", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1016", "/", "63"}]]}], "+", 
    RowBox[{"6319068", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1019", "/", "63"}]]}], "+", 
    RowBox[{"12959268", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "9"}]]}], "+", 
    RowBox[{"6641544", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1025", "/", "63"}]]}], "+", 
    RowBox[{"6809838", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1028", "/", "63"}]]}], "+", 
    RowBox[{"6979560", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1031", "/", "63"}]]}], "+", 
    RowBox[{"7155862", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1034", "/", "63"}]]}], "+", 
    RowBox[{"7333718", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1037", "/", "63"}]]}], "+", 
    RowBox[{"7518462", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1040", "/", "63"}]]}], "+", 
    RowBox[{"15409729", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "9"}]]}], "+", 
    RowBox[{"7898352", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1046", "/", "63"}]]}], "+", 
    RowBox[{"8093652", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1049", "/", "63"}]]}], "+", 
    RowBox[{"8296330", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1052", "/", "63"}]]}], "+", 
    RowBox[{"8500968", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1055", "/", "63"}]]}], "+", 
    RowBox[{"8713208", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1058", "/", "63"}]]}], "+", 
    RowBox[{"8927562", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1061", "/", "63"}]]}], "+", 
    RowBox[{"18299678", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "9"}]]}], "+", 
    RowBox[{"9374358", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1067", "/", "63"}]]}], "+", 
    RowBox[{"201748680", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1070", "/", "63"}]]}], "+", 
    RowBox[{"9842210", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1073", "/", "63"}]]}], "+", 
    RowBox[{"10085880", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1076", "/", "63"}]]}], "+", 
    RowBox[{"10332112", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1079", "/", "63"}]]}], "+", 
    RowBox[{"10587150", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1082", "/", "63"}]]}], "+", 
    RowBox[{"21689950", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "9"}]]}], "+", 
    RowBox[{"11111954", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1088", "/", "63"}]]}], "+", 
    RowBox[{"11381888", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1091", "/", "63"}]]}], "+", 
    RowBox[{"11661272", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1094", "/", "63"}]]}], "+", 
    RowBox[{"11943820", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1097", "/", "63"}]]}], "+", 
    RowBox[{"12236238", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1100", "/", "63"}]]}], "+", 
    RowBox[{"12531988", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1103", "/", "63"}]]}], "+", 
    RowBox[{"25675860", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "9"}]]}], "+", 
    RowBox[{"13147442", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1109", "/", "63"}]]}], "+", 
    RowBox[{"13467552", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1112", "/", "63"}]]}], "+", 
    RowBox[{"13791470", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1115", "/", "63"}]]}], "+", 
    RowBox[{"14126322", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1118", "/", "63"}]]}], "+", 
    RowBox[{"14465234", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1121", "/", "63"}]]}], "+", 
    RowBox[{"14815528", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1124", "/", "63"}]]}], "+", 
    RowBox[{"30340212", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "9"}]]}], "+", 
    RowBox[{"15536472", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1130", "/", "63"}]]}], "+", 
    RowBox[{"334055148", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1133", "/", "63"}]]}], "+", 
    RowBox[{"16290561", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1136", "/", "63"}]]}], "+", 
    RowBox[{"16678550", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1139", "/", "63"}]]}], "+", 
    RowBox[{"17079188", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1142", "/", "63"}]]}], "+", 
    RowBox[{"17484978", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1145", "/", "63"}]]}], "+", 
    RowBox[{"35807856", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "9"}]]}], "+", 
    RowBox[{"18328296", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1151", "/", "63"}]]}], "+", 
    RowBox[{"18766272", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1154", "/", "63"}]]}], "+", 
    RowBox[{"19209988", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1157", "/", "63"}]]}], "+", 
    RowBox[{"19667886", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1160", "/", "63"}]]}], "+", 
    RowBox[{"20131832", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1163", "/", "63"}]]}], "+", 
    RowBox[{"20610422", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1166", "/", "63"}]]}], "+", 
    RowBox[{"42190848", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "9"}]]}], "+", 
    RowBox[{"21595658", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1172", "/", "63"}]]}], "+", 
    RowBox[{"22102682", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1175", "/", "63"}]]}], "+", 
    RowBox[{"22625428", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1178", "/", "63"}]]}], "+", 
    RowBox[{"23155356", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1181", "/", "63"}]]}], "+", 
    RowBox[{"23701643", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1184", "/", "63"}]]}], "+", 
    RowBox[{"24255476", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1187", "/", "63"}]]}], "+", 
    RowBox[{"49652510", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"170", "/", "9"}]]}], "+", 
    RowBox[{"25405002", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1193", "/", "63"}]]}], "+", 
    RowBox[{"546028560", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1196", "/", "63"}]]}], "+", 
    RowBox[{"26606104", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1199", "/", "63"}]]}], "+", 
    RowBox[{"27229048", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1202", "/", "63"}]]}], "+", 
    RowBox[{"27860882", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1205", "/", "63"}]]}], "+", 
    RowBox[{"28511630", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1208", "/", "63"}]]}], "+", 
    RowBox[{"58343402", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "9"}]]}], "+", 
    RowBox[{"29851346", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1214", "/", "63"}]]}], "+", 
    RowBox[{"30540818", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1217", "/", "63"}]]}], "+", 
    RowBox[{"31250674", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1220", "/", "63"}]]}], "+", 
    RowBox[{"31970834", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1223", "/", "63"}]]}], "+", 
    RowBox[{"32712064", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1226", "/", "63"}]]}], "+", 
    RowBox[{"33464172", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1229", "/", "63"}]]}], "+", 
    RowBox[{"68476328", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"176", "/", "9"}]]}], "+", 
    RowBox[{"35023604", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1235", "/", "63"}]]}], "+", 
    RowBox[{"35831670", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1238", "/", "63"}]]}], "+", 
    RowBox[{"36651790", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1241", "/", "63"}]]}], "+", 
    RowBox[{"37495430", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1244", "/", "63"}]]}], "+", 
    RowBox[{"38351698", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1247", "/", "63"}]]}], "+", 
    RowBox[{"39232340", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1250", "/", "63"}]]}], "+", 
    RowBox[{"80252508", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "9"}]]}], "+", 
    RowBox[{"41045480", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1256", "/", "63"}]]}], "+", 
    RowBox[{"881551356", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1259", "/", "63"}]]}], "+", 
    RowBox[{"42937972", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1262", "/", "63"}]]}], "+", 
    RowBox[{"43911980", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1265", "/", "63"}]]}], "+", 
    RowBox[{"44913190", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1268", "/", "63"}]]}], "+", 
    RowBox[{"45929758", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1271", "/", "63"}]]}], "+", 
    RowBox[{"93948960", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"182", "/", "9"}]]}], "+", 
    RowBox[{"48035330", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1277", "/", "63"}]]}], "+", 
    RowBox[{"49125454", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1280", "/", "63"}]]}], "+", 
    RowBox[{"50232469", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1283", "/", "63"}]]}], "+", 
    RowBox[{"51369766", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1286", "/", "63"}]]}], "+", 
    RowBox[{"52524808", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1289", "/", "63"}]]}], "+", 
    RowBox[{"53711294", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1292", "/", "63"}]]}], "+", 
    RowBox[{"109832772", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "9"}]]}], "+", 
    RowBox[{"56154014", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1298", "/", "63"}]]}], "+", 
    RowBox[{"57411158", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1301", "/", "63"}]]}], "+", 
    RowBox[{"58702098", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1304", "/", "63"}]]}], "+", 
    RowBox[{"60013450", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1307", "/", "63"}]]}], "+", 
    RowBox[{"61359816", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1310", "/", "63"}]]}], "+", 
    RowBox[{"62727574", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1313", "/", "63"}]]}], "+", 
    RowBox[{"128263380", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"188", "/", "9"}]]}], "+", 
    RowBox[{"65558192", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1319", "/", "63"}]]}], "+", 
    RowBox[{"1407468552", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1322", "/", "63"}]]}], "+", 
    RowBox[{"68509924", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1325", "/", "63"}]]}], "+", 
    RowBox[{"70036596", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1328", "/", "63"}]]}], "+", 
    RowBox[{"71587824", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1331", "/", "63"}]]}], "+", 
    RowBox[{"73179477", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1334", "/", "63"}]]}], "+", 
    RowBox[{"149593694", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "9"}]]}], "+", 
    RowBox[{"76456240", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1340", "/", "63"}]]}], "+", 
    RowBox[{"78142484", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1343", "/", "63"}]]}], "+", 
    RowBox[{"79872226", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1346", "/", "63"}]]}], "+", 
    RowBox[{"81630094", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1349", "/", "63"}]]}], "+", 
    RowBox[{"83433098", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1352", "/", "63"}]]}], "+", 
    RowBox[{"85265530", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1355", "/", "63"}]]}], "+", 
    RowBox[{"174289358", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"194", "/", "9"}]]}], "+", 
    RowBox[{"89054616", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1361", "/", "63"}]]}], "+", 
    RowBox[{"91013048", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1364", "/", "63"}]]}], "+", 
    RowBox[{"93003624", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1367", "/", "63"}]]}], "+", 
    RowBox[{"95044460", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1370", "/", "63"}]]}], "+", 
    RowBox[{"97118896", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1373", "/", "63"}]]}], "+", 
    RowBox[{"99245482", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1376", "/", "63"}]]}], "+", 
    RowBox[{"202814336", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "9"}]]}], "+", 
    RowBox[{"103622820", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1382", "/", "63"}]]}], "+", 
    RowBox[{"2223379704", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1385", "/", "63"}]]}], "+", 
    RowBox[{"108183628", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1388", "/", "63"}]]}], "+", 
    RowBox[{"110530364", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1391", "/", "63"}]]}], "+", 
    RowBox[{"112935102", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1394", "/", "63"}]]}], "+", 
    RowBox[{"115379880", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1397", "/", "63"}]]}], "+", 
    RowBox[{"235769772", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"200", "/", "9"}]]}], "+", 
    RowBox[{"120431668", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1403", "/", "63"}]]}], "+", 
    RowBox[{"123040792", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1406", "/", "63"}]]}], "+", 
    RowBox[{"125693568", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1409", "/", "63"}]]}], "+", 
    RowBox[{"128411024", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1412", "/", "63"}]]}], "+", 
    RowBox[{"131174050", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1415", "/", "63"}]]}], "+", 
    RowBox[{"134004038", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1418", "/", "63"}]]}], "+", 
    RowBox[{"273763198", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "9"}]]}], "+", 
    RowBox[{"139828640", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1424", "/", "63"}]]}], "+", 
    RowBox[{"142825284", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1427", "/", "63"}]]}], "+", 
    RowBox[{"145893902", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1430", "/", "63"}]]}], "+", 
    RowBox[{"149014292", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1433", "/", "63"}]]}], "+", 
    RowBox[{"152209344", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1436", "/", "63"}]]}], "+", 
    RowBox[{"155458373", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1439", "/", "63"}]]}], "+", 
    RowBox[{"317569392", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"206", "/", "9"}]]}], "+", 
    RowBox[{"162167390", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1445", "/", "63"}]]}], "+", 
    RowBox[{"3478235208", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1448", "/", "63"}]]}], "+", 
    RowBox[{"169151850", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1451", "/", "63"}]]}], "+", 
    RowBox[{"172756458", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1454", "/", "63"}]]}], "+", 
    RowBox[{"176422330", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1457", "/", "63"}]]}], "+", 
    RowBox[{"180174358", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1460", "/", "63"}]]}], "+", 
    RowBox[{"367980396", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "9"}]]}], "+", 
    RowBox[{"187895232", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1466", "/", "63"}]]}], "+", 
    RowBox[{"191866822", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1469", "/", "63"}]]}], "+", 
    RowBox[{"195930910", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1472", "/", "63"}]]}], "+", 
    RowBox[{"200064368", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1475", "/", "63"}]]}], "+", 
    RowBox[{"204293586", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1478", "/", "63"}]]}], "+", 
    RowBox[{"208595114", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1481", "/", "63"}]]}], "+", 
    RowBox[{"425991914", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"212", "/", "9"}]]}], "+", 
    RowBox[{"217472094", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1487", "/", "63"}]]}], "+", 
    RowBox[{"222051116", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1490", "/", "63"}]]}], "+", 
    RowBox[{"226708587", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1493", "/", "63"}]]}], "+", 
    RowBox[{"231472724", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1496", "/", "63"}]]}], "+", 
    RowBox[{"236318558", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1499", "/", "63"}]]}], "+", 
    RowBox[{"241274824", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1502", "/", "63"}]]}], "+", 
    RowBox[{"492632500", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "9"}]]}], "+", 
    RowBox[{"251472172", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1508", "/", "63"}]]}], "+", 
    RowBox[{"5391051246", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1511", "/", "63"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "24"],
     SeriesData[$CellContext`q, 0, {}, 64, 12096, 504],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
    7 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 Subscript[$CellContext`\[Chi], 14], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 Subscript[$CellContext`\[Chi], 2], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 Subscript[$CellContext`\[Chi], 7], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 Subscript[$CellContext`\[Chi], 15], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 Subscript[$CellContext`\[Chi], 20], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28 Subscript[$CellContext`\[Chi], 12], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58 Subscript[$CellContext`\[Chi], 17], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 588 Subscript[$CellContext`\[Chi], 1], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49 Subscript[$CellContext`\[Chi], 14], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56 Subscript[$CellContext`\[Chi], 19], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63 Subscript[$CellContext`\[Chi], 6], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70 Subscript[$CellContext`\[Chi], 11], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168 Subscript[$CellContext`\[Chi], 16], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98 Subscript[$CellContext`\[Chi], 3], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 105 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 126 Subscript[$CellContext`\[Chi], 13], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 252 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140 Subscript[$CellContext`\[Chi], 21], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2940 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 161 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 182 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 182 Subscript[$CellContext`\[Chi], 14], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 420 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 210 Subscript[$CellContext`\[Chi], 19], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 238 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 238 Subscript[$CellContext`\[Chi], 6], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 266 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 266 Subscript[$CellContext`\[Chi], 11], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 294 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 601 Subscript[$CellContext`\[Chi], 16], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 336 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 336 Subscript[$CellContext`\[Chi], 3], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 420 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 427 Subscript[$CellContext`\[Chi], 13], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 924 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 476 Subscript[$CellContext`\[Chi], 21], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10878 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 532 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 574 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 588 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 644 Subscript[$CellContext`\[Chi], 14], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1318 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 714 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 728 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 784 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 812 Subscript[$CellContext`\[Chi], 7], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 875 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 896 Subscript[$CellContext`\[Chi], 15], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1932 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 994 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1064 Subscript[$CellContext`\[Chi], 3], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1092 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1176 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1211 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1288 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2662 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1428 Subscript[$CellContext`\[Chi], 21],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30870 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1568 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1610 Subscript[$CellContext`\[Chi], 9], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1722 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1778 Subscript[$CellContext`\[Chi], 14],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3780 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1946 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2072 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2142 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2268 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2338 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2485 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5124 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2716 Subscript[$CellContext`\[Chi], 20],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2800 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2968 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3066 Subscript[$CellContext`\[Chi], 8], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3234 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3346 Subscript[$CellContext`\[Chi], 13],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7069 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3654 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80850 Subscript[$CellContext`\[Chi], 1],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3976 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4200 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4340 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4564 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9434 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4970 Subscript[$CellContext`\[Chi], 19],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5138 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5404 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5586 Subscript[$CellContext`\[Chi], 7], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5866 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6062 Subscript[$CellContext`\[Chi], 15],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12742 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6580 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6916 Subscript[$CellContext`\[Chi], 3], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7147 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7490 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7742 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8120 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16800 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8792 Subscript[$CellContext`\[Chi], 21],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     190806 Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9520 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9842 Subscript[$CellContext`\[Chi], 9], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10297 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10640 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22260 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11508 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12026 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12432 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12992 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13426 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14028 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28980 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15134 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15638 Subscript[$CellContext`\[Chi], 3],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16310 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16856 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17584 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18172 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37884 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19572 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 428358 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21077 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21952 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22680 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23618 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48804 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25396 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26236 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27300 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28196 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29330 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30289 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63000 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32536 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33810 Subscript[$CellContext`\[Chi], 3],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34916 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36288 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37478 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38920 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80362 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41734 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 904932 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44730 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     46172 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47922 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49476 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102648 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52976 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54950 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     56714 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58814 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60690 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     62923 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 129864 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67284 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69426 Subscript[$CellContext`\[Chi], 3],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     71946 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 74228 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76888 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     79310 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 164304 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84742 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1842498 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90489 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     93674 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96614 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99988 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 206220 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 106694 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 110012 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 113806 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     117334 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 121366 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 125118 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 258746 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 133364 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 137886 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 142128 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     146902 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 151396 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 156478 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 322502 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 166614 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3605322 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 177366 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     182756 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 188755 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 194460 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 401662 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 206878 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 213612 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220024 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     227150 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 233954 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 241472 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 497364 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 256648 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 264292 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 272699 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     280784 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 289688 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 298256 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 615300 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 316708 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6859608 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 336252 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     346738 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 356888 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 367976 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 757428 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 390418 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 401772 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 414134 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     426146 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 439180 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 451878 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 931308 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 479080 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 493598 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 507766 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     523110 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 538090 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 554260 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1140145 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 587132 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12680808 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 621824 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     639464 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 658434 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 677054 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1394090 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 716688 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 737772 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 758506 Subscript[$CellContext`\[Chi], 6], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     780696 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 802578 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 825979 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1698118 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 873698 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 898016 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 924000 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     949648 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 976990 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1004024 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2065644 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1061326 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22924356 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1121666 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1153586 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1185226 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1218812 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2504266 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1287496 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1322594 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1359778 Subscript[$CellContext`\[Chi], 6],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1396738 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1435882 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1474802 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3031896 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1556898 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1600214 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1643320 Subscript[$CellContext`\[Chi], 4],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1688848 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1734201 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1782074 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3659628 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1880130 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40537014 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1983240 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2036048 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2091642 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2147166 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4411202 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2263996 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2325358 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2386748 Subscript[$CellContext`\[Chi], 6],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2451246 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2515779 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2583504 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5302610 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2722468 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2793728 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2868432 Subscript[$CellContext`\[Chi], 4],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2943290 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3021746 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3100398 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6365494 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3265346 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70388010 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3438554 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3529288 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3620372 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3715614 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7622496 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3911152 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4011546 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4116392 Subscript[$CellContext`\[Chi], 6],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4221770 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4331726 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4442298 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9115344 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4673704 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4794678 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4916408 Subscript[$CellContext`\[Chi], 4],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5043276 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5170998 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5304005 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10875900 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5577418 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120075774 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5864082 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6011376 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6164620 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6319068 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12959268 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6641544 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6809838 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6979560 Subscript[$CellContext`\[Chi], 6],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7155862 Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7333718 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7518462 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15409729 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7898352 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8093652 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8296330 Subscript[$CellContext`\[Chi], 4],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8500968 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8713208 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8927562 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18299678 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9374358 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 201748680 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9842210 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10085880 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10332112 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10587150 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21689950 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11111954 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11381888 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11661272 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11943820 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12236238 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12531988 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25675860 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13147442 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13467552 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13791470 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14126322 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14465234 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14815528 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30340212 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15536472 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 334055148 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16290561 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16678550 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17079188 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17484978 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35807856 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18328296 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18766272 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19209988 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19667886 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20131832 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20610422 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42190848 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21595658 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22102682 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22625428 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23155356 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23701643 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24255476 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49652510 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25405002 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 546028560 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26606104 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27229048 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27860882 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28511630 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58343402 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29851346 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30540818 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31250674 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31970834 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32712064 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33464172 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68476328 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35023604 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35831670 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36651790 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37495430 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38351698 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39232340 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80252508 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41045480 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 881551356 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42937972 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43911980 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44913190 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45929758 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 93948960 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48035330 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49125454 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50232469 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51369766 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52524808 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53711294 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 109832772 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56154014 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57411158 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58702098 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60013450 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 61359816 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62727574 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 128263380 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 65558192 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1407468552 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68509924 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70036596 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 71587824 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 73179477 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 149593694 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76456240 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 78142484 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79872226 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 81630094 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 83433098 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85265530 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 174289358 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 89054616 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 91013048 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 93003624 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95044460 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97118896 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99245482 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 202814336 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 103622820 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2223379704 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108183628 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 110530364 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112935102 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 115379880 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 235769772 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120431668 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 123040792 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 125693568 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 128411024 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 131174050 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 134004038 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 273763198 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 139828640 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 142825284 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 145893902 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 149014292 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 152209344 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 155458373 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 317569392 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 162167390 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3478235208 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 169151850 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 172756458 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 176422330 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 180174358 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 367980396 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 187895232 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 191866822 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 195930910 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 200064368 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 204293586 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 208595114 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425991914 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 217472094 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 222051116 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 226708587 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 231472724 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 236318558 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 241274824 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 492632500 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 251472172 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5391051246 
     Subscript[$CellContext`\[Chi], 1]}, 64, 12096, 504],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.5572039289840612`*^9, 3.5572039360588923`*^9}}],

Cell["\<\
7 q^{8/63} \\chi _{10}+7 q^{11/63} \\chi _{14}+13 q^{2/9} \\chi _{18}+14 \
q^{20/63} \\chi _2+7 q^{23/63} \\chi _6+14
   q^{26/63} \\chi _7+7 q^{29/63} \\chi _{11}+14 q^{32/63} \\chi _{15}+26 \
q^{5/9} \\chi _{16}+14 q^{38/63} \\chi
   _{20}+14 q^{41/63} \\chi _3+21 q^{44/63} \\chi _4+14 q^{47/63} \\chi _8+28 \
q^{50/63} \\chi _{12}+21 q^{53/63}
   \\chi _{13}+58 q^{8/9} \\chi _{17}+28 q^{59/63} \\chi _{21}+588 q^{62/63} \
\\chi _1+28 q^{65/63} \\chi _5+42
   q^{68/63} \\chi _9+42 q^{71/63} \\chi _{10}+49 q^{74/63} \\chi _{14}+84 \
q^{11/9} \\chi _{18}+56 q^{80/63} \\chi
   _{19}+56 q^{83/63} \\chi _2+63 q^{86/63} \\chi _6+56 q^{89/63} \\chi _7+70 \
q^{92/63} \\chi _{11}+70 q^{95/63}
   \\chi _{15}+168 q^{14/9} \\chi _{16}+84 q^{101/63} \\chi _{20}+98 \
q^{104/63} \\chi _3+98 q^{107/63} \\chi _4+112
   q^{110/63} \\chi _8+105 q^{113/63} \\chi _{12}+126 q^{116/63} \\chi \
_{13}+252 q^{17/9} \\chi _{17}+140 q^{122/63}
   \\chi _{21}+2940 q^{125/63} \\chi _1+161 q^{128/63} \\chi _5+168 \
q^{131/63} \\chi _9+182 q^{134/63} \\chi
   _{10}+182 q^{137/63} \\chi _{14}+420 q^{20/9} \\chi _{18}+210 q^{143/63} \
\\chi _{19}+238 q^{146/63} \\chi _2+238
   q^{149/63} \\chi _6+266 q^{152/63} \\chi _7+266 q^{155/63} \\chi _{11}+294 \
q^{158/63} \\chi _{15}+601 q^{23/9}
   \\chi _{16}+336 q^{164/63} \\chi _{20}+336 q^{167/63} \\chi _3+378 \
q^{170/63} \\chi _4+378 q^{173/63} \\chi _8+420
   q^{176/63} \\chi _{12}+427 q^{179/63} \\chi _{13}+924 q^{26/9} \\chi \
_{17}+476 q^{185/63} \\chi _{21}+10878
   q^{188/63} \\chi _1+532 q^{191/63} \\chi _5+574 q^{194/63} \\chi _9+588 \
q^{197/63} \\chi _{10}+644 q^{200/63}
   \\chi _{14}+1318 q^{29/9} \\chi _{18}+714 q^{206/63} \\chi _{19}+728 \
q^{209/63} \\chi _2+784 q^{212/63} \\chi
   _6+812 q^{215/63} \\chi _7+875 q^{218/63} \\chi _{11}+896 q^{221/63} \\chi \
_{15}+1932 q^{32/9} \\chi _{16}+994
   q^{227/63} \\chi _{20}+1064 q^{230/63} \\chi _3+1092 q^{233/63} \\chi \
_4+1176 q^{236/63} \\chi _8+1211 q^{239/63}
   \\chi _{12}+1288 q^{242/63} \\chi _{13}+2662 q^{35/9} \\chi _{17}+1428 \
q^{248/63} \\chi _{21}+30870 q^{251/63}
   \\chi _1+1568 q^{254/63} \\chi _5+1610 q^{257/63} \\chi _9+1722 q^{260/63} \
\\chi _{10}+1778 q^{263/63} \\chi
   _{14}+3780 q^{38/9} \\chi _{18}+1946 q^{269/63} \\chi _{19}+2072 \
q^{272/63} \\chi _2+2142 q^{275/63} \\chi
   _6+2268 q^{278/63} \\chi _7+2338 q^{281/63} \\chi _{11}+2485 q^{284/63} \
\\chi _{15}+5124 q^{41/9} \\chi
   _{16}+2716 q^{290/63} \\chi _{20}+2800 q^{293/63} \\chi _3+2968 q^{296/63} \
\\chi _4+3066 q^{299/63} \\chi _8+3234
   q^{302/63} \\chi _{12}+3346 q^{305/63} \\chi _{13}+7069 q^{44/9} \\chi \
_{17}+3654 q^{311/63} \\chi _{21}+80850
   q^{314/63} \\chi _1+3976 q^{317/63} \\chi _5+4200 q^{320/63} \\chi _9+4340 \
q^{323/63} \\chi _{10}+4564 q^{326/63}
   \\chi _{14}+9434 q^{47/9} \\chi _{18}+4970 q^{332/63} \\chi _{19}+5138 \
q^{335/63} \\chi _2+5404 q^{338/63} \\chi
   _6+5586 q^{341/63} \\chi _7+5866 q^{344/63} \\chi _{11}+6062 q^{347/63} \
\\chi _{15}+12742 q^{50/9} \\chi
   _{16}+6580 q^{353/63} \\chi _{20}+6916 q^{356/63} \\chi _3+7147 q^{359/63} \
\\chi _4+7490 q^{362/63} \\chi _8+7742
   q^{365/63} \\chi _{12}+8120 q^{368/63} \\chi _{13}+16800 q^{53/9} \\chi \
_{17}+8792 q^{374/63} \\chi _{21}+190806
   q^{377/63} \\chi _1+9520 q^{380/63} \\chi _5+9842 q^{383/63} \\chi \
_9+10297 q^{386/63} \\chi _{10}+10640
   q^{389/63} \\chi _{14}+22260 q^{56/9} \\chi _{18}+11508 q^{395/63} \\chi \
_{19}+12026 q^{398/63} \\chi _2+12432
   q^{401/63} \\chi _6+12992 q^{404/63} \\chi _7+13426 q^{407/63} \\chi \
_{11}+14028 q^{410/63} \\chi _{15}+28980
   q^{59/9} \\chi _{16}+15134 q^{416/63} \\chi _{20}+15638 q^{419/63} \\chi \
_3+16310 q^{422/63} \\chi _4+16856
   q^{425/63} \\chi _8+17584 q^{428/63} \\chi _{12}+18172 q^{431/63} \\chi \
_{13}+37884 q^{62/9} \\chi _{17}+19572
   q^{437/63} \\chi _{21}+428358 q^{440/63} \\chi _1+21077 q^{443/63} \\chi \
_5+21952 q^{446/63} \\chi _9+22680
   q^{449/63} \\chi _{10}+23618 q^{452/63} \\chi _{14}+48804 q^{65/9} \\chi \
_{18}+25396 q^{458/63} \\chi _{19}+26236
   q^{461/63} \\chi _2+27300 q^{464/63} \\chi _6+28196 q^{467/63} \\chi \
_7+29330 q^{470/63} \\chi _{11}+30289
   q^{473/63} \\chi _{15}+63000 q^{68/9} \\chi _{16}+32536 q^{479/63} \\chi \
_{20}+33810 q^{482/63} \\chi _3+34916
   q^{485/63} \\chi _4+36288 q^{488/63} \\chi _8+37478 q^{491/63} \\chi \
_{12}+38920 q^{494/63} \\chi _{13}+80362
   q^{71/9} \\chi _{17}+41734 q^{500/63} \\chi _{21}+904932 q^{503/63} \\chi \
_1+44730 q^{506/63} \\chi _5+46172
   q^{509/63} \\chi _9+47922 q^{512/63} \\chi _{10}+49476 q^{515/63} \\chi \
_{14}+102648 q^{74/9} \\chi _{18}+52976
   q^{521/63} \\chi _{19}+54950 q^{524/63} \\chi _2+56714 q^{527/63} \\chi \
_6+58814 q^{530/63} \\chi _7+60690
   q^{533/63} \\chi _{11}+62923 q^{536/63} \\chi _{15}+129864 q^{77/9} \\chi \
_{16}+67284 q^{542/63} \\chi
   _{20}+69426 q^{545/63} \\chi _3+71946 q^{548/63} \\chi _4+74228 q^{551/63} \
\\chi _8+76888 q^{554/63} \\chi
   _{12}+79310 q^{557/63} \\chi _{13}+164304 q^{80/9} \\chi _{17}+84742 \
q^{563/63} \\chi _{21}+1842498 q^{566/63}
   \\chi _1+90489 q^{569/63} \\chi _5+93674 q^{572/63} \\chi _9+96614 \
q^{575/63} \\chi _{10}+99988 q^{578/63} \\chi
   _{14}+206220 q^{83/9} \\chi _{18}+106694 q^{584/63} \\chi _{19}+110012 \
q^{587/63} \\chi _2+113806 q^{590/63}
   \\chi _6+117334 q^{593/63} \\chi _7+121366 q^{596/63} \\chi _{11}+125118 \
q^{599/63} \\chi _{15}+258746 q^{86/9}
   \\chi _{16}+133364 q^{605/63} \\chi _{20}+137886 q^{608/63} \\chi \
_3+142128 q^{611/63} \\chi _4+146902 q^{614/63}
   \\chi _8+151396 q^{617/63} \\chi _{12}+156478 q^{620/63} \\chi \
_{13}+322502 q^{89/9} \\chi _{17}+166614
   q^{626/63} \\chi _{21}+3605322 q^{629/63} \\chi _1+177366 q^{632/63} \\chi \
_5+182756 q^{635/63} \\chi _9+188755
   q^{638/63} \\chi _{10}+194460 q^{641/63} \\chi _{14}+401662 q^{92/9} \\chi \
_{18}+206878 q^{647/63} \\chi
   _{19}+213612 q^{650/63} \\chi _2+220024 q^{653/63} \\chi _6+227150 \
q^{656/63} \\chi _7+233954 q^{659/63} \\chi
   _{11}+241472 q^{662/63} \\chi _{15}+497364 q^{95/9} \\chi _{16}+256648 \
q^{668/63} \\chi _{20}+264292 q^{671/63}
   \\chi _3+272699 q^{674/63} \\chi _4+280784 q^{677/63} \\chi _8+289688 \
q^{680/63} \\chi _{12}+298256 q^{683/63}
   \\chi _{13}+615300 q^{98/9} \\chi _{17}+316708 q^{689/63} \\chi \
_{21}+6859608 q^{692/63} \\chi _1+336252
   q^{695/63} \\chi _5+346738 q^{698/63} \\chi _9+356888 q^{701/63} \\chi \
_{10}+367976 q^{704/63} \\chi _{14}+757428
   q^{101/9} \\chi _{18}+390418 q^{710/63} \\chi _{19}+401772 q^{713/63} \
\\chi _2+414134 q^{716/63} \\chi _6+426146
   q^{719/63} \\chi _7+439180 q^{722/63} \\chi _{11}+451878 q^{725/63} \\chi \
_{15}+931308 q^{104/9} \\chi
   _{16}+479080 q^{731/63} \\chi _{20}+493598 q^{734/63} \\chi _3+507766 \
q^{737/63} \\chi _4+523110 q^{740/63} \\chi
   _8+538090 q^{743/63} \\chi _{12}+554260 q^{746/63} \\chi _{13}+1140145 \
q^{107/9} \\chi _{17}+587132 q^{752/63}
   \\chi _{21}+12680808 q^{755/63} \\chi _1+621824 q^{758/63} \\chi _5+639464 \
q^{761/63} \\chi _9+658434 q^{764/63}
   \\chi _{10}+677054 q^{767/63} \\chi _{14}+1394090 q^{110/9} \\chi \
_{18}+716688 q^{773/63} \\chi _{19}+737772
   q^{776/63} \\chi _2+758506 q^{779/63} \\chi _6+780696 q^{782/63} \\chi \
_7+802578 q^{785/63} \\chi _{11}+825979
   q^{788/63} \\chi _{15}+1698118 q^{113/9} \\chi _{16}+873698 q^{794/63} \
\\chi _{20}+898016 q^{797/63} \\chi
   _3+924000 q^{800/63} \\chi _4+949648 q^{803/63} \\chi _8+976990 q^{806/63} \
\\chi _{12}+1004024 q^{809/63} \\chi
   _{13}+2065644 q^{116/9} \\chi _{17}+1061326 q^{815/63} \\chi \
_{21}+22924356 q^{818/63} \\chi _1+1121666
   q^{821/63} \\chi _5+1153586 q^{824/63} \\chi _9+1185226 q^{827/63} \\chi \
_{10}+1218812 q^{830/63} \\chi
   _{14}+2504266 q^{119/9} \\chi _{18}+1287496 q^{836/63} \\chi _{19}+1322594 \
q^{839/63} \\chi _2+1359778
   q^{842/63} \\chi _6+1396738 q^{845/63} \\chi _7+1435882 q^{848/63} \\chi \
_{11}+1474802 q^{851/63} \\chi
   _{15}+3031896 q^{122/9} \\chi _{16}+1556898 q^{857/63} \\chi _{20}+1600214 \
q^{860/63} \\chi _3+1643320
   q^{863/63} \\chi _4+1688848 q^{866/63} \\chi _8+1734201 q^{869/63} \\chi \
_{12}+1782074 q^{872/63} \\chi
   _{13}+3659628 q^{125/9} \\chi _{17}+1880130 q^{878/63} \\chi \
_{21}+40537014 q^{881/63} \\chi _1+1983240
   q^{884/63} \\chi _5+2036048 q^{887/63} \\chi _9+2091642 q^{890/63} \\chi \
_{10}+2147166 q^{893/63} \\chi
   _{14}+4411202 q^{128/9} \\chi _{18}+2263996 q^{899/63} \\chi _{19}+2325358 \
q^{902/63} \\chi _2+2386748
   q^{905/63} \\chi _6+2451246 q^{908/63} \\chi _7+2515779 q^{911/63} \\chi \
_{11}+2583504 q^{914/63} \\chi
   _{15}+5302610 q^{131/9} \\chi _{16}+2722468 q^{920/63} \\chi _{20}+2793728 \
q^{923/63} \\chi _3+2868432
   q^{926/63} \\chi _4+2943290 q^{929/63} \\chi _8+3021746 q^{932/63} \\chi \
_{12}+3100398 q^{935/63} \\chi
   _{13}+6365494 q^{134/9} \\chi _{17}+3265346 q^{941/63} \\chi \
_{21}+70388010 q^{944/63} \\chi _1+3438554
   q^{947/63} \\chi _5+3529288 q^{950/63} \\chi _9+3620372 q^{953/63} \\chi \
_{10}+3715614 q^{956/63} \\chi
   _{14}+7622496 q^{137/9} \\chi _{18}+3911152 q^{962/63} \\chi _{19}+4011546 \
q^{965/63} \\chi _2+4116392
   q^{968/63} \\chi _6+4221770 q^{971/63} \\chi _7+4331726 q^{974/63} \\chi \
_{11}+4442298 q^{977/63} \\chi
   _{15}+9115344 q^{140/9} \\chi _{16}+4673704 q^{983/63} \\chi _{20}+4794678 \
q^{986/63} \\chi _3+4916408
   q^{989/63} \\chi _4+5043276 q^{992/63} \\chi _8+5170998 q^{995/63} \\chi \
_{12}+5304005 q^{998/63} \\chi
   _{13}+10875900 q^{143/9} \\chi _{17}+5577418 q^{1004/63} \\chi \
_{21}+120075774 q^{1007/63} \\chi _1+5864082
   q^{1010/63} \\chi _5+6011376 q^{1013/63} \\chi _9+6164620 q^{1016/63} \
\\chi _{10}+6319068 q^{1019/63} \\chi
   _{14}+12959268 q^{146/9} \\chi _{18}+6641544 q^{1025/63} \\chi \
_{19}+6809838 q^{1028/63} \\chi _2+6979560
   q^{1031/63} \\chi _6+7155862 q^{1034/63} \\chi _7+7333718 q^{1037/63} \
\\chi _{11}+7518462 q^{1040/63} \\chi
   _{15}+15409729 q^{149/9} \\chi _{16}+7898352 q^{1046/63} \\chi \
_{20}+8093652 q^{1049/63} \\chi _3+8296330
   q^{1052/63} \\chi _4+8500968 q^{1055/63} \\chi _8+8713208 q^{1058/63} \
\\chi _{12}+8927562 q^{1061/63} \\chi
   _{13}+18299678 q^{152/9} \\chi _{17}+9374358 q^{1067/63} \\chi \
_{21}+201748680 q^{1070/63} \\chi _1+9842210
   q^{1073/63} \\chi _5+10085880 q^{1076/63} \\chi _9+10332112 q^{1079/63} \
\\chi _{10}+10587150 q^{1082/63} \\chi
   _{14}+21689950 q^{155/9} \\chi _{18}+11111954 q^{1088/63} \\chi \
_{19}+11381888 q^{1091/63} \\chi _2+11661272
   q^{1094/63} \\chi _6+11943820 q^{1097/63} \\chi _7+12236238 q^{1100/63} \
\\chi _{11}+12531988 q^{1103/63} \\chi
   _{15}+25675860 q^{158/9} \\chi _{16}+13147442 q^{1109/63} \\chi \
_{20}+13467552 q^{1112/63} \\chi _3+13791470
   q^{1115/63} \\chi _4+14126322 q^{1118/63} \\chi _8+14465234 q^{1121/63} \
\\chi _{12}+14815528 q^{1124/63} \\chi
   _{13}+30340212 q^{161/9} \\chi _{17}+15536472 q^{1130/63} \\chi \
_{21}+334055148 q^{1133/63} \\chi _1+16290561
   q^{1136/63} \\chi _5+16678550 q^{1139/63} \\chi _9+17079188 q^{1142/63} \
\\chi _{10}+17484978 q^{1145/63} \\chi
   _{14}+35807856 q^{164/9} \\chi _{18}+18328296 q^{1151/63} \\chi \
_{19}+18766272 q^{1154/63} \\chi _2+19209988
   q^{1157/63} \\chi _6+19667886 q^{1160/63} \\chi _7+20131832 q^{1163/63} \
\\chi _{11}+20610422 q^{1166/63} \\chi
   _{15}+42190848 q^{167/9} \\chi _{16}+21595658 q^{1172/63} \\chi \
_{20}+22102682 q^{1175/63} \\chi _3+22625428
   q^{1178/63} \\chi _4+23155356 q^{1181/63} \\chi _8+23701643 q^{1184/63} \
\\chi _{12}+24255476 q^{1187/63} \\chi
   _{13}+49652510 q^{170/9} \\chi _{17}+25405002 q^{1193/63} \\chi \
_{21}+546028560 q^{1196/63} \\chi _1+26606104
   q^{1199/63} \\chi _5+27229048 q^{1202/63} \\chi _9+27860882 q^{1205/63} \
\\chi _{10}+28511630 q^{1208/63} \\chi
   _{14}+58343402 q^{173/9} \\chi _{18}+29851346 q^{1214/63} \\chi \
_{19}+30540818 q^{1217/63} \\chi _2+31250674
   q^{1220/63} \\chi _6+31970834 q^{1223/63} \\chi _7+32712064 q^{1226/63} \
\\chi _{11}+33464172 q^{1229/63} \\chi
   _{15}+68476328 q^{176/9} \\chi _{16}+35023604 q^{1235/63} \\chi \
_{20}+35831670 q^{1238/63} \\chi _3+36651790
   q^{1241/63} \\chi _4+37495430 q^{1244/63} \\chi _8+38351698 q^{1247/63} \
\\chi _{12}+39232340 q^{1250/63} \\chi
   _{13}+80252508 q^{179/9} \\chi _{17}+41045480 q^{1256/63} \\chi \
_{21}+881551356 q^{1259/63} \\chi _1+42937972
   q^{1262/63} \\chi _5+43911980 q^{1265/63} \\chi _9+44913190 q^{1268/63} \
\\chi _{10}+45929758 q^{1271/63} \\chi
   _{14}+93948960 q^{182/9} \\chi _{18}+48035330 q^{1277/63} \\chi \
_{19}+49125454 q^{1280/63} \\chi _2+50232469
   q^{1283/63} \\chi _6+51369766 q^{1286/63} \\chi _7+52524808 q^{1289/63} \
\\chi _{11}+53711294 q^{1292/63} \\chi
   _{15}+109832772 q^{185/9} \\chi _{16}+56154014 q^{1298/63} \\chi \
_{20}+57411158 q^{1301/63} \\chi _3+58702098
   q^{1304/63} \\chi _4+60013450 q^{1307/63} \\chi _8+61359816 q^{1310/63} \
\\chi _{12}+62727574 q^{1313/63} \\chi
   _{13}+128263380 q^{188/9} \\chi _{17}+65558192 q^{1319/63} \\chi \
_{21}+1407468552 q^{1322/63} \\chi _1+68509924
   q^{1325/63} \\chi _5+70036596 q^{1328/63} \\chi _9+71587824 q^{1331/63} \
\\chi _{10}+73179477 q^{1334/63} \\chi
   _{14}+149593694 q^{191/9} \\chi _{18}+76456240 q^{1340/63} \\chi \
_{19}+78142484 q^{1343/63} \\chi _2+79872226
   q^{1346/63} \\chi _6+81630094 q^{1349/63} \\chi _7+83433098 q^{1352/63} \
\\chi _{11}+85265530 q^{1355/63} \\chi
   _{15}+174289358 q^{194/9} \\chi _{16}+89054616 q^{1361/63} \\chi \
_{20}+91013048 q^{1364/63} \\chi _3+93003624
   q^{1367/63} \\chi _4+95044460 q^{1370/63} \\chi _8+97118896 q^{1373/63} \
\\chi _{12}+99245482 q^{1376/63} \\chi
   _{13}+202814336 q^{197/9} \\chi _{17}+103622820 q^{1382/63} \\chi \
_{21}+2223379704 q^{1385/63} \\chi
   _1+108183628 q^{1388/63} \\chi _5+110530364 q^{1391/63} \\chi _9+112935102 \
q^{1394/63} \\chi _{10}+115379880
   q^{1397/63} \\chi _{14}+235769772 q^{200/9} \\chi _{18}+120431668 \
q^{1403/63} \\chi _{19}+123040792 q^{1406/63}
   \\chi _2+125693568 q^{1409/63} \\chi _6+128411024 q^{1412/63} \\chi \
_7+131174050 q^{1415/63} \\chi
   _{11}+134004038 q^{1418/63} \\chi _{15}+273763198 q^{203/9} \\chi \
_{16}+139828640 q^{1424/63} \\chi
   _{20}+142825284 q^{1427/63} \\chi _3+145893902 q^{1430/63} \\chi \
_4+149014292 q^{1433/63} \\chi _8+152209344
   q^{1436/63} \\chi _{12}+155458373 q^{1439/63} \\chi _{13}+317569392 \
q^{206/9} \\chi _{17}+162167390 q^{1445/63}
   \\chi _{21}+3478235208 q^{1448/63} \\chi _1+169151850 q^{1451/63} \\chi \
_5+172756458 q^{1454/63} \\chi
   _9+176422330 q^{1457/63} \\chi _{10}+180174358 q^{1460/63} \\chi \
_{14}+367980396 q^{209/9} \\chi _{18}+187895232
   q^{1466/63} \\chi _{19}+191866822 q^{1469/63} \\chi _2+195930910 \
q^{1472/63} \\chi _6+200064368 q^{1475/63} \\chi
   _7+204293586 q^{1478/63} \\chi _{11}+208595114 q^{1481/63} \\chi \
_{15}+425991914 q^{212/9} \\chi _{16}+217472094
   q^{1487/63} \\chi _{20}+222051116 q^{1490/63} \\chi _3+226708587 \
q^{1493/63} \\chi _4+231472724 q^{1496/63} \\chi
   _8+236318558 q^{1499/63} \\chi _{12}+241274824 q^{1502/63} \\chi \
_{13}+492632500 q^{215/9} \\chi _{17}+251472172
   q^{1508/63} \\chi _{21}+5391051246 q^{1511/63} \\chi \
_1+O\\left(q^{24}\\right)\
\>", "Output",
 CellChangeTimes->{{3.557203930895837*^9, 3.5572039492286043`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "63"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "8", ",", "65", ",", "3"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551178286919641*^9, 3.55117832129753*^9}, {
  3.551178849456923*^9, 3.551178902283635*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", 
     RowBox[{"7", " ", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"11", 
     RowBox[{"7", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"14", 
     RowBox[{"13", " ", 
      SubscriptBox["\[Chi]", "18"]}]},
    {"17", "0"},
    {"20", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "2"]}]},
    {"23", 
     RowBox[{"7", " ", 
      SubscriptBox["\[Chi]", "6"]}]},
    {"26", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "7"]}]},
    {"29", 
     RowBox[{"7", " ", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"32", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"35", 
     RowBox[{"26", " ", 
      SubscriptBox["\[Chi]", "16"]}]},
    {"38", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "20"]}]},
    {"41", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"44", 
     RowBox[{"21", " ", 
      SubscriptBox["\[Chi]", "4"]}]},
    {"47", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "8"]}]},
    {"50", 
     RowBox[{"28", " ", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"53", 
     RowBox[{"21", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"56", 
     RowBox[{"58", " ", 
      SubscriptBox["\[Chi]", "17"]}]},
    {"59", 
     RowBox[{"28", " ", 
      SubscriptBox["\[Chi]", "21"]}]},
    {"62", 
     RowBox[{"588", " ", 
      SubscriptBox["\[Chi]", "1"]}]},
    {"65", 
     RowBox[{"28", " ", 
      SubscriptBox["\[Chi]", "5"]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.551178702514595*^9, {3.551178847267981*^9, 3.551178903528132*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlts", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "63"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "8", ",", "65", ",", "3"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "21"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"63", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "8", ",", "65", ",", "3"}], "}"}]}], "]"}]}], 
      "}"}], "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552887772569273*^9, 3.552887783647373*^9}, {
  3.5528879199596233`*^9, 3.552887953076584*^9}, {3.55298161225601*^9, 
  3.552981619334029*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"63", " ", "r"}], "8", "11", "14", "17", "20", "23", "26", "29", 
     "32", "35", "38", "41", "44", "47", "50", "53", "56", "59", "62", "65"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "588", "0"},
    {"2", "0", "0", "0", "0", "14", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"3", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "14", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "21", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"5", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "28"},
    {"6", "0", "0", "0", "0", "0", "7", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "0", "14", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "14", "0", "0", "0", "0", "0", "0"},
    {"9", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"10", "7", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"11", "0", "0", "0", "0", "0", "0", "0", "7", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"12", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "28", "0", "0", "0", "0", "0"},
    {"13", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "21", "0", "0", "0", "0"},
    {"14", "0", "7", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"15", "0", "0", "0", "0", "0", "0", "0", "0", "14", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"16", "0", "0", "0", "0", "0", "0", "0", "0", "0", "26", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"17", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "58", "0", "0", "0"},
    {"18", "0", "0", "13", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"19", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"20", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "14", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"21", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "28", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5528881574300632`*^9, 3.552982567703133*^9}]
}, Open  ]]
},
WindowSize->{1018, 966},
WindowMargins->{{Automatic, 71}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 56771, 1365, 1684, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[57353, 1389, 2311, 43, 50, "Input"],
Cell[59667, 1434, 728, 14, 34, "Message"],
Cell[60398, 1450, 2307, 36, 82, "Message"],
Cell[62708, 1488, 1076, 19, 52, "Message"],
Cell[63787, 1509, 599, 12, 24, "Message"]
}, Open  ]],
Cell[64401, 1524, 849, 19, 50, "Input"],
Cell[CellGroupData[{
Cell[65275, 1547, 130794, 2925, 1779, InheritFromParent],
Cell[196072, 4474, 15229, 268, 2155, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211338, 4747, 462, 13, 30, "Input"],
Cell[211803, 4762, 2042, 74, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213882, 4841, 1211, 35, 50, "Input"],
Cell[215096, 4878, 3216, 60, 364, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/23AB_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    240022,       5483]
NotebookOptionsPosition[    239059,       5448]
NotebookOutlinePosition[    239418,       5464]
CellTagsIndexPosition[    239375,       5461]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24649", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"26569", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"27889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"28561", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"29929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"30625", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32761", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34969", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"36481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"37249", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"38809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"39601", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"41209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"42025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"43681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"44521", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"46225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"47089", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"48841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49729", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"51529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"52441", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"54289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"55225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"57121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"58081", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"60025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"61009", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"63001", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"64009", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"66049", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"67081", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"69169", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"70225", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "23"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "23", ",", "23", ",", "23", ",", "23", ",", "23", ",", "23", ",", "23", 
      ",", "23", ",", "23", ",", "23", ",", "23", ",", "23", ",", "23", ",", 
      "23", ",", "23", ",", "23", ",", "23", ",", "23", ",", "23", ",", "23", 
      ",", "23", ",", "23", ",", "23"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "17"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "19"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "22"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "16"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "20"}], ",", 
          RowBox[{"Ex", "[", "23", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "9"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "10"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "14"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "12"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "13"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "21"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "18"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "11"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "7"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "15"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "23", "]"}], "^", "8"}]}], "}"}]}], "}"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "1"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f231", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "23"}], 
     RowBox[{
      RowBox[{"Eta", "[", "q", "]"}], "^", "2"}], 
     RowBox[{
      RowBox[{"Eta", "[", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "23"}], ")"}]}], "]"}], "^", "2"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f232", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "/", "23"}], 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
      RowBox[{
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "23"}], ")"}]}], "]"}], "^", "3"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "46"}], ")"}]}], "]"}]}], ")"}]}]}], " ", "-", 
     " ", 
     RowBox[{
      RowBox[{"2", "/", "23"}], " ", 
      RowBox[{"Eta", "[", "q", "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "23"}], ")"}]}], "]"}], 
      RowBox[{"Eta", "[", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "46"}], ")"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "23"}], 
      RowBox[{
       RowBox[{"Eta", "[", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "^", "2"}], 
      RowBox[{
       RowBox[{"Eta", "[", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "46"}], ")"}]}], "]"}], "^", "2"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"23", "/", "11"}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Psi", "[", 
         RowBox[{
          RowBox[{"1", "/", "23"}], ",", "q"}], "]"}], "-", 
        RowBox[{"6", 
         RowBox[{"f231", "[", "q", "]"}]}], "-", 
        RowBox[{"f232", "[", "q", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "23"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "23"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "23"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "23"}], ",", "23"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "22"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"6", "/", "23"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "6"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"4", "/", "23"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"20", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "20"}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"1", "/", "23"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"7", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "7"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"3", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"22", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "22"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"14", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "14"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"13", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "13"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"9", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "9"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"11", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "11"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"10", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "10"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"5", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "5"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"21", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "21"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"12", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "12"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"19", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "19"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"16", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "16"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"8", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "8"}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"18", "/", "23"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "18"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"17", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "17"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"15", "/", "23"}]}], "]"}], " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "15"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "23"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, {3.5481754319531727`*^9, 3.548175583913969*^9}, {
   3.548175621234831*^9, 3.5481756535443*^9}, {3.54817568965392*^9, 
   3.548175771217554*^9}, {3.548176047561898*^9, 3.548176049269031*^9}, 
   3.548176209933503*^9, {3.548176358587215*^9, 3.5481763605654707`*^9}, 
   3.548177274405813*^9, {3.548177652230256*^9, 3.548177667264488*^9}, {
   3.548177788234662*^9, 3.548177883604946*^9}, 3.548177987625647*^9, {
   3.548178074074185*^9, 3.548178075204666*^9}, {3.555843483200357*^9, 
   3.5558435468792257`*^9}, 3.555856848771693*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "23"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlts", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, {3.548175808598937*^9, 3.548175823815446*^9}, {
   3.555843549572427*^9, 3.555843560248021*^9}, 3.5558544647898703`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/276\\)\\)\\)\\) + \\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/276\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \
\\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/276\\\\ \
\[ExponentialE]\\^\\(\\(5\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \
\\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(6\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(7\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/276\\\\ \
\[ExponentialE]\\^\\(\\(8\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \
\\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(9\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(10\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/276\\\\ \
\[ExponentialE]\\^\\(\\(11\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(12\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\
\\)\\)\\) + \\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(13\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/276\\\\ \
\[ExponentialE]\\^\\(\\(14\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\
\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(15\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\
\\)\\)\\) - \\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(16\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/276\\\\ \
\[ExponentialE]\\^\\(\\(17\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(18\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\
\\)\\)\\) + \\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(19\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/276\\\\ \
\[ExponentialE]\\^\\(\\(20\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\
\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(21\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\
\\)\\)\\) - \\(\\(1\\/276\\\\ \[ExponentialE]\\^\\(\\(22\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.548178041804913*^9, 3.548178230832601*^9, 
  3.551178944744923*^9, 3.552888312909172*^9, 3.552982854183981*^9, 
  3.555848280104332*^9, 3.5558596470254383`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/23\\)\\)\\)\\) + \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \
\\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(3\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(5\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \
\\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(6\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(7\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(8\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \
\\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(9\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(10\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(11\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(12\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(13\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(14\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(15\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(16\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(17\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(18\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) + \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(19\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(20\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) + \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(21\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(22\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.548178041804913*^9, 3.548178230832601*^9, 
  3.551178944744923*^9, 3.552888312909172*^9, 3.552982854183981*^9, 
  3.555848280104332*^9, 3.555859647101811*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/23\\)\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(-\\(\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\)\
\\)\\) - \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(-\\(\\(\\(4\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\)\
\\)\\) - \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(4\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(-\\(\\(\\(6\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\)\
\\)\\) - \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(6\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(-\\(\\(\\(8\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\)\
\\)\\) - \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(\\(8\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\) - \\(\\(1\\/23\\\\ \[ExponentialE]\\^\\(-\\(\\(\\(10\\\
\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(10\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(-\\(\\(\\(12\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(12\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(-\\(\\(\\(14\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(14\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(-\\(\\(\\(16\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(16\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(-\\(\\(\\(18\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(18\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(-\\(\\(\\(20\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(20\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\) - \\(\
\\(1\\/23\\\\ \[ExponentialE]\\^\\(-\\(\\(\\(22\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/23\\)\\)\\)\\)\\) - \\(\\(1\\/23\\\\ \
\[ExponentialE]\\^\\(\\(22\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/23\\)\\)\\)\\)\
\[NoBreak] is equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.548178041804913*^9, 3.548178230832601*^9, 
  3.551178944744923*^9, 3.552888312909172*^9, 3.552982854183981*^9, 
  3.555848280104332*^9, 3.555859647107018*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Limit :: \
ztest1\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.548178041804913*^9, 3.548178230832601*^9, 
  3.551178944744923*^9, 3.552888312909172*^9, 3.552982854183981*^9, 
  3.555848280104332*^9, 3.555859647107894*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "decomposition", " ", "into", " ", "M_", " ", "24", " ", "irreps"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Chi]", ",", "n"}], "]"}], " ", 
      RowBox[{"mlts", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "23"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5481782517726717`*^9, 3.5481782544588614`*^9}, {
  3.548178380768777*^9, 3.548178381273086*^9}, {3.551178589238371*^9, 
  3.551178597509119*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    SubscriptBox["\[Chi]", "2"], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "23"}]]}], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "23"}]]}], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"6", "/", "23"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "23"}]]}], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "23"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "23"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "23"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "/", "23"}]]}], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "23"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "23"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "23"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "23"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "23"}]]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "/", "23"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "23"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "23"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "23"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "23"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "2"], " ", "q"}], "+", 
    RowBox[{"5", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"24", "/", "23"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "23"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "23"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "23"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "/", "23"}]]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "23"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"30", "/", "23"}]]}], "+", 
    RowBox[{"7", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "23"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "23"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "23"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "/", "23"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "23"}]]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"36", "/", "23"}]]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "23"}]]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "23"}]]}], "+", 
    RowBox[{"13", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "23"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"40", "/", "23"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "23"}]]}], "+", 
    RowBox[{"16", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"42", "/", "23"}]]}], "+", 
    RowBox[{"16", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "23"}]]}], "+", 
    RowBox[{"18", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "23"}]]}], "+", 
    RowBox[{"18", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "23"}]]}], "+", 
    RowBox[{"20", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"20", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "23"}]]}], "+", 
    RowBox[{"23", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"48", "/", "23"}]]}], "+", 
    RowBox[{"22", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "23"}]]}], "+", 
    RowBox[{"26", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"50", "/", "23"}]]}], "+", 
    RowBox[{"26", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "23"}]]}], "+", 
    RowBox[{"28", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"52", "/", "23"}]]}], "+", 
    RowBox[{"28", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "23"}]]}], "+", 
    RowBox[{"32", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"54", "/", "23"}]]}], "+", 
    RowBox[{"32", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "23"}]]}], "+", 
    RowBox[{"36", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"56", "/", "23"}]]}], "+", 
    RowBox[{"36", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "23"}]]}], "+", 
    RowBox[{"39", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"58", "/", "23"}]]}], "+", 
    RowBox[{"40", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "23"}]]}], "+", 
    RowBox[{"44", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"60", "/", "23"}]]}], "+", 
    RowBox[{"44", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "23"}]]}], "+", 
    RowBox[{"48", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "23"}]]}], "+", 
    RowBox[{"50", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "23"}]]}], "+", 
    RowBox[{"54", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"64", "/", "23"}]]}], "+", 
    RowBox[{"54", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "23"}]]}], "+", 
    RowBox[{"60", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"66", "/", "23"}]]}], "+", 
    RowBox[{"60", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "23"}]]}], "+", 
    RowBox[{"66", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "23"}]]}], "+", 
    RowBox[{"67", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"72", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"70", "/", "23"}]]}], "+", 
    RowBox[{"74", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "23"}]]}], "+", 
    RowBox[{"80", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"72", "/", "23"}]]}], "+", 
    RowBox[{"80", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "23"}]]}], "+", 
    RowBox[{"88", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "23"}]]}], "+", 
    RowBox[{"90", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "23"}]]}], "+", 
    RowBox[{"96", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"76", "/", "23"}]]}], "+", 
    RowBox[{"98", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "23"}]]}], "+", 
    RowBox[{"106", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"78", "/", "23"}]]}], "+", 
    RowBox[{"108", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "23"}]]}], "+", 
    RowBox[{"116", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"80", "/", "23"}]]}], "+", 
    RowBox[{"119", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "23"}]]}], "+", 
    RowBox[{"126", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"82", "/", "23"}]]}], "+", 
    RowBox[{"130", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "23"}]]}], "+", 
    RowBox[{"140", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"84", "/", "23"}]]}], "+", 
    RowBox[{"142", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "23"}]]}], "+", 
    RowBox[{"152", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "23"}]]}], "+", 
    RowBox[{"156", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "23"}]]}], "+", 
    RowBox[{"166", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"88", "/", "23"}]]}], "+", 
    RowBox[{"170", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "23"}]]}], "+", 
    RowBox[{"182", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"90", "/", "23"}]]}], "+", 
    RowBox[{"186", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "23"}]]}], "+", 
    RowBox[{"198", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"204", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "23"}]]}], "+", 
    RowBox[{"215", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"94", "/", "23"}]]}], "+", 
    RowBox[{"222", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "23"}]]}], "+", 
    RowBox[{"236", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"96", "/", "23"}]]}], "+", 
    RowBox[{"240", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "23"}]]}], "+", 
    RowBox[{"256", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"98", "/", "23"}]]}], "+", 
    RowBox[{"264", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "23"}]]}], "+", 
    RowBox[{"278", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"100", "/", "23"}]]}], "+", 
    RowBox[{"286", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "23"}]]}], "+", 
    RowBox[{"302", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"102", "/", "23"}]]}], "+", 
    RowBox[{"310", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "23"}]]}], "+", 
    RowBox[{"328", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "23"}]]}], "+", 
    RowBox[{"338", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "23"}]]}], "+", 
    RowBox[{"356", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"106", "/", "23"}]]}], "+", 
    RowBox[{"366", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "23"}]]}], "+", 
    RowBox[{"387", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"108", "/", "23"}]]}], "+", 
    RowBox[{"396", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "23"}]]}], "+", 
    RowBox[{"418", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"110", "/", "23"}]]}], "+", 
    RowBox[{"432", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "23"}]]}], "+", 
    RowBox[{"452", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"112", "/", "23"}]]}], "+", 
    RowBox[{"466", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "23"}]]}], "+", 
    RowBox[{"490", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"114", "/", "23"}]]}], "+", 
    RowBox[{"504", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{"530", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "23"}]]}], "+", 
    RowBox[{"546", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "23"}]]}], "+", 
    RowBox[{"572", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"118", "/", "23"}]]}], "+", 
    RowBox[{"590", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "23"}]]}], "+", 
    RowBox[{"620", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"120", "/", "23"}]]}], "+", 
    RowBox[{"636", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "23"}]]}], "+", 
    RowBox[{"668", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "23"}]]}], "+", 
    RowBox[{"689", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "23"}]]}], "+", 
    RowBox[{"720", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"124", "/", "23"}]]}], "+", 
    RowBox[{"742", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "23"}]]}], "+", 
    RowBox[{"778", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"126", "/", "23"}]]}], "+", 
    RowBox[{"800", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "23"}]]}], "+", 
    RowBox[{"838", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "23"}]]}], "+", 
    RowBox[{"864", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "23"}]]}], "+", 
    RowBox[{"902", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"130", "/", "23"}]]}], "+", 
    RowBox[{"930", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "23"}]]}], "+", 
    RowBox[{"972", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"132", "/", "23"}]]}], "+", 
    RowBox[{"1000", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "23"}]]}], "+", 
    RowBox[{"1046", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "23"}]]}], "+", 
    RowBox[{"1078", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "23"}]]}], "+", 
    RowBox[{"1124", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"136", "/", "23"}]]}], "+", 
    RowBox[{"1158", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "23"}]]}], "+", 
    RowBox[{"1210", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"1245", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "23"}]]}], "+", 
    RowBox[{"1300", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"140", "/", "23"}]]}], "+", 
    RowBox[{"1340", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "23"}]]}], "+", 
    RowBox[{"1394", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"142", "/", "23"}]]}], "+", 
    RowBox[{"1438", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "23"}]]}], "+", 
    RowBox[{"1500", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"144", "/", "23"}]]}], "+", 
    RowBox[{"1542", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "23"}]]}], "+", 
    RowBox[{"1608", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "23"}]]}], "+", 
    RowBox[{"1658", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "23"}]]}], "+", 
    RowBox[{"1724", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"148", "/", "23"}]]}], "+", 
    RowBox[{"1776", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "23"}]]}], "+", 
    RowBox[{"1850", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"150", "/", "23"}]]}], "+", 
    RowBox[{"1904", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "23"}]]}], "+", 
    RowBox[{"1982", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "23"}]]}], "+", 
    RowBox[{"2042", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "23"}]]}], "+", 
    RowBox[{"2122", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"154", "/", "23"}]]}], "+", 
    RowBox[{"2188", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "23"}]]}], "+", 
    RowBox[{"2275", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"156", "/", "23"}]]}], "+", 
    RowBox[{"2340", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "23"}]]}], "+", 
    RowBox[{"2434", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "23"}]]}], "+", 
    RowBox[{"2508", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "23"}]]}], "+", 
    RowBox[{"2604", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"160", "/", "23"}]]}], "+", 
    RowBox[{"2682", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{"2786", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"162", "/", "23"}]]}], "+", 
    RowBox[{"2868", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "23"}]]}], "+", 
    RowBox[{"2978", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "23"}]]}], "+", 
    RowBox[{"3068", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "23"}]]}], "+", 
    RowBox[{"3182", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"166", "/", "23"}]]}], "+", 
    RowBox[{"3278", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "23"}]]}], "+", 
    RowBox[{"3402", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"168", "/", "23"}]]}], "+", 
    RowBox[{"3500", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "23"}]]}], "+", 
    RowBox[{"3632", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"170", "/", "23"}]]}], "+", 
    RowBox[{"3742", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "23"}]]}], "+", 
    RowBox[{"3876", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"172", "/", "23"}]]}], "+", 
    RowBox[{"3992", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "23"}]]}], "+", 
    RowBox[{"4139", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"174", "/", "23"}]]}], "+", 
    RowBox[{"4260", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "23"}]]}], "+", 
    RowBox[{"4416", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"176", "/", "23"}]]}], "+", 
    RowBox[{"4546", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "23"}]]}], "+", 
    RowBox[{"4708", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"178", "/", "23"}]]}], "+", 
    RowBox[{"4848", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "23"}]]}], "+", 
    RowBox[{"5022", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"180", "/", "23"}]]}], "+", 
    RowBox[{"5166", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "23"}]]}], "+", 
    RowBox[{"5350", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"182", "/", "23"}]]}], "+", 
    RowBox[{"5510", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "23"}]]}], "+", 
    RowBox[{"5700", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"5868", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "23"}]]}], "+", 
    RowBox[{"6074", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"186", "/", "23"}]]}], "+", 
    RowBox[{"6248", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "23"}]]}], "+", 
    RowBox[{"6466", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"188", "/", "23"}]]}], "+", 
    RowBox[{"6656", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "23"}]]}], "+", 
    RowBox[{"6882", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"190", "/", "23"}]]}], "+", 
    RowBox[{"7084", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "23"}]]}], "+", 
    RowBox[{"7326", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"192", "/", "23"}]]}], "+", 
    RowBox[{"7535", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "23"}]]}], "+", 
    RowBox[{"7792", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"194", "/", "23"}]]}], "+", 
    RowBox[{"8020", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "23"}]]}], "+", 
    RowBox[{"8286", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"196", "/", "23"}]]}], "+", 
    RowBox[{"8526", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "23"}]]}], "+", 
    RowBox[{"8812", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"198", "/", "23"}]]}], "+", 
    RowBox[{"9064", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "23"}]]}], "+", 
    RowBox[{"9366", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"200", "/", "23"}]]}], "+", 
    RowBox[{"9636", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "23"}]]}], "+", 
    RowBox[{"9950", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"202", "/", "23"}]]}], "+", 
    RowBox[{"10238", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "23"}]]}], "+", 
    RowBox[{"10574", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"204", "/", "23"}]]}], "+", 
    RowBox[{"10872", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "23"}]]}], "+", 
    RowBox[{"11228", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"206", "/", "23"}]]}], "+", 
    RowBox[{"11550", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{"11920", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"208", "/", "23"}]]}], "+", 
    RowBox[{"12260", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "23"}]]}], "+", 
    RowBox[{"12656", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"210", "/", "23"}]]}], "+", 
    RowBox[{"13012", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "23"}]]}], "+", 
    RowBox[{"13428", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"212", "/", "23"}]]}], "+", 
    RowBox[{"13809", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "23"}]]}], "+", 
    RowBox[{"14244", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"214", "/", "23"}]]}], "+", 
    RowBox[{"14648", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "23"}]]}], "+", 
    RowBox[{"15112", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"216", "/", "23"}]]}], "+", 
    RowBox[{"15532", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "23"}]]}], "+", 
    RowBox[{"16022", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"218", "/", "23"}]]}], "+", 
    RowBox[{"16474", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "23"}]]}], "+", 
    RowBox[{"16984", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"220", "/", "23"}]]}], "+", 
    RowBox[{"17460", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "23"}]]}], "+", 
    RowBox[{"18002", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"222", "/", "23"}]]}], "+", 
    RowBox[{"18502", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "23"}]]}], "+", 
    RowBox[{"19074", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"224", "/", "23"}]]}], "+", 
    RowBox[{"19606", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "23"}]]}], "+", 
    RowBox[{"20204", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"226", "/", "23"}]]}], "+", 
    RowBox[{"20766", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "23"}]]}], "+", 
    RowBox[{"21402", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"228", "/", "23"}]]}], "+", 
    RowBox[{"21988", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "23"}]]}], "+", 
    RowBox[{"22658", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{"23286", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "23"}]]}], "+", 
    RowBox[{"23984", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"232", "/", "23"}]]}], "+", 
    RowBox[{"24644", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "23"}]]}], "+", 
    RowBox[{"25387", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"234", "/", "23"}]]}], "+", 
    RowBox[{"26080", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "23"}]]}], "+", 
    RowBox[{"26860", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"236", "/", "23"}]]}], "+", 
    RowBox[{"27596", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "23"}]]}], "+", 
    RowBox[{"28412", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"238", "/", "23"}]]}], "+", 
    RowBox[{"29190", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "23"}]]}], "+", 
    RowBox[{"30054", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"240", "/", "23"}]]}], "+", 
    RowBox[{"30866", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "23"}]]}], "+", 
    RowBox[{"31776", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"242", "/", "23"}]]}], "+", 
    RowBox[{"32642", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "23"}]]}], "+", 
    RowBox[{"33592", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"244", "/", "23"}]]}], "+", 
    RowBox[{"34502", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "23"}]]}], "+", 
    RowBox[{"35510", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"246", "/", "23"}]]}], "+", 
    RowBox[{"36462", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "23"}]]}], "+", 
    RowBox[{"37522", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"248", "/", "23"}]]}], "+", 
    RowBox[{"38532", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "23"}]]}], "+", 
    RowBox[{"39640", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"250", "/", "23"}]]}], "+", 
    RowBox[{"40706", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "23"}]]}], "+", 
    RowBox[{"41876", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"252", "/", "23"}]]}], "+", 
    RowBox[{"42990", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{"44222", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"254", "/", "23"}]]}], "+", 
    RowBox[{"45404", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "23"}]]}], "+", 
    RowBox[{"46691", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"256", "/", "23"}]]}], "+", 
    RowBox[{"47932", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "23"}]]}], "+", 
    RowBox[{"49294", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"258", "/", "23"}]]}], "+", 
    RowBox[{"50596", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "23"}]]}], "+", 
    RowBox[{"52026", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"260", "/", "23"}]]}], "+", 
    RowBox[{"53402", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "23"}]]}], "+", 
    RowBox[{"54896", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"262", "/", "23"}]]}], "+", 
    RowBox[{"56346", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "23"}]]}], "+", 
    RowBox[{"57924", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"264", "/", "23"}]]}], "+", 
    RowBox[{"59440", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "23"}]]}], "+", 
    RowBox[{"61098", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"266", "/", "23"}]]}], "+", 
    RowBox[{"62702", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "23"}]]}], "+", 
    RowBox[{"64434", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"268", "/", "23"}]]}], "+", 
    RowBox[{"66120", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "23"}]]}], "+", 
    RowBox[{"67948", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"270", "/", "23"}]]}], "+", 
    RowBox[{"69714", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "23"}]]}], "+", 
    RowBox[{"71632", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"272", "/", "23"}]]}], "+", 
    RowBox[{"73496", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"273", "/", "23"}]]}], "+", 
    RowBox[{"75502", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"274", "/", "23"}]]}], "+", 
    RowBox[{"77462", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "23"}]]}], "+", 
    RowBox[{"79576", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"81624", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "23"}]]}], "+", 
    RowBox[{"83844", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"278", "/", "23"}]]}], "+", 
    RowBox[{"86009", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "23"}]]}], "+", 
    RowBox[{"88328", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"280", "/", "23"}]]}], "+", 
    RowBox[{"90600", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "23"}]]}], "+", 
    RowBox[{"93042", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"282", "/", "23"}]]}], "+", 
    RowBox[{"95422", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "23"}]]}], "+", 
    RowBox[{"97984", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"284", "/", "23"}]]}], "+", 
    RowBox[{"100490", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"285", "/", "23"}]]}], "+", 
    RowBox[{"103170", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"286", "/", "23"}]]}], "+", 
    RowBox[{"105802", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "23"}]]}], "+", 
    RowBox[{"108622", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"288", "/", "23"}]]}], "+", 
    RowBox[{"111374", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "23"}]]}], "+", 
    RowBox[{"114332", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"290", "/", "23"}]]}], "+", 
    RowBox[{"117234", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "23"}]]}], "+", 
    RowBox[{"120322", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"292", "/", "23"}]]}], "+", 
    RowBox[{"123366", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "23"}]]}], "+", 
    RowBox[{"126616", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"294", "/", "23"}]]}], "+", 
    RowBox[{"129802", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "23"}]]}], "+", 
    RowBox[{"133208", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"296", "/", "23"}]]}], "+", 
    RowBox[{"136558", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "23"}]]}], "+", 
    RowBox[{"140120", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"298", "/", "23"}]]}], "+", 
    RowBox[{"143636", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{"147378", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"300", "/", "23"}]]}], "+", 
    RowBox[{"151054", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "23"}]]}], "+", 
    RowBox[{"154974", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"302", "/", "23"}]]}], "+", 
    RowBox[{"158843", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "23"}]]}], "+", 
    RowBox[{"162940", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"304", "/", "23"}]]}], "+", 
    RowBox[{"166994", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "23"}]]}], "+", 
    RowBox[{"171298", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"306", "/", "23"}]]}], "+", 
    RowBox[{"175538", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "23"}]]}], "+", 
    RowBox[{"180046", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"308", "/", "23"}]]}], "+", 
    RowBox[{"184502", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "23"}]]}], "+", 
    RowBox[{"189212", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"310", "/", "23"}]]}], "+", 
    RowBox[{"193884", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "23"}]]}], "+", 
    RowBox[{"198826", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"312", "/", "23"}]]}], "+", 
    RowBox[{"203708", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "23"}]]}], "+", 
    RowBox[{"208886", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"314", "/", "23"}]]}], "+", 
    RowBox[{"214016", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"315", "/", "23"}]]}], "+", 
    RowBox[{"219424", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"316", "/", "23"}]]}], "+", 
    RowBox[{"224794", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "23"}]]}], "+", 
    RowBox[{"230468", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"318", "/", "23"}]]}], "+", 
    RowBox[{"236086", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "23"}]]}], "+", 
    RowBox[{"242024", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"320", "/", "23"}]]}], "+", 
    RowBox[{"247918", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "23"}]]}], "+", 
    RowBox[{"254120", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{"260296", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "23"}]]}], "+", 
    RowBox[{"266798", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"324", "/", "23"}]]}], "+", 
    RowBox[{"273248", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "23"}]]}], "+", 
    RowBox[{"280054", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"326", "/", "23"}]]}], "+", 
    RowBox[{"286822", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "23"}]]}], "+", 
    RowBox[{"293929", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"328", "/", "23"}]]}], "+", 
    RowBox[{"301012", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "23"}]]}], "+", 
    RowBox[{"308460", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"330", "/", "23"}]]}], "+", 
    RowBox[{"315864", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "23"}]]}], "+", 
    RowBox[{"323652", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"332", "/", "23"}]]}], "+", 
    RowBox[{"331412", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "23"}]]}], "+", 
    RowBox[{"339546", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"334", "/", "23"}]]}], "+", 
    RowBox[{"347668", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "23"}]]}], "+", 
    RowBox[{"356188", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"336", "/", "23"}]]}], "+", 
    RowBox[{"364668", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "23"}]]}], "+", 
    RowBox[{"373578", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"338", "/", "23"}]]}], "+", 
    RowBox[{"382468", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "23"}]]}], "+", 
    RowBox[{"391768", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"340", "/", "23"}]]}], "+", 
    RowBox[{"401064", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "23"}]]}], "+", 
    RowBox[{"410800", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"342", "/", "23"}]]}], "+", 
    RowBox[{"420512", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "23"}]]}], "+", 
    RowBox[{"430690", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"344", "/", "23"}]]}], "+", 
    RowBox[{"440858", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{"451482", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"346", "/", "23"}]]}], "+", 
    RowBox[{"462116", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "23"}]]}], "+", 
    RowBox[{"473232", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"348", "/", "23"}]]}], "+", 
    RowBox[{"484334", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "23"}]]}], "+", 
    RowBox[{"495952", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"350", "/", "23"}]]}], "+", 
    RowBox[{"507576", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "23"}]]}], "+", 
    RowBox[{"519696", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"352", "/", "23"}]]}], "+", 
    RowBox[{"531844", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "23"}]]}], "+", 
    RowBox[{"544525", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"354", "/", "23"}]]}], "+", 
    RowBox[{"557208", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "23"}]]}], "+", 
    RowBox[{"570454", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"356", "/", "23"}]]}], "+", 
    RowBox[{"583720", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"357", "/", "23"}]]}], "+", 
    RowBox[{"597542", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"358", "/", "23"}]]}], "+", 
    RowBox[{"611408", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "23"}]]}], "+", 
    RowBox[{"625858", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"360", "/", "23"}]]}], "+", 
    RowBox[{"640326", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "23"}]]}], "+", 
    RowBox[{"655416", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"362", "/", "23"}]]}], "+", 
    RowBox[{"670552", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "23"}]]}], "+", 
    RowBox[{"686292", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"364", "/", "23"}]]}], "+", 
    RowBox[{"702098", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "23"}]]}], "+", 
    RowBox[{"718550", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"366", "/", "23"}]]}], "+", 
    RowBox[{"735044", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "23"}]]}], "+", 
    RowBox[{"752220", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"769460", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "23"}]]}], "+", 
    RowBox[{"787374", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"370", "/", "23"}]]}], "+", 
    RowBox[{"805380", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "23"}]]}], "+", 
    RowBox[{"824092", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"372", "/", "23"}]]}], "+", 
    RowBox[{"842872", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "23"}]]}], "+", 
    RowBox[{"862404", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"374", "/", "23"}]]}], "+", 
    RowBox[{"882032", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"375", "/", "23"}]]}], "+", 
    RowBox[{"902396", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"376", "/", "23"}]]}], "+", 
    RowBox[{"922880", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "23"}]]}], "+", 
    RowBox[{"944150", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"378", "/", "23"}]]}], "+", 
    RowBox[{"965518", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "23"}]]}], "+", 
    RowBox[{"987708", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"380", "/", "23"}]]}], "+", 
    RowBox[{"1010025", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "23"}]]}], "+", 
    RowBox[{"1033156", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"382", "/", "23"}]]}], "+", 
    RowBox[{"1056448", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "23"}]]}], "+", 
    RowBox[{"1080598", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"384", "/", "23"}]]}], "+", 
    RowBox[{"1104880", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"385", "/", "23"}]]}], "+", 
    RowBox[{"1130072", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"386", "/", "23"}]]}], "+", 
    RowBox[{"1155428", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "23"}]]}], "+", 
    RowBox[{"1181682", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"388", "/", "23"}]]}], "+", 
    RowBox[{"1208132", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "23"}]]}], "+", 
    RowBox[{"1235532", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"390", "/", "23"}]]}], "+", 
    RowBox[{"1263108", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{"1291678", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"392", "/", "23"}]]}], "+", 
    RowBox[{"1320458", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "23"}]]}], "+", 
    RowBox[{"1350230", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"394", "/", "23"}]]}], "+", 
    RowBox[{"1380248", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "23"}]]}], "+", 
    RowBox[{"1411308", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"396", "/", "23"}]]}], "+", 
    RowBox[{"1442586", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "23"}]]}], "+", 
    RowBox[{"1474968", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"398", "/", "23"}]]}], "+", 
    RowBox[{"1507610", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"399", "/", "23"}]]}], "+", 
    RowBox[{"1541342", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"400", "/", "23"}]]}], "+", 
    RowBox[{"1575370", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "23"}]]}], "+", 
    RowBox[{"1610550", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"402", "/", "23"}]]}], "+", 
    RowBox[{"1646010", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "23"}]]}], "+", 
    RowBox[{"1682676", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"404", "/", "23"}]]}], "+", 
    RowBox[{"1719658", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"405", "/", "23"}]]}], "+", 
    RowBox[{"1757848", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"406", "/", "23"}]]}], "+", 
    RowBox[{"1796398", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "23"}]]}], "+", 
    RowBox[{"1836214", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"408", "/", "23"}]]}], "+", 
    RowBox[{"1876367", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "23"}]]}], "+", 
    RowBox[{"1917856", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"410", "/", "23"}]]}], "+", 
    RowBox[{"1959728", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "23"}]]}], "+", 
    RowBox[{"2002926", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"412", "/", "23"}]]}], "+", 
    RowBox[{"2046556", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "23"}]]}], "+", 
    RowBox[{"2091584", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{"2137024", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "23"}]]}], "+", 
    RowBox[{"2183928", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"416", "/", "23"}]]}], "+", 
    RowBox[{"2231288", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "23"}]]}], "+", 
    RowBox[{"2280120", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"418", "/", "23"}]]}], "+", 
    RowBox[{"2329464", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "23"}]]}], "+", 
    RowBox[{"2380344", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"420", "/", "23"}]]}], "+", 
    RowBox[{"2431716", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "23"}]]}], "+", 
    RowBox[{"2484702", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"422", "/", "23"}]]}], "+", 
    RowBox[{"2538240", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "23"}]]}], "+", 
    RowBox[{"2593392", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"424", "/", "23"}]]}], "+", 
    RowBox[{"2649144", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "23"}]]}], "+", 
    RowBox[{"2706598", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"426", "/", "23"}]]}], "+", 
    RowBox[{"2764636", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "23"}]]}], "+", 
    RowBox[{"2824452", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"428", "/", "23"}]]}], "+", 
    RowBox[{"2884910", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"429", "/", "23"}]]}], "+", 
    RowBox[{"2947158", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"430", "/", "23"}]]}], "+", 
    RowBox[{"3010112", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "23"}]]}], "+", 
    RowBox[{"3074932", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"432", "/", "23"}]]}], "+", 
    RowBox[{"3140446", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "23"}]]}], "+", 
    RowBox[{"3207920", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"434", "/", "23"}]]}], "+", 
    RowBox[{"3276154", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"435", "/", "23"}]]}], "+", 
    RowBox[{"3346352", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"436", "/", "23"}]]}], "+", 
    RowBox[{"3417372", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{"3490459", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"438", "/", "23"}]]}], "+", 
    RowBox[{"3564360", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "23"}]]}], "+", 
    RowBox[{"3640416", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"440", "/", "23"}]]}], "+", 
    RowBox[{"3717354", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"441", "/", "23"}]]}], "+", 
    RowBox[{"3796466", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"442", "/", "23"}]]}], "+", 
    RowBox[{"3876538", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "23"}]]}], "+", 
    RowBox[{"3958880", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"444", "/", "23"}]]}], "+", 
    RowBox[{"4042170", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "23"}]]}], "+", 
    RowBox[{"4127840", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"446", "/", "23"}]]}], "+", 
    RowBox[{"4214536", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "23"}]]}], "+", 
    RowBox[{"4303630", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"448", "/", "23"}]]}], "+", 
    RowBox[{"4393828", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "23"}]]}], "+", 
    RowBox[{"4486536", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"450", "/", "23"}]]}], "+", 
    RowBox[{"4580350", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "23"}]]}], "+", 
    RowBox[{"4676776", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"452", "/", "23"}]]}], "+", 
    RowBox[{"4774392", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "23"}]]}], "+", 
    RowBox[{"4874656", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"454", "/", "23"}]]}], "+", 
    RowBox[{"4976198", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "23"}]]}], "+", 
    RowBox[{"5080500", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"456", "/", "23"}]]}], "+", 
    RowBox[{"5186076", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "23"}]]}], "+", 
    RowBox[{"5294544", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"458", "/", "23"}]]}], "+", 
    RowBox[{"5404384", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "23"}]]}], "+", 
    RowBox[{"5517138", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{"5631358", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "23"}]]}], "+", 
    RowBox[{"5748626", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"462", "/", "23"}]]}], "+", 
    RowBox[{"5867374", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "23"}]]}], "+", 
    RowBox[{"5989294", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"464", "/", "23"}]]}], "+", 
    RowBox[{"6112790", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"465", "/", "23"}]]}], "+", 
    RowBox[{"6239510", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"466", "/", "23"}]]}], "+", 
    RowBox[{"6367910", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "23"}]]}], "+", 
    RowBox[{"6499669", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"468", "/", "23"}]]}], "+", 
    RowBox[{"6633120", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "23"}]]}], "+", 
    RowBox[{"6770078", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"470", "/", "23"}]]}], "+", 
    RowBox[{"6908844", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "23"}]]}], "+", 
    RowBox[{"7051156", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"472", "/", "23"}]]}], "+", 
    RowBox[{"7195392", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "23"}]]}], "+", 
    RowBox[{"7343334", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"474", "/", "23"}]]}], "+", 
    RowBox[{"7493222", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "23"}]]}], "+", 
    RowBox[{"7646964", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"476", "/", "23"}]]}], "+", 
    RowBox[{"7802770", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "23"}]]}], "+", 
    RowBox[{"7962498", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"478", "/", "23"}]]}], "+", 
    RowBox[{"8124422", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "23"}]]}], "+", 
    RowBox[{"8290424", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"480", "/", "23"}]]}], "+", 
    RowBox[{"8458646", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "23"}]]}], "+", 
    RowBox[{"8631122", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"482", "/", "23"}]]}], "+", 
    RowBox[{"8805960", " ", 
     SubscriptBox["\[Chi]", "2"], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{"8985114", " ", 
     SubscriptBox["\[Chi]", "3"], " ", 
     SuperscriptBox["q", 
      RowBox[{"484", "/", "23"}]]}], "+", 
    RowBox[{"9166762", " ", 
     SubscriptBox["\[Chi]", "4"], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "23"}]]}], "+", 
    RowBox[{"9352914", " ", 
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"486", "/", "23"}]]}], "+", 
    RowBox[{"9541600", " ", 
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "23"}]]}], "+", 
    RowBox[{"9734970", " ", 
     SubscriptBox["\[Chi]", "7"], " ", 
     SuperscriptBox["q", 
      RowBox[{"488", "/", "23"}]]}], "+", 
    RowBox[{"9931020", " ", 
     SubscriptBox["\[Chi]", "8"], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "23"}]]}], "+", 
    RowBox[{"10131840", " ", 
     SubscriptBox["\[Chi]", "9"], " ", 
     SuperscriptBox["q", 
      RowBox[{"490", "/", "23"}]]}], "+", 
    RowBox[{"10335496", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "23"}]]}], "+", 
    RowBox[{"10544106", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"492", "/", "23"}]]}], "+", 
    RowBox[{"10755602", " ", 
     SubscriptBox["\[Chi]", "12"], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "23"}]]}], "+", 
    RowBox[{"10972262", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"494", "/", "23"}]]}], "+", 
    RowBox[{"11191970", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"495", "/", "23"}]]}], "+", 
    RowBox[{"11416930", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"496", "/", "23"}]]}], "+", 
    RowBox[{"11645100", " ", 
     SubscriptBox["\[Chi]", "16"], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "23"}]]}], "+", 
    RowBox[{"11878746", " ", 
     SubscriptBox["\[Chi]", "17"], " ", 
     SuperscriptBox["q", 
      RowBox[{"498", "/", "23"}]]}], "+", 
    RowBox[{"12115665", " ", 
     SubscriptBox["\[Chi]", "18"], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "23"}]]}], "+", 
    RowBox[{"12358268", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"500", "/", "23"}]]}], "+", 
    RowBox[{"12604322", " ", 
     SubscriptBox["\[Chi]", "20"], " ", 
     SuperscriptBox["q", 
      RowBox[{"501", "/", "23"}]]}], "+", 
    RowBox[{"12856172", " ", 
     SubscriptBox["\[Chi]", "21"], " ", 
     SuperscriptBox["q", 
      RowBox[{"502", "/", "23"}]]}], "+", 
    RowBox[{"13111666", " ", 
     SubscriptBox["\[Chi]", "22"], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "23"}]]}], "+", 
    RowBox[{"13373180", " ", 
     SubscriptBox["\[Chi]", "23"], " ", 
     SuperscriptBox["q", 
      RowBox[{"504", "/", "23"}]]}], "+", 
    RowBox[{"13638404", " ", 
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"505", "/", "23"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "22"],
     SeriesData[$CellContext`q, 0, {}, 0, 12144, 552],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 10], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 12], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 14], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 16], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 18], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 Subscript[$CellContext`\[Chi], 20], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 Subscript[$CellContext`\[Chi], 22], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 Subscript[$CellContext`\[Chi], 1], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5 Subscript[$CellContext`\[Chi], 3], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 Subscript[$CellContext`\[Chi], 5], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 Subscript[$CellContext`\[Chi], 7], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 Subscript[$CellContext`\[Chi], 9], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 Subscript[$CellContext`\[Chi], 11], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 Subscript[$CellContext`\[Chi], 13], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12 Subscript[$CellContext`\[Chi], 15], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12 Subscript[$CellContext`\[Chi], 17], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 Subscript[$CellContext`\[Chi], 19], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16 Subscript[$CellContext`\[Chi], 21], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18 Subscript[$CellContext`\[Chi], 23], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20 Subscript[$CellContext`\[Chi], 2], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26 Subscript[$CellContext`\[Chi], 6], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32 Subscript[$CellContext`\[Chi], 10], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39 Subscript[$CellContext`\[Chi], 14], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44 Subscript[$CellContext`\[Chi], 16], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48 Subscript[$CellContext`\[Chi], 18], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54 Subscript[$CellContext`\[Chi], 20], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60 Subscript[$CellContext`\[Chi], 22], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 66 Subscript[$CellContext`\[Chi], 1], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72 Subscript[$CellContext`\[Chi], 3], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 74 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80 Subscript[$CellContext`\[Chi], 5], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88 Subscript[$CellContext`\[Chi], 7], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 106 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 116 Subscript[$CellContext`\[Chi], 13], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 126 Subscript[$CellContext`\[Chi], 15], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 130 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140 Subscript[$CellContext`\[Chi], 17], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 142 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 152 Subscript[$CellContext`\[Chi], 19], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 156 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 166 Subscript[$CellContext`\[Chi], 21], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 170 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 182 Subscript[$CellContext`\[Chi], 23], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 186 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 198 Subscript[$CellContext`\[Chi], 2], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 204 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 215 Subscript[$CellContext`\[Chi], 4], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 222 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 236 Subscript[$CellContext`\[Chi], 6], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 240 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 256 Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 264 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 278 Subscript[$CellContext`\[Chi], 10], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 286 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302 Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 310 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 328 Subscript[$CellContext`\[Chi], 14], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 338 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 356 Subscript[$CellContext`\[Chi], 16], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 366 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 387 Subscript[$CellContext`\[Chi], 18], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 396 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 418 Subscript[$CellContext`\[Chi], 20], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 432 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 452 Subscript[$CellContext`\[Chi], 22], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 466 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 490 Subscript[$CellContext`\[Chi], 1], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 504 
     Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 530 Subscript[$CellContext`\[Chi], 3], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 546 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 572 Subscript[$CellContext`\[Chi], 5], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 590 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 620 Subscript[$CellContext`\[Chi], 7], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 636 
     Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 668 Subscript[$CellContext`\[Chi], 9], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 689 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 720 Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 742 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 778 Subscript[$CellContext`\[Chi], 13], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 800 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 838 Subscript[$CellContext`\[Chi], 15], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 864 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 902 Subscript[$CellContext`\[Chi], 17], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 930 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 972 Subscript[$CellContext`\[Chi], 19], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1000 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1046 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1078 Subscript[$CellContext`\[Chi], 22],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1124 Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1158 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1210 Subscript[$CellContext`\[Chi], 2], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1245 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1300 Subscript[$CellContext`\[Chi], 4], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1340 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1394 Subscript[$CellContext`\[Chi], 6], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1438 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1500 Subscript[$CellContext`\[Chi], 8], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1542 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1608 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1658 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1724 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1776 Subscript[$CellContext`\[Chi], 13],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1850 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1904 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1982 Subscript[$CellContext`\[Chi], 16],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2042 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2122 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2188 Subscript[$CellContext`\[Chi], 19],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2275 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2340 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2434 Subscript[$CellContext`\[Chi], 22],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2508 Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2604 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2682 Subscript[$CellContext`\[Chi], 2], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2786 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2868 Subscript[$CellContext`\[Chi], 4], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2978 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3068 Subscript[$CellContext`\[Chi], 6], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3182 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3278 Subscript[$CellContext`\[Chi], 8], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3402 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3500 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3632 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3742 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3876 Subscript[$CellContext`\[Chi], 13],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3992 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4139 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4260 Subscript[$CellContext`\[Chi], 16],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4416 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4546 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4708 Subscript[$CellContext`\[Chi], 19],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4848 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5022 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5166 Subscript[$CellContext`\[Chi], 22],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5350 Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5510 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5700 Subscript[$CellContext`\[Chi], 2], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5868 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6074 Subscript[$CellContext`\[Chi], 4], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6248 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6466 Subscript[$CellContext`\[Chi], 6], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6656 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6882 Subscript[$CellContext`\[Chi], 8], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7084 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7326 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7535 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7792 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8020 Subscript[$CellContext`\[Chi], 13],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8286 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8526 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8812 Subscript[$CellContext`\[Chi], 16],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9064 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9366 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9636 Subscript[$CellContext`\[Chi], 19],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9950 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10238 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10574 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10872 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11228 Subscript[$CellContext`\[Chi], 1],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11550 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11920 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12260 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12656 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13012 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13428 Subscript[$CellContext`\[Chi], 7], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13809 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14244 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14648 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15112 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15532 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16022 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16474 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16984 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17460 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18002 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18502 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19074 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19606 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20204 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20766 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21402 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21988 Subscript[$CellContext`\[Chi], 1],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22658 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23286 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23984 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     24644 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25387 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26080 Subscript[$CellContext`\[Chi], 7], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     26860 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27596 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28412 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     29190 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30054 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30866 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31776 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32642 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33592 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34502 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35510 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36462 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37522 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38532 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39640 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40706 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41876 Subscript[$CellContext`\[Chi], 1],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     42990 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44222 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45404 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     46691 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 47932 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49294 Subscript[$CellContext`\[Chi], 7], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     50596 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52026 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53402 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     54896 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56346 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57924 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 59440 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 61098 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62702 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64434 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 66120 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67948 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69714 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 71632 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 73496 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 75502 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77462 Subscript[$CellContext`\[Chi], 1],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     79576 Subscript[$CellContext`\[Chi], 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 81624 
     Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 83844 Subscript[$CellContext`\[Chi], 4], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     86009 Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88328 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90600 Subscript[$CellContext`\[Chi], 7], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     93042 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95422 
     Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 97984 Subscript[$CellContext`\[Chi], 10], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     100490 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 103170 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 105802 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108622 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 111374 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114332 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 117234 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120322 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 123366 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 126616 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 129802 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 133208 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 136558 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140120 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 143636 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     147378 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 151054 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 154974 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     158843 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 162940 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 166994 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     171298 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 175538 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 180046 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 184502 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 189212 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 193884 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 198826 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 203708 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 208886 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 214016 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 219424 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 224794 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 230468 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 236086 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 242024 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 247918 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 254120 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     260296 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 266798 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 273248 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     280054 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 286822 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 293929 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     301012 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 308460 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 315864 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 323652 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 331412 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 339546 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 347668 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 356188 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 364668 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 373578 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 382468 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 391768 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 401064 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 410800 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 420512 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 430690 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 440858 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     451482 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 462116 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 473232 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     484334 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 495952 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 507576 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     519696 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 531844 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 544525 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 557208 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 570454 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 583720 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 597542 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 611408 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 625858 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 640326 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 655416 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 670552 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 686292 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 702098 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 718550 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 735044 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 752220 Subscript[$CellContext`\[Chi], 2], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     769460 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 787374 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 805380 Subscript[$CellContext`\[Chi], 5], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     824092 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 842872 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 862404 Subscript[$CellContext`\[Chi], 8], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     882032 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 902396 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 922880 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 944150 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 965518 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 987708 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1010025 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1033156 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1056448 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080598 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1104880 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1130072 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1155428 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1181682 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1208132 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1235532 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1263108 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1291678 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1320458 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1350230 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1380248 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1411308 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1442586 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1474968 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1507610 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1541342 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1575370 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1610550 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1646010 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1682676 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1719658 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1757848 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1796398 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836214 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1876367 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1917856 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1959728 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2002926 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2046556 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2091584 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2137024 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2183928 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2231288 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2280120 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2329464 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2380344 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2431716 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2484702 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2538240 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2593392 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2649144 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2706598 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2764636 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2824452 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2884910 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2947158 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3010112 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3074932 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3140446 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3207920 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3276154 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3346352 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3417372 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3490459 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3564360 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3640416 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3717354 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3796466 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3876538 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3958880 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4042170 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4127840 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4214536 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4303630 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4393828 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4486536 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4580350 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4676776 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4774392 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4874656 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4976198 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5080500 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5186076 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5294544 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5404384 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5517138 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5631358 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5748626 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5867374 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5989294 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6112790 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6239510 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6367910 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6499669 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6633120 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6770078 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6908844 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7051156 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7195392 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7343334 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7493222 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7646964 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7802770 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7962498 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8124422 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8290424 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8458646 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8631122 
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8805960 Subscript[$CellContext`\[Chi], 2],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8985114 Subscript[$CellContext`\[Chi], 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9166762 
     Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9352914 Subscript[$CellContext`\[Chi], 5],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9541600 Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9734970 
     Subscript[$CellContext`\[Chi], 7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9931020 Subscript[$CellContext`\[Chi], 8],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10131840 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10335496 
     Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10544106 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10755602 
     Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10972262 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11191970 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11416930 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11645100 
     Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11878746 
     Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12115665 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12358268 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12604322 
     Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12856172 
     Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13111666 
     Subscript[$CellContext`\[Chi], 22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13373180 
     Subscript[$CellContext`\[Chi], 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13638404 
     Subscript[$CellContext`\[Chi], 1]}, 0, 12144, 552],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557203971337183*^9, 3.5572039769315643`*^9}}],

Cell["\<\
\\chi _2+q^{3/23} \\chi _5+q^{4/23} \\chi _6+q^{6/23} \\chi _8+2 q^{8/23} \
\\chi _{10}+q^{9/23} \\chi _{11}+2 q^{10/23}
   \\chi _{12}+2 q^{11/23} \\chi _{13}+2 q^{12/23} \\chi _{14}+q^{13/23} \
\\chi _{15}+2 q^{14/23} \\chi _{16}+2
   q^{15/23} \\chi _{17}+2 q^{16/23} \\chi _{18}+2 q^{17/23} \\chi _{19}+3 \
q^{18/23} \\chi _{20}+2 q^{19/23} \\chi
   _{21}+4 q^{20/23} \\chi _{22}+4 q^{21/23} \\chi _{23}+4 q^{22/23} \\chi \
_1+4 q \\chi _2+5 q^{24/23} \\chi _3+4
   q^{25/23} \\chi _4+6 q^{26/23} \\chi _5+6 q^{27/23} \\chi _6+6 q^{28/23} \
\\chi _7+6 q^{29/23} \\chi _8+8 q^{30/23}
   \\chi _9+7 q^{31/23} \\chi _{10}+8 q^{32/23} \\chi _{11}+8 q^{33/23} \\chi \
_{12}+10 q^{34/23} \\chi _{13}+10
   q^{35/23} \\chi _{14}+12 q^{36/23} \\chi _{15}+10 q^{37/23} \\chi _{16}+12 \
q^{38/23} \\chi _{17}+13 q^{39/23}
   \\chi _{18}+14 q^{40/23} \\chi _{19}+14 q^{41/23} \\chi _{20}+16 q^{42/23} \
\\chi _{21}+16 q^{43/23} \\chi _{22}+18
   q^{44/23} \\chi _{23}+18 q^{45/23} \\chi _1+20 q^2 \\chi _2+20 q^{47/23} \
\\chi _3+23 q^{48/23} \\chi _4+22
   q^{49/23} \\chi _5+26 q^{50/23} \\chi _6+26 q^{51/23} \\chi _7+28 \
q^{52/23} \\chi _8+28 q^{53/23} \\chi _9+32
   q^{54/23} \\chi _{10}+32 q^{55/23} \\chi _{11}+36 q^{56/23} \\chi _{12}+36 \
q^{57/23} \\chi _{13}+39 q^{58/23}
   \\chi _{14}+40 q^{59/23} \\chi _{15}+44 q^{60/23} \\chi _{16}+44 q^{61/23} \
\\chi _{17}+48 q^{62/23} \\chi _{18}+50
   q^{63/23} \\chi _{19}+54 q^{64/23} \\chi _{20}+54 q^{65/23} \\chi _{21}+60 \
q^{66/23} \\chi _{22}+60 q^{67/23}
   \\chi _{23}+66 q^{68/23} \\chi _1+67 q^3 \\chi _2+72 q^{70/23} \\chi _3+74 \
q^{71/23} \\chi _4+80 q^{72/23} \\chi
   _5+80 q^{73/23} \\chi _6+88 q^{74/23} \\chi _7+90 q^{75/23} \\chi _8+96 \
q^{76/23} \\chi _9+98 q^{77/23} \\chi
   _{10}+106 q^{78/23} \\chi _{11}+108 q^{79/23} \\chi _{12}+116 q^{80/23} \
\\chi _{13}+119 q^{81/23} \\chi _{14}+126
   q^{82/23} \\chi _{15}+130 q^{83/23} \\chi _{16}+140 q^{84/23} \\chi \
_{17}+142 q^{85/23} \\chi _{18}+152 q^{86/23}
   \\chi _{19}+156 q^{87/23} \\chi _{20}+166 q^{88/23} \\chi _{21}+170 \
q^{89/23} \\chi _{22}+182 q^{90/23} \\chi
   _{23}+186 q^{91/23} \\chi _1+198 q^4 \\chi _2+204 q^{93/23} \\chi _3+215 \
q^{94/23} \\chi _4+222 q^{95/23} \\chi
   _5+236 q^{96/23} \\chi _6+240 q^{97/23} \\chi _7+256 q^{98/23} \\chi \
_8+264 q^{99/23} \\chi _9+278 q^{100/23}
   \\chi _{10}+286 q^{101/23} \\chi _{11}+302 q^{102/23} \\chi _{12}+310 \
q^{103/23} \\chi _{13}+328 q^{104/23} \\chi
   _{14}+338 q^{105/23} \\chi _{15}+356 q^{106/23} \\chi _{16}+366 q^{107/23} \
\\chi _{17}+387 q^{108/23} \\chi
   _{18}+396 q^{109/23} \\chi _{19}+418 q^{110/23} \\chi _{20}+432 q^{111/23} \
\\chi _{21}+452 q^{112/23} \\chi
   _{22}+466 q^{113/23} \\chi _{23}+490 q^{114/23} \\chi _1+504 q^5 \\chi \
_2+530 q^{116/23} \\chi _3+546 q^{117/23}
   \\chi _4+572 q^{118/23} \\chi _5+590 q^{119/23} \\chi _6+620 q^{120/23} \
\\chi _7+636 q^{121/23} \\chi _8+668
   q^{122/23} \\chi _9+689 q^{123/23} \\chi _{10}+720 q^{124/23} \\chi \
_{11}+742 q^{125/23} \\chi _{12}+778
   q^{126/23} \\chi _{13}+800 q^{127/23} \\chi _{14}+838 q^{128/23} \\chi \
_{15}+864 q^{129/23} \\chi _{16}+902
   q^{130/23} \\chi _{17}+930 q^{131/23} \\chi _{18}+972 q^{132/23} \\chi \
_{19}+1000 q^{133/23} \\chi _{20}+1046
   q^{134/23} \\chi _{21}+1078 q^{135/23} \\chi _{22}+1124 q^{136/23} \\chi \
_{23}+1158 q^{137/23} \\chi _1+1210 q^6
   \\chi _2+1245 q^{139/23} \\chi _3+1300 q^{140/23} \\chi _4+1340 q^{141/23} \
\\chi _5+1394 q^{142/23} \\chi _6+1438
   q^{143/23} \\chi _7+1500 q^{144/23} \\chi _8+1542 q^{145/23} \\chi _9+1608 \
q^{146/23} \\chi _{10}+1658 q^{147/23}
   \\chi _{11}+1724 q^{148/23} \\chi _{12}+1776 q^{149/23} \\chi _{13}+1850 \
q^{150/23} \\chi _{14}+1904 q^{151/23}
   \\chi _{15}+1982 q^{152/23} \\chi _{16}+2042 q^{153/23} \\chi _{17}+2122 \
q^{154/23} \\chi _{18}+2188 q^{155/23}
   \\chi _{19}+2275 q^{156/23} \\chi _{20}+2340 q^{157/23} \\chi _{21}+2434 \
q^{158/23} \\chi _{22}+2508 q^{159/23}
   \\chi _{23}+2604 q^{160/23} \\chi _1+2682 q^7 \\chi _2+2786 q^{162/23} \
\\chi _3+2868 q^{163/23} \\chi _4+2978
   q^{164/23} \\chi _5+3068 q^{165/23} \\chi _6+3182 q^{166/23} \\chi _7+3278 \
q^{167/23} \\chi _8+3402 q^{168/23}
   \\chi _9+3500 q^{169/23} \\chi _{10}+3632 q^{170/23} \\chi _{11}+3742 \
q^{171/23} \\chi _{12}+3876 q^{172/23} \\chi
   _{13}+3992 q^{173/23} \\chi _{14}+4139 q^{174/23} \\chi _{15}+4260 \
q^{175/23} \\chi _{16}+4416 q^{176/23} \\chi
   _{17}+4546 q^{177/23} \\chi _{18}+4708 q^{178/23} \\chi _{19}+4848 \
q^{179/23} \\chi _{20}+5022 q^{180/23} \\chi
   _{21}+5166 q^{181/23} \\chi _{22}+5350 q^{182/23} \\chi _{23}+5510 \
q^{183/23} \\chi _1+5700 q^8 \\chi _2+5868
   q^{185/23} \\chi _3+6074 q^{186/23} \\chi _4+6248 q^{187/23} \\chi _5+6466 \
q^{188/23} \\chi _6+6656 q^{189/23}
   \\chi _7+6882 q^{190/23} \\chi _8+7084 q^{191/23} \\chi _9+7326 q^{192/23} \
\\chi _{10}+7535 q^{193/23} \\chi
   _{11}+7792 q^{194/23} \\chi _{12}+8020 q^{195/23} \\chi _{13}+8286 \
q^{196/23} \\chi _{14}+8526 q^{197/23} \\chi
   _{15}+8812 q^{198/23} \\chi _{16}+9064 q^{199/23} \\chi _{17}+9366 \
q^{200/23} \\chi _{18}+9636 q^{201/23} \\chi
   _{19}+9950 q^{202/23} \\chi _{20}+10238 q^{203/23} \\chi _{21}+10574 \
q^{204/23} \\chi _{22}+10872 q^{205/23}
   \\chi _{23}+11228 q^{206/23} \\chi _1+11550 q^9 \\chi _2+11920 q^{208/23} \
\\chi _3+12260 q^{209/23} \\chi _4+12656
   q^{210/23} \\chi _5+13012 q^{211/23} \\chi _6+13428 q^{212/23} \\chi \
_7+13809 q^{213/23} \\chi _8+14244
   q^{214/23} \\chi _9+14648 q^{215/23} \\chi _{10}+15112 q^{216/23} \\chi \
_{11}+15532 q^{217/23} \\chi _{12}+16022
   q^{218/23} \\chi _{13}+16474 q^{219/23} \\chi _{14}+16984 q^{220/23} \\chi \
_{15}+17460 q^{221/23} \\chi
   _{16}+18002 q^{222/23} \\chi _{17}+18502 q^{223/23} \\chi _{18}+19074 \
q^{224/23} \\chi _{19}+19606 q^{225/23}
   \\chi _{20}+20204 q^{226/23} \\chi _{21}+20766 q^{227/23} \\chi \
_{22}+21402 q^{228/23} \\chi _{23}+21988
   q^{229/23} \\chi _1+22658 q^{10} \\chi _2+23286 q^{231/23} \\chi _3+23984 \
q^{232/23} \\chi _4+24644 q^{233/23}
   \\chi _5+25387 q^{234/23} \\chi _6+26080 q^{235/23} \\chi _7+26860 \
q^{236/23} \\chi _8+27596 q^{237/23} \\chi
   _9+28412 q^{238/23} \\chi _{10}+29190 q^{239/23} \\chi _{11}+30054 \
q^{240/23} \\chi _{12}+30866 q^{241/23} \\chi
   _{13}+31776 q^{242/23} \\chi _{14}+32642 q^{243/23} \\chi _{15}+33592 \
q^{244/23} \\chi _{16}+34502 q^{245/23}
   \\chi _{17}+35510 q^{246/23} \\chi _{18}+36462 q^{247/23} \\chi \
_{19}+37522 q^{248/23} \\chi _{20}+38532
   q^{249/23} \\chi _{21}+39640 q^{250/23} \\chi _{22}+40706 q^{251/23} \\chi \
_{23}+41876 q^{252/23} \\chi _1+42990
   q^{11} \\chi _2+44222 q^{254/23} \\chi _3+45404 q^{255/23} \\chi _4+46691 \
q^{256/23} \\chi _5+47932 q^{257/23}
   \\chi _6+49294 q^{258/23} \\chi _7+50596 q^{259/23} \\chi _8+52026 \
q^{260/23} \\chi _9+53402 q^{261/23} \\chi
   _{10}+54896 q^{262/23} \\chi _{11}+56346 q^{263/23} \\chi _{12}+57924 \
q^{264/23} \\chi _{13}+59440 q^{265/23}
   \\chi _{14}+61098 q^{266/23} \\chi _{15}+62702 q^{267/23} \\chi \
_{16}+64434 q^{268/23} \\chi _{17}+66120
   q^{269/23} \\chi _{18}+67948 q^{270/23} \\chi _{19}+69714 q^{271/23} \\chi \
_{20}+71632 q^{272/23} \\chi
   _{21}+73496 q^{273/23} \\chi _{22}+75502 q^{274/23} \\chi _{23}+77462 \
q^{275/23} \\chi _1+79576 q^{12} \\chi
   _2+81624 q^{277/23} \\chi _3+83844 q^{278/23} \\chi _4+86009 q^{279/23} \
\\chi _5+88328 q^{280/23} \\chi _6+90600
   q^{281/23} \\chi _7+93042 q^{282/23} \\chi _8+95422 q^{283/23} \\chi \
_9+97984 q^{284/23} \\chi _{10}+100490
   q^{285/23} \\chi _{11}+103170 q^{286/23} \\chi _{12}+105802 q^{287/23} \
\\chi _{13}+108622 q^{288/23} \\chi
   _{14}+111374 q^{289/23} \\chi _{15}+114332 q^{290/23} \\chi _{16}+117234 \
q^{291/23} \\chi _{17}+120322
   q^{292/23} \\chi _{18}+123366 q^{293/23} \\chi _{19}+126616 q^{294/23} \
\\chi _{20}+129802 q^{295/23} \\chi
   _{21}+133208 q^{296/23} \\chi _{22}+136558 q^{297/23} \\chi _{23}+140120 \
q^{298/23} \\chi _1+143636 q^{13} \\chi
   _2+147378 q^{300/23} \\chi _3+151054 q^{301/23} \\chi _4+154974 q^{302/23} \
\\chi _5+158843 q^{303/23} \\chi
   _6+162940 q^{304/23} \\chi _7+166994 q^{305/23} \\chi _8+171298 q^{306/23} \
\\chi _9+175538 q^{307/23} \\chi
   _{10}+180046 q^{308/23} \\chi _{11}+184502 q^{309/23} \\chi _{12}+189212 \
q^{310/23} \\chi _{13}+193884
   q^{311/23} \\chi _{14}+198826 q^{312/23} \\chi _{15}+203708 q^{313/23} \
\\chi _{16}+208886 q^{314/23} \\chi
   _{17}+214016 q^{315/23} \\chi _{18}+219424 q^{316/23} \\chi _{19}+224794 \
q^{317/23} \\chi _{20}+230468
   q^{318/23} \\chi _{21}+236086 q^{319/23} \\chi _{22}+242024 q^{320/23} \
\\chi _{23}+247918 q^{321/23} \\chi
   _1+254120 q^{14} \\chi _2+260296 q^{323/23} \\chi _3+266798 q^{324/23} \
\\chi _4+273248 q^{325/23} \\chi _5+280054
   q^{326/23} \\chi _6+286822 q^{327/23} \\chi _7+293929 q^{328/23} \\chi \
_8+301012 q^{329/23} \\chi _9+308460
   q^{330/23} \\chi _{10}+315864 q^{331/23} \\chi _{11}+323652 q^{332/23} \
\\chi _{12}+331412 q^{333/23} \\chi
   _{13}+339546 q^{334/23} \\chi _{14}+347668 q^{335/23} \\chi _{15}+356188 \
q^{336/23} \\chi _{16}+364668
   q^{337/23} \\chi _{17}+373578 q^{338/23} \\chi _{18}+382468 q^{339/23} \
\\chi _{19}+391768 q^{340/23} \\chi
   _{20}+401064 q^{341/23} \\chi _{21}+410800 q^{342/23} \\chi _{22}+420512 \
q^{343/23} \\chi _{23}+430690
   q^{344/23} \\chi _1+440858 q^{15} \\chi _2+451482 q^{346/23} \\chi \
_3+462116 q^{347/23} \\chi _4+473232
   q^{348/23} \\chi _5+484334 q^{349/23} \\chi _6+495952 q^{350/23} \\chi \
_7+507576 q^{351/23} \\chi _8+519696
   q^{352/23} \\chi _9+531844 q^{353/23} \\chi _{10}+544525 q^{354/23} \\chi \
_{11}+557208 q^{355/23} \\chi
   _{12}+570454 q^{356/23} \\chi _{13}+583720 q^{357/23} \\chi _{14}+597542 \
q^{358/23} \\chi _{15}+611408
   q^{359/23} \\chi _{16}+625858 q^{360/23} \\chi _{17}+640326 q^{361/23} \
\\chi _{18}+655416 q^{362/23} \\chi
   _{19}+670552 q^{363/23} \\chi _{20}+686292 q^{364/23} \\chi _{21}+702098 \
q^{365/23} \\chi _{22}+718550
   q^{366/23} \\chi _{23}+735044 q^{367/23} \\chi _1+752220 q^{16} \\chi \
_2+769460 q^{369/23} \\chi _3+787374
   q^{370/23} \\chi _4+805380 q^{371/23} \\chi _5+824092 q^{372/23} \\chi \
_6+842872 q^{373/23} \\chi _7+862404
   q^{374/23} \\chi _8+882032 q^{375/23} \\chi _9+902396 q^{376/23} \\chi \
_{10}+922880 q^{377/23} \\chi _{11}+944150
   q^{378/23} \\chi _{12}+965518 q^{379/23} \\chi _{13}+987708 q^{380/23} \
\\chi _{14}+1010025 q^{381/23} \\chi
   _{15}+1033156 q^{382/23} \\chi _{16}+1056448 q^{383/23} \\chi \
_{17}+1080598 q^{384/23} \\chi _{18}+1104880
   q^{385/23} \\chi _{19}+1130072 q^{386/23} \\chi _{20}+1155428 q^{387/23} \
\\chi _{21}+1181682 q^{388/23} \\chi
   _{22}+1208132 q^{389/23} \\chi _{23}+1235532 q^{390/23} \\chi _1+1263108 \
q^{17} \\chi _2+1291678 q^{392/23} \\chi
   _3+1320458 q^{393/23} \\chi _4+1350230 q^{394/23} \\chi _5+1380248 \
q^{395/23} \\chi _6+1411308 q^{396/23} \\chi
   _7+1442586 q^{397/23} \\chi _8+1474968 q^{398/23} \\chi _9+1507610 \
q^{399/23} \\chi _{10}+1541342 q^{400/23}
   \\chi _{11}+1575370 q^{401/23} \\chi _{12}+1610550 q^{402/23} \\chi \
_{13}+1646010 q^{403/23} \\chi _{14}+1682676
   q^{404/23} \\chi _{15}+1719658 q^{405/23} \\chi _{16}+1757848 q^{406/23} \
\\chi _{17}+1796398 q^{407/23} \\chi
   _{18}+1836214 q^{408/23} \\chi _{19}+1876367 q^{409/23} \\chi \
_{20}+1917856 q^{410/23} \\chi _{21}+1959728
   q^{411/23} \\chi _{22}+2002926 q^{412/23} \\chi _{23}+2046556 q^{413/23} \
\\chi _1+2091584 q^{18} \\chi _2+2137024
   q^{415/23} \\chi _3+2183928 q^{416/23} \\chi _4+2231288 q^{417/23} \\chi \
_5+2280120 q^{418/23} \\chi _6+2329464
   q^{419/23} \\chi _7+2380344 q^{420/23} \\chi _8+2431716 q^{421/23} \\chi \
_9+2484702 q^{422/23} \\chi
   _{10}+2538240 q^{423/23} \\chi _{11}+2593392 q^{424/23} \\chi \
_{12}+2649144 q^{425/23} \\chi _{13}+2706598
   q^{426/23} \\chi _{14}+2764636 q^{427/23} \\chi _{15}+2824452 q^{428/23} \
\\chi _{16}+2884910 q^{429/23} \\chi
   _{17}+2947158 q^{430/23} \\chi _{18}+3010112 q^{431/23} \\chi \
_{19}+3074932 q^{432/23} \\chi _{20}+3140446
   q^{433/23} \\chi _{21}+3207920 q^{434/23} \\chi _{22}+3276154 q^{435/23} \
\\chi _{23}+3346352 q^{436/23} \\chi
   _1+3417372 q^{19} \\chi _2+3490459 q^{438/23} \\chi _3+3564360 q^{439/23} \
\\chi _4+3640416 q^{440/23} \\chi
   _5+3717354 q^{441/23} \\chi _6+3796466 q^{442/23} \\chi _7+3876538 \
q^{443/23} \\chi _8+3958880 q^{444/23} \\chi
   _9+4042170 q^{445/23} \\chi _{10}+4127840 q^{446/23} \\chi _{11}+4214536 \
q^{447/23} \\chi _{12}+4303630
   q^{448/23} \\chi _{13}+4393828 q^{449/23} \\chi _{14}+4486536 q^{450/23} \
\\chi _{15}+4580350 q^{451/23} \\chi
   _{16}+4676776 q^{452/23} \\chi _{17}+4774392 q^{453/23} \\chi \
_{18}+4874656 q^{454/23} \\chi _{19}+4976198
   q^{455/23} \\chi _{20}+5080500 q^{456/23} \\chi _{21}+5186076 q^{457/23} \
\\chi _{22}+5294544 q^{458/23} \\chi
   _{23}+5404384 q^{459/23} \\chi _1+5517138 q^{20} \\chi _2+5631358 \
q^{461/23} \\chi _3+5748626 q^{462/23} \\chi
   _4+5867374 q^{463/23} \\chi _5+5989294 q^{464/23} \\chi _6+6112790 \
q^{465/23} \\chi _7+6239510 q^{466/23} \\chi
   _8+6367910 q^{467/23} \\chi _9+6499669 q^{468/23} \\chi _{10}+6633120 \
q^{469/23} \\chi _{11}+6770078 q^{470/23}
   \\chi _{12}+6908844 q^{471/23} \\chi _{13}+7051156 q^{472/23} \\chi \
_{14}+7195392 q^{473/23} \\chi _{15}+7343334
   q^{474/23} \\chi _{16}+7493222 q^{475/23} \\chi _{17}+7646964 q^{476/23} \
\\chi _{18}+7802770 q^{477/23} \\chi
   _{19}+7962498 q^{478/23} \\chi _{20}+8124422 q^{479/23} \\chi \
_{21}+8290424 q^{480/23} \\chi _{22}+8458646
   q^{481/23} \\chi _{23}+8631122 q^{482/23} \\chi _1+8805960 q^{21} \\chi \
_2+8985114 q^{484/23} \\chi _3+9166762
   q^{485/23} \\chi _4+9352914 q^{486/23} \\chi _5+9541600 q^{487/23} \\chi \
_6+9734970 q^{488/23} \\chi _7+9931020
   q^{489/23} \\chi _8+10131840 q^{490/23} \\chi _9+10335496 q^{491/23} \\chi \
_{10}+10544106 q^{492/23} \\chi
   _{11}+10755602 q^{493/23} \\chi _{12}+10972262 q^{494/23} \\chi \
_{13}+11191970 q^{495/23} \\chi _{14}+11416930
   q^{496/23} \\chi _{15}+11645100 q^{497/23} \\chi _{16}+11878746 q^{498/23} \
\\chi _{17}+12115665 q^{499/23} \\chi
   _{18}+12358268 q^{500/23} \\chi _{19}+12604322 q^{501/23} \\chi \
_{20}+12856172 q^{502/23} \\chi _{21}+13111666
   q^{503/23} \\chi _{22}+13373180 q^{504/23} \\chi _{23}+13638404 q^{505/23} \
\\chi _1+O\\left(q^{22}\\right)\
\>", "Output",
 CellChangeTimes->{{3.557203973266323*^9, 3.557203989952097*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "23"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551178613845028*^9, 3.5511786304171963`*^9}, {
  3.55117901814933*^9, 3.551179024621912*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     SubscriptBox["\[Chi]", "2"]},
    {"1", "0"},
    {"2", "0"},
    {"3", 
     SubscriptBox["\[Chi]", "5"]},
    {"4", 
     SubscriptBox["\[Chi]", "6"]},
    {"5", "0"},
    {"6", 
     SubscriptBox["\[Chi]", "8"]},
    {"7", "0"},
    {"8", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"9", 
     SubscriptBox["\[Chi]", "11"]},
    {"10", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"11", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"12", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"13", 
     SubscriptBox["\[Chi]", "15"]},
    {"14", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "16"]}]},
    {"15", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "17"]}]},
    {"16", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "18"]}]},
    {"17", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "19"]}]},
    {"18", 
     RowBox[{"3", " ", 
      SubscriptBox["\[Chi]", "20"]}]},
    {"19", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "21"]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.551179024995059*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlts", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "23"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "23"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"23", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}], 
    ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552888043045961*^9, 3.552888056890875*^9}, {
  3.552888300133136*^9, 3.552888300551668*^9}, {3.552981637711302*^9, 
  3.5529816438978*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"23", " ", "r"}], "0", "1", "2", "3", "4", "5", "6", "7", "8", 
     "9", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"2", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"3", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"5", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"6", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"9", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"10", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"11", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"12", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"13", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"14", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"15", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "1", "0", "0", "0", "0", "0", "0"},
    {"16", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "2", "0", "0", "0", "0", "0"},
    {"17", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "2", "0", "0", "0", "0"},
    {"18", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "2", "0", "0", "0"},
    {"19", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "2", "0", "0"},
    {"20", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "3", "0"},
    {"21", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "2"},
    {"22", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"23", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5528883956109123`*^9, 3.552986001342002*^9}]
}, Open  ]]
},
WindowSize->{1018, 966},
WindowMargins->{{34, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 76399, 1892, 2349, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[76981, 1916, 2325, 45, 50, "Input"],
Cell[79309, 1963, 2713, 42, 141, "Message"],
Cell[82025, 2007, 2688, 42, 141, "Message"],
Cell[84716, 2051, 2844, 45, 141, "Message"],
Cell[87563, 2098, 668, 13, 24, "Message"]
}, Open  ]],
Cell[88246, 2114, 651, 18, 50, "Input"],
Cell[CellGroupData[{
Cell[88922, 2136, 128927, 2868, 1627, InheritFromParent],
Cell[217852, 5006, 14410, 252, 2027, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232299, 5263, 454, 13, 30, "Input"],
Cell[232756, 5278, 1636, 61, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234429, 5344, 1184, 35, 50, "Input"],
Cell[235616, 5381, 3427, 64, 396, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/2A_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    842419,      18129]
NotebookOptionsPosition[    841649,      18100]
NotebookOutlinePosition[    842009,      18116]
CellTagsIndexPosition[    841966,      18113]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Modular", " ", "stuff"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"<<", " ", "e2_500"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", "250"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Projective", " ", "Character", " ", "Table"}], ",", " ", 
     RowBox[{
     "corresponds", " ", "to", " ", "a", " ", "specific", " ", "choice", " ", 
      "of", " ", "projective", " ", "lift"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Centralizer", " ", "orders"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"{", 
      RowBox[{
      "21504", ",", "21504", ",", "1536", ",", "1536", ",", "384", ",", "512",
        ",", "256", ",", "256", ",", "64", ",", "128", ",", "128", ",", "64", 
       ",", "128", ",", "64", ",", "32", ",", "64", ",", "32", ",", "32", ",",
        "16", ",", "16", ",", "16", ",", "24", ",", "24", ",", "12", ",", 
       "12", ",", "12", ",", "14", ",", "14", ",", "14", ",", "14"}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fullchi", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "8", ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2", ",", "1", ",", "1",
          ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", 
         RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "8", ",", "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", 
         RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", 
         RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "8", ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "8", ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"24", ",", 
         RowBox[{"-", "24"}], ",", "0", ",", "0", ",", "12", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"24", ",", 
         RowBox[{"-", "24"}], ",", "0", ",", "0", ",", "12", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"24", ",", "24", ",", "0", ",", "0", ",", 
         RowBox[{"-", "12"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"24", ",", "24", ",", "0", ",", "0", ",", 
         RowBox[{"-", "12"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "24", ",", "24", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "24", ",", "24", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32", ",", "32", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32", ",", "32", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32", ",", "32", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32", ",", "32", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32", ",", "32", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32", ",", "32", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"32", ",", 
         RowBox[{"-", "32"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"32", ",", 
         RowBox[{"-", "32"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "7", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "48", ",", "48", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"48", ",", 
         RowBox[{"-", "48"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "8", "]"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}]}], ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"48", ",", 
         RowBox[{"-", "48"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}]}], ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "56", ",", "56", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"56", ",", 
         RowBox[{"-", "56"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "2", ",", "0",
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "56", ",", "56", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"56", ",", 
         RowBox[{"-", "56"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"56", ",", 
         RowBox[{"-", "56"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "56", ",", "56", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", "0", 
         ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "56", ",", "56", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", "0", 
         ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"64", ",", 
         RowBox[{"-", "64"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "1",
          ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"64", ",", 
         RowBox[{"-", "64"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"64", ",", 
         RowBox[{"-", "64"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "64", ",", "64", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "64", ",", "64", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "64", ",", "64", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "64", ",", "64", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "8", ",", "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", 
          RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", 
          RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", 
          RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
         "24", ",", "24", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "24", ",", "24", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", 
          RowBox[{"-", "24"}], ",", "0", ",", "0", ",", "12", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", 
          RowBox[{"-", "24"}], ",", "0", ",", "0", ",", "12", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
         "48", ",", "48", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "56", ",", "56", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"56", ",", 
          RowBox[{"-", "56"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "2", ",", 
          "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"56", ",", 
          RowBox[{"-", "56"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"56", ",", 
          RowBox[{"-", "56"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "64", ",", "64", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}], "//", "FullSimplify"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chii", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "8", ",", "8", ",", "8", ",", "8", ",", "24", ",", "24", ",", "24", 
           ",", "24", ",", "48", ",", "56", ",", "56", ",", "56", ",", "56", 
           ",", "64"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{"8", ",", 
            RowBox[{"-", "8"}], ",", 
            RowBox[{"-", "8"}], ",", 
            RowBox[{"-", "8"}], ",", "24", ",", "24", ",", 
            RowBox[{"-", "24"}], ",", 
            RowBox[{"-", "24"}], ",", "48", ",", "56", ",", 
            RowBox[{"-", "56"}], ",", 
            RowBox[{"-", "56"}], ",", 
            RowBox[{"-", "56"}], ",", "64"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "4", ",", "4", ",", "4", ",", "0", ",", "0", ",", "12", 
           ",", "12", ",", "0", ",", "0", ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "4", ",", 
            "4", ",", "0", ",", "0", ",", 
            RowBox[{"-", "8"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", 
            "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", 
            RowBox[{"-", "2"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["3"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
             ",", "0", ",", "0", ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["3"]}], ",", "0"}], "}"}]}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["3"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
             ",", "0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["3"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}], ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], ")"}]}], ",", "1", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["7"]}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["7"]}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["7"]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["7"]}], ")"}]}], ",", "1", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], ")"}]}], ",", "1", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["7"]}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["7"]}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["7"]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["7"]}], ")"}]}], ",", "1", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "}"}], "//", "FullSimplify"}], "//",
       "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"twining", " ", "genera"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f23a", "[", "q_", "]"}], ":=", 
    RowBox[{"q", "-", 
     RowBox[{"q", "^", "3"}], "-", 
     RowBox[{"q", "^", "4"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"q", "^", "6"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"q", "^", "7"}]}], "-", 
     RowBox[{"q", "^", "8"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"q", "^", "9"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"q", "^", "10"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"f23b", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", "2"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"q", "^", "3"}]}], "+", 
     RowBox[{"q", "^", "4"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"q", "^", "5"}]}], "-", 
     RowBox[{"q", "^", "6"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"q", "^", "7"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"q", "^", "8"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"q", "^", "10"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2A", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"Psi", "[", 
         RowBox[{"2", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F3A", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"9", " ", 
        RowBox[{"Psi", "[", 
         RowBox[{"3", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F4B", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"Psi", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Psi", "[", 
           RowBox[{"4", ",", "q"}], "]"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F5A", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", " ", 
         RowBox[{"Psi", "[", 
          RowBox[{"5", ",", "q"}], "]"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F6A", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Psi", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"Psi", "[", 
           RowBox[{"3", ",", "q"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Psi", "[", 
           RowBox[{"6", ",", "q"}], "]"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F7AB", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"7", "/", "2"}], " ", 
        RowBox[{"Psi", "[", 
         RowBox[{"7", ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F8A", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Psi", "[", 
           RowBox[{"4", ",", "q"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Psi", "[", 
           RowBox[{"8", ",", "q"}], "]"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F11A", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"11", "/", "5"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Psi", "[", 
           RowBox[{"11", ",", "q"}], "]"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{"q", "^", "11"}], "]"}], "^", "2"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F14AB", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "6"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"Psi", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"Psi", "[", 
            RowBox[{"7", ",", "q"}], "]"}]}], "+", 
          RowBox[{"14", " ", 
           RowBox[{"Psi", "[", 
            RowBox[{"14", ",", "q"}], "]"}]}], "-", 
          RowBox[{"14", " ", 
           RowBox[{"Eta", "[", "q", "]"}], " ", 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "2"}], "]"}], " ", 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "7"}], "]"}], " ", 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "14"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F15AB", "[", "q_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"Psi", "[", 
            RowBox[{"3", ",", "q"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"Psi", "[", 
            RowBox[{"5", ",", "q"}], "]"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"Psi", "[", 
            RowBox[{"15", ",", "q"}], "]"}]}], "-", 
          RowBox[{"15", " ", 
           RowBox[{"Eta", "[", "q", "]"}], " ", 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "3"}], "]"}], " ", 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "5"}], "]"}], " ", 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "15"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"F23AB", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"23", "/", "11"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Psi", "[", 
          RowBox[{"23", ",", "q"}], "]"}], "-", 
         RowBox[{"f23a", "[", "q", "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"f23b", "[", "q", "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"F2B", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "8"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "2"}], "]"}], "^", "4"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"F4A", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "2"}], "]"}], "^", "8"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "4"}], "]"}], "^", "4"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"F4C", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "2"}], "]"}], "^", "2"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "4"}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"F3B", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "3"}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"F6B", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", "2"}], "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "3"}], "]"}], "^", "2"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "6"}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"F12B", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], " ", 
       RowBox[{"Eta", "[", 
        RowBox[{"q", "^", "4"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", "6"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], " ", 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "12"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"F10A", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], " ", 
       RowBox[{"Eta", "[", 
        RowBox[{"q", "^", "2"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", "5"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "10"}], "]"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"F12A", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], " ", 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", "4"}], "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "6"}], "]"}], "^", "3"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], " ", 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "3"}], "]"}], " ", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "12"}], "]"}], "^", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"F21AB", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"7", "/", "3"}], " ", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "7"}], "]"}], "^", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "3"}], "]"}], " ", 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "21"}], "]"}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "3"}], "]"}], "^", "2"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"known", " ", "2", "A"}], "-", 
     RowBox[{"twisted", " ", "twining", " ", "genera"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "A"}], ",", 
      RowBox[{"6", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg6AA", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"E2", "[", "q", "]"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"E2", "[", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"6", 
        RowBox[{"Psi", "[", 
         RowBox[{"3", ",", "q"}], "]"}]}], "+", 
       RowBox[{"12", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"E2", "[", "q", "]"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "2"}], 
           RowBox[{"E2", "[", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "g"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"32", 
       RowBox[{"Psi", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"2", "A"}], ",", 
     RowBox[{"4", "B"}]}], "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg4BB", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], 
        RowBox[{"Psi", "[", 
         RowBox[{"2", ",", "q"}], "]"}]}], "+", 
       RowBox[{"16", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"E2", "[", "q", "]"}], "-", 
          RowBox[{"E2", "[", 
           RowBox[{"-", "q"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "A"}], ",", 
      RowBox[{"8", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg8AA", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"Psi", "[", 
         RowBox[{"4", ",", "q"}], "]"}]}], "+", 
       RowBox[{"8", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"E2", "[", "q", "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"E2", "[", 
            RowBox[{"-", 
             RowBox[{"q", "^", "2"}]}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "A"}], ",", " ", 
      RowBox[{"14", "AB"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg14ABB", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "3"}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"E2", "[", 
             RowBox[{"-", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"7", 
         RowBox[{"Psi", "[", 
          RowBox[{"7", ",", "q"}], "]"}]}], "+", 
        RowBox[{"14", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"7", "/", "2"}], 
            RowBox[{"E2", "[", 
             RowBox[{"-", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"7", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"7", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"11", "/", "12"}], ")"}]}], " ", 
         RowBox[{"Eta", "[", "q", "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"-", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "7"}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"-", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"7", "/", "2"}], ")"}]}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg14AB", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"F7AB", "[", "q", "]"}], "-", 
         RowBox[{"F14AB", "[", "q", "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "A"}], ",", " ", 
      RowBox[{"12", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg12A", "[", "q_", "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"-", "q"}], "]"}], "^", "2"}], 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "6"}], "]"}], "^", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "2"}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "3"}], "]"}], 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{"-", 
              RowBox[{"q", "^", "3"}]}], "]"}], "^", "2"}]}], ")"}]}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "A"}], ",", " ", 
      RowBox[{"4", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg4A", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "6"}], ")"}]}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"8", 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], "^", "8"}], "/", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"-", "q"}], "]"}], "^", "4"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "2"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "2"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "2"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "2"}], ",", "2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg6", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "2"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg6AA", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "2"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "2"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "2"}], ",", "2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg14", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "2"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg14ABB", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "2"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "2"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "2"}], ",", "2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Order", " ", "them", " ", "by", " ", "conjugacy", " ", "class"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "minus", " ", "signs", " ", "are", " ", "due", " ", "to", 
      " ", "the", " ", "choice", " ", "of", " ", "lift"}], ",", " ", 
     RowBox[{
     "they", " ", "may", " ", "be", " ", "removed", " ", "by", " ", 
      "multiplying", " ", "the", " ", "respective", " ", "rows", " ", "of", 
      " ", "chi", " ", "by", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], ".", "\[IndentingNewLine]", "Since"}], " ",
       "the", " ", "character", " ", "table", " ", "is", " ", "projective"}], 
     ",", " ", 
     RowBox[{
     "it", " ", "is", " ", "only", " ", "defined", " ", "up", " ", "to", " ", 
      "phase", " ", "on", " ", "any", " ", "class", " ", 
      RowBox[{"(", "element", ")"}], " ", 
      RowBox[{"anyway", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", "  ", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", "0", ",", "0", ",", " ", 
         RowBox[{"Fg4A", "[", "q", "]"}], ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"Fg4BB", "[", "q", "]"}], ",", "0", ",", "0", ",", "0", ",", 
         " ", "0", ",", "0", ",", "0", ",", "0", ",", "\[IndentingNewLine]", 
         RowBox[{"Fg8AA", "[", "q", "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Fg6", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{"Fg6", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", " ", 
         RowBox[{"Fg12A", "[", "q", "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Fg14", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{"Fg14", "[", 
          RowBox[{"q", ",", "0"}], "]"}], " ", ",", 
         RowBox[{"-", 
          RowBox[{"Fg14", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", " ", 
         RowBox[{"Fg14", "[", 
          RowBox[{"q", ",", "0"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "calculate", " ", "multiplicities", " ", "for", " ", "all", " ", 
      "representations"}], ",", " ", 
     RowBox[{
     "then", " ", "throw", " ", "those", " ", "out", " ", "that", " ", "give",
       " ", 
      RowBox[{"garbage", "!"}], " ", "\[IndentingNewLine]", 
      RowBox[{"Careful", ":", " ", 
       RowBox[{
       "The", " ", "very", " ", "last", " ", "two", " ", "rows", " ", "of", 
        " ", "fullchi", " ", "are", " ", "actually", " ", "equal"}]}]}], ",", 
     " ", 
     RowBox[{
     "so", " ", "we", " ", "must", " ", "only", " ", "use", " ", "one", " ", 
      "of", " ", 
      RowBox[{"them", ".", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"Reason", ":", " ", 
         RowBox[{
         "two", " ", "projective", " ", "reps", " ", "belonging", " ", "to", 
          " ", "different", " ", "cocycles", " ", "must", " ", "have", " ", 
          "the", " ", "same", " ", "character"}]}], ")"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"h", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "8"}], ")"}]}]}], 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"-", "1"}]}], "*", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"fullchi", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
          RowBox[{"F", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "30"}], "}"}]}], "]"}], "/", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hc", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chii", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "30"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5451267359881153`*^9, 3.545126747797295*^9}, {
   3.545127150855592*^9, 3.545127243904255*^9}, {3.5451282718328753`*^9, 
   3.545128397499606*^9}, {3.545128622136628*^9, 3.545128636685361*^9}, {
   3.545128681684907*^9, 3.545128693245875*^9}, {3.545128727053344*^9, 
   3.545128731150023*^9}, {3.545128773300559*^9, 3.545128776260519*^9}, {
   3.54512887200492*^9, 3.5451289574192467`*^9}, {3.545129039247726*^9, 
   3.545129083618568*^9}, {3.5451291244477367`*^9, 3.545129180179328*^9}, {
   3.5451895562957582`*^9, 3.545189570160471*^9}, {3.5451900039312267`*^9, 
   3.545190191203597*^9}, {3.545190247184823*^9, 3.545190270319975*^9}, {
   3.545190317383419*^9, 3.5451903215373363`*^9}, {3.545190368510754*^9, 
   3.545190392969487*^9}, {3.5451904360062103`*^9, 3.545190638806381*^9}, {
   3.545190783397107*^9, 3.5451908369217787`*^9}, {3.545190883049768*^9, 
   3.545190905143709*^9}, {3.545190970056347*^9, 3.5451910296916523`*^9}, {
   3.545191093457382*^9, 3.5451912441690063`*^9}, {3.545191277509532*^9, 
   3.545191295146296*^9}, {3.545191332449153*^9, 3.545191437010578*^9}, {
   3.545191563463773*^9, 3.545191588651065*^9}, {3.545191623145123*^9, 
   3.545191636630067*^9}, 3.5451918911982307`*^9, {3.545192482225463*^9, 
   3.545192489461747*^9}, {3.5451926505939407`*^9, 3.545192730108883*^9}, 
   3.5451928005609913`*^9, {3.5451928658906527`*^9, 3.5451928719483633`*^9}, {
   3.545192906832955*^9, 3.545192975634437*^9}, 3.545193006236026*^9, {
   3.5451930928777103`*^9, 3.545193135943269*^9}, {3.5451931940228577`*^9, 
   3.545193213185556*^9}, {3.545193283913375*^9, 3.545193302143647*^9}, 
   3.545208731092342*^9, {3.545208804026162*^9, 3.545208820220995*^9}, {
   3.545208851297311*^9, 3.54520885224235*^9}, {3.545208993404748*^9, 
   3.5452090089476624`*^9}, {3.545209173098978*^9, 3.545209553729467*^9}, {
   3.5452096088401117`*^9, 3.545209702805087*^9}, {3.545209733906649*^9, 
   3.545209743906642*^9}, {3.545209848157258*^9, 3.545209899110098*^9}, {
   3.545210031476634*^9, 3.545210033735239*^9}, {3.545210187632389*^9, 
   3.545210207541112*^9}, {3.545210277307493*^9, 3.545210297550764*^9}, {
   3.54521033832755*^9, 3.545210454451123*^9}, {3.5452111219494257`*^9, 
   3.545211188805996*^9}, {3.54521123185114*^9, 3.54521128502038*^9}, {
   3.545211329026435*^9, 3.5452115982085447`*^9}, {3.545211639193574*^9, 
   3.545211663060485*^9}, {3.5452117033647213`*^9, 3.545211708443594*^9}, {
   3.545211745833021*^9, 3.545211759925502*^9}, {3.545211828570075*^9, 
   3.54521183254935*^9}, {3.545211867667633*^9, 3.54521188358915*^9}, {
   3.545211971723913*^9, 3.545212107450768*^9}, {3.545212873872345*^9, 
   3.545213039632536*^9}, {3.545213106909676*^9, 3.545213227446472*^9}, {
   3.5452135627853527`*^9, 3.54521361661047*^9}, {3.5452136529752007`*^9, 
   3.545213675127623*^9}, {3.5452137227144957`*^9, 3.545213739449716*^9}, {
   3.545213861427586*^9, 3.5452138798053827`*^9}, {3.545214251840558*^9, 
   3.545214263577187*^9}, {3.545214340286828*^9, 3.54521434298776*^9}, {
   3.545214385549335*^9, 3.545214492670122*^9}, {3.545214524853443*^9, 
   3.545214553300291*^9}, {3.545214587416156*^9, 3.5452148634895897`*^9}, {
   3.5452149171903973`*^9, 3.5452149387017193`*^9}, {3.54521526501265*^9, 
   3.5452153866562443`*^9}, {3.545215416699099*^9, 3.545215432585631*^9}, {
   3.5452154684365883`*^9, 3.54521549722048*^9}, {3.54521558584125*^9, 
   3.545215587017683*^9}, {3.5452156262336273`*^9, 3.5452156589571857`*^9}, {
   3.545215694880234*^9, 3.5452157089048843`*^9}, {3.545215749129105*^9, 
   3.545215842572529*^9}, {3.545215890879569*^9, 3.545215901897108*^9}, {
   3.5452159323420877`*^9, 3.545216244214267*^9}, {3.545220474482421*^9, 
   3.545220533845263*^9}, {3.545467482376787*^9, 3.5454675660296*^9}, 
   3.545467609139756*^9, {3.5454676869041*^9, 3.545467722704146*^9}, {
   3.545467831956711*^9, 3.545467857991803*^9}, {3.545467950570971*^9, 
   3.545468075246008*^9}, {3.545556050444676*^9, 3.5455560670050983`*^9}, {
   3.545666752041243*^9, 3.545666930213299*^9}, {3.545666969661786*^9, 
   3.5456669732380037`*^9}, {3.545667007291267*^9, 3.545667023697096*^9}, {
   3.545667059637628*^9, 3.545667079959627*^9}, {3.5456674281241198`*^9, 
   3.5456674295825453`*^9}, {3.545667508925501*^9, 3.545667510925054*^9}, {
   3.545667556281908*^9, 3.545667557552603*^9}, {3.545667606725922*^9, 
   3.5456676922286873`*^9}, {3.545667724898243*^9, 3.545667842670923*^9}, {
   3.545667876361368*^9, 3.545667879899836*^9}, {3.545668013221962*^9, 
   3.545668018539919*^9}, {3.545668249633774*^9, 3.545668256907638*^9}, {
   3.545668299085987*^9, 3.545668302354136*^9}, {3.5457013766888247`*^9, 
   3.5457014288667994`*^9}, {3.545710216059684*^9, 3.545710393153181*^9}, {
   3.545710763726924*^9, 3.545710787074198*^9}, {3.545710940458117*^9, 
   3.545710995036091*^9}, {3.545711031901441*^9, 3.5457110554613247`*^9}, {
   3.545711109671278*^9, 3.545711203034107*^9}, {3.545711233074932*^9, 
   3.54571124529539*^9}, {3.54571133898785*^9, 3.5457114297156963`*^9}, {
   3.5457115653265467`*^9, 3.5457117445060387`*^9}, {3.545972038396471*^9, 
   3.5459720666573668`*^9}, {3.545972169479897*^9, 3.5459722173234663`*^9}, {
   3.545972405309607*^9, 3.5459724137571087`*^9}, {3.545972476193069*^9, 
   3.545972530786442*^9}, {3.545972620674985*^9, 3.545972723097663*^9}, {
   3.545972842416275*^9, 3.545973017339957*^9}, {3.545973129932048*^9, 
   3.5459732077591248`*^9}, {3.545973327352042*^9, 3.545973363172524*^9}, {
   3.545973444086042*^9, 3.5459734472744837`*^9}, {3.545973478093759*^9, 
   3.545973478344351*^9}, {3.545973518912322*^9, 3.54597351914645*^9}, {
   3.545973553703023*^9, 3.545973557048768*^9}, {3.545973649409883*^9, 
   3.545973649631454*^9}, {3.545973687108691*^9, 3.545973743105652*^9}, {
   3.545973801312084*^9, 3.5459738014985447`*^9}, {3.5459738457925034`*^9, 
   3.545973851259342*^9}, {3.545973882275165*^9, 3.5459739256176*^9}, {
   3.545973990794854*^9, 3.545974028296328*^9}, {3.546077320358883*^9, 
   3.546077388989609*^9}, {3.5460774280489902`*^9, 3.54607745340361*^9}, {
   3.546077530855384*^9, 3.546077554225217*^9}, {3.5460776168951178`*^9, 
   3.546077701039144*^9}, {3.546077938381509*^9, 3.546077948987514*^9}, 
   3.546078654267805*^9, {3.546158175356514*^9, 3.5461582712843733`*^9}, {
   3.546158459168913*^9, 3.546158471618264*^9}, {3.546255671635738*^9, 
   3.54625576011411*^9}, {3.546255839512577*^9, 3.5462559679684963`*^9}, {
   3.546255998918169*^9, 3.546256041217689*^9}, {3.5462562338180923`*^9, 
   3.546256235436895*^9}, {3.5462579038484583`*^9, 3.546258011090084*^9}, 
   3.548738641554509*^9, {3.54873867741572*^9, 3.548738706994524*^9}, 
   3.5487387443944683`*^9, {3.548738777205708*^9, 3.548738883919773*^9}, {
   3.548738920801249*^9, 3.5487389428834047`*^9}, 3.5487390086535263`*^9, {
   3.5487390497060966`*^9, 3.54873908306106*^9}, {3.548739243819674*^9, 
   3.548739267167087*^9}, {3.548739586239669*^9, 3.54873959135563*^9}, {
   3.548739856653459*^9, 3.548739898447545*^9}, 3.548740039189087*^9, {
   3.548740229318488*^9, 3.54874026427002*^9}, 3.548740355566411*^9, 
   3.548740415247342*^9, 3.548740489041171*^9, 3.5487405662018347`*^9, 
   3.5487410754659243`*^9, 3.548741146432741*^9, 3.5487412176298857`*^9, 
   3.548741307545217*^9, {3.548741403076119*^9, 3.548741412629486*^9}, {
   3.5487415003632298`*^9, 3.548741515546138*^9}, {3.5487421661357718`*^9, 
   3.5487421667216997`*^9}, {3.548742628595257*^9, 3.5487426394357157`*^9}, 
   3.548742824452767*^9, {3.548742998479908*^9, 3.54874302380059*^9}, 
   3.548743062111425*^9, 3.548743096311367*^9, {3.548743126967865*^9, 
   3.54874314715618*^9}, {3.5487431875947523`*^9, 3.548743205408787*^9}, 
   3.54874330004646*^9, 3.548743331932416*^9, 3.5487433943950043`*^9, 
   3.5487435436537323`*^9, {3.548743914857408*^9, 3.548743918039166*^9}, {
   3.548744145163158*^9, 3.54874415154718*^9}, {3.548761101161646*^9, 
   3.54876110611115*^9}, {3.54876135181336*^9, 3.548761413447098*^9}, {
   3.548761470988468*^9, 3.548761471580718*^9}, {3.548761510113953*^9, 
   3.548761510587768*^9}, {3.5487617019235153`*^9, 3.548761760625387*^9}, {
   3.548761826256909*^9, 3.548761870041795*^9}, {3.548762134468595*^9, 
   3.5487622021521063`*^9}, {3.5487624953957443`*^9, 3.54876251632742*^9}, {
   3.551091416640778*^9, 3.551091424101405*^9}, 3.551091588425063*^9, {
   3.551093075495289*^9, 3.551093077563199*^9}, {3.551255858710362*^9, 
   3.5512559048289022`*^9}, {3.551255996459125*^9, 3.5512560241976*^9}, 
   3.5512560644092407`*^9, {3.551525597008967*^9, 3.5515257668405647`*^9}, {
   3.551525804245459*^9, 3.551525807112462*^9}, {3.554549255476021*^9, 
   3.5545492666858*^9}, {3.554716223411087*^9, 3.554716236407137*^9}, {
   3.554716307630028*^9, 3.554716309467955*^9}, 3.554716796048612*^9, {
   3.5547170595368643`*^9, 3.554717062845696*^9}, {3.554724840101737*^9, 
   3.554724865149819*^9}, 3.5547255980276833`*^9, {3.554725687177717*^9, 
   3.5547256884937963`*^9}, {3.557204459826622*^9, 3.5572044721904163`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"multiplicities", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"h", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "fullchi", "]"}]}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";", "\n", 
    RowBox[{"mlt", "=", 
     RowBox[{"multiplicities", " ", "+", 
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "8"}], ")"}]}], 
          RowBox[{
           RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"multiplicities", " ", "/.", " ", 
         RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"mlt", " ", "//", "TableForm"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"multiplicities", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"hc", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "chii", "]"}]}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"mlt", "=", 
     RowBox[{"multiplicities", " ", "+", 
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "8"}], ")"}]}], 
          RowBox[{
           RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"multiplicities", " ", "/.", " ", 
         RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.54519186888589*^9, 3.5451918690338917`*^9}, 
   3.545192196623722*^9, {3.5451922448723288`*^9, 3.545192265441709*^9}, {
   3.545192342801116*^9, 3.545192343290626*^9}, {3.545192607816016*^9, 
   3.5451926226974916`*^9}, {3.545192822608219*^9, 3.545192823078364*^9}, {
   3.545208854165001*^9, 3.54520885470126*^9}, 3.5452117392817593`*^9, {
   3.545216279722085*^9, 3.545216279873658*^9}, {3.54566729494031*^9, 
   3.5456673091179543`*^9}, {3.545710803535985*^9, 3.545710806695911*^9}, 
   3.545711086389834*^9, {3.545711317752038*^9, 3.5457113180366917`*^9}, {
   3.545973023856099*^9, 3.545973024134901*^9}, {3.545973789027699*^9, 
   3.545973789370652*^9}, {3.5462557727038507`*^9, 3.546255795086237*^9}, {
   3.5487389558489933`*^9, 3.548738955968004*^9}, 3.548739619740283*^9, {
   3.548740391739325*^9, 3.5487404232206573`*^9}, 3.548740651322597*^9, {
   3.54874115452148*^9, 3.5487411556680183`*^9}, 3.5487412224571657`*^9, 
   3.5487413235142317`*^9, 3.548741420844494*^9, 3.5487415327830353`*^9, 
   3.548742744378394*^9, {3.548742846505828*^9, 3.548742846783196*^9}, {
   3.5487430043146477`*^9, 3.548743030552959*^9}, {3.548743221461546*^9, 
   3.54874322157648*^9}, {3.548743257390112*^9, 3.548743263360054*^9}, 
   3.548743305468459*^9, {3.548743337595895*^9, 3.548743338051543*^9}, 
   3.548743406257408*^9, {3.5487439287444963`*^9, 3.5487439290126877`*^9}, {
   3.548761422549584*^9, 3.548761426897449*^9}, {3.548761480277916*^9, 
   3.548761480501937*^9}, {3.548761512511091*^9, 3.54876151303433*^9}, {
   3.5487617697269297`*^9, 3.5487618036452847`*^9}, 3.548761841605624*^9, {
   3.548762023350131*^9, 3.5487621247723637`*^9}, {3.548762198546262*^9, 
   3.548762209073989*^9}, {3.551093068827319*^9, 3.551093071598893*^9}, 
   3.5515257279061623`*^9, {3.554549288918335*^9, 3.554549289381908*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"chii", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}]}], "\[Rule]", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "^", "p"}], ")"}], "7"]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}]}], "->", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "^", "m"}], ")"}], "7"]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["7"]}], ")"}]}], "\[Rule]", 
      RowBox[{"-", 
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "^", "m"}], ")"}], "7"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         SqrtBox["7"]}], ")"}]}], "\[Rule]", " ", 
      RowBox[{"-", 
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "^", "p"}], ")"}], "7"]}]}]}], "}"}]}], "//", 
  "TableForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "character", " ", "table", " ", "has", " ", "rank", " ", "14",
      " ", "as", " ", "a", " ", "matrix", " ", "as", " ", "well", " ", "as", 
     " ", "14", " ", "non"}], "-", 
    RowBox[{"vanishng", " ", 
     RowBox[{"columns", ".", "\[IndentingNewLine]", "Therefore"}], " ", "it", 
     " ", "is", " ", "a", " ", "projective", " ", "character", " ", 
     RowBox[{"table", "."}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.548761060533169*^9, 3.548761066389983*^9}, {
   3.548761879498695*^9, 3.5487619227159863`*^9}, {3.548762005897538*^9, 
   3.5487620134102*^9}, {3.551521348286159*^9, 3.551521371238254*^9}, {
   3.551521422129751*^9, 3.551521457077362*^9}, {3.551521515661837*^9, 
   3.5515216195676107`*^9}, {3.5515218153299513`*^9, 3.551521836040382*^9}, {
   3.551522222056641*^9, 3.551522250398725*^9}, {3.55152229839034*^9, 
   3.551522306556266*^9}, {3.5515223905105352`*^9, 3.5515224468724194`*^9}, 
   3.551522493974595*^9, {3.551523327081808*^9, 3.551523327848666*^9}, 
   3.5515257744084167`*^9, {3.5515259189999332`*^9, 3.55152603182519*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", 
     RowBox[{"-", "8"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "4", "0", "0", "0", "0", "0", "0", "0", "2", 
     RowBox[{"-", "2"}], "2", "0", "0", "0", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}], "1"},
    {"8", "8", "0", "0", "4", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "0", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}]},
    {"8", "8", "0", "0", "4", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "1", "1", 
     SqrtBox["3"], 
     SqrtBox["3"], "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}]},
    {"8", "8", "0", "0", "4", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "1", "1", 
     RowBox[{"-", 
      SqrtBox["3"]}], 
     RowBox[{"-", 
      SqrtBox["3"]}], "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}]},
    {"24", 
     RowBox[{"-", "24"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
     "0", "0", "0", 
     SubscriptBox[
      SuperscriptBox["e", "m"], "7"], 
     RowBox[{"-", 
      SubscriptBox[
       SuperscriptBox["e", "m"], "7"]}], 
     SubscriptBox[
      SuperscriptBox["e", "p"], "7"], 
     RowBox[{"-", 
      SubscriptBox[
       SuperscriptBox["e", "p"], "7"]}]},
    {"24", 
     RowBox[{"-", "24"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
     "0", "0", "0", 
     SubscriptBox[
      SuperscriptBox["e", "p"], "7"], 
     RowBox[{"-", 
      SubscriptBox[
       SuperscriptBox["e", "p"], "7"]}], 
     SubscriptBox[
      SuperscriptBox["e", "m"], "7"], 
     RowBox[{"-", 
      SubscriptBox[
       SuperscriptBox["e", "m"], "7"]}]},
    {"24", "24", "0", "0", "12", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     SubscriptBox[
      SuperscriptBox["e", "m"], "7"], 
     SubscriptBox[
      SuperscriptBox["e", "m"], "7"], 
     SubscriptBox[
      SuperscriptBox["e", "p"], "7"], 
     SubscriptBox[
      SuperscriptBox["e", "p"], "7"]},
    {"24", "24", "0", "0", "12", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     SubscriptBox[
      SuperscriptBox["e", "p"], "7"], 
     SubscriptBox[
      SuperscriptBox["e", "p"], "7"], 
     SubscriptBox[
      SuperscriptBox["e", "m"], "7"], 
     SubscriptBox[
      SuperscriptBox["e", "m"], "7"]},
    {"48", 
     RowBox[{"-", "48"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "8", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "1", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}]},
    {"56", 
     RowBox[{"-", "56"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "2", "0", "0", "0", "0", "0", "0", "0"},
    {"56", "56", "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "0", "0", "2", "0", "0", "0", "0"},
    {"56", "56", "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "1", "1", 
     RowBox[{"-", 
      SqrtBox["3"]}], 
     SqrtBox["3"], 
     RowBox[{"-", "1"}], "0", "0", "0", "0"},
    {"56", "56", "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "1", "1", 
     SqrtBox["3"], 
     RowBox[{"-", 
      SqrtBox["3"]}], 
     RowBox[{"-", "1"}], "0", "0", "0", "0"},
    {"64", 
     RowBox[{"-", "64"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
     RowBox[{"-", "2"}], "0", "0", "0", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}], "1"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.551522308011939*^9, {3.551522397662397*^9, 3.551522417406685*^9}, 
   3.551522449019196*^9, 3.551522494938387*^9, 3.5515233285251827`*^9, 
   3.551525775021854*^9, 3.551525815198189*^9, {3.551525954531706*^9, 
   3.551525972382318*^9}, {3.55152600931555*^9, 3.551526033804205*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "decomposition", " ", "into", " ", "projective", " ", "C_g", " ", 
    "irreps"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}], " ", 
      SubscriptBox["\[Chi]", "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Length", "[", "chi", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
   3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
   3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
   3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
   3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
   3.5450596590693483`*^9, 3.545059662143572*^9}, {3.545060850925535*^9, 
   3.545061010057419*^9}, {3.545061044743537*^9, 3.545061231249195*^9}, {
   3.545061294442012*^9, 3.5450613129857903`*^9}, {3.545061345990862*^9, 
   3.545061445768465*^9}, {3.5450614794268503`*^9, 3.5450616506184053`*^9}, {
   3.5450617309731703`*^9, 3.545061734973875*^9}, {3.5450618001593437`*^9, 
   3.5450618087297564`*^9}, {3.5450618880008783`*^9, 3.545061889520842*^9}, {
   3.5450619408337803`*^9, 3.54506195706769*^9}, {3.545062117136582*^9, 
   3.545062119820085*^9}, {3.545062281066485*^9, 3.5450623470902*^9}, {
   3.545062388082514*^9, 3.5450624961531343`*^9}, {3.5451028705873528`*^9, 
   3.545102916315999*^9}, {3.545115131697977*^9, 3.545115145232956*^9}, {
   3.545124904122867*^9, 3.545124931021132*^9}, {3.545126569208301*^9, 
   3.5451265983779507`*^9}, {3.545129199696376*^9, 3.545129248892915*^9}, {
   3.545193409934517*^9, 3.545193442855548*^9}, {3.545220561511545*^9, 
   3.545220673385481*^9}, {3.546077902368011*^9, 3.546077911532709*^9}, 
   3.546256073903614*^9, {3.5462562515322657`*^9, 3.546256253216957*^9}, {
   3.5462579478852997`*^9, 3.5462579527555647`*^9}, {3.5487399308705177`*^9, 
   3.548739975219699*^9}, {3.548740443538279*^9, 3.548740443823825*^9}, {
   3.548740853800844*^9, 3.548740884926099*^9}, {3.548741241586162*^9, 
   3.548741241712736*^9}, 3.54874133160929*^9, {3.5487413804870358`*^9, 
   3.548741381483459*^9}, {3.548741433077814*^9, 3.5487414537856197`*^9}, {
   3.548741537195037*^9, 3.548741557239283*^9}, {3.5487419578584213`*^9, 
   3.548742021637287*^9}, {3.5487421786446733`*^9, 3.548742212258779*^9}, {
   3.548743410919628*^9, 3.5487434381404343`*^9}, {3.5487436410866823`*^9, 
   3.548743708213583*^9}, {3.548743787043777*^9, 3.548743814113686*^9}, {
   3.548744110688662*^9, 3.548744113882687*^9}, {3.551091441041898*^9, 
   3.5510915168111897`*^9}, {3.551091566317232*^9, 3.551091566442732*^9}, {
   3.5510930144179497`*^9, 3.5510930200965977`*^9}, 3.551255832380604*^9, {
   3.551256079809477*^9, 3.551256083703148*^9}, {3.5572049303932467`*^9, 
   3.55720493770574*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    SubscriptBox["\[Chi]", "1"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "3"], "+", 
       SubscriptBox["\[Chi]", "4"]}], ")"}], " ", 
     SqrtBox["q"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "5"], "+", 
       SubscriptBox["\[Chi]", "6"]}], ")"}], " ", "q"}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "11"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "3"], "+", 
       SubscriptBox["\[Chi]", "4"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"20", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"30", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"68", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"80", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"50", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"50", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"106", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"108", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"108", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"130", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"166", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"184", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"96", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"96", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"240", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"236", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"236", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"141", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"141", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"304", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"332", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"392", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"216", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"216", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"486", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"486", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"486", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"306", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"306", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"578", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"702", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"788", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"137", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"137", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"408", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"408", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"972", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"978", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"978", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"204", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"570", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"570", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1184", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1346", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1550", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"278", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"270", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"270", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"816", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"816", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1876", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1870", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1870", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"348", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1116", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1116", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2178", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2588", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2950", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"496", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"496", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"496", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1490", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1490", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3520", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3520", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3520", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"706", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2024", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2024", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4122", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4750", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5440", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"918", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"928", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"928", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2774", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2774", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6408", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6416", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6416", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1206", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3716", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3716", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7326", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8628", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9834", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1636", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1626", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1626", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4888", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4888", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"11490", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11478", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"11478", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2198", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6488", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6488", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13110", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"15178", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"17400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2884", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2884", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2884", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8648", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8648", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"20080", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"20080", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"20080", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3736", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11358", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11358", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22552", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"26464", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"30172", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4912", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4926", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4926", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"14764", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"14764", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"34568", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"34584", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"34584", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6492", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"19254", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"19254", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"38724", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"44994", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"51486", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8388", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8370", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8370", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"25130", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"25130", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"58482", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"58466", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"58466", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10730", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"32500", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"32500", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"64712", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"75714", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"86482", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13906", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13906", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13906", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"41716", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"41716", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"97548", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"97548", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"97548", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17998", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"53596", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"53596", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"107550", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"125198", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"143152", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22928", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"22953", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"22953", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"68836", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"68836", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"160336", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"160358", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"160358", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29126", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"87834", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"87834", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"175230", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"204812", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"233938", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37184", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"37158", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"37158", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"111500", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"111500", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"260520", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"260490", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"260490", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47328", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"141480", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"141480", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"283518", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"330280", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"377666", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"59774", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"59774", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"59774", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"179322", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"179322", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"418000", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"418000", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"418000", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"75204", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"226232", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"226232", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"451754", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"527646", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"602784", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"94734", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"94768", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"94768", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"284264", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"284264", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"663780", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"663818", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"663818", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"119232", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"356835", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"356835", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"714544", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"832912", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"952144", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"149134", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"149092", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"149092", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"447318", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"447318", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1043124", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1043084", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1043084", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"185850", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"558728", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"558728", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1116394", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1303334", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1489272", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"231902", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"231902", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"231902", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"695710", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"695710", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1624118", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1624118", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1624118", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"288866", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"865166", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"865166", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1731648", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2019184", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2307948", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"358060", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"358116", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"358116", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1074292", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1074292", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2505668", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2505720", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2505720", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"442858", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1330176", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1330176", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2658710", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3103176", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3546034", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "25"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"547620", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"547562", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"547562", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1642748", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1642748", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3834316", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3834254", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3834254", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"675948", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2025994", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2025994", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4053982", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4727950", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5404028", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"831650", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"831650", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"831650", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2494950", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2494950", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5820088", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5820088", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5820088", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1020970", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3065204", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3065204", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6128010", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7151418", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8172240", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "27"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1252498", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1252574", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1252574", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3757646", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3757646", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8769566", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8769646", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8769646", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1534368", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4600156", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4600156", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9203240", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10734662", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"12269030", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1874546", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1874454", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1874454", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5623448", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5623448", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"13119284", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"13119198", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"13119198", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2285644", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6860656", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6860656", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13717732", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16006908", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"18292740", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2784792", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2784792", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2784792", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8354376", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8354376", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"19496148", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"19496148", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"19496148", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3388058", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10159686", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10159686", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"20323672", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"23707452", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"27095300", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4112652", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4112767", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4112767", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"12338192", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12338192", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"28785900", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"28786010", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"28786010", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4984222", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14957856", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14957856", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"29910578", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"34899990", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"39884212", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "31"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6034750", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6034626", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6034626", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"18104000", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"18104000", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"42246524", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"42246394", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"42246394", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7296584", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"21883804", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"21883804", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"43773792", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"51064168", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"58361020", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8806196", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8806196", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8806196", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"26418592", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"26418592", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"61638860", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"61638860", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"61638860", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10612432", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"31844374", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"31844374", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"63681302", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"74301114", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"84913244", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "33"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12776010", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12776166", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"12776166", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"38328342", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"38328342", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"89438094", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"89438256", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"89438256", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15361836", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"46076676", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"46076676", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"92162220", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"107515218", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"122877054", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18441544", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18441364", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18441364", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"55324272", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"55324272", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"129083642", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"129083468", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"129083468", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22108692", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"66337036", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"66337036", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"132663564", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"154782842", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"176891910", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "35"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26479104", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"26479104", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"26479104", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"79437302", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"79437302", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"185361374", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"185361374", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"185361374", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31676368", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"95016142", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"95016142", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"190044796", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"221708616", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"253384564", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37840258", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"37840484", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"37840484", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"113521226", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"113521226", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"264873614", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"264873832", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"264873832", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45149290", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"135462684", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"135462684", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"270910462", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"316074566", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"361223856", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53817296", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"53817052", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"53817052", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"161451408", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"161451408", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"376730896", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"376730644", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"376730644", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64079048", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"192220100", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"192220100", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"384457806", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"448519288", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"512598858", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76203180", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"76203180", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"76203180", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"228609538", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"228609538", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"533409514", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"533409514", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"533409514", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90520300", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"271581128", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"271581128", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"543141546", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"633682662", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"724202384", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "39"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"107425176", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"107425478", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"107425478", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"322276138", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"322276138", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"751992480", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"751992790", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"751992790", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"127358146", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"382049940", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"382049940", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"764124330", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"891457978", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1018816124", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"150820150", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"150819806", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"150819806", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"452459762", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"452459762", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1055721970", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1055721634", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1055721634", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"178420202", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"535290060", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"535290060", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1070551266", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1249000198", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1427421116", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"210880992", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"210880992", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"210880992", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"632642976", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"632642976", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1476187746", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1476187746", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1476187746", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"249010274", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"746996248", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"746996248", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1494026326", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1743002826", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1992012304", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"293732080", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"293732502", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"293732502", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"881197072", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"881197072", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2056101824", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2056102236", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2056102236", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"346156934", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1038510505", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1038510505", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2076981458", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2423178088", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2769335022", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "43"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"407586898", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"407586442", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"407586442", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1222759782", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1222759782", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2853135048", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2853134582", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2853134582", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"479489152", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1438422028", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1438422028", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2876890392", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3356333144", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3835823268", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"563546664", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"563546664", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"563546664", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1690640000", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1690640000", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3944793248", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3944793248", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3944793248", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"661752716", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1985311154", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1985311154", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3970568062", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4632374858", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5294126500", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "45"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"776434614", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"776435173", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"776435173", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2329304958", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2329304958", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5435083530", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5435084100", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5435084100", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"910228908", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2730623572", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2730623572", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5461310356", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6371476126", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"7281705034", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1066150500", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1066149870", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1066149870", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3198450248", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3198450248", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7463005532", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7463004914", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7463004914", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1247744784", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3743309328", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3743309328", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7486545180", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8734363632", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9982109724", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "47"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1459135418", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1459135418", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1459135418", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4377406254", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4377406254", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"10214000824", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10214000824", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"10214000824", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1704993466", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5114893384", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5114893384", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10229872268", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"11934780148", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"13639772176", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1990663740", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1990664502", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1990664502", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5971992744", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5971992744", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"13934587770", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"13934588520", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"13934588520", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2322392752", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6967277468", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6967277468", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13934455500", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16256947468", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"18579340220", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "49"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2707401696", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2707400870", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2707400870", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8122203420", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8122203420", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"18951879856", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18951879018", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"18951879018", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3153888396", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9461551820", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9461551820", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18923218856", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"22076992132", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"25230882272", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3671229232", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3671229232", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3671229232", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11013687696", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11013687696", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"25698521996", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"25698521996", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"25698521996", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4270304862", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12811046132", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12811046132", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"25621959050", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"29892397378", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"34162700320", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "51"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4963655956", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4963656954", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4963656954", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"14890969876", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"14890969876", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"34745691308", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"34745692320", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"34745692320", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5765531014", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"17296438800", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"17296438800", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"34593031730", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"40358408502", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"46123939516", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6692191776", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6692190668", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6692190668", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"20076573106", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"20076573106", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"46845227502", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"46845226408", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"46845226408", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7762427450", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"23287462556", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"23287462556", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"46574746908", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"54337352272", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"62099782032", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "53"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8997828640", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8997828640", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8997828640", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"26993485930", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"26993485930", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"62984928000", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"62984928000", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"62984928000", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10422906766", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"31268512474", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"31268512474", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"62537230368", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"72959931844", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"83382836076", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12065608616", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12065609950", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"12065609950", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"36196828516", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"36196828516", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"84459118696", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"84459120014", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"84459120014", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13958098962", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"41874533624", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"41874533624", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"83748830854", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"97707166540", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"111665265502", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "55"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16137209580", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"16137208136", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"16137208136", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"48411625852", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"48411625852", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"112960630478", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"112960629016", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"112960629016", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18644745152", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"55933966244", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"55933966244", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"111868204590", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"130512677496", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"149157425686", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21528309656", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21528309656", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"21528309656", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"64584928948", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"64584928948", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"150697973012", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"150697973012", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"150697973012", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24842472448", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"74527726620", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"74527726620", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"149055140280", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"173897925312", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"198740394440", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "57"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28649567100", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"28649568828", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"28649568828", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"85948704756", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"85948704756", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"200547200040", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"200547201786", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"200547201786", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33020300692", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"99060543126", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"99060543126", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"198121445368", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"231141387110", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"264161687802", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38035038840", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"38035036932", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"38035036932", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"114105112718", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"114105112718", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"266245007930", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"266245006040", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"266245006040", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43785632226", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"131357312536", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"131357312536", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"262714213610", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"306500257726", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"350285893920", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "59"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50376759040", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"50376759040", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"50376759040", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"151130277114", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"151130277114", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"352637607026", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"352637607026", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"352637607026", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"57927011402", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"173780558244", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"173780558244", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"347561587904", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"405488127700", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"463415134768", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66570991400", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"66570993672", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"66570993672", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"199712978756", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"199712978756", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"465996612640", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"465996614892", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"465996614892", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76462122670", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"229386907254", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"229386907254", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"458773274778", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"535235936692", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"611698059362", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "61"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87774826766", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"87774824312", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"87774824312", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"263324475390", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"263324475390", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"614424162116", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"614424159640", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"614424159640", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"100706513638", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"302118929564", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"302118929564", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"604238475858", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"704944372978", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"805650891768", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"115480911986", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"115480911986", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"115480911986", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"346442735958", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"346442735958", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"808365944584", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"808365944584", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"808365944584", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132352353512", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"397057759252", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"397057759252", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"794114814718", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"926467872566", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1058820220464", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "63"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"151609403112", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"151609406029", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"151609406029", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"454828215144", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"454828215144", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1061266334760", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1061266337700", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1061266337700", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"173578283952", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"520734048626", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"520734048626", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1041468900252", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1215046380960", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1388624664912", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"198628099164", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"198628095962", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"198628095962", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"595884291088", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"595884291088", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1390396109696", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1390396106518", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1390396106518", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"227177510196", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"681533452164", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"681533452164", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1363065988778", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1590244413900", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1817421930746", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "65"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"259700627308", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"259700627308", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"259700627308", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"779101881942", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"779101881942", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1817905042310", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1817905042310", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1817905042310", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"296732714988", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"890197095876", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"890197095876", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1780395233888", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2077126907016", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2373859614776", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"338878507008", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"338878510792", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"338878510792", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1016635528586", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1016635528586", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2372148823230", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2372148826988", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2372148826988", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"386822520430", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1160468746856", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1160468746856", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2320936308822", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2707760014846", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3094582535276", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "67"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"441338463052", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"441338458968", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"441338458968", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1324015381004", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1324015381004", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3089370067510", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3089370063400", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3089370063400", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"503298755422", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1509894927692", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1509894927692", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3019791202190", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3523088610498", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4026387374460", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"573687610256", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"573687610256", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"573687610256", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1721062830768", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1721062830768", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4015812314842", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4015812314842", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4015812314842", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"653616869234", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1960852127416", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1960852127416", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3921702725070", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4575321123274", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5228937983232", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "69"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"744341117504", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"744341122320", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"744341122320", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2233023362144", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2233023362144", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5210388927856", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5210388932700", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5210388932700", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"847273212242", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2541817901896", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2541817901896", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5083637538962", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5930909016382", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6778182228624", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"964004668860", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"964004663608", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"964004663608", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2892013996046", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2892013996046", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6748031429362", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6748031424140", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6748031424140", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1096330187356", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3288992540045", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3288992540045", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6577983113936", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7674315268340", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8770645466608", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "71"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1246271615688", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1246271615688", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1246271615688", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3738814847064", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3738814847064", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8723902705206", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8723902705206", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8723902705206", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1416102844528", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4248306294310", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4248306294310", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8496614815670", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9912715432754", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"11328818265452", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1608381732706", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1608381738878", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1608381738878", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4825145210486", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4825145210486", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"11258670573998", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11258670580138", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"11258670580138", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1825987866362", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5477966118996", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5477966118996", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10955929717078", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12781920103350", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"14607907969712", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "73"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2072160162428", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2072160155774", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2072160155774", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6216480473966", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6216480473966", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"14505122897278", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14505122890590", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"14505122890590", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2350536698812", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7051607260612", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7051607260612", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14103217371330", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16453751220476", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"18804287933166", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2665204300516", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2665204300516", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2665204300516", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7995612901568", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7995612901568", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"18656428083964", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18656428083964", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"18656428083964", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3020756412212", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9062272442066", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9062272442066", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18124541664814", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"21145301297470", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"24166057694668", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "75"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3422352099510", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3422352107304", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3422352107304", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10267056314118", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10267056314118", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"23956467008760", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"23956467016590", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"23956467016590", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3875778957664", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11627333237624", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11627333237624", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"23254670110148", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"27130445432418", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"31006224390082", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4387529666076", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4387529657608", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4387529657608", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13162588981292", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13162588981292", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"30712705054408", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"30712705045976", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"30712705045976", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4964890856688", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14894676687872", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14894676687872", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"29789349274236", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"34754244231168", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"39719135105428", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "77"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5616034890072", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5616034890072", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5616034890072", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16848104670178", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"16848104670178", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"39312247133386", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"39312247133386", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"39312247133386", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6350118269588", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"19050350167242", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"19050350167242", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"38100704957588", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"44450818604628", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"50800936855220", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7177399759690", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7177399769580", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7177399769580", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"21532199298850", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"21532199298850", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"50241795086150", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"50241795096000", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"50241795096000", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8109376217722", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"24328133861334", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"24328133861334", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"48656262515914", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"56765643941804", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"64875020159526", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "79"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9158924383904", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9158924373266", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9158924373266", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"27476773130464", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"27476773130464", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"64112474328492", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"64112474317814", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"64112474317814", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10340454209836", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"31021356789498", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"31021356789498", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"62042719440542", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"72383167788214", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"82723622020204", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11670090070812", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11670090070812", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11670090070812", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"35010270212426", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"35010270212426", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"81690626350586", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"81690626350586", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"81690626350586", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13165877555176", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"39497639234612", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"39497639234612", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"78995271874602", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"92161156022818", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"105327033554080", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "81"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14848001912528", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"14848001924926", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"14848001924926", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"44544005762404", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"44544005762404", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"103936018098400", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"103936018110842", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"103936018110842", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16739025065130", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"50217067783584", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"50217067783584", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"100434142979666", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"117173160632990", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"133912185698120", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18864162221642", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18864162208220", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18864162208220", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"56592486638082", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"56592486638082", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"132049130260020", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"132049130246644", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"132049130246644", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21251596328032", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"63754797339244", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"63754797339244", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"127509586352964", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"148761191008288", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"170012787364144", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "83"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23932812592644", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"23932812592644", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"23932812592644", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"71798437777932", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"71798437777932", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"167529694030356", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"167529694030356", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"167529694030356", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26942962361514", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"80828877706964", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"80828877706964", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"161657764760730", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"188600717774666", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"215543680106192", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30321284366508", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"30321284382101", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"30321284382101", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"90963853130662", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"90963853130662", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"212248984027062", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"212248984042606", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"212248984042606", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34111580951108", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"102334753338686", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"102334753338686", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"204669496190064", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"238781087626508", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"272892668577616", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "85"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38362727600774", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"38362727584026", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"38362727584026", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"115088182768826", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"115088182768826", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"268539100541284", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"268539100524486", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"268539100524486", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43129229301358", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"129387676182580", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"129387676182580", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"258775364122326", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"301904581667378", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"345033811003548", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48471859025382", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"48471859025382", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"48471859025382", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"145415577076180", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"145415577076180", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"339303004880692", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"339303004880692", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"339303004880692", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54458376262482", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"163375141923772", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"163375141923772", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"326750270675926", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"381208660112222", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"435667036337216", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "87"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61164300478626", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"61164300498042", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"61164300498042", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"183492901474698", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"183492901474698", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"428150112721470", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"428150112740940", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"428150112740940", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68673756827706", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"206021255732444", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"206021255732444", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"412042526214550", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"480716268291634", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"549390025119340", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77080439802176", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"77080439781230", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"77080439781230", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"231241319364666", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"231241319364666", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"539563068128312", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"539563068107422", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"539563068107422", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"86488694713964", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"259466100690466", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"259466100690466", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"518932184873312", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"605420896092450", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"691909590849814", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "89"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"97014686095364", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"97014686095364", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"97014686095364", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"291044058286092", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"291044058286092", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"679102814305876", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"679102814305876", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"679102814305876", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"108787676640818", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"326363011415704", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"326363011415704", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"652726041292592", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"761513699473296", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"870301376067440", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"121951477130478", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"121951477154706", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"121951477154706", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"365854431439890", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"365854431439890", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"853660326997890", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"853660327022058", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"853660327022058", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"136666068141710", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"409998225060616", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"409998225060616", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"819996429488450", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"956662518265660", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1093328586407370", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "91"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"153109357257242", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"153109357231262", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"153109357231262", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"459328071719710", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"459328071719710", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1071765515236878", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1071765515210834", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1071765515210834", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"171479105465992", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"514437293401192", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"514437293401192", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1028874609851938", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1200353692267192", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1371832797787106", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"191995099953502", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"191995099953502", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"191995099953502", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"575985299860506", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"575985299860506", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1343965683436520", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1343965683436520", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1343965683436520", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"214901577291664", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"644704757549842", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"644704757549842", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1289409489363898", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1504311092388330", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1719212669622076", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "93"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"240469856853828", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"240469856883810", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"240469856883810", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"721409570621490", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"721409570621490", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1683289016220546", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1683289016250594", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1683289016250594", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"269001229116060", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"807003658633974", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"807003658633974", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1614007345983472", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1883008546385326", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2152009775501386", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"300830199256832", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"300830199224570", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"300830199224570", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"902490597705956", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"902490597705956", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2105811374451448", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2105811374419254", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2105811374419254", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"336328097398200", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1008984324285916", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1008984324285916", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2017968616550580", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2354296745973384", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2690624843438360", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "95"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"375907009012712", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"375907009012712", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"375907009012712", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1127721027038172", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1127721027038172", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2631349085629240", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2631349085629240", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2631349085629240", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"420024086839318", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1260072224752996", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1260072224752996", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2520144485197818", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2940168536343846", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3360192623111496", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"469186377478388", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"469186377515538", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"469186377515538", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1407559132509464", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1407559132509464", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3284304617380948", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3284304617418024", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3284304617418024", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"523956181569924", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1571868584469364", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1571868584469364", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3143737129175468", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3667693350504938", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4191649532074862", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "97"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"584956897270920", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"584956897231156", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"584956897231156", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1754870691733232", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1754870691733232", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4094698308709580", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4094698308669740", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4094698308669740", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"652879433919214", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1958638257570228", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1958638257570228", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3917276559411912", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4570155949061286", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5223035383062942", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"728489368149758", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"728489368149758", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"728489368149758", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2185468104449204", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2185468104449204", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5099425545911916", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5099425545911916", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5099425545911916", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"812634875613384", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2437904676019384", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2437904676019384", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4875809302775304", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5688444227656264", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6501079103181264", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "99"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"906255389279360", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"906255389325070", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"906255389325070", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2718766167929500", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2718766167929500", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6343787759778640", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6343787759824430", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6343787759824430", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1010391101925472", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3031173250979664", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3031173250979664", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6062346556754288", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7072737603883008", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8083128705808480", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1126193539315478", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1126193539266410", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1126193539266410", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3378580617848350", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3378580617848350", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7883354736493046", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7883354736444062", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7883354736444062", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1254937261811380", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3764811846449488", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3764811846449488", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7529623631980554", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8784560954705804", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"10039498216618662", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "101"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1398032647054568", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1398032647054568", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1398032647054568", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4194097941163686", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4194097941163686", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9786228572192590", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9786228572192590", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9786228572192590", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1557039916726166", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4671119682384564", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4671119682384564", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9342239432456294", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10899279281497278", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"12456319198114768", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1733684709143628", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1733684709199904", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1733684709199904", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5201054127543478", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5201054127543478", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12135792916673844", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"12135792916730032", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"12135792916730032", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1929875286741082", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5789625935397450", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5789625935397450", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11579251795625726", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13509127157541012", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"15439002444282094", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "103"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2147721342560572", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2147721342500418", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2147721342500418", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6443164027561408", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6443164027561408", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"15034049450486722", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"15034049450426478", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"15034049450426478", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2389554635384846", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7168663822833504", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7168663822833504", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14337327729110466", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16726882281049666", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"19116436916559068", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2657951850019288", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2657951850019288", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2657951850019288", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7973855550057864", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7973855550057864", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"18605662891534652", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18605662891534652", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"18605662891534652", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2955759821718796", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8867279557603808", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8867279557603808", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17734559022621334", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"20690318936920858", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"23646078758506368", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "105"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3286123116772042", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3286123116840918", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3286123116840918", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9858369350453794", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9858369350453794", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"23002861882682582", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"23002861882751556", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"23002861882751556", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3652514284913044", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10957542752065379", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10957542752065379", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"21915085606806976", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"25567599789046220", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"29220114073959264", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4058767310526416", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4058767310452652", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4058767310452652", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"12176301931431720", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12176301931431720", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"28411371101318388", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"28411371101244724", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"28411371101244724", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4509114479960786", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"13527343553851404", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"13527343553851404", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"27054686993892358", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"31563801587669726", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"36072916067782976", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "107"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5008226698046674", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5008226698046674", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5008226698046674", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"15024680094140084", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15024680094140084", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"35057586966198388", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"35057586966198388", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"35057586966198388", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5561257693250482", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"16683772953484710", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16683772953484710", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"33367546033070488", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"38928803600217232", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"44490061293304716", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6173892819368328", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6173892819452639", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6173892819452639", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"18521678458273584", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"18521678458273584", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"43217249647440024", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"43217249647524228", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"43217249647524228", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6852402776811926", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"20557208470087324", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"20557208470087324", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"41114416800516250", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"47966819716979814", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"54819222493791740", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "109"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7603702360558328", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7603702360468340", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7603702360468340", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"22811107081495060", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22811107081495060", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"53225916621510792", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"53225916621420692", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"53225916621420692", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8435414852429932", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"25306244402882296", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"25306244402882296", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"50612488960361162", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"59047903658197460", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"67483318510813526", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9355943000793068", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9355943000793068", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9355943000793068", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"28067829002379204", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"28067829002379204", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"65491600897133326", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"65491600897133326", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"65491600897133326", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10374547069796996", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"31123641380253904", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"31123641380253904", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"62247282589453590", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"72621829830312250", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"82996376899910432", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "111"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11501430189554382", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11501430189657058", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11501430189657058", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"34504290568868498", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"34504290568868498", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"80510011447228788", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"80510011447331582", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"80510011447331582", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12747831862972510", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"38243495399724204", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"38243495399724204", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"76486990988638474", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"89234822662417682", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"101982654525390192", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14126130896942804", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"14126130896833050", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"14126130896833050", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"42378392690608804", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"42378392690608804", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"98882916145536976", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"98882916145427342", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"98882916145427342", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15649958476248832", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"46949875638127068", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"46949875638127068", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"93899751067092092", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"109549709752494768", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"125199668228970272", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "113"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17334321792217474", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"17334321792217474", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"17334321792217474", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"52002965376652422", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"52002965376652422", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"121340252692110848", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"121340252692110848", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"121340252692110848", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19195739420138626", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"57587218029042482", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"57587218029042482", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"115174436289219988", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"134370175478227156", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"153565914898123844", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21252390161534192", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21252390161659212", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"21252390161659212", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"63757170484852688", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"63757170484852688", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"148766730969283648", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"148766730969408540", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"148766730969408540", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23524276396562478", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"70572829445002578", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"70572829445002578", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"141145658634699030", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"164669935286576652", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"188194211683139130", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "115"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26033402639988444", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"26033402639855204", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"26033402639855204", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"78100207919698824", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"78100207919698824", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"182233818658246240", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"182233818658112868", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"182233818658112868", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28803970974220106", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"86411912641033056", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"86411912641033056", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"172823825563964718", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"201627796256282304", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"230431767230777778", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31862595673255652", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"31862595673255652", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"31862595673255652", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"95587787019767018", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"95587787019767018", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"223038169515342234", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"223038169515342234", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"223038169515342234", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35238538537741460", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"105715615924058436", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"105715615924058436", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"211431231536979232", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"246669770385848420", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"281908308923296208", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "117"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38963966063489984", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"38963966063641534", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"38963966063641534", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"116891898190773052", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"116891898190773052", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"272747762662914112", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"272747762663065802", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"272747762663065802", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43074230770041016", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"129222691966867424", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"129222691966867424", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"258445384276994856", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"301519614703780168", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"344593845473821184", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47608179826943928", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"47608179826782214", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"47608179826782214", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"142824539480508356", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"142824539480508356", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"333257258547634058", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"333257258547472490", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"333257258547472490", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52608493184294524", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"157825479931772068", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"157825479931772068", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"315650959485000246", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"368259453047849548", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"420867946232477818", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "119"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58122052944290120", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"58122052944290120", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"58122052944290120", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"174366158832870240", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"174366158832870240", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"406854370875013600", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"406854370875013600", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"406854370875013600", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64200347218375360", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"192601041237463092", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"192601041237463092", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"385202082892228872", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"449402429693296816", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"513602776911316536", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70899912745415118", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"70899912745598750", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"70899912745598750", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"212699738236612618", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"212699738236612618", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"496299388926585420", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"496299388926768898", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"496299388926768898", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78282819431726646", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"234848458755024030", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"234848458755024030", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"469696917050192018", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"547979736941762756", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"626262556373489402", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "121"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"86417199455693834", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"86417199455498378", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"86417199455498378", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"259251598366690676", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"259251598366690676", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"604920396510843872", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"604920396510648258", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"604920396510648258", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"95377825470654386", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"286133475905831104", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"286133475905831104", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"572266952318203030", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"667644777282321774", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"763022602753379748", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105246743718338146", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"105246743718338146", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"105246743718338146", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"315740231155014406", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"315740231155014406", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"736727205673996878", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"736727205673996878", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"736727205673996878", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"116113966573655608", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"348341900278298456", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"348341900278298456", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"696683799998848478", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"812797767130265626", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"928911733703491456", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "123"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128078228485548828", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"128078228485770468", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"128078228485770468", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"384234685457089836", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"384234685457089836", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"896547599789856084", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"896547599790077892", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"896547599790077892", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"141247811615956188", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"423743434233945282", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"423743434233945282", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"847486869081808160", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"988734680083841066", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1129982491699797254", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"155741449107201628", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"155741449106965526", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"155741449106965526", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"467224347321132680", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"467224347321132680", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1090190143320133460", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1090190143319897530", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1090190143319897530", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"171689312427582028", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"515067937958717548", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"515067937958717548", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1030135875241936344", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1201825188345002756", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1373514500773071768", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "125"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"189234088630524710", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"189234088630524710", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"189234088630524710", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"567702265891574130", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"567702265891574130", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1324638620885978290", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1324638620885978290", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1324638620885978290", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"208532156297225546", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"625596468148195804", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"625596468148195804", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1251192937039360426", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1459725092593623386", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1668257248890330720", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "126"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"229754871011331056", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"229754871011598406", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"229754871011598406", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"689264613034527724", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"689264613034527724", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1608284096560997344", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1608284096561264510", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1608284096561264510", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"253089969496238404", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"759269909305607552", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"759269909305607552", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1518539817794338580", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1771629788107469244", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2024719757603707648", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "127"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"278743100930937656", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"278743100930653450", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"278743100930653450", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"836229302792244556", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"836229302792244556", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1951201707086388466", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1951201707086104070", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1951201707086104070", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"306939497651509440", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"920818492057275024", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"920818492057275024", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1841636985012382912", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2148576481766052672", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2455515979418148496", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"337925800058807336", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"337925800058807336", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"337925800058807336", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1013777400176422112", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1013777400176422112", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2365480599784219872", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2365480599784219872", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2365480599784219872", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"371972048630283292", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1115916146876679154", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1115916146876679154", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2231832292766888270", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2603804342383624378", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2975776391013284132", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "129"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"409373855369020416", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"409373855369341796", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"409373855369341796", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1228121566107703972", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1228121566107703972", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2865616988273672820", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2865616988273994400", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2865616988273994400", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"450454771622406116", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1351364313783765740", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1351364313783765740", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2702728628650991396", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3153183399189945058", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3603638170812351174", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"495568872552870064", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"495568872552528218", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"495568872552528218", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1486706617657926588", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1486706617657926588", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3468982107111839152", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3468982107111497510", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3468982107111497510", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"545103576437125574", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1635310730501667644", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1635310730501667644", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3270621459813767850", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3815725037440479706", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4360828613878309920", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "131"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"599482716472944882", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"599482716472944882", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"599482716472944882", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1798448149418834646", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1798448149418834646", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4196379016141489836", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4196379016141489836", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4196379016141489836", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"659169888575480930", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1977509664420044756", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1977509664420044756", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3955019330145730670", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4614189217415562278", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5273359105990294384", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "132"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"724672102954687136", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"724672102955073174", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"724672102955073174", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2174016308864833484", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2174016308864833484", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5072704719772563496", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5072704719772949316", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5072704719772949316", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"796543764956461318", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2389631296301928096", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2389631296301928096", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4779262591171291410", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5575806357560296912", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6372350122516758230", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "133"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"875391010372590742", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"875391010372180874", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"875391010372180874", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2626173031116952322", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2626173031116952322", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6127737073606744946", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6127737073606334854", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6127737073606334854", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"961876427765550992", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2885629281726228586", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2885629281726228586", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5771258565023735656", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6733134991218017080", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"7695011418984413156", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1056724205842820082", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1056724205842820082", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1056724205842820082", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3170172617528460246", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3170172617528460246", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7397069439802815168", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7397069439802815168", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7397069439802815168", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1160725741529323786", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3482177226309941508", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3482177226309941508", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6964354450897037886", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8125080194149229306", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9285805935677655608", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "135"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1274745744493180106", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1274745744493642395", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1274745744493642395", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3824237233480465018", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3824237233480465018", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8923220212656659782", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8923220212657122308", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8923220212657122308", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1399728883112563040", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4199186647449239778", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4199186647449239778", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8398373296786919156", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9798102178011032854", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"11197831061123595894", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "136"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1536707023967766254", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1536707023967275198", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1536707023967275198", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4610121071902316604", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4610121071902316604", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"10756949166454483328", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10756949166453992518", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"10756949166453992518", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"273", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1686807114613291508", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5060421345910151636", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5060421345910151636", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10120842689751012996", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"11807649806433570204", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"13494456921047873308", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "137"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1851259760030978548", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1851259760030978548", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1851259760030978548", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5553779280092935746", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5553779280092935746", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12958818321660735164", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"12958818321660735164", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"12958818321660735164", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2031408554897412634", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6094225662424467778", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6094225662424467778", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12188451327115642684", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"14219859879746358828", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"16251268434642697828", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "138"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2228720243000407872", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2228720243000961006", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2228720243000961006", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6686160729002329884", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6686160729002329884", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"15601041699423676788", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"15601041699424229664", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"15601041699424229664", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2444795772991149674", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7334387321455637700", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7334387321455637700", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14668774640429113670", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"17113570415902451890", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"19558366188893601564", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "139"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2681382321239595688", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2681382321239009066", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2681382321239009066", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8044146963717613820", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8044146963717613820", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"18769676250406269804", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18769676250405682918", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"18769676250405682918", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2940386367511556038", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8821159099818591328", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8821159099818591328", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17642318202354456486", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"20582704567148727098", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"23523090934661491824", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3223887921053160802", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3223887921053160802", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3223887921053160802", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9671663763159482208", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9671663763159482208", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"22567215445476975992", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"22567215445476975992", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"22567215445476975992", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3534155993085820440", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10602467982229894570", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10602467982229894570", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"21204935961486044674", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"24739091957545580334", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"28273247950630118692", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "141"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3873665414710107728", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3873665414710767744", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3873665414710767744", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11620996244131643216", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11620996244131643216", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"27115657905047083792", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"27115657905047744088", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"27115657905047744088", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4245115118214900850", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12735345351391324224", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12735345351391324224", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"25470690706036039422", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"29715805820997561946", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"33960920939212462796", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "142"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4651448015255451486", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4651448015254751326", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4651448015254751326", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13954344045764954282", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13954344045764954282", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"32560136104517002210", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"32560136104516302338", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"32560136104516302338", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"285", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5095872604828849412", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"15287617818046263302", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15287617818046263302", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"30575235632534285028", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"35671108240921407898", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"40766980845751698918", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "143"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5581886448937863816", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5581886448937863816", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5581886448937863816", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16745659346813591396", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"16745659346813591396", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"39073205145045596852", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"39073205145045596852", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"39073205145045596852", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6113301678172405254", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18339905030625150872", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"18339905030625150872", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"36679810065140824392", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"42793111739422693208", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"48906413417593570224", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "144"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6694272709654433684", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6694272709655220520", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6694272709655220520", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"20082818128964874844", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"20082818128964874844", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"46859908964872402684", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"46859908964873189216", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"46859908964873189216", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7329326360872146418", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"21987979086868985460", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"21987979086868985460", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"43975958169485389982", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"51305284534610082606", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"58634610895482229024", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "145"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8023394550876528082", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8023394550875694512", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8023394550875694512", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"24070183652627917106", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"24070183652627917106", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"56163761859096050780", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"56163761859095216896", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"56163761859095216896", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8781849811585953004", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"26345549430112665856", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"26345549430112665856", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"52691098864872256470", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"61472948671811299724", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"70254798483398969166", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "146"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9610543858286632560", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9610543858286632560", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9610543858286632560", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"28831631574859897680", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"28831631574859897680", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"67273807004768380962", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"67273807004768380962", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"67273807004768380962", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10515849472204688890", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"31547548421688626244", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"31547548421688626244", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"63095096838300912140", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"73610946315581979192", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"84126795787784849552", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "147"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11504705960251555650", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11504705960252491350", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11504705960252491350", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"34514117880756538116", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"34514117880756538116", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"80532941725301408856", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"80532941725302344886", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"80532941725302344886", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12584668497182894560", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"37754005486004788931", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"37754005486004788931", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"75508010977553456400", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"88092679469192456080", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"100677347966375350640", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "148"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13763961689991493022", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13763961689990501584", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13763961689990501584", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"41291885069972496190", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"41291885069972496190", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"96347731826074528252", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"96347731826073537152", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"96347731826073537152", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15051537712267109118", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"45154613142856088756", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"45154613142856088756", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"90309226279659415186", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"105360763997979245474", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"120412301710248394824", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "149"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16457139374378919156", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"16457139374378919156", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"16457139374378919156", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"49371418123136757636", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"49371418123136757636", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"115199975624868269196", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"115199975624868269196", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"115199975624868269196", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17991368547183748550", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"53974105634942662524", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"53974105634942662524", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"107948211276491765522", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"125939579817069091382", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"143930948364250679496", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "150"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19665760402448075818", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"19665760402449187494", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"19665760402449187494", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"58997281207346450746", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"58997281207346450746", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"137660322812540135174", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"137660322812541246492", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"137660322812541246492", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21492863947021595240", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"64478591848273557948", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"64478591848273557948", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"128957183689338388180", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"150450047643568755900", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"171942911590590351140", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "151"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23486329354382067708", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"23486329354380891246", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"23486329354380891246", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"70458988063143850342", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"70458988063143850342", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"164404305485689377948", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"164404305485688201118", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"164404305485688201118", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25661002664319419416", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"76983007985096871008", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"76983007985096871008", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"153966015978057531082", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"179627018634513142104", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"205288021298834982674", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "152"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28033028481262509928", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"28033028481262509928", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"28033028481262509928", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"84099085443787529784", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"84099085443787529784", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"196231199363362590380", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"196231199363362590380", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"196231199363362590380", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30619961324437982128", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"91859883981887371084", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"91859883981887371084", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"183719767955198706570", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"214339729288212675634", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"244959690612648095344", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "153"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33440886321435706984", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"33440886321437024756", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"33440886321437024756", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"100322658964309756496", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"100322658964309756496", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"234086204256025244552", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"234086204256026562712", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"234086204256026562712", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36516550023715339180", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"109549650061795847376", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"109549650061795847376", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"219099300132941885864", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"255615850147307054946", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"292132400171022394126", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "154"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39869502201410828396", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"39869502201409433688", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"39869502201409433688", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"119608506604229695500", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"119608506604229695500", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"279086515403362151660", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"279086515403360757352", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"279086515403360757352", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43524249510152938212", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"130572748540653194796", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"130572748540653194796", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"261145497071114931104", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"304669746591459380684", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"348193996101615187536", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "155"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47507421977132896900", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"47507421977132896900", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"47507421977132896900", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"142522265931398690700", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"142522265931398690700", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"332551953847022974100", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"332551953847022974100", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"332551953847022974100", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51847953366773086346", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"155543860089210694848", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"155543860089210694848", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"311087720189526896642", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"362935673545194453210", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"414783626911964505144", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "156"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56577276590522276196", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"56577276590523836754", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"56577276590523836754", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"169731829771569949902", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"169731829771569949902", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"396040936125934390410", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"396040936125935950548", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"396040936125935950548", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61729535378354111978", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"185188606147160631348", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"185188606147160631348", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"370377212282222909854", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"432106747672675317246", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"493836283051029429224", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "157"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"67341813506509230492", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"67341813506507580596", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"67341813506507580596", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"202025440519524391610", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"202025440519524391610", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"471392694553975537774", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"471392694553973887448", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"471392694553973887448", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"315", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"73454383023544859102", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"220363149057461555812", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"220363149057461555812", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"440726298128099551206", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"514180681138467995506", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"587635064162016248212", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "158"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"80110973054236792004", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"80110973054236792004", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"80110973054236792004", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"240332919162710376178", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"240332919162710376178", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"560776811370491114204", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"560776811370491114204", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"560776811370491114204", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87359060839046348192", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"262077182531482360008", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"262077182531482360008", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"524154365048617878968", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"611513425902011130544", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"698872486741053890784", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "159"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"95250186774635907302", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"95250186774637751574", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"95250186774637751574", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"285750560323911410450", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"285750560323911410450", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"666751307432438112466", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"666751307432439957192", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"666751307432439957192", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"103840295413322549220", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"311520886224350369968", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"311520886224350369968", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"623041772464317990944", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"726882067862023262258", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"830722363275345811478", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "160"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"113190104561359268534", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"113190104561357318678", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"113190104561357318678", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"339570313684073905890", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"339570313684073905890", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"792330731918645426424", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"792330731918643477034", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"792330731918643477034", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"123365504729047343054", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"370096514204141814352", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"370096514204141814352", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"740193028391287784418", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"863558533137330904118", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"986924037866382255792", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "161"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"134437991335204923004", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"134437991335204923004", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"134437991335204923004", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"403313974005614768694", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"403313974005614768694", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"941065939358253381422", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"941065939358253381422", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"941065939358253381422", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"146485132320270011580", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"439455396942314448396", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"439455396942314448396", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"878910793903120276412", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1025395926204898937556", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1171881058525164713048", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "162"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"159591074063408563518", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"159591074063410740936", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"159591074063410740936", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"478773222190230045390", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"478773222190230045390", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1117137518431011336258", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1117137518431013513184", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1117137518431013513184", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"173847088660066278162", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"521541266000312352654", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"521541266000312352654", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1043082531980511260494", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1216929620660691056824", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1390776709320757334986", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "163"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"189352165823066853424", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"189352165823064553506", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"189352165823064553506", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"568056497469195960666", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"568056497469195960666", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1325465160775442234402", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1325465160775439933978", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1325465160775439933978", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"206213653000252775916", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"618640958978890577628", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"618640958978890577628", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1237281917979653601932", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1443495570958033899540", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1649709223958291403644", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "164"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"224547947620796758672", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"224547947620796758672", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"224547947620796758672", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"673643842862390275932", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"673643842862390275932", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1571835633330372833372", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1571835633330372833372", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1571835633330372833372", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"244481245609647904740", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"733443736852718097816", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"733443736852718097816", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1466887473681656738118", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1711368719315084020858", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1955849964924726931536", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "165"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"266150350593737927292", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"266150350593740493177", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"266150350593740493177", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"798451051781218913838", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"798451051781218913838", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1863052454172703817118", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1863052454172706383534", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1863052454172706383534", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"289703548655979887648", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"869110645942093353966", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"869110645942093353966", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1738221291910033051196", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2027924840540166629866", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2317628389196146517514", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "166"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"315301553916147573806", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"315301553916144863698", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"315301553916144863698", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"945904661748437301202", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"945904661748437301202", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2207110877395059669962", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2207110877395056960398", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2207110877395056960398", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"343118530535684982196", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1029355591635146657468", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1029355591635146657468", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2058711183242207259468", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2401829713805978383292", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2744948244341668934492", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "167"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"373343197131956758104", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"373343197131956758104", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"373343197131956758104", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1120029591395870274312", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1120029591395870274312", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2613402379943214050520", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2613402379943214050520", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2613402379943214050520", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"406180020155364717580", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1218540060435575605376", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1218540060435575605376", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2437080120901663841392", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2843260141026515891184", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3249440161181874729280", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "168"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"441850503343660125838", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"441850503343663146510", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"441850503343663146510", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1325551510030986418486", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1325551510030986418486", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3092953523384432557874", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3092953523384435577972", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3092953523384435577972", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"480594580808599088684", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1441783742458938191500", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1441783742458938191500", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2883567484884735364448", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3364162065726475378372", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3844756646535074467056", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "169"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"522672121839613442008", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"522672121839610254282", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"522672121839610254282", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1568016365518833950572", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1568016365518833950572", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3658704852900305208352", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3658704852900302020038", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3658704852900302020038", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"568364556255705397138", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1705093668731135543822", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1705093668731135543822", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3410187337498258325710", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3978551893717976524992", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4546916449973688472394", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "170"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"617976629879872190756", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"617976629879872190756", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"617976629879872190756", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1853929889639616572536", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1853929889639616572536", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4325836409134107037544", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4325836409134107037544", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4325836409134107037544", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"671838300318272633380", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2015514900993879822154", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2015514900993879822154", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4031029801948690911014", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4702868102306032378702", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5374706402624298099788", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "171"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"730306783945537943060", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"730306783945541492920", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"730306783945541492920", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2190920351836620928804", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2190920351836620928804", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5112147487645915541500", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5112147487645919091980", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5112147487645919091980", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"793768765979027682412", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2381306297894678620304", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2381306297894678620304", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4762612595831761623612", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5556381361768384879492", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6350150127747412561904", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "172"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"862642786509863638696", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"862642786509859892818", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"862642786509859892818", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2587928359529583424556", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2587928359529583424556", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6038499505539581334040", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6038499505539577588798", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6038499505539577588798", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"345", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"937381816192223464816", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2812145448622692285328", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2812145448622692285328", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5624290897199370264506", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6561672713437607926160", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"7499054529629839085018", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "173"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1018476036265318325530", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1018476036265318325530", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1018476036265318325530", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3055428108795954976590", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3055428108795954976590", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7129332253889180766398", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7129332253889180766398", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7129332253889180766398", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1106455838874023368178", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3319367516572141975372", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3319367516572141975372", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6638735033194204011638", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7745190872018307366022", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8851646710892322618544", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "174"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1201895064959498536968", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1201895064959502704626", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1201895064959502704626", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3605685194878503946220", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3605685194878503946220", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8413265454681845667600", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8413265454681849834590", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8413265454681849834590", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1305414498128109528106", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3916243494438473777012", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3916243494438473777012", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7832486988822802479458", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9137901487005057200364", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"10443315985133166728470", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "175"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1417685634220109625840", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1417685634220105231432", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1417685634220105231432", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4253056902660320088276", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4253056902660320088276", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9923799439578339942068", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9923799439578335546976", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9923799439578335546976", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1539434747999807660704", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4618304243940717293860", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4618304243940717293860", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9236608487940149250948", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10776043235881242197504", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"12315477983881058883864", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "176"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1671447280117417471438", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1671447280117417471438", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1671447280117417471438", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5014341840352252414314", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5014341840352252414314", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"11700130960781164290026", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11700130960781164290026", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"11700130960781164290026", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1814572569037730355554", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5443717707176837245788", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5443717707176837245788", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10887435414290018668414", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12702007983391404719298", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"14516580552429125558648", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "177"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1969728954398226268866", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1969728954398231153916", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1969728954398231153916", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5909186863194688577010", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5909186863194688577010", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"13788102680831786505822", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"13788102680831791391592", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"13788102680831791391592", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2137909280497147934908", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6413727841422446380050", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6413727841422446380050", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12827455682913890239824", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"14965364963342040750058", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"17103274243839188684966", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "178"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2320186830900638789036", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2320186830900633638856", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2320186830900633638856", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6960560492701906066634", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6960560492701906066634", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16241307816256565439254", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"16241307816256560289812", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"16241307816256560289812", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"357", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2517721727249352798362", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7553165181822840108540", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7553165181822840108540", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"15106330363570909215480", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"17624052090895033153602", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"20141773818144396526122", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "179"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2731767827717024886928", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2731767827717024886928", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2731767827717024886928", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8195303483151074661044", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8195303483151074661044", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"19122374794071061058512", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"19122374794071061058512", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"19122374794071061058512", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2963680163520200677038", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8891040490479580581518", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8891040490479580581518", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17782080981040171408996", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"20745761144479361780584", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"23709441307999551313476", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "180"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3214922954906823353824", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3214922954906829074192", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3214922954906829074192", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9644768864720481502208", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9644768864720481502208", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"22504460684291575905536", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"22504460684291581625128", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"22504460684291581625128", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3487078250871574779262", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10461234752702475522628", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10461234752702475522628", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"20922469505317199711494", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"24409547756276525675264", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"27896626007148100454526", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "181"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3781855240023079877750", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3781855240023073851072", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3781855240023073851072", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11345565720069227579894", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11345565720069227579894", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"26472986680222416346916", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"26472986680222410319440", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"26472986680222410319440", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4101100283907756369428", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12303300851628248589500", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12303300851628248589500", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"24606601703351530134732", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"28707701987164253612668", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"32808802271072022354924", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "182"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4446807728099144950172", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4446807728099144950172", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4446807728099144950172", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13340423184297434850018", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13340423184297434850018", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"31127654096628088344970", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"31127654096628088344970", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"31127654096628088344970", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4821131550154161059688", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14463394650565367305796", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14463394650565367305796", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"28926789301027837611948", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"33747920851284895832456", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"38569052401439043857776", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "183"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5226397907784007513548", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5226397907784014201966", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5226397907784014201966", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"15679193723352035917480", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15679193723352035917480", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"36584785354559453685762", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"36584785354559460375016", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"36584785354559460375016", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5665118655693346954908", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"16995355966968652169862", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16995355966968652169862", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"33990711934048692965216", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"39655830589630651225262", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"45320949245323998180170", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "184"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6140005904832843057546", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6140005904832836012044", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6140005904832836012044", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"18420017714498515081992", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"18420017714498515081992", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"42980041333752616766616", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"42980041333752609721968", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"42980041333752609721968", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6653987702896008952560", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"19961963108808597165892", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"19961963108808597165892", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"39923926217496638309336", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"46577913920513203110352", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"53231901623409226522668", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "185"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7210224920553543536442", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7210224920553543536442", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7210224920553543536442", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"21630674761660630609196", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"21630674761660630609196", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"50471574443958410765756", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"50471574443958410765756", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"50471574443958410765756", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7812129434637312837214", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"23436388303781472561192", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"23436388303781472561192", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"46872776607693395920320", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"54684906042200258034472", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"62497035476837555644832", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "186"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8463383706473796740316", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8463383706473804553120", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8463383706473804553120", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"25390151119421405846856", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"25390151119421405846856", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"59243685945226149599820", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"59243685945226157411724", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"59243685945226157411724", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9167961860367788763708", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"27503885581244495215872", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"27503885581244495215872", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"55007771162347861694740", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"64175733022856779383196", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"73343694883224568146904", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "187"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9930152374774419171592", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9930152374774410946912", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9930152374774410946912", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"29790457124323241065416", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"29790457124323241065416", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"69511066623518754705570", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"69511066623518746479968", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"69511066623518746479968", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"375", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10754582507535804083504", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"32263747522454779135516", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"32263747522454779135516", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"64527495045062208184182", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"75282077552445362273774", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"86036660059981183235808", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "188"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11646244585777353396300", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11646244585777353396300", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11646244585777353396300", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"34938733757332060188900", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"34938733757332060188900", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"81523712100335642743788", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"81523712100335642743788", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"81523712100335642743788", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12610524300133106933888", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"37831572900564381275200", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"37831572900564381275200", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"75663145800963684107266", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"88273670101261869281782", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"100884194401394958448720", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "189"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13653231152984301251336", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13653231152984310364678", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13653231152984310364678", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"40959693458952921980116", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"40959693458952921980116", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"95572618071004581284392", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"95572618071004590398702", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"95572618071004590398702", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14780631222014240082732", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"44341893665864237360620", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"44341893665864237360620", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"88683787331906957696244", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"103464418553742714891078", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"118245049775756954973810", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "190"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15999482412536285941586", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15999482412536276349382", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"15999482412536276349382", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"47998447237608838640350", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"47998447237608838640350", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"111996376887630247077956", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"111996376887630237486746", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"111996376887630237486746", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17317072384132357068016", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"51951217152590028702580", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"51951217152590028702580", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"103902434304987119803922", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"121219506689312414691536", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"138536579073444791438486", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "191"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18741259350421200368884", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18741259350421200368884", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18741259350421200368884", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"56223778051263601107066", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"56223778051263601107066", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"131188815453082124924234", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"131188815453082124924234", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"131188815453082124924234", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20280515966043634921566", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"60841547897922361931388", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"60841547897922361931388", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"121683095796053245895402", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"141963611761888358690430", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"162244127727931972905224", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "192"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21943976530961199595122", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21943976530961210215498", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"21943976530961210215498", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"65831929592883620025968", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"65831929592883620025968", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"153607835716583930149008", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"153607835716583940768344", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"153607835716583940768344", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"385", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23741487758211949985278", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"71224463274861171074508", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"71224463274861171074508", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"142448926549497020794366", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"166190414307934291898936", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"189931902066146241884214", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "193"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25683663368854683804636", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"25683663368854672632708", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"25683663368854672632708", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"77050990106564029070400", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"77050990106564029070400", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"179785643582138878392116", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"179785643582138867219124", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"179785643582138867219124", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27781942797883673075124", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"83345828393407615612168", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"83345828393407615612168", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"166691656787058657856556", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"194473599584698904400652", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"222255542382582600393600", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "194"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30048654315962850283572", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"30048654315962850283572", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"30048654315962850283572", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"90145962947888550850716", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"90145962947888550850716", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"210340580211571285692228", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"210340580211571285692228", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"210340580211571285692228", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32497082893105464975320", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"97491248679579307099328", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"97491248679579307099328", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"194982497358895678173430", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"227479580252264079427562", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"259976663145369520296992", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "195"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35141543153677047096976", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"35141543153677059457230", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"35141543153677059457230", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"105424629461031166011436", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"105424629461031166011436", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"245990802075921545845592", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"245990802075921558206964", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"245990802075921558206964", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37997457798411934289980", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"113992373394951847720956", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"113992373394951847720956", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"227984746790187650481716", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"265982204588315629622874", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"303979662386727563912854", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "196"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41081441896832805072656", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"41081441896832792072918", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"41081441896832792072918", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"123244325690498389217830", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"123244325690498389217830", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"287570093277632873173262", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"287570093277632860174670", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"287570093277632860174670", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44411393481621600404444", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"133234180445171423892087", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"133234180445171423892087", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"266468360890036251492704", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"310879754371964447915476", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"355291147853586074979976", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "197"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48006590907181264020762", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"48006590907181264020762", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"48006590907181264020762", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"144019772721543792062286", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"144019772721543792062286", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"336046136350481223092940", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"336046136350481223092940", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"336046136350481223092940", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51887797469135336792418", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"155663392407075002190450", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"155663392407075002190450", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"311326784814480984653292", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"363214582283285341290728", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"415102379752420650051324", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "198"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56077373817897607156452", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"56077373817897621528373", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"56077373817897621528373", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"168232121453692850213676", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"168232121453692850213676", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"392541616725054063580188", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"392541616725054077950908", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"392541616725054077950908", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60599398736642968644074", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"181798196210286142932924", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"181798196210286142932924", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"363596392420215049159234", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"424195791157215254804010", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"484795189893858223448084", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "199"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65479798894464149373276", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"65479798894464134265812", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"65479798894464134265812", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"196439396683392417904724", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"196439396683392417904724", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"458358592261496392124900", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"458358592261496377016204", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"458358592261496377016204", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"399", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70746488230720249916172", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"212239464691775275703520", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"212239464691775275703520", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"424478929383936056304504", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"495225417614270801196836", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"565971905844991082092564", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "200"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76429517674329621282248", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"76429517674329621282248", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"76429517674329621282248", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"229288553022988863847142", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"229288553022988863847142", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"535006623720040389364296", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"535006623720040389364296", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"535006623720040389364296", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"82561235950821886754108", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"247683707852881560913666", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"247683707852881560913666", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"495367415705347188297598", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"577928651656585008264906", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"660489887607406862457156", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "201"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"89176462283209287680424", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"89176462283209304370612", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"89176462283209304370612", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"267529386849627896421648", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"267529386849627896421648", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"624235235982753085251894", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"624235235982753101943372", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"624235235982753101943372", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96312671851949474959752", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"288938015555399743381916", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"288938015555399743381916", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"577876031111248168397692", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"674188702962748961859592", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"770501374814698436819344", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "202"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"104010194941870139458730", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"104010194941870121917804", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"104010194941870121917804", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"312030584825610383294338", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"312030584825610383294338", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"728071364592780253708412", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"728071364592780236168804", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"728071364592780236168804", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"405", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"112312430768531942056002", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"336937292306079782694496", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"336937292306079782694496", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"673874584611675645163446", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"786187015380691507785582", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"898499446149223485802124", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "203"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"121266077046488744920278", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"121266077046488744920278", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"121266077046488744920278", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"363798231139466234760072", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"363798231139466234760072", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"848862539325756234768768", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"848862539325756234768768", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"848862539325756234768768", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"130921376439375678957804", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"392764129317605166143976", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"392764129317605166143976", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"785528258635732165087384", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"916449635074586011099428", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1047371011513961652273128", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "204"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"141332381113744981315912", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"141332381113745000680872", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"141332381113745000680872", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"423997143341234982677656", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"423997143341234982677656", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"989326667795853711704984", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"989326667795853731068560", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"989326667795853731068560", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"152557236703511085372006", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"457671710111095870938900", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"457671710111095870938900", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"915343420221629126688582", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1067900656925702826883470", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1220457893629213912255476", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "205"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"164658487083728237879344", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"164658487083728217537378", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"164658487083728217537378", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"493975461251184672954648", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"493975461251184672954648", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1152609409586487015267852", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1152609409586486994924470", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1152609409586486994924470", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"177703401453700923534468", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"533110204360496335690164", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"533110204360496335690164", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1066220408721599148149736", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1243923810174693595072140", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1421627211628394560305432", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "206"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"191764325336705543088252", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"191764325336705543088252", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"191764325336705543088252", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"575292976010116629264556", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"575292976010116629264556", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1342350277356519046959460", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1342350277356519046959460", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1342350277356519046959460", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"206919057215120510082702", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"620757171646015129306008", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"620757171646015129306008", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1241514343291376616148886", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1448433400507150769088618", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1655352457722271235373008", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "207"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"223251252640186644432248", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"223251252640186666874230", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"223251252640186666874230", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"669753757920559978181164", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"669753757920559978181164", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1562758768481758960319128", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1562758768481758982762594", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1562758768481758982762594", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"240850857787899711625584", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"722552573362994781288234", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"722552573362994781288234", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1445105146726693915995820", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1685956004513889274032886", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1926806862301788985658470", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "208"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"259814574572769799424634", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"259814574572769775855144", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"259814574572769775855144", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"779443723718309351134922", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"779443723718309351134922", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1818702022008901089669480", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1818702022008901066101512", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1818702022008901066101512", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"280246359577387581125412", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"840739078732921658211840", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"840739078732921658211840", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1681478157465084449468646", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1961724517043230897125684", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2241970876620618526554486", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "209"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"302257959213402690071976", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"302257959213402690071976", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"302257959213402690071976", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"906773877640208070215928", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"906773877640208070215928", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2115805714494343920269874", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2115805714494343920269874", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2115805714494343920269874", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"325969483702146596119876", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"977908451105622279745740", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"977908451105622279745740", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1955816902212062017568672", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2281786385913391155793172", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2607755869615537701194752", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "210"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"351510022646261762249226", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"351510022646261788234318", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"351510022646261788234318", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1054530067938785338716986", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1054530067938785338716986", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2460570158523266856860970", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2460570158523266882844470", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2460570158523266882844470", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"379018305155114873619220", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1137054915466225043245462", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1137054915466225043245462", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2274109830931569664558584", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2653128136087564960565116", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3032146441242679834184336", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "211"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"408643407692944661099882", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"408643407692944633821798", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"408643407692944633821798", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1225930223078833928743478", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1225930223078833928743478", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2860503853851221613161626", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2860503853851221585881914", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2860503853851221585881914", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"440545513043775460275012", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1321636539130378361813144", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1321636539130378361813144", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2643273078261704798340928", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3083818591304532183705980", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3524364104348307699879060", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "212"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"474896724026034004064904", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"474896724026034004064904", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"474896724026034004064904", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1424690172078102012195342", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1424690172078102012195342", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3324277068181582185850398", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3324277068181582185850398", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3324277068181582185850398", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"511881935840089964065918", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1535645807521290586791628", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1535645807521290586791628", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3071291615041560419827170", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3583173550882671137160442", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4095055486722761042552880", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "213"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"551699771201220594389152", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"551699771201220624443262", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"551699771201220624443262", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1655099313603661843275448", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1655099313603661843275448", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3861898398409250340609584", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3861898398409250370665400", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3861898398409250370665400", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"594563582703703218282558", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1783690748110010835615660", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1783690748110010835615660", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3567381496221120490672194", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4161945078923724889723674", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4756508661627428108006232", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "214"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"640702527173108689366900", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"640702527173108657823964", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"640702527173108657823964", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1922107581519326005015354", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1922107581519326005015354", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4484917690211000704683176", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4484917690211000673141984", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4484917690211000673141984", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"429", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"690362717090705444879350", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2071088151273299057972746", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2071088151273299057972746", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4142176302545415457759104", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4832539019637303561349688", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5522901736728009070852500", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "215"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"743808454525167998162194", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"743808454525167998162194", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"743808454525167998162194", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2231425363575503994486582", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2231425363575503994486582", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5206659181676993901093740", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5206659181676993901093740", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5206659181676993901093740", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"801323553388387809008010", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2403970660163890675311908", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2403970660163890675311908", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4807941320329054034301142", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5609264873716169159406558", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6410588427104556900604368", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "216"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"863212756237595429771888", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"863212756237595464502422", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"863212756237595464502422", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2589638268712786358776732", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2589638268712786358776732", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6042489293662288045257616", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6042489293662288079986322", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6042489293662288079986322", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"929803252272273614940726", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2789409756818190181415972", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2789409756818190181415972", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5578819513635011025674466", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6508622765908653977209230", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"7438426018180927592149956", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "217"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1001446303632082157837224", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1001446303632082121401708", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1001446303632082121401708", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3004338910896246400639640", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3004338910896246400639640", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7010124125425521822501616", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7010124125425521786064228", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7010124125425521786064228", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"435", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1078518987598219467479828", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3235556962793185387496036", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3235556962793185387496036", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6471113925587843864816984", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7549632913184590242713676", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8628151900782809784832632", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "218"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1161426062827976083516640", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1161426062827976083516640", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1161426062827976083516640", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3484278188483928250549920", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3484278188483928250549920", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8129982439794814061379766", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8129982439794814061379766", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8129982439794814061379766", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1250601968307529169078332", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3751805904924171876037228", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3751805904924171876037228", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7503611809846759305581968", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8754213778155872921757476", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"10004815746463402012540864", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "219"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1346512964303814197046072", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1346512964303814237138312", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1346512964303814237138312", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4039538892911442671323416", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4039538892911442671323416", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9425590750127794969043184", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9425590750127795009137380", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9425590750127795009137380", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1449659425240932033959936", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4348978275721092154386366", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4348978275721092154386366", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8697956551443888256006724", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10147615976683116342473218", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"11597275401924048376433154", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "220"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1560578295111800324528108", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1560578295111800282476632", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1560578295111800282476632", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4681734885335400889481108", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4681734885335400889481108", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"10924048065781424150151612", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10924048065781424108102136", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"10924048065781424108102136", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"441", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1679845716758278042161564", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5039537150276666379906808", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5039537150276666379906808", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10079074300551500591867604", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"11758920017311610801326404", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"13438765734069888929613920", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "221"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1808079847127592867585696", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1808079847127592867585696", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1808079847127592867585696", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5424239541382778602757688", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5424239541382778602757688", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12656558929894416565379904", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"12656558929894416565379904", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"12656558929894416565379904", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1945943871449572558794192", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5837831614346747862968610", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5837831614346747862968610", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11675663228695465449312962", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13621607100143068285009742", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"15567550971592640753487380", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "222"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2094149230168778197785228", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2094149230168778244028314", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2094149230168778244028314", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6282447690506334685841856", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6282447690506334685841856", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"14659044611180086099049580", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14659044611180086145290572", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"14659044611180086145290572", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2253459073404658176958574", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6760377220216091803178204", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6760377220216091803178204", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13520754440430066334750550", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"15774213513836841784010836", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"18027672587241499960969410", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "223"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2424691958718839910040584", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2424691958718839861557096", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2424691958718839861557096", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7274075876156519633154776", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7274075876156519633154776", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16972843711033342517321110", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"16972843711033342468835480", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"16972843711033342468835480", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2608725809053615271000174", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7826177427158570395770252", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7826177427158570395770252", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"15652354854319416307760934", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"18261080663370756062242212", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"20869806472424371432531290", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "224"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2806502148859429437314060", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2806502148859429437314060", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2806502148859429437314060", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8419506446578288311941036", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8419506446578288311941036", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"19645515042014433473185524", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"19645515042014433473185524", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"19645515042014433473185524", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3019030637648221764838836", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9057091912947110396953738", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9057091912947110396953738", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18114183825891775586636456", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"21133214463542442558000180", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"24152245101190664218750716", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "225"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3247393921514595933744938", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3247393921514595987028966", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3247393921514595987028966", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9742181764543787907802870", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9742181764543787907802870", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"22731757450603861477887670", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"22731757450603861531173938", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"22731757450603861531173938", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3492752824572370514199134", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10478258473714484397831816", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10478258473714484397831816", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"20956516947431595940749214", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"24449269772001339310182762", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"27942022596573709824381896", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "226"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3756351903748981763624008", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3756351903748981707770362", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3756351903748981707770362", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11269055711246945179165554", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11269055711246945179165554", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"26294463326241056807327034", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"26294463326241056751475682", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"26294463326241056751475682", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4039525391961035375296284", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12118576175885928426803772", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12118576175885928426803772", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"24237152351769034667852498", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"28276677743732892229703652", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"32316203135693927719359986", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "227"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4343703556385725282857866", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4343703556385725282857866", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4343703556385725282857866", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13031110669157175848573298", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13031110669157175848573298", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"30405924894702026915739802", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"30405924894702026915739802", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"30405924894702026915739802", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4670419500362145653124834", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14011258501083405595175492", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14011258501083405595175492", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"28022517002169842434353624", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"32692936502528956843132836", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"37363356002891102376405504", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "228"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5021316439391643670402020", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5021316439391643731749198", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5021316439391643731749198", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"15063949318174931133901100", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15063949318174931133901100", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"35149215075739411717048716", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"35149215075739411778393498", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"35149215075739411778393498", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5398155483754131932295866", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"16194466451265651090713466", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16194466451265651090713466", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"32388932902528046886743946", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"37787088386285434112865680", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"43185243870039566045161546", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "229"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5802823962447082438982428", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5802823962447082374700930", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5802823962447082374700930", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"17408471887341247188384288", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"17408471887341247188384288", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"40619767737131825658378968", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"40619767737131825594095022", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"40619767737131825594095022", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6237344325506596533577562", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18712032976516294355146444", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"18712032976516294355146444", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"37424065953036084087849462", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"43661410278539185244237926", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"49898754604045781909417464", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "230"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6703883664272505270342826", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6703883664272505270342826", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6703883664272505270342826", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"20111650992817515811028478", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"20111650992817515811028478", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"46927185649905122375303882", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"46927185649905122375303882", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"46927185649905122375303882", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7204763891809321557960948", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"21614291675431717140964892", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"21614291675431717140964892", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"43228583350859681677883670", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"50433347242672755840808990", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"57638111134482077260887936", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "231"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7742472628527025600076046", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7742472628527025670638926", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7742472628527025670638926", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"23227417885581076941352590", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"23227417885581076941352590", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"54197308399691771492457186", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"54197308399691771563022628", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"54197308399691771563022628", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8319674841085284182647732", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"24959024523251824386555252", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"24959024523251824386555252", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"49918049046507676934105532", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"58237723887588932955364588", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"66557398728674217138012320", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "232"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8939225285898064340573056", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8939225285898064266651000", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8939225285898064266651000", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"26817675857694192873875056", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"26817675857694192873875056", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"62574577001283667951541270", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"62574577001283667877621832", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"62574577001283667877621832", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"465", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9604181811981055178293828", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"28812545435947488998074278", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"28812545435947488998074278", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"57625090871890654683283874", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"67229272683876033173458882", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"76833454495857088503064324", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "233"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10317819581543588773989530", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10317819581543588773989530", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10317819581543588773989530", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"30953458744630766321969528", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"30953458744630766321969528", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"72224737070808107187372744", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"72224737070808107187372744", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"72224737070808107187372744", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11083646270650349188090450", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"33250938811946407998448702", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"33250938811946407998448702", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"66501877623897455404654944", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"77585523894543165185409424", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"88669170165193514215013196", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "234"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11905418316451830632839044", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11905418316451830713937931", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11905418316451830713937931", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"35716254949355492060714568", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"35716254949355492060714568", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"83337928215159610917393516", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"83337928215159610998489666", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"83337928215159610998489666", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12787158281906047561657422", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"38361474845723120571749788", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"38361474845723120571749788", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"76722949691441263257773734", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"89510107973352288706210072", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"102297266255258336267867494", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "235"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13733173413637315447352528", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13733173413637315362422818", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13733173413637315362422818", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"41199520240911946172198946", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"41199520240911946172198946", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"96132213895464645121969800", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"96132213895464645037037290", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"96132213895464645037037290", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14748075473638007806904768", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"44244226420908683310435476", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"44244226420908683310435476", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"88488452841822706904522944", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"103236528315455374427324416", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"117984603789093382408053652", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "236"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15836801930901639846637636", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15836801930901639846637636", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"15836801930901639846637636", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"47510405792704919539912908", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"47510405792704919539912908", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"110857613516307791619918152", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"110857613516307791619918152", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"110857613516307791619918152", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17004638604782400926009922", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"51013915814352930833301380", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"51013915814352930833301380", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"102027831628700133428189142", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"119032470233488262591485422", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"136037108838270663335479600", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "237"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18257243857967104274544636", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18257243857967104367667506", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18257243857967104367667506", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"54771731573901313009879648", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"54771731573901313009879648", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"127800707005773685187419614", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"127800707005773685280545408", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"127800707005773685280545408", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19600674443465420170781870", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"58802023330390117018372196", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"58802023330390117018372196", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"117604046660786377531200490", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"137204721104245654208009310", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"156805395547711074378791180", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "238"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21041413116959214397565596", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21041413116959214300064870", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"21041413116959214300064870", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"63124239350877642997693850", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"63124239350877642997693850", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"147289891818710259101059578", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"147289891818710259003561838", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"147289891818710259003561838", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22586398133206854225858522", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"67759194399627150792302280", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"67759194399627150792302280", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"135518388799247713670604470", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"158104786932461155811669446", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"180691185065668010237047396", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "239"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24243054753045137449602176", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"24243054753045137449602176", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"24243054753045137449602176", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"72729164259135412348806528", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"72729164259135412348806528", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"169701383271320509931541604", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"169701383271320509931541604", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"169701383271320509931541604", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26019328895924892443978274", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"78057986687767613639154532", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"78057986687767613639154532", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"156115973375542290761708462", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"182135302271460119721770454", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"208154631167385011956884720", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "240"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27923723081843451684466694", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"27923723081843451791314134", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"27923723081843451791314134", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"83771169245530355267096030", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"83771169245530355267096030", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"195466061572899286482191722", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"195466061572899286589036040", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"195466061572899286589036040", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29965334816007414337825556", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"89896004448029815329746460", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"89896004448029815329746460", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"179792008896052058341932468", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"209757343712067044996027816", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"239722678528074459333853372", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "241"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32153897579658576125490864", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"32153897579658576013657726", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"32153897579658576013657726", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"96461692738975728152805926", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"96461692738975728152805926", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"225077283057615259035478190", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"225077283057615258923641862", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"225077283057615258923641862", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"483", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34499824601291580783837962", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"103499473803866625911451952", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"103499473803866625911451952", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"206998947607741368492341238", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"241498772209024832607294770", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"275998596810316413619956816", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "242"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37014255593973133863825440", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"37014255593973133863825440", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"37014255593973133863825440", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"111042766781919401591477208", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"111042766781919401591477208", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"259099789157806335106927936", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"259099789157806335106927936", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"259099789157806335106927936", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39709106656654733765490366", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"119127319969972900001007584", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"119127319969972900001007584", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"238254639939937101059383038", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"277963746596600533768886018", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"317672853253255267294900256", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "243"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42597123550357621875409862", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"42597123550357621997897416", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"42597123550357621997897416", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"127791370651072865871204694", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"127791370651072865871204694", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"298179864852509357014389178", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"298179864852509357136880064", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"298179864852509357136880064", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45691938573981957163255976", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"137075815721936549789561692", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"137075815721936549789561692", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"274151631443882421278739432", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"319843570017855056741788034", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"365535508591837013905044010", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "244"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49008131279245251936044692", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"49008131279245251807868864", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"49008131279245251807868864", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"147024393837735755551782420", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"147024393837735755551782420", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"343056918954710330303064740", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"343056918954710330174892320", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"343056918954710330174892320", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52561293279911044876711472", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"157683879839743122558646532", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"157683879839743122558646532", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"315367759679476257449525034", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"367929052959397289992528344", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"420490346239308335131460506", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "245"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56368097427152906391560704", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"56368097427152906391560704", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"56368097427152906391560704", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"169104292281458719174680420", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"169104292281458719174680420", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"394576681990077236577921356", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"394576681990077236577921356", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"394576681990077236577921356", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60446371640711656357534812", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"181339114922124269047557072", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"181339114922124269047557072", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"362678229844259237846440536", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"423124601484960194453281204", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"483570973125671850536461848", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "246"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64815177704444029753222392", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"64815177704444029893534548", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"64815177704444029893534548", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"194445533113332089540291488", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"194445533113332089540291488", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"453706243931100826136102832", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"453706243931100826276411432", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"453706243931100826276411432", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69494895354962806154295340", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"208484686064899879511392410", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"208484686064899879511392410", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"416969372129788297975856544", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"486464267484762565178658274", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"555959162839725371332953614", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "247"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74507312013483178282969348", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"74507312013483178136187580", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"74507312013483178136187580", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"223521936040449534555345722", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"223521936040449534555345722", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"521551184094390154842366166", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"521551184094390154695580768", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"521551184094390154695580768", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"495", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"79875718533841283362480770", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"239627155601511575532841172", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"239627155601511575532841172", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"479254311203035425919860526", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"559130029736864434427487326", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"639005748270705718090220928", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "248"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"85625011363945677360398384", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"85625011363945677360398384", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"85625011363945677360398384", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"256875034091837032081194710", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"256875034091837032081194710", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"599375079547611273164227710", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"599375079547611273164227710", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"599375079547611273164227710", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"91781801543709214227821898", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"275345404631140787051555552", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"275345404631140787051555552", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"550690809262268429419268690", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"642472610805990788329246358", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"734254412349700002243004144", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", "249"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98374530989970941487042636", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"98374530989970941647638576", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"98374530989970941647638576", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"295123592969912824782320796", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"295123592969912824782320796", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"688621716929805658894770228", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"688621716929805659055369960", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"688621716929805659055369960", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "2"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "250"],
     SeriesData[$CellContext`q, 0, {}, 0, 6000, 24],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 3] + Subscript[$CellContext`\[Chi], 4], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Subscript[$CellContext`\[Chi], 5] + 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 9] + 
     2 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 7] + 
     2 Subscript[$CellContext`\[Chi], 8] + 
     2 Subscript[$CellContext`\[Chi], 11] + 
     2 Subscript[$CellContext`\[Chi], 12] + 
     2 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 5] + 
     2 Subscript[$CellContext`\[Chi], 6] + 
     2 Subscript[$CellContext`\[Chi], 9] + 
     6 Subscript[$CellContext`\[Chi], 10] + 
     4 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 3] + Subscript[$CellContext`\[Chi], 4] + 
     2 Subscript[$CellContext`\[Chi], 7] + 
     2 Subscript[$CellContext`\[Chi], 8] + 
     6 Subscript[$CellContext`\[Chi], 11] + 
     8 Subscript[$CellContext`\[Chi], 12] + 
     8 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4 Subscript[$CellContext`\[Chi], 1] + 
     4 Subscript[$CellContext`\[Chi], 5] + 
     4 Subscript[$CellContext`\[Chi], 6] + 
     12 Subscript[$CellContext`\[Chi], 9] + 
     10 Subscript[$CellContext`\[Chi], 10] + 
     14 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4 Subscript[$CellContext`\[Chi], 2] + 
     2 Subscript[$CellContext`\[Chi], 3] + 
     2 Subscript[$CellContext`\[Chi], 4] + 
     10 Subscript[$CellContext`\[Chi], 7] + 
     10 Subscript[$CellContext`\[Chi], 8] + 
     20 Subscript[$CellContext`\[Chi], 11] + 
     18 Subscript[$CellContext`\[Chi], 12] + 
     18 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 1] + 
     16 Subscript[$CellContext`\[Chi], 5] + 
     16 Subscript[$CellContext`\[Chi], 6] + 
     22 Subscript[$CellContext`\[Chi], 9] + 
     30 Subscript[$CellContext`\[Chi], 10] + 
     36 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6 Subscript[$CellContext`\[Chi], 2] + 
     6 Subscript[$CellContext`\[Chi], 3] + 
     6 Subscript[$CellContext`\[Chi], 4] + 
     18 Subscript[$CellContext`\[Chi], 7] + 
     18 Subscript[$CellContext`\[Chi], 8] + 
     48 Subscript[$CellContext`\[Chi], 11] + 
     48 Subscript[$CellContext`\[Chi], 12] + 
     48 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14 Subscript[$CellContext`\[Chi], 1] + 
     28 Subscript[$CellContext`\[Chi], 5] + 
     28 Subscript[$CellContext`\[Chi], 6] + 
     68 Subscript[$CellContext`\[Chi], 9] + 
     72 Subscript[$CellContext`\[Chi], 10] + 
     80 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14 Subscript[$CellContext`\[Chi], 2] + 
     18 Subscript[$CellContext`\[Chi], 3] + 
     18 Subscript[$CellContext`\[Chi], 4] + 
     50 Subscript[$CellContext`\[Chi], 7] + 
     50 Subscript[$CellContext`\[Chi], 8] + 
     106 Subscript[$CellContext`\[Chi], 11] + 
     108 Subscript[$CellContext`\[Chi], 12] + 
     108 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18 Subscript[$CellContext`\[Chi], 1] + 
     72 Subscript[$CellContext`\[Chi], 5] + 
     72 Subscript[$CellContext`\[Chi], 6] + 
     130 Subscript[$CellContext`\[Chi], 9] + 
     166 Subscript[$CellContext`\[Chi], 10] + 
     184 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34 Subscript[$CellContext`\[Chi], 2] + 
     32 Subscript[$CellContext`\[Chi], 3] + 
     32 Subscript[$CellContext`\[Chi], 4] + 
     96 Subscript[$CellContext`\[Chi], 7] + 
     96 Subscript[$CellContext`\[Chi], 8] + 
     240 Subscript[$CellContext`\[Chi], 11] + 
     236 Subscript[$CellContext`\[Chi], 12] + 
     236 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     52 Subscript[$CellContext`\[Chi], 1] + 
     141 Subscript[$CellContext`\[Chi], 5] + 
     141 Subscript[$CellContext`\[Chi], 6] + 
     304 Subscript[$CellContext`\[Chi], 9] + 
     332 Subscript[$CellContext`\[Chi], 10] + 
     392 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     72 Subscript[$CellContext`\[Chi], 2] + 
     72 Subscript[$CellContext`\[Chi], 3] + 
     72 Subscript[$CellContext`\[Chi], 4] + 
     216 Subscript[$CellContext`\[Chi], 7] + 
     216 Subscript[$CellContext`\[Chi], 8] + 
     486 Subscript[$CellContext`\[Chi], 11] + 
     486 Subscript[$CellContext`\[Chi], 12] + 
     486 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     96 Subscript[$CellContext`\[Chi], 1] + 
     306 Subscript[$CellContext`\[Chi], 5] + 
     306 Subscript[$CellContext`\[Chi], 6] + 
     578 Subscript[$CellContext`\[Chi], 9] + 
     702 Subscript[$CellContext`\[Chi], 10] + 
     788 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     132 Subscript[$CellContext`\[Chi], 2] + 
     137 Subscript[$CellContext`\[Chi], 3] + 
     137 Subscript[$CellContext`\[Chi], 4] + 
     408 Subscript[$CellContext`\[Chi], 7] + 
     408 Subscript[$CellContext`\[Chi], 8] + 
     972 Subscript[$CellContext`\[Chi], 11] + 
     978 Subscript[$CellContext`\[Chi], 12] + 
     978 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     204 Subscript[$CellContext`\[Chi], 1] + 
     570 Subscript[$CellContext`\[Chi], 5] + 
     570 Subscript[$CellContext`\[Chi], 6] + 
     1184 Subscript[$CellContext`\[Chi], 9] + 
     1346 Subscript[$CellContext`\[Chi], 10] + 
     1550 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      278 Subscript[$CellContext`\[Chi], 2] + 
     270 Subscript[$CellContext`\[Chi], 3] + 
     270 Subscript[$CellContext`\[Chi], 4] + 
     816 Subscript[$CellContext`\[Chi], 7] + 
     816 Subscript[$CellContext`\[Chi], 8] + 
     1876 Subscript[$CellContext`\[Chi], 11] + 
     1870 Subscript[$CellContext`\[Chi], 12] + 
     1870 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      348 Subscript[$CellContext`\[Chi], 1] + 
     1116 Subscript[$CellContext`\[Chi], 5] + 
     1116 Subscript[$CellContext`\[Chi], 6] + 
     2178 Subscript[$CellContext`\[Chi], 9] + 
     2588 Subscript[$CellContext`\[Chi], 10] + 
     2950 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      496 Subscript[$CellContext`\[Chi], 2] + 
     496 Subscript[$CellContext`\[Chi], 3] + 
     496 Subscript[$CellContext`\[Chi], 4] + 
     1490 Subscript[$CellContext`\[Chi], 7] + 
     1490 Subscript[$CellContext`\[Chi], 8] + 
     3520 Subscript[$CellContext`\[Chi], 11] + 
     3520 Subscript[$CellContext`\[Chi], 12] + 
     3520 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      706 Subscript[$CellContext`\[Chi], 1] + 
     2024 Subscript[$CellContext`\[Chi], 5] + 
     2024 Subscript[$CellContext`\[Chi], 6] + 
     4122 Subscript[$CellContext`\[Chi], 9] + 
     4750 Subscript[$CellContext`\[Chi], 10] + 
     5440 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      918 Subscript[$CellContext`\[Chi], 2] + 
     928 Subscript[$CellContext`\[Chi], 3] + 
     928 Subscript[$CellContext`\[Chi], 4] + 
     2774 Subscript[$CellContext`\[Chi], 7] + 
     2774 Subscript[$CellContext`\[Chi], 8] + 
     6408 Subscript[$CellContext`\[Chi], 11] + 
     6416 Subscript[$CellContext`\[Chi], 12] + 
     6416 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1206 Subscript[$CellContext`\[Chi], 1] + 
     3716 Subscript[$CellContext`\[Chi], 5] + 
     3716 Subscript[$CellContext`\[Chi], 6] + 
     7326 Subscript[$CellContext`\[Chi], 9] + 
     8628 Subscript[$CellContext`\[Chi], 10] + 
     9834 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1636 Subscript[$CellContext`\[Chi], 2] + 
     1626 Subscript[$CellContext`\[Chi], 3] + 
     1626 Subscript[$CellContext`\[Chi], 4] + 
     4888 Subscript[$CellContext`\[Chi], 7] + 
     4888 Subscript[$CellContext`\[Chi], 8] + 
     11490 Subscript[$CellContext`\[Chi], 11] + 
     11478 Subscript[$CellContext`\[Chi], 12] + 
     11478 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2198 Subscript[$CellContext`\[Chi], 1] + 
     6488 Subscript[$CellContext`\[Chi], 5] + 
     6488 Subscript[$CellContext`\[Chi], 6] + 
     13110 Subscript[$CellContext`\[Chi], 9] + 
     15178 Subscript[$CellContext`\[Chi], 10] + 
     17400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2884 Subscript[$CellContext`\[Chi], 2] + 
     2884 Subscript[$CellContext`\[Chi], 3] + 
     2884 Subscript[$CellContext`\[Chi], 4] + 
     8648 Subscript[$CellContext`\[Chi], 7] + 
     8648 Subscript[$CellContext`\[Chi], 8] + 
     20080 Subscript[$CellContext`\[Chi], 11] + 
     20080 Subscript[$CellContext`\[Chi], 12] + 
     20080 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 3736 Subscript[$CellContext`\[Chi], 1] + 
     11358 Subscript[$CellContext`\[Chi], 5] + 
     11358 Subscript[$CellContext`\[Chi], 6] + 
     22552 Subscript[$CellContext`\[Chi], 9] + 
     26464 Subscript[$CellContext`\[Chi], 10] + 
     30172 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 4912 Subscript[$CellContext`\[Chi], 2] + 
     4926 Subscript[$CellContext`\[Chi], 3] + 
     4926 Subscript[$CellContext`\[Chi], 4] + 
     14764 Subscript[$CellContext`\[Chi], 7] + 
     14764 Subscript[$CellContext`\[Chi], 8] + 
     34568 Subscript[$CellContext`\[Chi], 11] + 
     34584 Subscript[$CellContext`\[Chi], 12] + 
     34584 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 6492 Subscript[$CellContext`\[Chi], 1] + 
     19254 Subscript[$CellContext`\[Chi], 5] + 
     19254 Subscript[$CellContext`\[Chi], 6] + 
     38724 Subscript[$CellContext`\[Chi], 9] + 
     44994 Subscript[$CellContext`\[Chi], 10] + 
     51486 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 8388 Subscript[$CellContext`\[Chi], 2] + 
     8370 Subscript[$CellContext`\[Chi], 3] + 
     8370 Subscript[$CellContext`\[Chi], 4] + 
     25130 Subscript[$CellContext`\[Chi], 7] + 
     25130 Subscript[$CellContext`\[Chi], 8] + 
     58482 Subscript[$CellContext`\[Chi], 11] + 
     58466 Subscript[$CellContext`\[Chi], 12] + 
     58466 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 10730 Subscript[$CellContext`\[Chi], 1] + 
     32500 Subscript[$CellContext`\[Chi], 5] + 
     32500 Subscript[$CellContext`\[Chi], 6] + 
     64712 Subscript[$CellContext`\[Chi], 9] + 
     75714 Subscript[$CellContext`\[Chi], 10] + 
     86482 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 13906 Subscript[$CellContext`\[Chi], 2] + 
     13906 Subscript[$CellContext`\[Chi], 3] + 
     13906 Subscript[$CellContext`\[Chi], 4] + 
     41716 Subscript[$CellContext`\[Chi], 7] + 
     41716 Subscript[$CellContext`\[Chi], 8] + 
     97548 Subscript[$CellContext`\[Chi], 11] + 
     97548 Subscript[$CellContext`\[Chi], 12] + 
     97548 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 17998 Subscript[$CellContext`\[Chi], 1] + 
     53596 Subscript[$CellContext`\[Chi], 5] + 
     53596 Subscript[$CellContext`\[Chi], 6] + 
     107550 Subscript[$CellContext`\[Chi], 9] + 
     125198 Subscript[$CellContext`\[Chi], 10] + 
     143152 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 22928 Subscript[$CellContext`\[Chi], 2] + 
     22953 Subscript[$CellContext`\[Chi], 3] + 
     22953 Subscript[$CellContext`\[Chi], 4] + 
     68836 Subscript[$CellContext`\[Chi], 7] + 
     68836 Subscript[$CellContext`\[Chi], 8] + 
     160336 Subscript[$CellContext`\[Chi], 11] + 
     160358 Subscript[$CellContext`\[Chi], 12] + 
     160358 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 29126 Subscript[$CellContext`\[Chi], 1] + 
     87834 Subscript[$CellContext`\[Chi], 5] + 
     87834 Subscript[$CellContext`\[Chi], 6] + 
     175230 Subscript[$CellContext`\[Chi], 9] + 
     204812 Subscript[$CellContext`\[Chi], 10] + 
     233938 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 37184 Subscript[$CellContext`\[Chi], 2] + 
     37158 Subscript[$CellContext`\[Chi], 3] + 
     37158 Subscript[$CellContext`\[Chi], 4] + 
     111500 Subscript[$CellContext`\[Chi], 7] + 
     111500 Subscript[$CellContext`\[Chi], 8] + 
     260520 Subscript[$CellContext`\[Chi], 11] + 
     260490 Subscript[$CellContext`\[Chi], 12] + 
     260490 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 47328 Subscript[$CellContext`\[Chi], 1] + 
     141480 Subscript[$CellContext`\[Chi], 5] + 
     141480 Subscript[$CellContext`\[Chi], 6] + 
     283518 Subscript[$CellContext`\[Chi], 9] + 
     330280 Subscript[$CellContext`\[Chi], 10] + 
     377666 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 59774 Subscript[$CellContext`\[Chi], 2] + 
     59774 Subscript[$CellContext`\[Chi], 3] + 
     59774 Subscript[$CellContext`\[Chi], 4] + 
     179322 Subscript[$CellContext`\[Chi], 7] + 
     179322 Subscript[$CellContext`\[Chi], 8] + 
     418000 Subscript[$CellContext`\[Chi], 11] + 
     418000 Subscript[$CellContext`\[Chi], 12] + 
     418000 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 75204 Subscript[$CellContext`\[Chi], 1] + 
     226232 Subscript[$CellContext`\[Chi], 5] + 
     226232 Subscript[$CellContext`\[Chi], 6] + 
     451754 Subscript[$CellContext`\[Chi], 9] + 
     527646 Subscript[$CellContext`\[Chi], 10] + 
     602784 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 94734 Subscript[$CellContext`\[Chi], 2] + 
     94768 Subscript[$CellContext`\[Chi], 3] + 
     94768 Subscript[$CellContext`\[Chi], 4] + 
     284264 Subscript[$CellContext`\[Chi], 7] + 
     284264 Subscript[$CellContext`\[Chi], 8] + 
     663780 Subscript[$CellContext`\[Chi], 11] + 
     663818 Subscript[$CellContext`\[Chi], 12] + 
     663818 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 119232 Subscript[$CellContext`\[Chi], 1] + 
     356835 Subscript[$CellContext`\[Chi], 5] + 
     356835 Subscript[$CellContext`\[Chi], 6] + 
     714544 Subscript[$CellContext`\[Chi], 9] + 
     832912 Subscript[$CellContext`\[Chi], 10] + 
     952144 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 149134 Subscript[$CellContext`\[Chi], 2] + 
     149092 Subscript[$CellContext`\[Chi], 3] + 
     149092 Subscript[$CellContext`\[Chi], 4] + 
     447318 Subscript[$CellContext`\[Chi], 7] + 
     447318 Subscript[$CellContext`\[Chi], 8] + 
     1043124 Subscript[$CellContext`\[Chi], 11] + 
     1043084 Subscript[$CellContext`\[Chi], 12] + 
     1043084 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 185850 Subscript[$CellContext`\[Chi], 1] + 
     558728 Subscript[$CellContext`\[Chi], 5] + 
     558728 Subscript[$CellContext`\[Chi], 6] + 
     1116394 Subscript[$CellContext`\[Chi], 9] + 
     1303334 Subscript[$CellContext`\[Chi], 10] + 
     1489272 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 231902 Subscript[$CellContext`\[Chi], 2] + 
     231902 Subscript[$CellContext`\[Chi], 3] + 
     231902 Subscript[$CellContext`\[Chi], 4] + 
     695710 Subscript[$CellContext`\[Chi], 7] + 
     695710 Subscript[$CellContext`\[Chi], 8] + 
     1624118 Subscript[$CellContext`\[Chi], 11] + 
     1624118 Subscript[$CellContext`\[Chi], 12] + 
     1624118 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 288866 Subscript[$CellContext`\[Chi], 1] + 
     865166 Subscript[$CellContext`\[Chi], 5] + 
     865166 Subscript[$CellContext`\[Chi], 6] + 
     1731648 Subscript[$CellContext`\[Chi], 9] + 
     2019184 Subscript[$CellContext`\[Chi], 10] + 
     2307948 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 358060 Subscript[$CellContext`\[Chi], 2] + 
     358116 Subscript[$CellContext`\[Chi], 3] + 
     358116 Subscript[$CellContext`\[Chi], 4] + 
     1074292 Subscript[$CellContext`\[Chi], 7] + 
     1074292 Subscript[$CellContext`\[Chi], 8] + 
     2505668 Subscript[$CellContext`\[Chi], 11] + 
     2505720 Subscript[$CellContext`\[Chi], 12] + 
     2505720 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 442858 Subscript[$CellContext`\[Chi], 1] + 
     1330176 Subscript[$CellContext`\[Chi], 5] + 
     1330176 Subscript[$CellContext`\[Chi], 6] + 
     2658710 Subscript[$CellContext`\[Chi], 9] + 
     3103176 Subscript[$CellContext`\[Chi], 10] + 
     3546034 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 547620 Subscript[$CellContext`\[Chi], 2] + 
     547562 Subscript[$CellContext`\[Chi], 3] + 
     547562 Subscript[$CellContext`\[Chi], 4] + 
     1642748 Subscript[$CellContext`\[Chi], 7] + 
     1642748 Subscript[$CellContext`\[Chi], 8] + 
     3834316 Subscript[$CellContext`\[Chi], 11] + 
     3834254 Subscript[$CellContext`\[Chi], 12] + 
     3834254 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 675948 Subscript[$CellContext`\[Chi], 1] + 
     2025994 Subscript[$CellContext`\[Chi], 5] + 
     2025994 Subscript[$CellContext`\[Chi], 6] + 
     4053982 Subscript[$CellContext`\[Chi], 9] + 
     4727950 Subscript[$CellContext`\[Chi], 10] + 
     5404028 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 831650 Subscript[$CellContext`\[Chi], 2] + 
     831650 Subscript[$CellContext`\[Chi], 3] + 
     831650 Subscript[$CellContext`\[Chi], 4] + 
     2494950 Subscript[$CellContext`\[Chi], 7] + 
     2494950 Subscript[$CellContext`\[Chi], 8] + 
     5820088 Subscript[$CellContext`\[Chi], 11] + 
     5820088 Subscript[$CellContext`\[Chi], 12] + 
     5820088 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1020970 Subscript[$CellContext`\[Chi], 1] + 
     3065204 Subscript[$CellContext`\[Chi], 5] + 
     3065204 Subscript[$CellContext`\[Chi], 6] + 
     6128010 Subscript[$CellContext`\[Chi], 9] + 
     7151418 Subscript[$CellContext`\[Chi], 10] + 
     8172240 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1252498 Subscript[$CellContext`\[Chi], 2] + 
     1252574 Subscript[$CellContext`\[Chi], 3] + 
     1252574 Subscript[$CellContext`\[Chi], 4] + 
     3757646 Subscript[$CellContext`\[Chi], 7] + 
     3757646 Subscript[$CellContext`\[Chi], 8] + 
     8769566 Subscript[$CellContext`\[Chi], 11] + 
     8769646 Subscript[$CellContext`\[Chi], 12] + 
     8769646 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1534368 Subscript[$CellContext`\[Chi], 1] + 
     4600156 Subscript[$CellContext`\[Chi], 5] + 
     4600156 Subscript[$CellContext`\[Chi], 6] + 
     9203240 Subscript[$CellContext`\[Chi], 9] + 
     10734662 Subscript[$CellContext`\[Chi], 10] + 
     12269030 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1874546 Subscript[$CellContext`\[Chi], 2] + 
     1874454 Subscript[$CellContext`\[Chi], 3] + 
     1874454 Subscript[$CellContext`\[Chi], 4] + 
     5623448 Subscript[$CellContext`\[Chi], 7] + 
     5623448 Subscript[$CellContext`\[Chi], 8] + 
     13119284 Subscript[$CellContext`\[Chi], 11] + 
     13119198 Subscript[$CellContext`\[Chi], 12] + 
     13119198 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2285644 Subscript[$CellContext`\[Chi], 1] + 
     6860656 Subscript[$CellContext`\[Chi], 5] + 
     6860656 Subscript[$CellContext`\[Chi], 6] + 
     13717732 Subscript[$CellContext`\[Chi], 9] + 
     16006908 Subscript[$CellContext`\[Chi], 10] + 
     18292740 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2784792 Subscript[$CellContext`\[Chi], 2] + 
     2784792 Subscript[$CellContext`\[Chi], 3] + 
     2784792 Subscript[$CellContext`\[Chi], 4] + 
     8354376 Subscript[$CellContext`\[Chi], 7] + 
     8354376 Subscript[$CellContext`\[Chi], 8] + 
     19496148 Subscript[$CellContext`\[Chi], 11] + 
     19496148 Subscript[$CellContext`\[Chi], 12] + 
     19496148 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3388058 Subscript[$CellContext`\[Chi], 1] + 
     10159686 Subscript[$CellContext`\[Chi], 5] + 
     10159686 Subscript[$CellContext`\[Chi], 6] + 
     20323672 Subscript[$CellContext`\[Chi], 9] + 
     23707452 Subscript[$CellContext`\[Chi], 10] + 
     27095300 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4112652 Subscript[$CellContext`\[Chi], 2] + 
     4112767 Subscript[$CellContext`\[Chi], 3] + 
     4112767 Subscript[$CellContext`\[Chi], 4] + 
     12338192 Subscript[$CellContext`\[Chi], 7] + 
     12338192 Subscript[$CellContext`\[Chi], 8] + 
     28785900 Subscript[$CellContext`\[Chi], 11] + 
     28786010 Subscript[$CellContext`\[Chi], 12] + 
     28786010 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4984222 Subscript[$CellContext`\[Chi], 1] + 
     14957856 Subscript[$CellContext`\[Chi], 5] + 
     14957856 Subscript[$CellContext`\[Chi], 6] + 
     29910578 Subscript[$CellContext`\[Chi], 9] + 
     34899990 Subscript[$CellContext`\[Chi], 10] + 
     39884212 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 6034750 Subscript[$CellContext`\[Chi], 2] + 
     6034626 Subscript[$CellContext`\[Chi], 3] + 
     6034626 Subscript[$CellContext`\[Chi], 4] + 
     18104000 Subscript[$CellContext`\[Chi], 7] + 
     18104000 Subscript[$CellContext`\[Chi], 8] + 
     42246524 Subscript[$CellContext`\[Chi], 11] + 
     42246394 Subscript[$CellContext`\[Chi], 12] + 
     42246394 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 7296584 Subscript[$CellContext`\[Chi], 1] + 
     21883804 Subscript[$CellContext`\[Chi], 5] + 
     21883804 Subscript[$CellContext`\[Chi], 6] + 
     43773792 Subscript[$CellContext`\[Chi], 9] + 
     51064168 Subscript[$CellContext`\[Chi], 10] + 
     58361020 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 8806196 Subscript[$CellContext`\[Chi], 2] + 
     8806196 Subscript[$CellContext`\[Chi], 3] + 
     8806196 Subscript[$CellContext`\[Chi], 4] + 
     26418592 Subscript[$CellContext`\[Chi], 7] + 
     26418592 Subscript[$CellContext`\[Chi], 8] + 
     61638860 Subscript[$CellContext`\[Chi], 11] + 
     61638860 Subscript[$CellContext`\[Chi], 12] + 
     61638860 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 10612432 Subscript[$CellContext`\[Chi], 1] + 
     31844374 Subscript[$CellContext`\[Chi], 5] + 
     31844374 Subscript[$CellContext`\[Chi], 6] + 
     63681302 Subscript[$CellContext`\[Chi], 9] + 
     74301114 Subscript[$CellContext`\[Chi], 10] + 
     84913244 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 12776010 Subscript[$CellContext`\[Chi], 2] + 
     12776166 Subscript[$CellContext`\[Chi], 3] + 
     12776166 Subscript[$CellContext`\[Chi], 4] + 
     38328342 Subscript[$CellContext`\[Chi], 7] + 
     38328342 Subscript[$CellContext`\[Chi], 8] + 
     89438094 Subscript[$CellContext`\[Chi], 11] + 
     89438256 Subscript[$CellContext`\[Chi], 12] + 
     89438256 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 15361836 Subscript[$CellContext`\[Chi], 1] + 
     46076676 Subscript[$CellContext`\[Chi], 5] + 
     46076676 Subscript[$CellContext`\[Chi], 6] + 
     92162220 Subscript[$CellContext`\[Chi], 9] + 
     107515218 Subscript[$CellContext`\[Chi], 10] + 
     122877054 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 18441544 Subscript[$CellContext`\[Chi], 2] + 
     18441364 Subscript[$CellContext`\[Chi], 3] + 
     18441364 Subscript[$CellContext`\[Chi], 4] + 
     55324272 Subscript[$CellContext`\[Chi], 7] + 
     55324272 Subscript[$CellContext`\[Chi], 8] + 
     129083642 Subscript[$CellContext`\[Chi], 11] + 
     129083468 Subscript[$CellContext`\[Chi], 12] + 
     129083468 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 22108692 Subscript[$CellContext`\[Chi], 1] + 
     66337036 Subscript[$CellContext`\[Chi], 5] + 
     66337036 Subscript[$CellContext`\[Chi], 6] + 
     132663564 Subscript[$CellContext`\[Chi], 9] + 
     154782842 Subscript[$CellContext`\[Chi], 10] + 
     176891910 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 26479104 Subscript[$CellContext`\[Chi], 2] + 
     26479104 Subscript[$CellContext`\[Chi], 3] + 
     26479104 Subscript[$CellContext`\[Chi], 4] + 
     79437302 Subscript[$CellContext`\[Chi], 7] + 
     79437302 Subscript[$CellContext`\[Chi], 8] + 
     185361374 Subscript[$CellContext`\[Chi], 11] + 
     185361374 Subscript[$CellContext`\[Chi], 12] + 
     185361374 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 31676368 Subscript[$CellContext`\[Chi], 1] + 
     95016142 Subscript[$CellContext`\[Chi], 5] + 
     95016142 Subscript[$CellContext`\[Chi], 6] + 
     190044796 Subscript[$CellContext`\[Chi], 9] + 
     221708616 Subscript[$CellContext`\[Chi], 10] + 
     253384564 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 37840258 Subscript[$CellContext`\[Chi], 2] + 
     37840484 Subscript[$CellContext`\[Chi], 3] + 
     37840484 Subscript[$CellContext`\[Chi], 4] + 
     113521226 Subscript[$CellContext`\[Chi], 7] + 
     113521226 Subscript[$CellContext`\[Chi], 8] + 
     264873614 Subscript[$CellContext`\[Chi], 11] + 
     264873832 Subscript[$CellContext`\[Chi], 12] + 
     264873832 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 45149290 Subscript[$CellContext`\[Chi], 1] + 
     135462684 Subscript[$CellContext`\[Chi], 5] + 
     135462684 Subscript[$CellContext`\[Chi], 6] + 
     270910462 Subscript[$CellContext`\[Chi], 9] + 
     316074566 Subscript[$CellContext`\[Chi], 10] + 
     361223856 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 53817296 Subscript[$CellContext`\[Chi], 2] + 
     53817052 Subscript[$CellContext`\[Chi], 3] + 
     53817052 Subscript[$CellContext`\[Chi], 4] + 
     161451408 Subscript[$CellContext`\[Chi], 7] + 
     161451408 Subscript[$CellContext`\[Chi], 8] + 
     376730896 Subscript[$CellContext`\[Chi], 11] + 
     376730644 Subscript[$CellContext`\[Chi], 12] + 
     376730644 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 64079048 Subscript[$CellContext`\[Chi], 1] + 
     192220100 Subscript[$CellContext`\[Chi], 5] + 
     192220100 Subscript[$CellContext`\[Chi], 6] + 
     384457806 Subscript[$CellContext`\[Chi], 9] + 
     448519288 Subscript[$CellContext`\[Chi], 10] + 
     512598858 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 76203180 Subscript[$CellContext`\[Chi], 2] + 
     76203180 Subscript[$CellContext`\[Chi], 3] + 
     76203180 Subscript[$CellContext`\[Chi], 4] + 
     228609538 Subscript[$CellContext`\[Chi], 7] + 
     228609538 Subscript[$CellContext`\[Chi], 8] + 
     533409514 Subscript[$CellContext`\[Chi], 11] + 
     533409514 Subscript[$CellContext`\[Chi], 12] + 
     533409514 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 90520300 Subscript[$CellContext`\[Chi], 1] + 
     271581128 Subscript[$CellContext`\[Chi], 5] + 
     271581128 Subscript[$CellContext`\[Chi], 6] + 
     543141546 Subscript[$CellContext`\[Chi], 9] + 
     633682662 Subscript[$CellContext`\[Chi], 10] + 
     724202384 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 107425176 Subscript[$CellContext`\[Chi], 2] + 
     107425478 Subscript[$CellContext`\[Chi], 3] + 
     107425478 Subscript[$CellContext`\[Chi], 4] + 
     322276138 Subscript[$CellContext`\[Chi], 7] + 
     322276138 Subscript[$CellContext`\[Chi], 8] + 
     751992480 Subscript[$CellContext`\[Chi], 11] + 
     751992790 Subscript[$CellContext`\[Chi], 12] + 
     751992790 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 127358146 Subscript[$CellContext`\[Chi], 1] + 
     382049940 Subscript[$CellContext`\[Chi], 5] + 
     382049940 Subscript[$CellContext`\[Chi], 6] + 
     764124330 Subscript[$CellContext`\[Chi], 9] + 
     891457978 Subscript[$CellContext`\[Chi], 10] + 
     1018816124 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 150820150 Subscript[$CellContext`\[Chi], 2] + 
     150819806 Subscript[$CellContext`\[Chi], 3] + 
     150819806 Subscript[$CellContext`\[Chi], 4] + 
     452459762 Subscript[$CellContext`\[Chi], 7] + 
     452459762 Subscript[$CellContext`\[Chi], 8] + 
     1055721970 Subscript[$CellContext`\[Chi], 11] + 
     1055721634 Subscript[$CellContext`\[Chi], 12] + 
     1055721634 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 178420202 Subscript[$CellContext`\[Chi], 1] + 
     535290060 Subscript[$CellContext`\[Chi], 5] + 
     535290060 Subscript[$CellContext`\[Chi], 6] + 
     1070551266 Subscript[$CellContext`\[Chi], 9] + 
     1249000198 Subscript[$CellContext`\[Chi], 10] + 
     1427421116 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 210880992 Subscript[$CellContext`\[Chi], 2] + 
     210880992 Subscript[$CellContext`\[Chi], 3] + 
     210880992 Subscript[$CellContext`\[Chi], 4] + 
     632642976 Subscript[$CellContext`\[Chi], 7] + 
     632642976 Subscript[$CellContext`\[Chi], 8] + 
     1476187746 Subscript[$CellContext`\[Chi], 11] + 
     1476187746 Subscript[$CellContext`\[Chi], 12] + 
     1476187746 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 249010274 Subscript[$CellContext`\[Chi], 1] + 
     746996248 Subscript[$CellContext`\[Chi], 5] + 
     746996248 Subscript[$CellContext`\[Chi], 6] + 
     1494026326 Subscript[$CellContext`\[Chi], 9] + 
     1743002826 Subscript[$CellContext`\[Chi], 10] + 
     1992012304 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 293732080 Subscript[$CellContext`\[Chi], 2] + 
     293732502 Subscript[$CellContext`\[Chi], 3] + 
     293732502 Subscript[$CellContext`\[Chi], 4] + 
     881197072 Subscript[$CellContext`\[Chi], 7] + 
     881197072 Subscript[$CellContext`\[Chi], 8] + 
     2056101824 Subscript[$CellContext`\[Chi], 11] + 
     2056102236 Subscript[$CellContext`\[Chi], 12] + 
     2056102236 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 346156934 Subscript[$CellContext`\[Chi], 1] + 
     1038510505 Subscript[$CellContext`\[Chi], 5] + 
     1038510505 Subscript[$CellContext`\[Chi], 6] + 
     2076981458 Subscript[$CellContext`\[Chi], 9] + 
     2423178088 Subscript[$CellContext`\[Chi], 10] + 
     2769335022 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 407586898 Subscript[$CellContext`\[Chi], 2] + 
     407586442 Subscript[$CellContext`\[Chi], 3] + 
     407586442 Subscript[$CellContext`\[Chi], 4] + 
     1222759782 Subscript[$CellContext`\[Chi], 7] + 
     1222759782 Subscript[$CellContext`\[Chi], 8] + 
     2853135048 Subscript[$CellContext`\[Chi], 11] + 
     2853134582 Subscript[$CellContext`\[Chi], 12] + 
     2853134582 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 479489152 Subscript[$CellContext`\[Chi], 1] + 
     1438422028 Subscript[$CellContext`\[Chi], 5] + 
     1438422028 Subscript[$CellContext`\[Chi], 6] + 
     2876890392 Subscript[$CellContext`\[Chi], 9] + 
     3356333144 Subscript[$CellContext`\[Chi], 10] + 
     3835823268 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 563546664 Subscript[$CellContext`\[Chi], 2] + 
     563546664 Subscript[$CellContext`\[Chi], 3] + 
     563546664 Subscript[$CellContext`\[Chi], 4] + 
     1690640000 Subscript[$CellContext`\[Chi], 7] + 
     1690640000 Subscript[$CellContext`\[Chi], 8] + 
     3944793248 Subscript[$CellContext`\[Chi], 11] + 
     3944793248 Subscript[$CellContext`\[Chi], 12] + 
     3944793248 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 661752716 Subscript[$CellContext`\[Chi], 1] + 
     1985311154 Subscript[$CellContext`\[Chi], 5] + 
     1985311154 Subscript[$CellContext`\[Chi], 6] + 
     3970568062 Subscript[$CellContext`\[Chi], 9] + 
     4632374858 Subscript[$CellContext`\[Chi], 10] + 
     5294126500 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 776434614 Subscript[$CellContext`\[Chi], 2] + 
     776435173 Subscript[$CellContext`\[Chi], 3] + 
     776435173 Subscript[$CellContext`\[Chi], 4] + 
     2329304958 Subscript[$CellContext`\[Chi], 7] + 
     2329304958 Subscript[$CellContext`\[Chi], 8] + 
     5435083530 Subscript[$CellContext`\[Chi], 11] + 
     5435084100 Subscript[$CellContext`\[Chi], 12] + 
     5435084100 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 910228908 Subscript[$CellContext`\[Chi], 1] + 
     2730623572 Subscript[$CellContext`\[Chi], 5] + 
     2730623572 Subscript[$CellContext`\[Chi], 6] + 
     5461310356 Subscript[$CellContext`\[Chi], 9] + 
     6371476126 Subscript[$CellContext`\[Chi], 10] + 
     7281705034 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1066150500 Subscript[$CellContext`\[Chi], 2] + 
     1066149870 Subscript[$CellContext`\[Chi], 3] + 
     1066149870 Subscript[$CellContext`\[Chi], 4] + 
     3198450248 Subscript[$CellContext`\[Chi], 7] + 
     3198450248 Subscript[$CellContext`\[Chi], 8] + 
     7463005532 Subscript[$CellContext`\[Chi], 11] + 
     7463004914 Subscript[$CellContext`\[Chi], 12] + 
     7463004914 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1247744784 Subscript[$CellContext`\[Chi], 1] + 
     3743309328 Subscript[$CellContext`\[Chi], 5] + 
     3743309328 Subscript[$CellContext`\[Chi], 6] + 
     7486545180 Subscript[$CellContext`\[Chi], 9] + 
     8734363632 Subscript[$CellContext`\[Chi], 10] + 
     9982109724 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1459135418 Subscript[$CellContext`\[Chi], 2] + 
     1459135418 Subscript[$CellContext`\[Chi], 3] + 
     1459135418 Subscript[$CellContext`\[Chi], 4] + 
     4377406254 Subscript[$CellContext`\[Chi], 7] + 
     4377406254 Subscript[$CellContext`\[Chi], 8] + 
     10214000824 Subscript[$CellContext`\[Chi], 11] + 
     10214000824 Subscript[$CellContext`\[Chi], 12] + 
     10214000824 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1704993466 Subscript[$CellContext`\[Chi], 1] + 
     5114893384 Subscript[$CellContext`\[Chi], 5] + 
     5114893384 Subscript[$CellContext`\[Chi], 6] + 
     10229872268 Subscript[$CellContext`\[Chi], 9] + 
     11934780148 Subscript[$CellContext`\[Chi], 10] + 
     13639772176 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1990663740 Subscript[$CellContext`\[Chi], 2] + 
     1990664502 Subscript[$CellContext`\[Chi], 3] + 
     1990664502 Subscript[$CellContext`\[Chi], 4] + 
     5971992744 Subscript[$CellContext`\[Chi], 7] + 
     5971992744 Subscript[$CellContext`\[Chi], 8] + 
     13934587770 Subscript[$CellContext`\[Chi], 11] + 
     13934588520 Subscript[$CellContext`\[Chi], 12] + 
     13934588520 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2322392752 Subscript[$CellContext`\[Chi], 1] + 
     6967277468 Subscript[$CellContext`\[Chi], 5] + 
     6967277468 Subscript[$CellContext`\[Chi], 6] + 
     13934455500 Subscript[$CellContext`\[Chi], 9] + 
     16256947468 Subscript[$CellContext`\[Chi], 10] + 
     18579340220 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2707401696 Subscript[$CellContext`\[Chi], 2] + 
     2707400870 Subscript[$CellContext`\[Chi], 3] + 
     2707400870 Subscript[$CellContext`\[Chi], 4] + 
     8122203420 Subscript[$CellContext`\[Chi], 7] + 
     8122203420 Subscript[$CellContext`\[Chi], 8] + 
     18951879856 Subscript[$CellContext`\[Chi], 11] + 
     18951879018 Subscript[$CellContext`\[Chi], 12] + 
     18951879018 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3153888396 Subscript[$CellContext`\[Chi], 1] + 
     9461551820 Subscript[$CellContext`\[Chi], 5] + 
     9461551820 Subscript[$CellContext`\[Chi], 6] + 
     18923218856 Subscript[$CellContext`\[Chi], 9] + 
     22076992132 Subscript[$CellContext`\[Chi], 10] + 
     25230882272 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3671229232 Subscript[$CellContext`\[Chi], 2] + 
     3671229232 Subscript[$CellContext`\[Chi], 3] + 
     3671229232 Subscript[$CellContext`\[Chi], 4] + 
     11013687696 Subscript[$CellContext`\[Chi], 7] + 
     11013687696 Subscript[$CellContext`\[Chi], 8] + 
     25698521996 Subscript[$CellContext`\[Chi], 11] + 
     25698521996 Subscript[$CellContext`\[Chi], 12] + 
     25698521996 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 4270304862 Subscript[$CellContext`\[Chi], 1] + 
     12811046132 Subscript[$CellContext`\[Chi], 5] + 
     12811046132 Subscript[$CellContext`\[Chi], 6] + 
     25621959050 Subscript[$CellContext`\[Chi], 9] + 
     29892397378 Subscript[$CellContext`\[Chi], 10] + 
     34162700320 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 4963655956 Subscript[$CellContext`\[Chi], 2] + 
     4963656954 Subscript[$CellContext`\[Chi], 3] + 
     4963656954 Subscript[$CellContext`\[Chi], 4] + 
     14890969876 Subscript[$CellContext`\[Chi], 7] + 
     14890969876 Subscript[$CellContext`\[Chi], 8] + 
     34745691308 Subscript[$CellContext`\[Chi], 11] + 
     34745692320 Subscript[$CellContext`\[Chi], 12] + 
     34745692320 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 5765531014 Subscript[$CellContext`\[Chi], 1] + 
     17296438800 Subscript[$CellContext`\[Chi], 5] + 
     17296438800 Subscript[$CellContext`\[Chi], 6] + 
     34593031730 Subscript[$CellContext`\[Chi], 9] + 
     40358408502 Subscript[$CellContext`\[Chi], 10] + 
     46123939516 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 6692191776 Subscript[$CellContext`\[Chi], 2] + 
     6692190668 Subscript[$CellContext`\[Chi], 3] + 
     6692190668 Subscript[$CellContext`\[Chi], 4] + 
     20076573106 Subscript[$CellContext`\[Chi], 7] + 
     20076573106 Subscript[$CellContext`\[Chi], 8] + 
     46845227502 Subscript[$CellContext`\[Chi], 11] + 
     46845226408 Subscript[$CellContext`\[Chi], 12] + 
     46845226408 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 7762427450 Subscript[$CellContext`\[Chi], 1] + 
     23287462556 Subscript[$CellContext`\[Chi], 5] + 
     23287462556 Subscript[$CellContext`\[Chi], 6] + 
     46574746908 Subscript[$CellContext`\[Chi], 9] + 
     54337352272 Subscript[$CellContext`\[Chi], 10] + 
     62099782032 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 8997828640 Subscript[$CellContext`\[Chi], 2] + 
     8997828640 Subscript[$CellContext`\[Chi], 3] + 
     8997828640 Subscript[$CellContext`\[Chi], 4] + 
     26993485930 Subscript[$CellContext`\[Chi], 7] + 
     26993485930 Subscript[$CellContext`\[Chi], 8] + 
     62984928000 Subscript[$CellContext`\[Chi], 11] + 
     62984928000 Subscript[$CellContext`\[Chi], 12] + 
     62984928000 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 10422906766 Subscript[$CellContext`\[Chi], 1] + 
     31268512474 Subscript[$CellContext`\[Chi], 5] + 
     31268512474 Subscript[$CellContext`\[Chi], 6] + 
     62537230368 Subscript[$CellContext`\[Chi], 9] + 
     72959931844 Subscript[$CellContext`\[Chi], 10] + 
     83382836076 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 12065608616 Subscript[$CellContext`\[Chi], 2] + 
     12065609950 Subscript[$CellContext`\[Chi], 3] + 
     12065609950 Subscript[$CellContext`\[Chi], 4] + 
     36196828516 Subscript[$CellContext`\[Chi], 7] + 
     36196828516 Subscript[$CellContext`\[Chi], 8] + 
     84459118696 Subscript[$CellContext`\[Chi], 11] + 
     84459120014 Subscript[$CellContext`\[Chi], 12] + 
     84459120014 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 13958098962 Subscript[$CellContext`\[Chi], 1] + 
     41874533624 Subscript[$CellContext`\[Chi], 5] + 
     41874533624 Subscript[$CellContext`\[Chi], 6] + 
     83748830854 Subscript[$CellContext`\[Chi], 9] + 
     97707166540 Subscript[$CellContext`\[Chi], 10] + 
     111665265502 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 16137209580 Subscript[$CellContext`\[Chi], 2] + 
     16137208136 Subscript[$CellContext`\[Chi], 3] + 
     16137208136 Subscript[$CellContext`\[Chi], 4] + 
     48411625852 Subscript[$CellContext`\[Chi], 7] + 
     48411625852 Subscript[$CellContext`\[Chi], 8] + 
     112960630478 Subscript[$CellContext`\[Chi], 11] + 
     112960629016 Subscript[$CellContext`\[Chi], 12] + 
     112960629016 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 18644745152 Subscript[$CellContext`\[Chi], 1] + 
     55933966244 Subscript[$CellContext`\[Chi], 5] + 
     55933966244 Subscript[$CellContext`\[Chi], 6] + 
     111868204590 Subscript[$CellContext`\[Chi], 9] + 
     130512677496 Subscript[$CellContext`\[Chi], 10] + 
     149157425686 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 21528309656 Subscript[$CellContext`\[Chi], 2] + 
     21528309656 Subscript[$CellContext`\[Chi], 3] + 
     21528309656 Subscript[$CellContext`\[Chi], 4] + 
     64584928948 Subscript[$CellContext`\[Chi], 7] + 
     64584928948 Subscript[$CellContext`\[Chi], 8] + 
     150697973012 Subscript[$CellContext`\[Chi], 11] + 
     150697973012 Subscript[$CellContext`\[Chi], 12] + 
     150697973012 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 24842472448 Subscript[$CellContext`\[Chi], 1] + 
     74527726620 Subscript[$CellContext`\[Chi], 5] + 
     74527726620 Subscript[$CellContext`\[Chi], 6] + 
     149055140280 Subscript[$CellContext`\[Chi], 9] + 
     173897925312 Subscript[$CellContext`\[Chi], 10] + 
     198740394440 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 28649567100 Subscript[$CellContext`\[Chi], 2] + 
     28649568828 Subscript[$CellContext`\[Chi], 3] + 
     28649568828 Subscript[$CellContext`\[Chi], 4] + 
     85948704756 Subscript[$CellContext`\[Chi], 7] + 
     85948704756 Subscript[$CellContext`\[Chi], 8] + 
     200547200040 Subscript[$CellContext`\[Chi], 11] + 
     200547201786 Subscript[$CellContext`\[Chi], 12] + 
     200547201786 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 33020300692 Subscript[$CellContext`\[Chi], 1] + 
     99060543126 Subscript[$CellContext`\[Chi], 5] + 
     99060543126 Subscript[$CellContext`\[Chi], 6] + 
     198121445368 Subscript[$CellContext`\[Chi], 9] + 
     231141387110 Subscript[$CellContext`\[Chi], 10] + 
     264161687802 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 38035038840 Subscript[$CellContext`\[Chi], 2] + 
     38035036932 Subscript[$CellContext`\[Chi], 3] + 
     38035036932 Subscript[$CellContext`\[Chi], 4] + 
     114105112718 Subscript[$CellContext`\[Chi], 7] + 
     114105112718 Subscript[$CellContext`\[Chi], 8] + 
     266245007930 Subscript[$CellContext`\[Chi], 11] + 
     266245006040 Subscript[$CellContext`\[Chi], 12] + 
     266245006040 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 43785632226 Subscript[$CellContext`\[Chi], 1] + 
     131357312536 Subscript[$CellContext`\[Chi], 5] + 
     131357312536 Subscript[$CellContext`\[Chi], 6] + 
     262714213610 Subscript[$CellContext`\[Chi], 9] + 
     306500257726 Subscript[$CellContext`\[Chi], 10] + 
     350285893920 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 50376759040 Subscript[$CellContext`\[Chi], 2] + 
     50376759040 Subscript[$CellContext`\[Chi], 3] + 
     50376759040 Subscript[$CellContext`\[Chi], 4] + 
     151130277114 Subscript[$CellContext`\[Chi], 7] + 
     151130277114 Subscript[$CellContext`\[Chi], 8] + 
     352637607026 Subscript[$CellContext`\[Chi], 11] + 
     352637607026 Subscript[$CellContext`\[Chi], 12] + 
     352637607026 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 57927011402 Subscript[$CellContext`\[Chi], 1] + 
     173780558244 Subscript[$CellContext`\[Chi], 5] + 
     173780558244 Subscript[$CellContext`\[Chi], 6] + 
     347561587904 Subscript[$CellContext`\[Chi], 9] + 
     405488127700 Subscript[$CellContext`\[Chi], 10] + 
     463415134768 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 66570991400 Subscript[$CellContext`\[Chi], 2] + 
     66570993672 Subscript[$CellContext`\[Chi], 3] + 
     66570993672 Subscript[$CellContext`\[Chi], 4] + 
     199712978756 Subscript[$CellContext`\[Chi], 7] + 
     199712978756 Subscript[$CellContext`\[Chi], 8] + 
     465996612640 Subscript[$CellContext`\[Chi], 11] + 
     465996614892 Subscript[$CellContext`\[Chi], 12] + 
     465996614892 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 76462122670 Subscript[$CellContext`\[Chi], 1] + 
     229386907254 Subscript[$CellContext`\[Chi], 5] + 
     229386907254 Subscript[$CellContext`\[Chi], 6] + 
     458773274778 Subscript[$CellContext`\[Chi], 9] + 
     535235936692 Subscript[$CellContext`\[Chi], 10] + 
     611698059362 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 87774826766 Subscript[$CellContext`\[Chi], 2] + 
     87774824312 Subscript[$CellContext`\[Chi], 3] + 
     87774824312 Subscript[$CellContext`\[Chi], 4] + 
     263324475390 Subscript[$CellContext`\[Chi], 7] + 
     263324475390 Subscript[$CellContext`\[Chi], 8] + 
     614424162116 Subscript[$CellContext`\[Chi], 11] + 
     614424159640 Subscript[$CellContext`\[Chi], 12] + 
     614424159640 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 100706513638 Subscript[$CellContext`\[Chi], 1] + 
     302118929564 Subscript[$CellContext`\[Chi], 5] + 
     302118929564 Subscript[$CellContext`\[Chi], 6] + 
     604238475858 Subscript[$CellContext`\[Chi], 9] + 
     704944372978 Subscript[$CellContext`\[Chi], 10] + 
     805650891768 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 115480911986 Subscript[$CellContext`\[Chi], 2] + 
     115480911986 Subscript[$CellContext`\[Chi], 3] + 
     115480911986 Subscript[$CellContext`\[Chi], 4] + 
     346442735958 Subscript[$CellContext`\[Chi], 7] + 
     346442735958 Subscript[$CellContext`\[Chi], 8] + 
     808365944584 Subscript[$CellContext`\[Chi], 11] + 
     808365944584 Subscript[$CellContext`\[Chi], 12] + 
     808365944584 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 132352353512 Subscript[$CellContext`\[Chi], 1] + 
     397057759252 Subscript[$CellContext`\[Chi], 5] + 
     397057759252 Subscript[$CellContext`\[Chi], 6] + 
     794114814718 Subscript[$CellContext`\[Chi], 9] + 
     926467872566 Subscript[$CellContext`\[Chi], 10] + 
     1058820220464 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 151609403112 Subscript[$CellContext`\[Chi], 2] + 
     151609406029 Subscript[$CellContext`\[Chi], 3] + 
     151609406029 Subscript[$CellContext`\[Chi], 4] + 
     454828215144 Subscript[$CellContext`\[Chi], 7] + 
     454828215144 Subscript[$CellContext`\[Chi], 8] + 
     1061266334760 Subscript[$CellContext`\[Chi], 11] + 
     1061266337700 Subscript[$CellContext`\[Chi], 12] + 
     1061266337700 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 173578283952 Subscript[$CellContext`\[Chi], 1] + 
     520734048626 Subscript[$CellContext`\[Chi], 5] + 
     520734048626 Subscript[$CellContext`\[Chi], 6] + 
     1041468900252 Subscript[$CellContext`\[Chi], 9] + 
     1215046380960 Subscript[$CellContext`\[Chi], 10] + 
     1388624664912 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 198628099164 Subscript[$CellContext`\[Chi], 2] + 
     198628095962 Subscript[$CellContext`\[Chi], 3] + 
     198628095962 Subscript[$CellContext`\[Chi], 4] + 
     595884291088 Subscript[$CellContext`\[Chi], 7] + 
     595884291088 Subscript[$CellContext`\[Chi], 8] + 
     1390396109696 Subscript[$CellContext`\[Chi], 11] + 
     1390396106518 Subscript[$CellContext`\[Chi], 12] + 
     1390396106518 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 227177510196 Subscript[$CellContext`\[Chi], 1] + 
     681533452164 Subscript[$CellContext`\[Chi], 5] + 
     681533452164 Subscript[$CellContext`\[Chi], 6] + 
     1363065988778 Subscript[$CellContext`\[Chi], 9] + 
     1590244413900 Subscript[$CellContext`\[Chi], 10] + 
     1817421930746 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 259700627308 Subscript[$CellContext`\[Chi], 2] + 
     259700627308 Subscript[$CellContext`\[Chi], 3] + 
     259700627308 Subscript[$CellContext`\[Chi], 4] + 
     779101881942 Subscript[$CellContext`\[Chi], 7] + 
     779101881942 Subscript[$CellContext`\[Chi], 8] + 
     1817905042310 Subscript[$CellContext`\[Chi], 11] + 
     1817905042310 Subscript[$CellContext`\[Chi], 12] + 
     1817905042310 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 296732714988 Subscript[$CellContext`\[Chi], 1] + 
     890197095876 Subscript[$CellContext`\[Chi], 5] + 
     890197095876 Subscript[$CellContext`\[Chi], 6] + 
     1780395233888 Subscript[$CellContext`\[Chi], 9] + 
     2077126907016 Subscript[$CellContext`\[Chi], 10] + 
     2373859614776 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 338878507008 Subscript[$CellContext`\[Chi], 2] + 
     338878510792 Subscript[$CellContext`\[Chi], 3] + 
     338878510792 Subscript[$CellContext`\[Chi], 4] + 
     1016635528586 Subscript[$CellContext`\[Chi], 7] + 
     1016635528586 Subscript[$CellContext`\[Chi], 8] + 
     2372148823230 Subscript[$CellContext`\[Chi], 11] + 
     2372148826988 Subscript[$CellContext`\[Chi], 12] + 
     2372148826988 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 386822520430 Subscript[$CellContext`\[Chi], 1] + 
     1160468746856 Subscript[$CellContext`\[Chi], 5] + 
     1160468746856 Subscript[$CellContext`\[Chi], 6] + 
     2320936308822 Subscript[$CellContext`\[Chi], 9] + 
     2707760014846 Subscript[$CellContext`\[Chi], 10] + 
     3094582535276 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 441338463052 Subscript[$CellContext`\[Chi], 2] + 
     441338458968 Subscript[$CellContext`\[Chi], 3] + 
     441338458968 Subscript[$CellContext`\[Chi], 4] + 
     1324015381004 Subscript[$CellContext`\[Chi], 7] + 
     1324015381004 Subscript[$CellContext`\[Chi], 8] + 
     3089370067510 Subscript[$CellContext`\[Chi], 11] + 
     3089370063400 Subscript[$CellContext`\[Chi], 12] + 
     3089370063400 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 503298755422 Subscript[$CellContext`\[Chi], 1] + 
     1509894927692 Subscript[$CellContext`\[Chi], 5] + 
     1509894927692 Subscript[$CellContext`\[Chi], 6] + 
     3019791202190 Subscript[$CellContext`\[Chi], 9] + 
     3523088610498 Subscript[$CellContext`\[Chi], 10] + 
     4026387374460 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 573687610256 Subscript[$CellContext`\[Chi], 2] + 
     573687610256 Subscript[$CellContext`\[Chi], 3] + 
     573687610256 Subscript[$CellContext`\[Chi], 4] + 
     1721062830768 Subscript[$CellContext`\[Chi], 7] + 
     1721062830768 Subscript[$CellContext`\[Chi], 8] + 
     4015812314842 Subscript[$CellContext`\[Chi], 11] + 
     4015812314842 Subscript[$CellContext`\[Chi], 12] + 
     4015812314842 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 653616869234 Subscript[$CellContext`\[Chi], 1] + 
     1960852127416 Subscript[$CellContext`\[Chi], 5] + 
     1960852127416 Subscript[$CellContext`\[Chi], 6] + 
     3921702725070 Subscript[$CellContext`\[Chi], 9] + 
     4575321123274 Subscript[$CellContext`\[Chi], 10] + 
     5228937983232 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 744341117504 Subscript[$CellContext`\[Chi], 2] + 
     744341122320 Subscript[$CellContext`\[Chi], 3] + 
     744341122320 Subscript[$CellContext`\[Chi], 4] + 
     2233023362144 Subscript[$CellContext`\[Chi], 7] + 
     2233023362144 Subscript[$CellContext`\[Chi], 8] + 
     5210388927856 Subscript[$CellContext`\[Chi], 11] + 
     5210388932700 Subscript[$CellContext`\[Chi], 12] + 
     5210388932700 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 847273212242 Subscript[$CellContext`\[Chi], 1] + 
     2541817901896 Subscript[$CellContext`\[Chi], 5] + 
     2541817901896 Subscript[$CellContext`\[Chi], 6] + 
     5083637538962 Subscript[$CellContext`\[Chi], 9] + 
     5930909016382 Subscript[$CellContext`\[Chi], 10] + 
     6778182228624 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 964004668860 Subscript[$CellContext`\[Chi], 2] + 
     964004663608 Subscript[$CellContext`\[Chi], 3] + 
     964004663608 Subscript[$CellContext`\[Chi], 4] + 
     2892013996046 Subscript[$CellContext`\[Chi], 7] + 
     2892013996046 Subscript[$CellContext`\[Chi], 8] + 
     6748031429362 Subscript[$CellContext`\[Chi], 11] + 
     6748031424140 Subscript[$CellContext`\[Chi], 12] + 
     6748031424140 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1096330187356 Subscript[$CellContext`\[Chi], 1] + 
     3288992540045 Subscript[$CellContext`\[Chi], 5] + 
     3288992540045 Subscript[$CellContext`\[Chi], 6] + 
     6577983113936 Subscript[$CellContext`\[Chi], 9] + 
     7674315268340 Subscript[$CellContext`\[Chi], 10] + 
     8770645466608 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1246271615688 Subscript[$CellContext`\[Chi], 2] + 
     1246271615688 Subscript[$CellContext`\[Chi], 3] + 
     1246271615688 Subscript[$CellContext`\[Chi], 4] + 
     3738814847064 Subscript[$CellContext`\[Chi], 7] + 
     3738814847064 Subscript[$CellContext`\[Chi], 8] + 
     8723902705206 Subscript[$CellContext`\[Chi], 11] + 
     8723902705206 Subscript[$CellContext`\[Chi], 12] + 
     8723902705206 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1416102844528 Subscript[$CellContext`\[Chi], 1] + 
     4248306294310 Subscript[$CellContext`\[Chi], 5] + 
     4248306294310 Subscript[$CellContext`\[Chi], 6] + 
     8496614815670 Subscript[$CellContext`\[Chi], 9] + 
     9912715432754 Subscript[$CellContext`\[Chi], 10] + 
     11328818265452 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1608381732706 Subscript[$CellContext`\[Chi], 2] + 
     1608381738878 Subscript[$CellContext`\[Chi], 3] + 
     1608381738878 Subscript[$CellContext`\[Chi], 4] + 
     4825145210486 Subscript[$CellContext`\[Chi], 7] + 
     4825145210486 Subscript[$CellContext`\[Chi], 8] + 
     11258670573998 Subscript[$CellContext`\[Chi], 11] + 
     11258670580138 Subscript[$CellContext`\[Chi], 12] + 
     11258670580138 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1825987866362 Subscript[$CellContext`\[Chi], 1] + 
     5477966118996 Subscript[$CellContext`\[Chi], 5] + 
     5477966118996 Subscript[$CellContext`\[Chi], 6] + 
     10955929717078 Subscript[$CellContext`\[Chi], 9] + 
     12781920103350 Subscript[$CellContext`\[Chi], 10] + 
     14607907969712 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2072160162428 Subscript[$CellContext`\[Chi], 2] + 
     2072160155774 Subscript[$CellContext`\[Chi], 3] + 
     2072160155774 Subscript[$CellContext`\[Chi], 4] + 
     6216480473966 Subscript[$CellContext`\[Chi], 7] + 
     6216480473966 Subscript[$CellContext`\[Chi], 8] + 
     14505122897278 Subscript[$CellContext`\[Chi], 11] + 
     14505122890590 Subscript[$CellContext`\[Chi], 12] + 
     14505122890590 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2350536698812 Subscript[$CellContext`\[Chi], 1] + 
     7051607260612 Subscript[$CellContext`\[Chi], 5] + 
     7051607260612 Subscript[$CellContext`\[Chi], 6] + 
     14103217371330 Subscript[$CellContext`\[Chi], 9] + 
     16453751220476 Subscript[$CellContext`\[Chi], 10] + 
     18804287933166 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2665204300516 Subscript[$CellContext`\[Chi], 2] + 
     2665204300516 Subscript[$CellContext`\[Chi], 3] + 
     2665204300516 Subscript[$CellContext`\[Chi], 4] + 
     7995612901568 Subscript[$CellContext`\[Chi], 7] + 
     7995612901568 Subscript[$CellContext`\[Chi], 8] + 
     18656428083964 Subscript[$CellContext`\[Chi], 11] + 
     18656428083964 Subscript[$CellContext`\[Chi], 12] + 
     18656428083964 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3020756412212 Subscript[$CellContext`\[Chi], 1] + 
     9062272442066 Subscript[$CellContext`\[Chi], 5] + 
     9062272442066 Subscript[$CellContext`\[Chi], 6] + 
     18124541664814 Subscript[$CellContext`\[Chi], 9] + 
     21145301297470 Subscript[$CellContext`\[Chi], 10] + 
     24166057694668 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3422352099510 Subscript[$CellContext`\[Chi], 2] + 
     3422352107304 Subscript[$CellContext`\[Chi], 3] + 
     3422352107304 Subscript[$CellContext`\[Chi], 4] + 
     10267056314118 Subscript[$CellContext`\[Chi], 7] + 
     10267056314118 Subscript[$CellContext`\[Chi], 8] + 
     23956467008760 Subscript[$CellContext`\[Chi], 11] + 
     23956467016590 Subscript[$CellContext`\[Chi], 12] + 
     23956467016590 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3875778957664 Subscript[$CellContext`\[Chi], 1] + 
     11627333237624 Subscript[$CellContext`\[Chi], 5] + 
     11627333237624 Subscript[$CellContext`\[Chi], 6] + 
     23254670110148 Subscript[$CellContext`\[Chi], 9] + 
     27130445432418 Subscript[$CellContext`\[Chi], 10] + 
     31006224390082 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 4387529666076 Subscript[$CellContext`\[Chi], 2] + 
     4387529657608 Subscript[$CellContext`\[Chi], 3] + 
     4387529657608 Subscript[$CellContext`\[Chi], 4] + 
     13162588981292 Subscript[$CellContext`\[Chi], 7] + 
     13162588981292 Subscript[$CellContext`\[Chi], 8] + 
     30712705054408 Subscript[$CellContext`\[Chi], 11] + 
     30712705045976 Subscript[$CellContext`\[Chi], 12] + 
     30712705045976 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 4964890856688 Subscript[$CellContext`\[Chi], 1] + 
     14894676687872 Subscript[$CellContext`\[Chi], 5] + 
     14894676687872 Subscript[$CellContext`\[Chi], 6] + 
     29789349274236 Subscript[$CellContext`\[Chi], 9] + 
     34754244231168 Subscript[$CellContext`\[Chi], 10] + 
     39719135105428 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 5616034890072 Subscript[$CellContext`\[Chi], 2] + 
     5616034890072 Subscript[$CellContext`\[Chi], 3] + 
     5616034890072 Subscript[$CellContext`\[Chi], 4] + 
     16848104670178 Subscript[$CellContext`\[Chi], 7] + 
     16848104670178 Subscript[$CellContext`\[Chi], 8] + 
     39312247133386 Subscript[$CellContext`\[Chi], 11] + 
     39312247133386 Subscript[$CellContext`\[Chi], 12] + 
     39312247133386 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 6350118269588 Subscript[$CellContext`\[Chi], 1] + 
     19050350167242 Subscript[$CellContext`\[Chi], 5] + 
     19050350167242 Subscript[$CellContext`\[Chi], 6] + 
     38100704957588 Subscript[$CellContext`\[Chi], 9] + 
     44450818604628 Subscript[$CellContext`\[Chi], 10] + 
     50800936855220 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 7177399759690 Subscript[$CellContext`\[Chi], 2] + 
     7177399769580 Subscript[$CellContext`\[Chi], 3] + 
     7177399769580 Subscript[$CellContext`\[Chi], 4] + 
     21532199298850 Subscript[$CellContext`\[Chi], 7] + 
     21532199298850 Subscript[$CellContext`\[Chi], 8] + 
     50241795086150 Subscript[$CellContext`\[Chi], 11] + 
     50241795096000 Subscript[$CellContext`\[Chi], 12] + 
     50241795096000 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 8109376217722 Subscript[$CellContext`\[Chi], 1] + 
     24328133861334 Subscript[$CellContext`\[Chi], 5] + 
     24328133861334 Subscript[$CellContext`\[Chi], 6] + 
     48656262515914 Subscript[$CellContext`\[Chi], 9] + 
     56765643941804 Subscript[$CellContext`\[Chi], 10] + 
     64875020159526 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 9158924383904 Subscript[$CellContext`\[Chi], 2] + 
     9158924373266 Subscript[$CellContext`\[Chi], 3] + 
     9158924373266 Subscript[$CellContext`\[Chi], 4] + 
     27476773130464 Subscript[$CellContext`\[Chi], 7] + 
     27476773130464 Subscript[$CellContext`\[Chi], 8] + 
     64112474328492 Subscript[$CellContext`\[Chi], 11] + 
     64112474317814 Subscript[$CellContext`\[Chi], 12] + 
     64112474317814 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 10340454209836 Subscript[$CellContext`\[Chi], 1] + 
     31021356789498 Subscript[$CellContext`\[Chi], 5] + 
     31021356789498 Subscript[$CellContext`\[Chi], 6] + 
     62042719440542 Subscript[$CellContext`\[Chi], 9] + 
     72383167788214 Subscript[$CellContext`\[Chi], 10] + 
     82723622020204 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 11670090070812 Subscript[$CellContext`\[Chi], 2] + 
     11670090070812 Subscript[$CellContext`\[Chi], 3] + 
     11670090070812 Subscript[$CellContext`\[Chi], 4] + 
     35010270212426 Subscript[$CellContext`\[Chi], 7] + 
     35010270212426 Subscript[$CellContext`\[Chi], 8] + 
     81690626350586 Subscript[$CellContext`\[Chi], 11] + 
     81690626350586 Subscript[$CellContext`\[Chi], 12] + 
     81690626350586 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 13165877555176 Subscript[$CellContext`\[Chi], 1] + 
     39497639234612 Subscript[$CellContext`\[Chi], 5] + 
     39497639234612 Subscript[$CellContext`\[Chi], 6] + 
     78995271874602 Subscript[$CellContext`\[Chi], 9] + 
     92161156022818 Subscript[$CellContext`\[Chi], 10] + 
     105327033554080 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 14848001912528 Subscript[$CellContext`\[Chi], 2] + 
     14848001924926 Subscript[$CellContext`\[Chi], 3] + 
     14848001924926 Subscript[$CellContext`\[Chi], 4] + 
     44544005762404 Subscript[$CellContext`\[Chi], 7] + 
     44544005762404 Subscript[$CellContext`\[Chi], 8] + 
     103936018098400 Subscript[$CellContext`\[Chi], 11] + 
     103936018110842 Subscript[$CellContext`\[Chi], 12] + 
     103936018110842 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 16739025065130 Subscript[$CellContext`\[Chi], 1] + 
     50217067783584 Subscript[$CellContext`\[Chi], 5] + 
     50217067783584 Subscript[$CellContext`\[Chi], 6] + 
     100434142979666 Subscript[$CellContext`\[Chi], 9] + 
     117173160632990 Subscript[$CellContext`\[Chi], 10] + 
     133912185698120 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 18864162221642 Subscript[$CellContext`\[Chi], 2] + 
     18864162208220 Subscript[$CellContext`\[Chi], 3] + 
     18864162208220 Subscript[$CellContext`\[Chi], 4] + 
     56592486638082 Subscript[$CellContext`\[Chi], 7] + 
     56592486638082 Subscript[$CellContext`\[Chi], 8] + 
     132049130260020 Subscript[$CellContext`\[Chi], 11] + 
     132049130246644 Subscript[$CellContext`\[Chi], 12] + 
     132049130246644 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 21251596328032 Subscript[$CellContext`\[Chi], 1] + 
     63754797339244 Subscript[$CellContext`\[Chi], 5] + 
     63754797339244 Subscript[$CellContext`\[Chi], 6] + 
     127509586352964 Subscript[$CellContext`\[Chi], 9] + 
     148761191008288 Subscript[$CellContext`\[Chi], 10] + 
     170012787364144 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 23932812592644 Subscript[$CellContext`\[Chi], 2] + 
     23932812592644 Subscript[$CellContext`\[Chi], 3] + 
     23932812592644 Subscript[$CellContext`\[Chi], 4] + 
     71798437777932 Subscript[$CellContext`\[Chi], 7] + 
     71798437777932 Subscript[$CellContext`\[Chi], 8] + 
     167529694030356 Subscript[$CellContext`\[Chi], 11] + 
     167529694030356 Subscript[$CellContext`\[Chi], 12] + 
     167529694030356 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 26942962361514 Subscript[$CellContext`\[Chi], 1] + 
     80828877706964 Subscript[$CellContext`\[Chi], 5] + 
     80828877706964 Subscript[$CellContext`\[Chi], 6] + 
     161657764760730 Subscript[$CellContext`\[Chi], 9] + 
     188600717774666 Subscript[$CellContext`\[Chi], 10] + 
     215543680106192 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 30321284366508 Subscript[$CellContext`\[Chi], 2] + 
     30321284382101 Subscript[$CellContext`\[Chi], 3] + 
     30321284382101 Subscript[$CellContext`\[Chi], 4] + 
     90963853130662 Subscript[$CellContext`\[Chi], 7] + 
     90963853130662 Subscript[$CellContext`\[Chi], 8] + 
     212248984027062 Subscript[$CellContext`\[Chi], 11] + 
     212248984042606 Subscript[$CellContext`\[Chi], 12] + 
     212248984042606 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 34111580951108 Subscript[$CellContext`\[Chi], 1] + 
     102334753338686 Subscript[$CellContext`\[Chi], 5] + 
     102334753338686 Subscript[$CellContext`\[Chi], 6] + 
     204669496190064 Subscript[$CellContext`\[Chi], 9] + 
     238781087626508 Subscript[$CellContext`\[Chi], 10] + 
     272892668577616 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 38362727600774 Subscript[$CellContext`\[Chi], 2] + 
     38362727584026 Subscript[$CellContext`\[Chi], 3] + 
     38362727584026 Subscript[$CellContext`\[Chi], 4] + 
     115088182768826 Subscript[$CellContext`\[Chi], 7] + 
     115088182768826 Subscript[$CellContext`\[Chi], 8] + 
     268539100541284 Subscript[$CellContext`\[Chi], 11] + 
     268539100524486 Subscript[$CellContext`\[Chi], 12] + 
     268539100524486 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 43129229301358 Subscript[$CellContext`\[Chi], 1] + 
     129387676182580 Subscript[$CellContext`\[Chi], 5] + 
     129387676182580 Subscript[$CellContext`\[Chi], 6] + 
     258775364122326 Subscript[$CellContext`\[Chi], 9] + 
     301904581667378 Subscript[$CellContext`\[Chi], 10] + 
     345033811003548 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 48471859025382 Subscript[$CellContext`\[Chi], 2] + 
     48471859025382 Subscript[$CellContext`\[Chi], 3] + 
     48471859025382 Subscript[$CellContext`\[Chi], 4] + 
     145415577076180 Subscript[$CellContext`\[Chi], 7] + 
     145415577076180 Subscript[$CellContext`\[Chi], 8] + 
     339303004880692 Subscript[$CellContext`\[Chi], 11] + 
     339303004880692 Subscript[$CellContext`\[Chi], 12] + 
     339303004880692 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 54458376262482 Subscript[$CellContext`\[Chi], 1] + 
     163375141923772 Subscript[$CellContext`\[Chi], 5] + 
     163375141923772 Subscript[$CellContext`\[Chi], 6] + 
     326750270675926 Subscript[$CellContext`\[Chi], 9] + 
     381208660112222 Subscript[$CellContext`\[Chi], 10] + 
     435667036337216 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 61164300478626 Subscript[$CellContext`\[Chi], 2] + 
     61164300498042 Subscript[$CellContext`\[Chi], 3] + 
     61164300498042 Subscript[$CellContext`\[Chi], 4] + 
     183492901474698 Subscript[$CellContext`\[Chi], 7] + 
     183492901474698 Subscript[$CellContext`\[Chi], 8] + 
     428150112721470 Subscript[$CellContext`\[Chi], 11] + 
     428150112740940 Subscript[$CellContext`\[Chi], 12] + 
     428150112740940 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 68673756827706 Subscript[$CellContext`\[Chi], 1] + 
     206021255732444 Subscript[$CellContext`\[Chi], 5] + 
     206021255732444 Subscript[$CellContext`\[Chi], 6] + 
     412042526214550 Subscript[$CellContext`\[Chi], 9] + 
     480716268291634 Subscript[$CellContext`\[Chi], 10] + 
     549390025119340 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 77080439802176 Subscript[$CellContext`\[Chi], 2] + 
     77080439781230 Subscript[$CellContext`\[Chi], 3] + 
     77080439781230 Subscript[$CellContext`\[Chi], 4] + 
     231241319364666 Subscript[$CellContext`\[Chi], 7] + 
     231241319364666 Subscript[$CellContext`\[Chi], 8] + 
     539563068128312 Subscript[$CellContext`\[Chi], 11] + 
     539563068107422 Subscript[$CellContext`\[Chi], 12] + 
     539563068107422 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 86488694713964 Subscript[$CellContext`\[Chi], 1] + 
     259466100690466 Subscript[$CellContext`\[Chi], 5] + 
     259466100690466 Subscript[$CellContext`\[Chi], 6] + 
     518932184873312 Subscript[$CellContext`\[Chi], 9] + 
     605420896092450 Subscript[$CellContext`\[Chi], 10] + 
     691909590849814 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 97014686095364 Subscript[$CellContext`\[Chi], 2] + 
     97014686095364 Subscript[$CellContext`\[Chi], 3] + 
     97014686095364 Subscript[$CellContext`\[Chi], 4] + 
     291044058286092 Subscript[$CellContext`\[Chi], 7] + 
     291044058286092 Subscript[$CellContext`\[Chi], 8] + 
     679102814305876 Subscript[$CellContext`\[Chi], 11] + 
     679102814305876 Subscript[$CellContext`\[Chi], 12] + 
     679102814305876 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 108787676640818 Subscript[$CellContext`\[Chi], 1] + 
     326363011415704 Subscript[$CellContext`\[Chi], 5] + 
     326363011415704 Subscript[$CellContext`\[Chi], 6] + 
     652726041292592 Subscript[$CellContext`\[Chi], 9] + 
     761513699473296 Subscript[$CellContext`\[Chi], 10] + 
     870301376067440 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 121951477130478 Subscript[$CellContext`\[Chi], 2] + 
     121951477154706 Subscript[$CellContext`\[Chi], 3] + 
     121951477154706 Subscript[$CellContext`\[Chi], 4] + 
     365854431439890 Subscript[$CellContext`\[Chi], 7] + 
     365854431439890 Subscript[$CellContext`\[Chi], 8] + 
     853660326997890 Subscript[$CellContext`\[Chi], 11] + 
     853660327022058 Subscript[$CellContext`\[Chi], 12] + 
     853660327022058 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 136666068141710 Subscript[$CellContext`\[Chi], 1] + 
     409998225060616 Subscript[$CellContext`\[Chi], 5] + 
     409998225060616 Subscript[$CellContext`\[Chi], 6] + 
     819996429488450 Subscript[$CellContext`\[Chi], 9] + 
     956662518265660 Subscript[$CellContext`\[Chi], 10] + 
     1093328586407370 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 153109357257242 Subscript[$CellContext`\[Chi], 2] + 
     153109357231262 Subscript[$CellContext`\[Chi], 3] + 
     153109357231262 Subscript[$CellContext`\[Chi], 4] + 
     459328071719710 Subscript[$CellContext`\[Chi], 7] + 
     459328071719710 Subscript[$CellContext`\[Chi], 8] + 
     1071765515236878 Subscript[$CellContext`\[Chi], 11] + 
     1071765515210834 Subscript[$CellContext`\[Chi], 12] + 
     1071765515210834 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 171479105465992 Subscript[$CellContext`\[Chi], 1] + 
     514437293401192 Subscript[$CellContext`\[Chi], 5] + 
     514437293401192 Subscript[$CellContext`\[Chi], 6] + 
     1028874609851938 Subscript[$CellContext`\[Chi], 9] + 
     1200353692267192 Subscript[$CellContext`\[Chi], 10] + 
     1371832797787106 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 191995099953502 Subscript[$CellContext`\[Chi], 2] + 
     191995099953502 Subscript[$CellContext`\[Chi], 3] + 
     191995099953502 Subscript[$CellContext`\[Chi], 4] + 
     575985299860506 Subscript[$CellContext`\[Chi], 7] + 
     575985299860506 Subscript[$CellContext`\[Chi], 8] + 
     1343965683436520 Subscript[$CellContext`\[Chi], 11] + 
     1343965683436520 Subscript[$CellContext`\[Chi], 12] + 
     1343965683436520 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 214901577291664 Subscript[$CellContext`\[Chi], 1] + 
     644704757549842 Subscript[$CellContext`\[Chi], 5] + 
     644704757549842 Subscript[$CellContext`\[Chi], 6] + 
     1289409489363898 Subscript[$CellContext`\[Chi], 9] + 
     1504311092388330 Subscript[$CellContext`\[Chi], 10] + 
     1719212669622076 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 240469856853828 Subscript[$CellContext`\[Chi], 2] + 
     240469856883810 Subscript[$CellContext`\[Chi], 3] + 
     240469856883810 Subscript[$CellContext`\[Chi], 4] + 
     721409570621490 Subscript[$CellContext`\[Chi], 7] + 
     721409570621490 Subscript[$CellContext`\[Chi], 8] + 
     1683289016220546 Subscript[$CellContext`\[Chi], 11] + 
     1683289016250594 Subscript[$CellContext`\[Chi], 12] + 
     1683289016250594 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 269001229116060 Subscript[$CellContext`\[Chi], 1] + 
     807003658633974 Subscript[$CellContext`\[Chi], 5] + 
     807003658633974 Subscript[$CellContext`\[Chi], 6] + 
     1614007345983472 Subscript[$CellContext`\[Chi], 9] + 
     1883008546385326 Subscript[$CellContext`\[Chi], 10] + 
     2152009775501386 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 300830199256832 Subscript[$CellContext`\[Chi], 2] + 
     300830199224570 Subscript[$CellContext`\[Chi], 3] + 
     300830199224570 Subscript[$CellContext`\[Chi], 4] + 
     902490597705956 Subscript[$CellContext`\[Chi], 7] + 
     902490597705956 Subscript[$CellContext`\[Chi], 8] + 
     2105811374451448 Subscript[$CellContext`\[Chi], 11] + 
     2105811374419254 Subscript[$CellContext`\[Chi], 12] + 
     2105811374419254 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 336328097398200 Subscript[$CellContext`\[Chi], 1] + 
     1008984324285916 Subscript[$CellContext`\[Chi], 5] + 
     1008984324285916 Subscript[$CellContext`\[Chi], 6] + 
     2017968616550580 Subscript[$CellContext`\[Chi], 9] + 
     2354296745973384 Subscript[$CellContext`\[Chi], 10] + 
     2690624843438360 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 375907009012712 Subscript[$CellContext`\[Chi], 2] + 
     375907009012712 Subscript[$CellContext`\[Chi], 3] + 
     375907009012712 Subscript[$CellContext`\[Chi], 4] + 
     1127721027038172 Subscript[$CellContext`\[Chi], 7] + 
     1127721027038172 Subscript[$CellContext`\[Chi], 8] + 
     2631349085629240 Subscript[$CellContext`\[Chi], 11] + 
     2631349085629240 Subscript[$CellContext`\[Chi], 12] + 
     2631349085629240 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 420024086839318 Subscript[$CellContext`\[Chi], 1] + 
     1260072224752996 Subscript[$CellContext`\[Chi], 5] + 
     1260072224752996 Subscript[$CellContext`\[Chi], 6] + 
     2520144485197818 Subscript[$CellContext`\[Chi], 9] + 
     2940168536343846 Subscript[$CellContext`\[Chi], 10] + 
     3360192623111496 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 469186377478388 Subscript[$CellContext`\[Chi], 2] + 
     469186377515538 Subscript[$CellContext`\[Chi], 3] + 
     469186377515538 Subscript[$CellContext`\[Chi], 4] + 
     1407559132509464 Subscript[$CellContext`\[Chi], 7] + 
     1407559132509464 Subscript[$CellContext`\[Chi], 8] + 
     3284304617380948 Subscript[$CellContext`\[Chi], 11] + 
     3284304617418024 Subscript[$CellContext`\[Chi], 12] + 
     3284304617418024 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 523956181569924 Subscript[$CellContext`\[Chi], 1] + 
     1571868584469364 Subscript[$CellContext`\[Chi], 5] + 
     1571868584469364 Subscript[$CellContext`\[Chi], 6] + 
     3143737129175468 Subscript[$CellContext`\[Chi], 9] + 
     3667693350504938 Subscript[$CellContext`\[Chi], 10] + 
     4191649532074862 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 584956897270920 Subscript[$CellContext`\[Chi], 2] + 
     584956897231156 Subscript[$CellContext`\[Chi], 3] + 
     584956897231156 Subscript[$CellContext`\[Chi], 4] + 
     1754870691733232 Subscript[$CellContext`\[Chi], 7] + 
     1754870691733232 Subscript[$CellContext`\[Chi], 8] + 
     4094698308709580 Subscript[$CellContext`\[Chi], 11] + 
     4094698308669740 Subscript[$CellContext`\[Chi], 12] + 
     4094698308669740 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 652879433919214 Subscript[$CellContext`\[Chi], 1] + 
     1958638257570228 Subscript[$CellContext`\[Chi], 5] + 
     1958638257570228 Subscript[$CellContext`\[Chi], 6] + 
     3917276559411912 Subscript[$CellContext`\[Chi], 9] + 
     4570155949061286 Subscript[$CellContext`\[Chi], 10] + 
     5223035383062942 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 728489368149758 Subscript[$CellContext`\[Chi], 2] + 
     728489368149758 Subscript[$CellContext`\[Chi], 3] + 
     728489368149758 Subscript[$CellContext`\[Chi], 4] + 
     2185468104449204 Subscript[$CellContext`\[Chi], 7] + 
     2185468104449204 Subscript[$CellContext`\[Chi], 8] + 
     5099425545911916 Subscript[$CellContext`\[Chi], 11] + 
     5099425545911916 Subscript[$CellContext`\[Chi], 12] + 
     5099425545911916 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 812634875613384 Subscript[$CellContext`\[Chi], 1] + 
     2437904676019384 Subscript[$CellContext`\[Chi], 5] + 
     2437904676019384 Subscript[$CellContext`\[Chi], 6] + 
     4875809302775304 Subscript[$CellContext`\[Chi], 9] + 
     5688444227656264 Subscript[$CellContext`\[Chi], 10] + 
     6501079103181264 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 906255389279360 Subscript[$CellContext`\[Chi], 2] + 
     906255389325070 Subscript[$CellContext`\[Chi], 3] + 
     906255389325070 Subscript[$CellContext`\[Chi], 4] + 
     2718766167929500 Subscript[$CellContext`\[Chi], 7] + 
     2718766167929500 Subscript[$CellContext`\[Chi], 8] + 
     6343787759778640 Subscript[$CellContext`\[Chi], 11] + 
     6343787759824430 Subscript[$CellContext`\[Chi], 12] + 
     6343787759824430 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1010391101925472 Subscript[$CellContext`\[Chi], 1] + 
     3031173250979664 Subscript[$CellContext`\[Chi], 5] + 
     3031173250979664 Subscript[$CellContext`\[Chi], 6] + 
     6062346556754288 Subscript[$CellContext`\[Chi], 9] + 
     7072737603883008 Subscript[$CellContext`\[Chi], 10] + 
     8083128705808480 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1126193539315478 Subscript[$CellContext`\[Chi], 2] + 
     1126193539266410 Subscript[$CellContext`\[Chi], 3] + 
     1126193539266410 Subscript[$CellContext`\[Chi], 4] + 
     3378580617848350 Subscript[$CellContext`\[Chi], 7] + 
     3378580617848350 Subscript[$CellContext`\[Chi], 8] + 
     7883354736493046 Subscript[$CellContext`\[Chi], 11] + 
     7883354736444062 Subscript[$CellContext`\[Chi], 12] + 
     7883354736444062 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1254937261811380 Subscript[$CellContext`\[Chi], 1] + 
     3764811846449488 Subscript[$CellContext`\[Chi], 5] + 
     3764811846449488 Subscript[$CellContext`\[Chi], 6] + 
     7529623631980554 Subscript[$CellContext`\[Chi], 9] + 
     8784560954705804 Subscript[$CellContext`\[Chi], 10] + 
     10039498216618662 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 1398032647054568 Subscript[$CellContext`\[Chi], 2] + 
     1398032647054568 Subscript[$CellContext`\[Chi], 3] + 
     1398032647054568 Subscript[$CellContext`\[Chi], 4] + 
     4194097941163686 Subscript[$CellContext`\[Chi], 7] + 
     4194097941163686 Subscript[$CellContext`\[Chi], 8] + 
     9786228572192590 Subscript[$CellContext`\[Chi], 11] + 
     9786228572192590 Subscript[$CellContext`\[Chi], 12] + 
     9786228572192590 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1557039916726166 Subscript[$CellContext`\[Chi], 1] + 
     4671119682384564 Subscript[$CellContext`\[Chi], 5] + 
     4671119682384564 Subscript[$CellContext`\[Chi], 6] + 
     9342239432456294 Subscript[$CellContext`\[Chi], 9] + 
     10899279281497278 Subscript[$CellContext`\[Chi], 10] + 
     12456319198114768 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 1733684709143628 Subscript[$CellContext`\[Chi], 2] + 
     1733684709199904 Subscript[$CellContext`\[Chi], 3] + 
     1733684709199904 Subscript[$CellContext`\[Chi], 4] + 
     5201054127543478 Subscript[$CellContext`\[Chi], 7] + 
     5201054127543478 Subscript[$CellContext`\[Chi], 8] + 
     12135792916673844 Subscript[$CellContext`\[Chi], 11] + 
     12135792916730032 Subscript[$CellContext`\[Chi], 12] + 
     12135792916730032 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 1929875286741082 Subscript[$CellContext`\[Chi], 1] + 
     5789625935397450 Subscript[$CellContext`\[Chi], 5] + 
     5789625935397450 Subscript[$CellContext`\[Chi], 6] + 
     11579251795625726 Subscript[$CellContext`\[Chi], 9] + 
     13509127157541012 Subscript[$CellContext`\[Chi], 10] + 
     15439002444282094 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2147721342560572 Subscript[$CellContext`\[Chi], 2] + 
     2147721342500418 Subscript[$CellContext`\[Chi], 3] + 
     2147721342500418 Subscript[$CellContext`\[Chi], 4] + 
     6443164027561408 Subscript[$CellContext`\[Chi], 7] + 
     6443164027561408 Subscript[$CellContext`\[Chi], 8] + 
     15034049450486722 Subscript[$CellContext`\[Chi], 11] + 
     15034049450426478 Subscript[$CellContext`\[Chi], 12] + 
     15034049450426478 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2389554635384846 Subscript[$CellContext`\[Chi], 1] + 
     7168663822833504 Subscript[$CellContext`\[Chi], 5] + 
     7168663822833504 Subscript[$CellContext`\[Chi], 6] + 
     14337327729110466 Subscript[$CellContext`\[Chi], 9] + 
     16726882281049666 Subscript[$CellContext`\[Chi], 10] + 
     19116436916559068 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2657951850019288 Subscript[$CellContext`\[Chi], 2] + 
     2657951850019288 Subscript[$CellContext`\[Chi], 3] + 
     2657951850019288 Subscript[$CellContext`\[Chi], 4] + 
     7973855550057864 Subscript[$CellContext`\[Chi], 7] + 
     7973855550057864 Subscript[$CellContext`\[Chi], 8] + 
     18605662891534652 Subscript[$CellContext`\[Chi], 11] + 
     18605662891534652 Subscript[$CellContext`\[Chi], 12] + 
     18605662891534652 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2955759821718796 Subscript[$CellContext`\[Chi], 1] + 
     8867279557603808 Subscript[$CellContext`\[Chi], 5] + 
     8867279557603808 Subscript[$CellContext`\[Chi], 6] + 
     17734559022621334 Subscript[$CellContext`\[Chi], 9] + 
     20690318936920858 Subscript[$CellContext`\[Chi], 10] + 
     23646078758506368 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 3286123116772042 Subscript[$CellContext`\[Chi], 2] + 
     3286123116840918 Subscript[$CellContext`\[Chi], 3] + 
     3286123116840918 Subscript[$CellContext`\[Chi], 4] + 
     9858369350453794 Subscript[$CellContext`\[Chi], 7] + 
     9858369350453794 Subscript[$CellContext`\[Chi], 8] + 
     23002861882682582 Subscript[$CellContext`\[Chi], 11] + 
     23002861882751556 Subscript[$CellContext`\[Chi], 12] + 
     23002861882751556 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 3652514284913044 Subscript[$CellContext`\[Chi], 1] + 
     10957542752065379 Subscript[$CellContext`\[Chi], 5] + 
     10957542752065379 Subscript[$CellContext`\[Chi], 6] + 
     21915085606806976 Subscript[$CellContext`\[Chi], 9] + 
     25567599789046220 Subscript[$CellContext`\[Chi], 10] + 
     29220114073959264 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 4058767310526416 Subscript[$CellContext`\[Chi], 2] + 
     4058767310452652 Subscript[$CellContext`\[Chi], 3] + 
     4058767310452652 Subscript[$CellContext`\[Chi], 4] + 
     12176301931431720 Subscript[$CellContext`\[Chi], 7] + 
     12176301931431720 Subscript[$CellContext`\[Chi], 8] + 
     28411371101318388 Subscript[$CellContext`\[Chi], 11] + 
     28411371101244724 Subscript[$CellContext`\[Chi], 12] + 
     28411371101244724 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 4509114479960786 Subscript[$CellContext`\[Chi], 1] + 
     13527343553851404 Subscript[$CellContext`\[Chi], 5] + 
     13527343553851404 Subscript[$CellContext`\[Chi], 6] + 
     27054686993892358 Subscript[$CellContext`\[Chi], 9] + 
     31563801587669726 Subscript[$CellContext`\[Chi], 10] + 
     36072916067782976 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 5008226698046674 Subscript[$CellContext`\[Chi], 2] + 
     5008226698046674 Subscript[$CellContext`\[Chi], 3] + 
     5008226698046674 Subscript[$CellContext`\[Chi], 4] + 
     15024680094140084 Subscript[$CellContext`\[Chi], 7] + 
     15024680094140084 Subscript[$CellContext`\[Chi], 8] + 
     35057586966198388 Subscript[$CellContext`\[Chi], 11] + 
     35057586966198388 Subscript[$CellContext`\[Chi], 12] + 
     35057586966198388 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 5561257693250482 Subscript[$CellContext`\[Chi], 1] + 
     16683772953484710 Subscript[$CellContext`\[Chi], 5] + 
     16683772953484710 Subscript[$CellContext`\[Chi], 6] + 
     33367546033070488 Subscript[$CellContext`\[Chi], 9] + 
     38928803600217232 Subscript[$CellContext`\[Chi], 10] + 
     44490061293304716 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 6173892819368328 Subscript[$CellContext`\[Chi], 2] + 
     6173892819452639 Subscript[$CellContext`\[Chi], 3] + 
     6173892819452639 Subscript[$CellContext`\[Chi], 4] + 
     18521678458273584 Subscript[$CellContext`\[Chi], 7] + 
     18521678458273584 Subscript[$CellContext`\[Chi], 8] + 
     43217249647440024 Subscript[$CellContext`\[Chi], 11] + 
     43217249647524228 Subscript[$CellContext`\[Chi], 12] + 
     43217249647524228 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 6852402776811926 Subscript[$CellContext`\[Chi], 1] + 
     20557208470087324 Subscript[$CellContext`\[Chi], 5] + 
     20557208470087324 Subscript[$CellContext`\[Chi], 6] + 
     41114416800516250 Subscript[$CellContext`\[Chi], 9] + 
     47966819716979814 Subscript[$CellContext`\[Chi], 10] + 
     54819222493791740 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 7603702360558328 Subscript[$CellContext`\[Chi], 2] + 
     7603702360468340 Subscript[$CellContext`\[Chi], 3] + 
     7603702360468340 Subscript[$CellContext`\[Chi], 4] + 
     22811107081495060 Subscript[$CellContext`\[Chi], 7] + 
     22811107081495060 Subscript[$CellContext`\[Chi], 8] + 
     53225916621510792 Subscript[$CellContext`\[Chi], 11] + 
     53225916621420692 Subscript[$CellContext`\[Chi], 12] + 
     53225916621420692 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 8435414852429932 Subscript[$CellContext`\[Chi], 1] + 
     25306244402882296 Subscript[$CellContext`\[Chi], 5] + 
     25306244402882296 Subscript[$CellContext`\[Chi], 6] + 
     50612488960361162 Subscript[$CellContext`\[Chi], 9] + 
     59047903658197460 Subscript[$CellContext`\[Chi], 10] + 
     67483318510813526 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 9355943000793068 Subscript[$CellContext`\[Chi], 2] + 
     9355943000793068 Subscript[$CellContext`\[Chi], 3] + 
     9355943000793068 Subscript[$CellContext`\[Chi], 4] + 
     28067829002379204 Subscript[$CellContext`\[Chi], 7] + 
     28067829002379204 Subscript[$CellContext`\[Chi], 8] + 
     65491600897133326 Subscript[$CellContext`\[Chi], 11] + 
     65491600897133326 Subscript[$CellContext`\[Chi], 12] + 
     65491600897133326 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 10374547069796996 Subscript[$CellContext`\[Chi], 1] + 
     31123641380253904 Subscript[$CellContext`\[Chi], 5] + 
     31123641380253904 Subscript[$CellContext`\[Chi], 6] + 
     62247282589453590 Subscript[$CellContext`\[Chi], 9] + 
     72621829830312250 Subscript[$CellContext`\[Chi], 10] + 
     82996376899910432 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 11501430189554382 Subscript[$CellContext`\[Chi], 2] + 
     11501430189657058 Subscript[$CellContext`\[Chi], 3] + 
     11501430189657058 Subscript[$CellContext`\[Chi], 4] + 
     34504290568868498 Subscript[$CellContext`\[Chi], 7] + 
     34504290568868498 Subscript[$CellContext`\[Chi], 8] + 
     80510011447228788 Subscript[$CellContext`\[Chi], 11] + 
     80510011447331582 Subscript[$CellContext`\[Chi], 12] + 
     80510011447331582 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 12747831862972510 Subscript[$CellContext`\[Chi], 1] + 
     38243495399724204 Subscript[$CellContext`\[Chi], 5] + 
     38243495399724204 Subscript[$CellContext`\[Chi], 6] + 
     76486990988638474 Subscript[$CellContext`\[Chi], 9] + 
     89234822662417682 Subscript[$CellContext`\[Chi], 10] + 
     101982654525390192 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 14126130896942804 Subscript[$CellContext`\[Chi], 2] + 
     14126130896833050 Subscript[$CellContext`\[Chi], 3] + 
     14126130896833050 Subscript[$CellContext`\[Chi], 4] + 
     42378392690608804 Subscript[$CellContext`\[Chi], 7] + 
     42378392690608804 Subscript[$CellContext`\[Chi], 8] + 
     98882916145536976 Subscript[$CellContext`\[Chi], 11] + 
     98882916145427342 Subscript[$CellContext`\[Chi], 12] + 
     98882916145427342 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 15649958476248832 Subscript[$CellContext`\[Chi], 1] + 
     46949875638127068 Subscript[$CellContext`\[Chi], 5] + 
     46949875638127068 Subscript[$CellContext`\[Chi], 6] + 
     93899751067092092 Subscript[$CellContext`\[Chi], 9] + 
     109549709752494768 Subscript[$CellContext`\[Chi], 10] + 
     125199668228970272 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 17334321792217474 Subscript[$CellContext`\[Chi], 2] + 
     17334321792217474 Subscript[$CellContext`\[Chi], 3] + 
     17334321792217474 Subscript[$CellContext`\[Chi], 4] + 
     52002965376652422 Subscript[$CellContext`\[Chi], 7] + 
     52002965376652422 Subscript[$CellContext`\[Chi], 8] + 
     121340252692110848 Subscript[$CellContext`\[Chi], 11] + 
     121340252692110848 Subscript[$CellContext`\[Chi], 12] + 
     121340252692110848 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 19195739420138626 Subscript[$CellContext`\[Chi], 1] + 
     57587218029042482 Subscript[$CellContext`\[Chi], 5] + 
     57587218029042482 Subscript[$CellContext`\[Chi], 6] + 
     115174436289219988 Subscript[$CellContext`\[Chi], 9] + 
     134370175478227156 Subscript[$CellContext`\[Chi], 10] + 
     153565914898123844 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 21252390161534192 Subscript[$CellContext`\[Chi], 2] + 
     21252390161659212 Subscript[$CellContext`\[Chi], 3] + 
     21252390161659212 Subscript[$CellContext`\[Chi], 4] + 
     63757170484852688 Subscript[$CellContext`\[Chi], 7] + 
     63757170484852688 Subscript[$CellContext`\[Chi], 8] + 
     148766730969283648 Subscript[$CellContext`\[Chi], 11] + 
     148766730969408540 Subscript[$CellContext`\[Chi], 12] + 
     148766730969408540 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 23524276396562478 Subscript[$CellContext`\[Chi], 1] + 
     70572829445002578 Subscript[$CellContext`\[Chi], 5] + 
     70572829445002578 Subscript[$CellContext`\[Chi], 6] + 
     141145658634699030 Subscript[$CellContext`\[Chi], 9] + 
     164669935286576652 Subscript[$CellContext`\[Chi], 10] + 
     188194211683139130 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 26033402639988444 Subscript[$CellContext`\[Chi], 2] + 
     26033402639855204 Subscript[$CellContext`\[Chi], 3] + 
     26033402639855204 Subscript[$CellContext`\[Chi], 4] + 
     78100207919698824 Subscript[$CellContext`\[Chi], 7] + 
     78100207919698824 Subscript[$CellContext`\[Chi], 8] + 
     182233818658246240 Subscript[$CellContext`\[Chi], 11] + 
     182233818658112868 Subscript[$CellContext`\[Chi], 12] + 
     182233818658112868 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 28803970974220106 Subscript[$CellContext`\[Chi], 1] + 
     86411912641033056 Subscript[$CellContext`\[Chi], 5] + 
     86411912641033056 Subscript[$CellContext`\[Chi], 6] + 
     172823825563964718 Subscript[$CellContext`\[Chi], 9] + 
     201627796256282304 Subscript[$CellContext`\[Chi], 10] + 
     230431767230777778 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 31862595673255652 Subscript[$CellContext`\[Chi], 2] + 
     31862595673255652 Subscript[$CellContext`\[Chi], 3] + 
     31862595673255652 Subscript[$CellContext`\[Chi], 4] + 
     95587787019767018 Subscript[$CellContext`\[Chi], 7] + 
     95587787019767018 Subscript[$CellContext`\[Chi], 8] + 
     223038169515342234 Subscript[$CellContext`\[Chi], 11] + 
     223038169515342234 Subscript[$CellContext`\[Chi], 12] + 
     223038169515342234 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 35238538537741460 Subscript[$CellContext`\[Chi], 1] + 
     105715615924058436 Subscript[$CellContext`\[Chi], 5] + 
     105715615924058436 Subscript[$CellContext`\[Chi], 6] + 
     211431231536979232 Subscript[$CellContext`\[Chi], 9] + 
     246669770385848420 Subscript[$CellContext`\[Chi], 10] + 
     281908308923296208 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 38963966063489984 Subscript[$CellContext`\[Chi], 2] + 
     38963966063641534 Subscript[$CellContext`\[Chi], 3] + 
     38963966063641534 Subscript[$CellContext`\[Chi], 4] + 
     116891898190773052 Subscript[$CellContext`\[Chi], 7] + 
     116891898190773052 Subscript[$CellContext`\[Chi], 8] + 
     272747762662914112 Subscript[$CellContext`\[Chi], 11] + 
     272747762663065802 Subscript[$CellContext`\[Chi], 12] + 
     272747762663065802 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 43074230770041016 Subscript[$CellContext`\[Chi], 1] + 
     129222691966867424 Subscript[$CellContext`\[Chi], 5] + 
     129222691966867424 Subscript[$CellContext`\[Chi], 6] + 
     258445384276994856 Subscript[$CellContext`\[Chi], 9] + 
     301519614703780168 Subscript[$CellContext`\[Chi], 10] + 
     344593845473821184 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 47608179826943928 Subscript[$CellContext`\[Chi], 2] + 
     47608179826782214 Subscript[$CellContext`\[Chi], 3] + 
     47608179826782214 Subscript[$CellContext`\[Chi], 4] + 
     142824539480508356 Subscript[$CellContext`\[Chi], 7] + 
     142824539480508356 Subscript[$CellContext`\[Chi], 8] + 
     333257258547634058 Subscript[$CellContext`\[Chi], 11] + 
     333257258547472490 Subscript[$CellContext`\[Chi], 12] + 
     333257258547472490 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 52608493184294524 Subscript[$CellContext`\[Chi], 1] + 
     157825479931772068 Subscript[$CellContext`\[Chi], 5] + 
     157825479931772068 Subscript[$CellContext`\[Chi], 6] + 
     315650959485000246 Subscript[$CellContext`\[Chi], 9] + 
     368259453047849548 Subscript[$CellContext`\[Chi], 10] + 
     420867946232477818 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 58122052944290120 Subscript[$CellContext`\[Chi], 2] + 
     58122052944290120 Subscript[$CellContext`\[Chi], 3] + 
     58122052944290120 Subscript[$CellContext`\[Chi], 4] + 
     174366158832870240 Subscript[$CellContext`\[Chi], 7] + 
     174366158832870240 Subscript[$CellContext`\[Chi], 8] + 
     406854370875013600 Subscript[$CellContext`\[Chi], 11] + 
     406854370875013600 Subscript[$CellContext`\[Chi], 12] + 
     406854370875013600 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 64200347218375360 Subscript[$CellContext`\[Chi], 1] + 
     192601041237463092 Subscript[$CellContext`\[Chi], 5] + 
     192601041237463092 Subscript[$CellContext`\[Chi], 6] + 
     385202082892228872 Subscript[$CellContext`\[Chi], 9] + 
     449402429693296816 Subscript[$CellContext`\[Chi], 10] + 
     513602776911316536 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 70899912745415118 Subscript[$CellContext`\[Chi], 2] + 
     70899912745598750 Subscript[$CellContext`\[Chi], 3] + 
     70899912745598750 Subscript[$CellContext`\[Chi], 4] + 
     212699738236612618 Subscript[$CellContext`\[Chi], 7] + 
     212699738236612618 Subscript[$CellContext`\[Chi], 8] + 
     496299388926585420 Subscript[$CellContext`\[Chi], 11] + 
     496299388926768898 Subscript[$CellContext`\[Chi], 12] + 
     496299388926768898 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 78282819431726646 Subscript[$CellContext`\[Chi], 1] + 
     234848458755024030 Subscript[$CellContext`\[Chi], 5] + 
     234848458755024030 Subscript[$CellContext`\[Chi], 6] + 
     469696917050192018 Subscript[$CellContext`\[Chi], 9] + 
     547979736941762756 Subscript[$CellContext`\[Chi], 10] + 
     626262556373489402 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 86417199455693834 Subscript[$CellContext`\[Chi], 2] + 
     86417199455498378 Subscript[$CellContext`\[Chi], 3] + 
     86417199455498378 Subscript[$CellContext`\[Chi], 4] + 
     259251598366690676 Subscript[$CellContext`\[Chi], 7] + 
     259251598366690676 Subscript[$CellContext`\[Chi], 8] + 
     604920396510843872 Subscript[$CellContext`\[Chi], 11] + 
     604920396510648258 Subscript[$CellContext`\[Chi], 12] + 
     604920396510648258 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 95377825470654386 Subscript[$CellContext`\[Chi], 1] + 
     286133475905831104 Subscript[$CellContext`\[Chi], 5] + 
     286133475905831104 Subscript[$CellContext`\[Chi], 6] + 
     572266952318203030 Subscript[$CellContext`\[Chi], 9] + 
     667644777282321774 Subscript[$CellContext`\[Chi], 10] + 
     763022602753379748 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 105246743718338146 Subscript[$CellContext`\[Chi], 2] + 
     105246743718338146 Subscript[$CellContext`\[Chi], 3] + 
     105246743718338146 Subscript[$CellContext`\[Chi], 4] + 
     315740231155014406 Subscript[$CellContext`\[Chi], 7] + 
     315740231155014406 Subscript[$CellContext`\[Chi], 8] + 
     736727205673996878 Subscript[$CellContext`\[Chi], 11] + 
     736727205673996878 Subscript[$CellContext`\[Chi], 12] + 
     736727205673996878 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 116113966573655608 Subscript[$CellContext`\[Chi], 1] + 
     348341900278298456 Subscript[$CellContext`\[Chi], 5] + 
     348341900278298456 Subscript[$CellContext`\[Chi], 6] + 
     696683799998848478 Subscript[$CellContext`\[Chi], 9] + 
     812797767130265626 Subscript[$CellContext`\[Chi], 10] + 
     928911733703491456 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 128078228485548828 Subscript[$CellContext`\[Chi], 2] + 
     128078228485770468 Subscript[$CellContext`\[Chi], 3] + 
     128078228485770468 Subscript[$CellContext`\[Chi], 4] + 
     384234685457089836 Subscript[$CellContext`\[Chi], 7] + 
     384234685457089836 Subscript[$CellContext`\[Chi], 8] + 
     896547599789856084 Subscript[$CellContext`\[Chi], 11] + 
     896547599790077892 Subscript[$CellContext`\[Chi], 12] + 
     896547599790077892 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 141247811615956188 Subscript[$CellContext`\[Chi], 1] + 
     423743434233945282 Subscript[$CellContext`\[Chi], 5] + 
     423743434233945282 Subscript[$CellContext`\[Chi], 6] + 
     847486869081808160 Subscript[$CellContext`\[Chi], 9] + 
     988734680083841066 Subscript[$CellContext`\[Chi], 10] + 
     1129982491699797254 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 155741449107201628 Subscript[$CellContext`\[Chi], 2] + 
     155741449106965526 Subscript[$CellContext`\[Chi], 3] + 
     155741449106965526 Subscript[$CellContext`\[Chi], 4] + 
     467224347321132680 Subscript[$CellContext`\[Chi], 7] + 
     467224347321132680 Subscript[$CellContext`\[Chi], 8] + 
     1090190143320133460 Subscript[$CellContext`\[Chi], 11] + 
     1090190143319897530 Subscript[$CellContext`\[Chi], 12] + 
     1090190143319897530 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 171689312427582028 Subscript[$CellContext`\[Chi], 1] + 
     515067937958717548 Subscript[$CellContext`\[Chi], 5] + 
     515067937958717548 Subscript[$CellContext`\[Chi], 6] + 
     1030135875241936344 Subscript[$CellContext`\[Chi], 9] + 
     1201825188345002756 Subscript[$CellContext`\[Chi], 10] + 
     1373514500773071768 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 189234088630524710 Subscript[$CellContext`\[Chi], 2] + 
     189234088630524710 Subscript[$CellContext`\[Chi], 3] + 
     189234088630524710 Subscript[$CellContext`\[Chi], 4] + 
     567702265891574130 Subscript[$CellContext`\[Chi], 7] + 
     567702265891574130 Subscript[$CellContext`\[Chi], 8] + 
     1324638620885978290 Subscript[$CellContext`\[Chi], 11] + 
     1324638620885978290 Subscript[$CellContext`\[Chi], 12] + 
     1324638620885978290 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 208532156297225546 Subscript[$CellContext`\[Chi], 1] + 
     625596468148195804 Subscript[$CellContext`\[Chi], 5] + 
     625596468148195804 Subscript[$CellContext`\[Chi], 6] + 
     1251192937039360426 Subscript[$CellContext`\[Chi], 9] + 
     1459725092593623386 Subscript[$CellContext`\[Chi], 10] + 
     1668257248890330720 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 229754871011331056 Subscript[$CellContext`\[Chi], 2] + 
     229754871011598406 Subscript[$CellContext`\[Chi], 3] + 
     229754871011598406 Subscript[$CellContext`\[Chi], 4] + 
     689264613034527724 Subscript[$CellContext`\[Chi], 7] + 
     689264613034527724 Subscript[$CellContext`\[Chi], 8] + 
     1608284096560997344 Subscript[$CellContext`\[Chi], 11] + 
     1608284096561264510 Subscript[$CellContext`\[Chi], 12] + 
     1608284096561264510 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 253089969496238404 Subscript[$CellContext`\[Chi], 1] + 
     759269909305607552 Subscript[$CellContext`\[Chi], 5] + 
     759269909305607552 Subscript[$CellContext`\[Chi], 6] + 
     1518539817794338580 Subscript[$CellContext`\[Chi], 9] + 
     1771629788107469244 Subscript[$CellContext`\[Chi], 10] + 
     2024719757603707648 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 278743100930937656 Subscript[$CellContext`\[Chi], 2] + 
     278743100930653450 Subscript[$CellContext`\[Chi], 3] + 
     278743100930653450 Subscript[$CellContext`\[Chi], 4] + 
     836229302792244556 Subscript[$CellContext`\[Chi], 7] + 
     836229302792244556 Subscript[$CellContext`\[Chi], 8] + 
     1951201707086388466 Subscript[$CellContext`\[Chi], 11] + 
     1951201707086104070 Subscript[$CellContext`\[Chi], 12] + 
     1951201707086104070 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 306939497651509440 Subscript[$CellContext`\[Chi], 1] + 
     920818492057275024 Subscript[$CellContext`\[Chi], 5] + 
     920818492057275024 Subscript[$CellContext`\[Chi], 6] + 
     1841636985012382912 Subscript[$CellContext`\[Chi], 9] + 
     2148576481766052672 Subscript[$CellContext`\[Chi], 10] + 
     2455515979418148496 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 337925800058807336 Subscript[$CellContext`\[Chi], 2] + 
     337925800058807336 Subscript[$CellContext`\[Chi], 3] + 
     337925800058807336 Subscript[$CellContext`\[Chi], 4] + 
     1013777400176422112 Subscript[$CellContext`\[Chi], 7] + 
     1013777400176422112 Subscript[$CellContext`\[Chi], 8] + 
     2365480599784219872 Subscript[$CellContext`\[Chi], 11] + 
     2365480599784219872 Subscript[$CellContext`\[Chi], 12] + 
     2365480599784219872 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 371972048630283292 Subscript[$CellContext`\[Chi], 1] + 
     1115916146876679154 Subscript[$CellContext`\[Chi], 5] + 
     1115916146876679154 Subscript[$CellContext`\[Chi], 6] + 
     2231832292766888270 Subscript[$CellContext`\[Chi], 9] + 
     2603804342383624378 Subscript[$CellContext`\[Chi], 10] + 
     2975776391013284132 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 409373855369020416 Subscript[$CellContext`\[Chi], 2] + 
     409373855369341796 Subscript[$CellContext`\[Chi], 3] + 
     409373855369341796 Subscript[$CellContext`\[Chi], 4] + 
     1228121566107703972 Subscript[$CellContext`\[Chi], 7] + 
     1228121566107703972 Subscript[$CellContext`\[Chi], 8] + 
     2865616988273672820 Subscript[$CellContext`\[Chi], 11] + 
     2865616988273994400 Subscript[$CellContext`\[Chi], 12] + 
     2865616988273994400 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 450454771622406116 Subscript[$CellContext`\[Chi], 1] + 
     1351364313783765740 Subscript[$CellContext`\[Chi], 5] + 
     1351364313783765740 Subscript[$CellContext`\[Chi], 6] + 
     2702728628650991396 Subscript[$CellContext`\[Chi], 9] + 
     3153183399189945058 Subscript[$CellContext`\[Chi], 10] + 
     3603638170812351174 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 495568872552870064 Subscript[$CellContext`\[Chi], 2] + 
     495568872552528218 Subscript[$CellContext`\[Chi], 3] + 
     495568872552528218 Subscript[$CellContext`\[Chi], 4] + 
     1486706617657926588 Subscript[$CellContext`\[Chi], 7] + 
     1486706617657926588 Subscript[$CellContext`\[Chi], 8] + 
     3468982107111839152 Subscript[$CellContext`\[Chi], 11] + 
     3468982107111497510 Subscript[$CellContext`\[Chi], 12] + 
     3468982107111497510 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 545103576437125574 Subscript[$CellContext`\[Chi], 1] + 
     1635310730501667644 Subscript[$CellContext`\[Chi], 5] + 
     1635310730501667644 Subscript[$CellContext`\[Chi], 6] + 
     3270621459813767850 Subscript[$CellContext`\[Chi], 9] + 
     3815725037440479706 Subscript[$CellContext`\[Chi], 10] + 
     4360828613878309920 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 599482716472944882 Subscript[$CellContext`\[Chi], 2] + 
     599482716472944882 Subscript[$CellContext`\[Chi], 3] + 
     599482716472944882 Subscript[$CellContext`\[Chi], 4] + 
     1798448149418834646 Subscript[$CellContext`\[Chi], 7] + 
     1798448149418834646 Subscript[$CellContext`\[Chi], 8] + 
     4196379016141489836 Subscript[$CellContext`\[Chi], 11] + 
     4196379016141489836 Subscript[$CellContext`\[Chi], 12] + 
     4196379016141489836 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 659169888575480930 Subscript[$CellContext`\[Chi], 1] + 
     1977509664420044756 Subscript[$CellContext`\[Chi], 5] + 
     1977509664420044756 Subscript[$CellContext`\[Chi], 6] + 
     3955019330145730670 Subscript[$CellContext`\[Chi], 9] + 
     4614189217415562278 Subscript[$CellContext`\[Chi], 10] + 
     5273359105990294384 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 724672102954687136 Subscript[$CellContext`\[Chi], 2] + 
     724672102955073174 Subscript[$CellContext`\[Chi], 3] + 
     724672102955073174 Subscript[$CellContext`\[Chi], 4] + 
     2174016308864833484 Subscript[$CellContext`\[Chi], 7] + 
     2174016308864833484 Subscript[$CellContext`\[Chi], 8] + 
     5072704719772563496 Subscript[$CellContext`\[Chi], 11] + 
     5072704719772949316 Subscript[$CellContext`\[Chi], 12] + 
     5072704719772949316 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 796543764956461318 Subscript[$CellContext`\[Chi], 1] + 
     2389631296301928096 Subscript[$CellContext`\[Chi], 5] + 
     2389631296301928096 Subscript[$CellContext`\[Chi], 6] + 
     4779262591171291410 Subscript[$CellContext`\[Chi], 9] + 
     5575806357560296912 Subscript[$CellContext`\[Chi], 10] + 
     6372350122516758230 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 875391010372590742 Subscript[$CellContext`\[Chi], 2] + 
     875391010372180874 Subscript[$CellContext`\[Chi], 3] + 
     875391010372180874 Subscript[$CellContext`\[Chi], 4] + 
     2626173031116952322 Subscript[$CellContext`\[Chi], 7] + 
     2626173031116952322 Subscript[$CellContext`\[Chi], 8] + 
     6127737073606744946 Subscript[$CellContext`\[Chi], 11] + 
     6127737073606334854 Subscript[$CellContext`\[Chi], 12] + 
     6127737073606334854 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 961876427765550992 Subscript[$CellContext`\[Chi], 1] + 
     2885629281726228586 Subscript[$CellContext`\[Chi], 5] + 
     2885629281726228586 Subscript[$CellContext`\[Chi], 6] + 
     5771258565023735656 Subscript[$CellContext`\[Chi], 9] + 
     6733134991218017080 Subscript[$CellContext`\[Chi], 10] + 
     7695011418984413156 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1056724205842820082 Subscript[$CellContext`\[Chi], 2] + 
     1056724205842820082 Subscript[$CellContext`\[Chi], 3] + 
     1056724205842820082 Subscript[$CellContext`\[Chi], 4] + 
     3170172617528460246 Subscript[$CellContext`\[Chi], 7] + 
     3170172617528460246 Subscript[$CellContext`\[Chi], 8] + 
     7397069439802815168 Subscript[$CellContext`\[Chi], 11] + 
     7397069439802815168 Subscript[$CellContext`\[Chi], 12] + 
     7397069439802815168 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1160725741529323786 Subscript[$CellContext`\[Chi], 1] + 
     3482177226309941508 Subscript[$CellContext`\[Chi], 5] + 
     3482177226309941508 Subscript[$CellContext`\[Chi], 6] + 
     6964354450897037886 Subscript[$CellContext`\[Chi], 9] + 
     8125080194149229306 Subscript[$CellContext`\[Chi], 10] + 
     9285805935677655608 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1274745744493180106 Subscript[$CellContext`\[Chi], 2] + 
     1274745744493642395 Subscript[$CellContext`\[Chi], 3] + 
     1274745744493642395 Subscript[$CellContext`\[Chi], 4] + 
     3824237233480465018 Subscript[$CellContext`\[Chi], 7] + 
     3824237233480465018 Subscript[$CellContext`\[Chi], 8] + 
     8923220212656659782 Subscript[$CellContext`\[Chi], 11] + 
     8923220212657122308 Subscript[$CellContext`\[Chi], 12] + 
     8923220212657122308 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1399728883112563040 Subscript[$CellContext`\[Chi], 1] + 
     4199186647449239778 Subscript[$CellContext`\[Chi], 5] + 
     4199186647449239778 Subscript[$CellContext`\[Chi], 6] + 
     8398373296786919156 Subscript[$CellContext`\[Chi], 9] + 
     9798102178011032854 Subscript[$CellContext`\[Chi], 10] + 
     11197831061123595894 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 1536707023967766254 Subscript[$CellContext`\[Chi], 2] + 
     1536707023967275198 Subscript[$CellContext`\[Chi], 3] + 
     1536707023967275198 Subscript[$CellContext`\[Chi], 4] + 
     4610121071902316604 Subscript[$CellContext`\[Chi], 7] + 
     4610121071902316604 Subscript[$CellContext`\[Chi], 8] + 
     10756949166454483328 Subscript[$CellContext`\[Chi], 11] + 
     10756949166453992518 Subscript[$CellContext`\[Chi], 12] + 
     10756949166453992518 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 1686807114613291508 Subscript[$CellContext`\[Chi], 1] + 
     5060421345910151636 Subscript[$CellContext`\[Chi], 5] + 
     5060421345910151636 Subscript[$CellContext`\[Chi], 6] + 
     10120842689751012996 Subscript[$CellContext`\[Chi], 9] + 
     11807649806433570204 Subscript[$CellContext`\[Chi], 10] + 
     13494456921047873308 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 1851259760030978548 Subscript[$CellContext`\[Chi], 2] + 
     1851259760030978548 Subscript[$CellContext`\[Chi], 3] + 
     1851259760030978548 Subscript[$CellContext`\[Chi], 4] + 
     5553779280092935746 Subscript[$CellContext`\[Chi], 7] + 
     5553779280092935746 Subscript[$CellContext`\[Chi], 8] + 
     12958818321660735164 Subscript[$CellContext`\[Chi], 11] + 
     12958818321660735164 Subscript[$CellContext`\[Chi], 12] + 
     12958818321660735164 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2031408554897412634 Subscript[$CellContext`\[Chi], 1] + 
     6094225662424467778 Subscript[$CellContext`\[Chi], 5] + 
     6094225662424467778 Subscript[$CellContext`\[Chi], 6] + 
     12188451327115642684 Subscript[$CellContext`\[Chi], 9] + 
     14219859879746358828 Subscript[$CellContext`\[Chi], 10] + 
     16251268434642697828 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2228720243000407872 Subscript[$CellContext`\[Chi], 2] + 
     2228720243000961006 Subscript[$CellContext`\[Chi], 3] + 
     2228720243000961006 Subscript[$CellContext`\[Chi], 4] + 
     6686160729002329884 Subscript[$CellContext`\[Chi], 7] + 
     6686160729002329884 Subscript[$CellContext`\[Chi], 8] + 
     15601041699423676788 Subscript[$CellContext`\[Chi], 11] + 
     15601041699424229664 Subscript[$CellContext`\[Chi], 12] + 
     15601041699424229664 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2444795772991149674 Subscript[$CellContext`\[Chi], 1] + 
     7334387321455637700 Subscript[$CellContext`\[Chi], 5] + 
     7334387321455637700 Subscript[$CellContext`\[Chi], 6] + 
     14668774640429113670 Subscript[$CellContext`\[Chi], 9] + 
     17113570415902451890 Subscript[$CellContext`\[Chi], 10] + 
     19558366188893601564 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2681382321239595688 Subscript[$CellContext`\[Chi], 2] + 
     2681382321239009066 Subscript[$CellContext`\[Chi], 3] + 
     2681382321239009066 Subscript[$CellContext`\[Chi], 4] + 
     8044146963717613820 Subscript[$CellContext`\[Chi], 7] + 
     8044146963717613820 Subscript[$CellContext`\[Chi], 8] + 
     18769676250406269804 Subscript[$CellContext`\[Chi], 11] + 
     18769676250405682918 Subscript[$CellContext`\[Chi], 12] + 
     18769676250405682918 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2940386367511556038 Subscript[$CellContext`\[Chi], 1] + 
     8821159099818591328 Subscript[$CellContext`\[Chi], 5] + 
     8821159099818591328 Subscript[$CellContext`\[Chi], 6] + 
     17642318202354456486 Subscript[$CellContext`\[Chi], 9] + 
     20582704567148727098 Subscript[$CellContext`\[Chi], 10] + 
     23523090934661491824 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 3223887921053160802 Subscript[$CellContext`\[Chi], 2] + 
     3223887921053160802 Subscript[$CellContext`\[Chi], 3] + 
     3223887921053160802 Subscript[$CellContext`\[Chi], 4] + 
     9671663763159482208 Subscript[$CellContext`\[Chi], 7] + 
     9671663763159482208 Subscript[$CellContext`\[Chi], 8] + 
     22567215445476975992 Subscript[$CellContext`\[Chi], 11] + 
     22567215445476975992 Subscript[$CellContext`\[Chi], 12] + 
     22567215445476975992 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 3534155993085820440 Subscript[$CellContext`\[Chi], 1] + 
     10602467982229894570 Subscript[$CellContext`\[Chi], 5] + 
     10602467982229894570 Subscript[$CellContext`\[Chi], 6] + 
     21204935961486044674 Subscript[$CellContext`\[Chi], 9] + 
     24739091957545580334 Subscript[$CellContext`\[Chi], 10] + 
     28273247950630118692 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 3873665414710107728 Subscript[$CellContext`\[Chi], 2] + 
     3873665414710767744 Subscript[$CellContext`\[Chi], 3] + 
     3873665414710767744 Subscript[$CellContext`\[Chi], 4] + 
     11620996244131643216 Subscript[$CellContext`\[Chi], 7] + 
     11620996244131643216 Subscript[$CellContext`\[Chi], 8] + 
     27115657905047083792 Subscript[$CellContext`\[Chi], 11] + 
     27115657905047744088 Subscript[$CellContext`\[Chi], 12] + 
     27115657905047744088 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 4245115118214900850 Subscript[$CellContext`\[Chi], 1] + 
     12735345351391324224 Subscript[$CellContext`\[Chi], 5] + 
     12735345351391324224 Subscript[$CellContext`\[Chi], 6] + 
     25470690706036039422 Subscript[$CellContext`\[Chi], 9] + 
     29715805820997561946 Subscript[$CellContext`\[Chi], 10] + 
     33960920939212462796 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 4651448015255451486 Subscript[$CellContext`\[Chi], 2] + 
     4651448015254751326 Subscript[$CellContext`\[Chi], 3] + 
     4651448015254751326 Subscript[$CellContext`\[Chi], 4] + 
     13954344045764954282 Subscript[$CellContext`\[Chi], 7] + 
     13954344045764954282 Subscript[$CellContext`\[Chi], 8] + 
     32560136104517002210 Subscript[$CellContext`\[Chi], 11] + 
     32560136104516302338 Subscript[$CellContext`\[Chi], 12] + 
     32560136104516302338 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 5095872604828849412 Subscript[$CellContext`\[Chi], 1] + 
     15287617818046263302 Subscript[$CellContext`\[Chi], 5] + 
     15287617818046263302 Subscript[$CellContext`\[Chi], 6] + 
     30575235632534285028 Subscript[$CellContext`\[Chi], 9] + 
     35671108240921407898 Subscript[$CellContext`\[Chi], 10] + 
     40766980845751698918 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 5581886448937863816 Subscript[$CellContext`\[Chi], 2] + 
     5581886448937863816 Subscript[$CellContext`\[Chi], 3] + 
     5581886448937863816 Subscript[$CellContext`\[Chi], 4] + 
     16745659346813591396 Subscript[$CellContext`\[Chi], 7] + 
     16745659346813591396 Subscript[$CellContext`\[Chi], 8] + 
     39073205145045596852 Subscript[$CellContext`\[Chi], 11] + 
     39073205145045596852 Subscript[$CellContext`\[Chi], 12] + 
     39073205145045596852 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 6113301678172405254 Subscript[$CellContext`\[Chi], 1] + 
     18339905030625150872 Subscript[$CellContext`\[Chi], 5] + 
     18339905030625150872 Subscript[$CellContext`\[Chi], 6] + 
     36679810065140824392 Subscript[$CellContext`\[Chi], 9] + 
     42793111739422693208 Subscript[$CellContext`\[Chi], 10] + 
     48906413417593570224 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 6694272709654433684 Subscript[$CellContext`\[Chi], 2] + 
     6694272709655220520 Subscript[$CellContext`\[Chi], 3] + 
     6694272709655220520 Subscript[$CellContext`\[Chi], 4] + 
     20082818128964874844 Subscript[$CellContext`\[Chi], 7] + 
     20082818128964874844 Subscript[$CellContext`\[Chi], 8] + 
     46859908964872402684 Subscript[$CellContext`\[Chi], 11] + 
     46859908964873189216 Subscript[$CellContext`\[Chi], 12] + 
     46859908964873189216 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 7329326360872146418 Subscript[$CellContext`\[Chi], 1] + 
     21987979086868985460 Subscript[$CellContext`\[Chi], 5] + 
     21987979086868985460 Subscript[$CellContext`\[Chi], 6] + 
     43975958169485389982 Subscript[$CellContext`\[Chi], 9] + 
     51305284534610082606 Subscript[$CellContext`\[Chi], 10] + 
     58634610895482229024 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 8023394550876528082 Subscript[$CellContext`\[Chi], 2] + 
     8023394550875694512 Subscript[$CellContext`\[Chi], 3] + 
     8023394550875694512 Subscript[$CellContext`\[Chi], 4] + 
     24070183652627917106 Subscript[$CellContext`\[Chi], 7] + 
     24070183652627917106 Subscript[$CellContext`\[Chi], 8] + 
     56163761859096050780 Subscript[$CellContext`\[Chi], 11] + 
     56163761859095216896 Subscript[$CellContext`\[Chi], 12] + 
     56163761859095216896 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 8781849811585953004 Subscript[$CellContext`\[Chi], 1] + 
     26345549430112665856 Subscript[$CellContext`\[Chi], 5] + 
     26345549430112665856 Subscript[$CellContext`\[Chi], 6] + 
     52691098864872256470 Subscript[$CellContext`\[Chi], 9] + 
     61472948671811299724 Subscript[$CellContext`\[Chi], 10] + 
     70254798483398969166 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 9610543858286632560 Subscript[$CellContext`\[Chi], 2] + 
     9610543858286632560 Subscript[$CellContext`\[Chi], 3] + 
     9610543858286632560 Subscript[$CellContext`\[Chi], 4] + 
     28831631574859897680 Subscript[$CellContext`\[Chi], 7] + 
     28831631574859897680 Subscript[$CellContext`\[Chi], 8] + 
     67273807004768380962 Subscript[$CellContext`\[Chi], 11] + 
     67273807004768380962 Subscript[$CellContext`\[Chi], 12] + 
     67273807004768380962 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 10515849472204688890 Subscript[$CellContext`\[Chi], 1] + 
     31547548421688626244 Subscript[$CellContext`\[Chi], 5] + 
     31547548421688626244 Subscript[$CellContext`\[Chi], 6] + 
     63095096838300912140 Subscript[$CellContext`\[Chi], 9] + 
     73610946315581979192 Subscript[$CellContext`\[Chi], 10] + 
     84126795787784849552 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 11504705960251555650 Subscript[$CellContext`\[Chi], 2] + 
     11504705960252491350 Subscript[$CellContext`\[Chi], 3] + 
     11504705960252491350 Subscript[$CellContext`\[Chi], 4] + 
     34514117880756538116 Subscript[$CellContext`\[Chi], 7] + 
     34514117880756538116 Subscript[$CellContext`\[Chi], 8] + 
     80532941725301408856 Subscript[$CellContext`\[Chi], 11] + 
     80532941725302344886 Subscript[$CellContext`\[Chi], 12] + 
     80532941725302344886 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 12584668497182894560 Subscript[$CellContext`\[Chi], 1] + 
     37754005486004788931 Subscript[$CellContext`\[Chi], 5] + 
     37754005486004788931 Subscript[$CellContext`\[Chi], 6] + 
     75508010977553456400 Subscript[$CellContext`\[Chi], 9] + 
     88092679469192456080 Subscript[$CellContext`\[Chi], 10] + 
     100677347966375350640 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 13763961689991493022 Subscript[$CellContext`\[Chi], 2] + 
     13763961689990501584 Subscript[$CellContext`\[Chi], 3] + 
     13763961689990501584 Subscript[$CellContext`\[Chi], 4] + 
     41291885069972496190 Subscript[$CellContext`\[Chi], 7] + 
     41291885069972496190 Subscript[$CellContext`\[Chi], 8] + 
     96347731826074528252 Subscript[$CellContext`\[Chi], 11] + 
     96347731826073537152 Subscript[$CellContext`\[Chi], 12] + 
     96347731826073537152 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 15051537712267109118 Subscript[$CellContext`\[Chi], 1] + 
     45154613142856088756 Subscript[$CellContext`\[Chi], 5] + 
     45154613142856088756 Subscript[$CellContext`\[Chi], 6] + 
     90309226279659415186 Subscript[$CellContext`\[Chi], 9] + 
     105360763997979245474 Subscript[$CellContext`\[Chi], 10] + 
     120412301710248394824 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 16457139374378919156 Subscript[$CellContext`\[Chi], 2] + 
     16457139374378919156 Subscript[$CellContext`\[Chi], 3] + 
     16457139374378919156 Subscript[$CellContext`\[Chi], 4] + 
     49371418123136757636 Subscript[$CellContext`\[Chi], 7] + 
     49371418123136757636 Subscript[$CellContext`\[Chi], 8] + 
     115199975624868269196 Subscript[$CellContext`\[Chi], 11] + 
     115199975624868269196 Subscript[$CellContext`\[Chi], 12] + 
     115199975624868269196 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 17991368547183748550 Subscript[$CellContext`\[Chi], 1] + 
     53974105634942662524 Subscript[$CellContext`\[Chi], 5] + 
     53974105634942662524 Subscript[$CellContext`\[Chi], 6] + 
     107948211276491765522 Subscript[$CellContext`\[Chi], 9] + 
     125939579817069091382 Subscript[$CellContext`\[Chi], 10] + 
     143930948364250679496 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 19665760402448075818 Subscript[$CellContext`\[Chi], 2] + 
     19665760402449187494 Subscript[$CellContext`\[Chi], 3] + 
     19665760402449187494 Subscript[$CellContext`\[Chi], 4] + 
     58997281207346450746 Subscript[$CellContext`\[Chi], 7] + 
     58997281207346450746 Subscript[$CellContext`\[Chi], 8] + 
     137660322812540135174 Subscript[$CellContext`\[Chi], 11] + 
     137660322812541246492 Subscript[$CellContext`\[Chi], 12] + 
     137660322812541246492 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 21492863947021595240 Subscript[$CellContext`\[Chi], 1] + 
     64478591848273557948 Subscript[$CellContext`\[Chi], 5] + 
     64478591848273557948 Subscript[$CellContext`\[Chi], 6] + 
     128957183689338388180 Subscript[$CellContext`\[Chi], 9] + 
     150450047643568755900 Subscript[$CellContext`\[Chi], 10] + 
     171942911590590351140 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 23486329354382067708 Subscript[$CellContext`\[Chi], 2] + 
     23486329354380891246 Subscript[$CellContext`\[Chi], 3] + 
     23486329354380891246 Subscript[$CellContext`\[Chi], 4] + 
     70458988063143850342 Subscript[$CellContext`\[Chi], 7] + 
     70458988063143850342 Subscript[$CellContext`\[Chi], 8] + 
     164404305485689377948 Subscript[$CellContext`\[Chi], 11] + 
     164404305485688201118 Subscript[$CellContext`\[Chi], 12] + 
     164404305485688201118 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 25661002664319419416 Subscript[$CellContext`\[Chi], 1] + 
     76983007985096871008 Subscript[$CellContext`\[Chi], 5] + 
     76983007985096871008 Subscript[$CellContext`\[Chi], 6] + 
     153966015978057531082 Subscript[$CellContext`\[Chi], 9] + 
     179627018634513142104 Subscript[$CellContext`\[Chi], 10] + 
     205288021298834982674 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 28033028481262509928 Subscript[$CellContext`\[Chi], 2] + 
     28033028481262509928 Subscript[$CellContext`\[Chi], 3] + 
     28033028481262509928 Subscript[$CellContext`\[Chi], 4] + 
     84099085443787529784 Subscript[$CellContext`\[Chi], 7] + 
     84099085443787529784 Subscript[$CellContext`\[Chi], 8] + 
     196231199363362590380 Subscript[$CellContext`\[Chi], 11] + 
     196231199363362590380 Subscript[$CellContext`\[Chi], 12] + 
     196231199363362590380 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 30619961324437982128 Subscript[$CellContext`\[Chi], 1] + 
     91859883981887371084 Subscript[$CellContext`\[Chi], 5] + 
     91859883981887371084 Subscript[$CellContext`\[Chi], 6] + 
     183719767955198706570 Subscript[$CellContext`\[Chi], 9] + 
     214339729288212675634 Subscript[$CellContext`\[Chi], 10] + 
     244959690612648095344 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 33440886321435706984 Subscript[$CellContext`\[Chi], 2] + 
     33440886321437024756 Subscript[$CellContext`\[Chi], 3] + 
     33440886321437024756 Subscript[$CellContext`\[Chi], 4] + 
     100322658964309756496 Subscript[$CellContext`\[Chi], 7] + 
     100322658964309756496 Subscript[$CellContext`\[Chi], 8] + 
     234086204256025244552 Subscript[$CellContext`\[Chi], 11] + 
     234086204256026562712 Subscript[$CellContext`\[Chi], 12] + 
     234086204256026562712 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 36516550023715339180 Subscript[$CellContext`\[Chi], 1] + 
     109549650061795847376 Subscript[$CellContext`\[Chi], 5] + 
     109549650061795847376 Subscript[$CellContext`\[Chi], 6] + 
     219099300132941885864 Subscript[$CellContext`\[Chi], 9] + 
     255615850147307054946 Subscript[$CellContext`\[Chi], 10] + 
     292132400171022394126 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 39869502201410828396 Subscript[$CellContext`\[Chi], 2] + 
     39869502201409433688 Subscript[$CellContext`\[Chi], 3] + 
     39869502201409433688 Subscript[$CellContext`\[Chi], 4] + 
     119608506604229695500 Subscript[$CellContext`\[Chi], 7] + 
     119608506604229695500 Subscript[$CellContext`\[Chi], 8] + 
     279086515403362151660 Subscript[$CellContext`\[Chi], 11] + 
     279086515403360757352 Subscript[$CellContext`\[Chi], 12] + 
     279086515403360757352 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 43524249510152938212 Subscript[$CellContext`\[Chi], 1] + 
     130572748540653194796 Subscript[$CellContext`\[Chi], 5] + 
     130572748540653194796 Subscript[$CellContext`\[Chi], 6] + 
     261145497071114931104 Subscript[$CellContext`\[Chi], 9] + 
     304669746591459380684 Subscript[$CellContext`\[Chi], 10] + 
     348193996101615187536 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 47507421977132896900 Subscript[$CellContext`\[Chi], 2] + 
     47507421977132896900 Subscript[$CellContext`\[Chi], 3] + 
     47507421977132896900 Subscript[$CellContext`\[Chi], 4] + 
     142522265931398690700 Subscript[$CellContext`\[Chi], 7] + 
     142522265931398690700 Subscript[$CellContext`\[Chi], 8] + 
     332551953847022974100 Subscript[$CellContext`\[Chi], 11] + 
     332551953847022974100 Subscript[$CellContext`\[Chi], 12] + 
     332551953847022974100 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 51847953366773086346 Subscript[$CellContext`\[Chi], 1] + 
     155543860089210694848 Subscript[$CellContext`\[Chi], 5] + 
     155543860089210694848 Subscript[$CellContext`\[Chi], 6] + 
     311087720189526896642 Subscript[$CellContext`\[Chi], 9] + 
     362935673545194453210 Subscript[$CellContext`\[Chi], 10] + 
     414783626911964505144 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 56577276590522276196 Subscript[$CellContext`\[Chi], 2] + 
     56577276590523836754 Subscript[$CellContext`\[Chi], 3] + 
     56577276590523836754 Subscript[$CellContext`\[Chi], 4] + 
     169731829771569949902 Subscript[$CellContext`\[Chi], 7] + 
     169731829771569949902 Subscript[$CellContext`\[Chi], 8] + 
     396040936125934390410 Subscript[$CellContext`\[Chi], 11] + 
     396040936125935950548 Subscript[$CellContext`\[Chi], 12] + 
     396040936125935950548 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 61729535378354111978 Subscript[$CellContext`\[Chi], 1] + 
     185188606147160631348 Subscript[$CellContext`\[Chi], 5] + 
     185188606147160631348 Subscript[$CellContext`\[Chi], 6] + 
     370377212282222909854 Subscript[$CellContext`\[Chi], 9] + 
     432106747672675317246 Subscript[$CellContext`\[Chi], 10] + 
     493836283051029429224 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 67341813506509230492 Subscript[$CellContext`\[Chi], 2] + 
     67341813506507580596 Subscript[$CellContext`\[Chi], 3] + 
     67341813506507580596 Subscript[$CellContext`\[Chi], 4] + 
     202025440519524391610 Subscript[$CellContext`\[Chi], 7] + 
     202025440519524391610 Subscript[$CellContext`\[Chi], 8] + 
     471392694553975537774 Subscript[$CellContext`\[Chi], 11] + 
     471392694553973887448 Subscript[$CellContext`\[Chi], 12] + 
     471392694553973887448 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 73454383023544859102 Subscript[$CellContext`\[Chi], 1] + 
     220363149057461555812 Subscript[$CellContext`\[Chi], 5] + 
     220363149057461555812 Subscript[$CellContext`\[Chi], 6] + 
     440726298128099551206 Subscript[$CellContext`\[Chi], 9] + 
     514180681138467995506 Subscript[$CellContext`\[Chi], 10] + 
     587635064162016248212 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 80110973054236792004 Subscript[$CellContext`\[Chi], 2] + 
     80110973054236792004 Subscript[$CellContext`\[Chi], 3] + 
     80110973054236792004 Subscript[$CellContext`\[Chi], 4] + 
     240332919162710376178 Subscript[$CellContext`\[Chi], 7] + 
     240332919162710376178 Subscript[$CellContext`\[Chi], 8] + 
     560776811370491114204 Subscript[$CellContext`\[Chi], 11] + 
     560776811370491114204 Subscript[$CellContext`\[Chi], 12] + 
     560776811370491114204 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 87359060839046348192 Subscript[$CellContext`\[Chi], 1] + 
     262077182531482360008 Subscript[$CellContext`\[Chi], 5] + 
     262077182531482360008 Subscript[$CellContext`\[Chi], 6] + 
     524154365048617878968 Subscript[$CellContext`\[Chi], 9] + 
     611513425902011130544 Subscript[$CellContext`\[Chi], 10] + 
     698872486741053890784 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 95250186774635907302 Subscript[$CellContext`\[Chi], 2] + 
     95250186774637751574 Subscript[$CellContext`\[Chi], 3] + 
     95250186774637751574 Subscript[$CellContext`\[Chi], 4] + 
     285750560323911410450 Subscript[$CellContext`\[Chi], 7] + 
     285750560323911410450 Subscript[$CellContext`\[Chi], 8] + 
     666751307432438112466 Subscript[$CellContext`\[Chi], 11] + 
     666751307432439957192 Subscript[$CellContext`\[Chi], 12] + 
     666751307432439957192 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     103840295413322549220 Subscript[$CellContext`\[Chi], 1] + 
     311520886224350369968 Subscript[$CellContext`\[Chi], 5] + 
     311520886224350369968 Subscript[$CellContext`\[Chi], 6] + 
     623041772464317990944 Subscript[$CellContext`\[Chi], 9] + 
     726882067862023262258 Subscript[$CellContext`\[Chi], 10] + 
     830722363275345811478 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     113190104561359268534 Subscript[$CellContext`\[Chi], 2] + 
     113190104561357318678 Subscript[$CellContext`\[Chi], 3] + 
     113190104561357318678 Subscript[$CellContext`\[Chi], 4] + 
     339570313684073905890 Subscript[$CellContext`\[Chi], 7] + 
     339570313684073905890 Subscript[$CellContext`\[Chi], 8] + 
     792330731918645426424 Subscript[$CellContext`\[Chi], 11] + 
     792330731918643477034 Subscript[$CellContext`\[Chi], 12] + 
     792330731918643477034 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     123365504729047343054 Subscript[$CellContext`\[Chi], 1] + 
     370096514204141814352 Subscript[$CellContext`\[Chi], 5] + 
     370096514204141814352 Subscript[$CellContext`\[Chi], 6] + 
     740193028391287784418 Subscript[$CellContext`\[Chi], 9] + 
     863558533137330904118 Subscript[$CellContext`\[Chi], 10] + 
     986924037866382255792 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     134437991335204923004 Subscript[$CellContext`\[Chi], 2] + 
     134437991335204923004 Subscript[$CellContext`\[Chi], 3] + 
     134437991335204923004 Subscript[$CellContext`\[Chi], 4] + 
     403313974005614768694 Subscript[$CellContext`\[Chi], 7] + 
     403313974005614768694 Subscript[$CellContext`\[Chi], 8] + 
     941065939358253381422 Subscript[$CellContext`\[Chi], 11] + 
     941065939358253381422 Subscript[$CellContext`\[Chi], 12] + 
     941065939358253381422 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     146485132320270011580 Subscript[$CellContext`\[Chi], 1] + 
     439455396942314448396 Subscript[$CellContext`\[Chi], 5] + 
     439455396942314448396 Subscript[$CellContext`\[Chi], 6] + 
     878910793903120276412 Subscript[$CellContext`\[Chi], 9] + 
     1025395926204898937556 Subscript[$CellContext`\[Chi], 10] + 
     1171881058525164713048 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     159591074063408563518 Subscript[$CellContext`\[Chi], 2] + 
     159591074063410740936 Subscript[$CellContext`\[Chi], 3] + 
     159591074063410740936 Subscript[$CellContext`\[Chi], 4] + 
     478773222190230045390 Subscript[$CellContext`\[Chi], 7] + 
     478773222190230045390 Subscript[$CellContext`\[Chi], 8] + 
     1117137518431011336258 Subscript[$CellContext`\[Chi], 11] + 
     1117137518431013513184 Subscript[$CellContext`\[Chi], 12] + 
     1117137518431013513184 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     173847088660066278162 Subscript[$CellContext`\[Chi], 1] + 
     521541266000312352654 Subscript[$CellContext`\[Chi], 5] + 
     521541266000312352654 Subscript[$CellContext`\[Chi], 6] + 
     1043082531980511260494 Subscript[$CellContext`\[Chi], 9] + 
     1216929620660691056824 Subscript[$CellContext`\[Chi], 10] + 
     1390776709320757334986 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     189352165823066853424 Subscript[$CellContext`\[Chi], 2] + 
     189352165823064553506 Subscript[$CellContext`\[Chi], 3] + 
     189352165823064553506 Subscript[$CellContext`\[Chi], 4] + 
     568056497469195960666 Subscript[$CellContext`\[Chi], 7] + 
     568056497469195960666 Subscript[$CellContext`\[Chi], 8] + 
     1325465160775442234402 Subscript[$CellContext`\[Chi], 11] + 
     1325465160775439933978 Subscript[$CellContext`\[Chi], 12] + 
     1325465160775439933978 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     206213653000252775916 Subscript[$CellContext`\[Chi], 1] + 
     618640958978890577628 Subscript[$CellContext`\[Chi], 5] + 
     618640958978890577628 Subscript[$CellContext`\[Chi], 6] + 
     1237281917979653601932 Subscript[$CellContext`\[Chi], 9] + 
     1443495570958033899540 Subscript[$CellContext`\[Chi], 10] + 
     1649709223958291403644 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     224547947620796758672 Subscript[$CellContext`\[Chi], 2] + 
     224547947620796758672 Subscript[$CellContext`\[Chi], 3] + 
     224547947620796758672 Subscript[$CellContext`\[Chi], 4] + 
     673643842862390275932 Subscript[$CellContext`\[Chi], 7] + 
     673643842862390275932 Subscript[$CellContext`\[Chi], 8] + 
     1571835633330372833372 Subscript[$CellContext`\[Chi], 11] + 
     1571835633330372833372 Subscript[$CellContext`\[Chi], 12] + 
     1571835633330372833372 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     244481245609647904740 Subscript[$CellContext`\[Chi], 1] + 
     733443736852718097816 Subscript[$CellContext`\[Chi], 5] + 
     733443736852718097816 Subscript[$CellContext`\[Chi], 6] + 
     1466887473681656738118 Subscript[$CellContext`\[Chi], 9] + 
     1711368719315084020858 Subscript[$CellContext`\[Chi], 10] + 
     1955849964924726931536 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     266150350593737927292 Subscript[$CellContext`\[Chi], 2] + 
     266150350593740493177 Subscript[$CellContext`\[Chi], 3] + 
     266150350593740493177 Subscript[$CellContext`\[Chi], 4] + 
     798451051781218913838 Subscript[$CellContext`\[Chi], 7] + 
     798451051781218913838 Subscript[$CellContext`\[Chi], 8] + 
     1863052454172703817118 Subscript[$CellContext`\[Chi], 11] + 
     1863052454172706383534 Subscript[$CellContext`\[Chi], 12] + 
     1863052454172706383534 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     289703548655979887648 Subscript[$CellContext`\[Chi], 1] + 
     869110645942093353966 Subscript[$CellContext`\[Chi], 5] + 
     869110645942093353966 Subscript[$CellContext`\[Chi], 6] + 
     1738221291910033051196 Subscript[$CellContext`\[Chi], 9] + 
     2027924840540166629866 Subscript[$CellContext`\[Chi], 10] + 
     2317628389196146517514 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     315301553916147573806 Subscript[$CellContext`\[Chi], 2] + 
     315301553916144863698 Subscript[$CellContext`\[Chi], 3] + 
     315301553916144863698 Subscript[$CellContext`\[Chi], 4] + 
     945904661748437301202 Subscript[$CellContext`\[Chi], 7] + 
     945904661748437301202 Subscript[$CellContext`\[Chi], 8] + 
     2207110877395059669962 Subscript[$CellContext`\[Chi], 11] + 
     2207110877395056960398 Subscript[$CellContext`\[Chi], 12] + 
     2207110877395056960398 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     343118530535684982196 Subscript[$CellContext`\[Chi], 1] + 
     1029355591635146657468 Subscript[$CellContext`\[Chi], 5] + 
     1029355591635146657468 Subscript[$CellContext`\[Chi], 6] + 
     2058711183242207259468 Subscript[$CellContext`\[Chi], 9] + 
     2401829713805978383292 Subscript[$CellContext`\[Chi], 10] + 
     2744948244341668934492 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     373343197131956758104 Subscript[$CellContext`\[Chi], 2] + 
     373343197131956758104 Subscript[$CellContext`\[Chi], 3] + 
     373343197131956758104 Subscript[$CellContext`\[Chi], 4] + 
     1120029591395870274312 Subscript[$CellContext`\[Chi], 7] + 
     1120029591395870274312 Subscript[$CellContext`\[Chi], 8] + 
     2613402379943214050520 Subscript[$CellContext`\[Chi], 11] + 
     2613402379943214050520 Subscript[$CellContext`\[Chi], 12] + 
     2613402379943214050520 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     406180020155364717580 Subscript[$CellContext`\[Chi], 1] + 
     1218540060435575605376 Subscript[$CellContext`\[Chi], 5] + 
     1218540060435575605376 Subscript[$CellContext`\[Chi], 6] + 
     2437080120901663841392 Subscript[$CellContext`\[Chi], 9] + 
     2843260141026515891184 Subscript[$CellContext`\[Chi], 10] + 
     3249440161181874729280 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     441850503343660125838 Subscript[$CellContext`\[Chi], 2] + 
     441850503343663146510 Subscript[$CellContext`\[Chi], 3] + 
     441850503343663146510 Subscript[$CellContext`\[Chi], 4] + 
     1325551510030986418486 Subscript[$CellContext`\[Chi], 7] + 
     1325551510030986418486 Subscript[$CellContext`\[Chi], 8] + 
     3092953523384432557874 Subscript[$CellContext`\[Chi], 11] + 
     3092953523384435577972 Subscript[$CellContext`\[Chi], 12] + 
     3092953523384435577972 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     480594580808599088684 Subscript[$CellContext`\[Chi], 1] + 
     1441783742458938191500 Subscript[$CellContext`\[Chi], 5] + 
     1441783742458938191500 Subscript[$CellContext`\[Chi], 6] + 
     2883567484884735364448 Subscript[$CellContext`\[Chi], 9] + 
     3364162065726475378372 Subscript[$CellContext`\[Chi], 10] + 
     3844756646535074467056 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     522672121839613442008 Subscript[$CellContext`\[Chi], 2] + 
     522672121839610254282 Subscript[$CellContext`\[Chi], 3] + 
     522672121839610254282 Subscript[$CellContext`\[Chi], 4] + 
     1568016365518833950572 Subscript[$CellContext`\[Chi], 7] + 
     1568016365518833950572 Subscript[$CellContext`\[Chi], 8] + 
     3658704852900305208352 Subscript[$CellContext`\[Chi], 11] + 
     3658704852900302020038 Subscript[$CellContext`\[Chi], 12] + 
     3658704852900302020038 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     568364556255705397138 Subscript[$CellContext`\[Chi], 1] + 
     1705093668731135543822 Subscript[$CellContext`\[Chi], 5] + 
     1705093668731135543822 Subscript[$CellContext`\[Chi], 6] + 
     3410187337498258325710 Subscript[$CellContext`\[Chi], 9] + 
     3978551893717976524992 Subscript[$CellContext`\[Chi], 10] + 
     4546916449973688472394 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     617976629879872190756 Subscript[$CellContext`\[Chi], 2] + 
     617976629879872190756 Subscript[$CellContext`\[Chi], 3] + 
     617976629879872190756 Subscript[$CellContext`\[Chi], 4] + 
     1853929889639616572536 Subscript[$CellContext`\[Chi], 7] + 
     1853929889639616572536 Subscript[$CellContext`\[Chi], 8] + 
     4325836409134107037544 Subscript[$CellContext`\[Chi], 11] + 
     4325836409134107037544 Subscript[$CellContext`\[Chi], 12] + 
     4325836409134107037544 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     671838300318272633380 Subscript[$CellContext`\[Chi], 1] + 
     2015514900993879822154 Subscript[$CellContext`\[Chi], 5] + 
     2015514900993879822154 Subscript[$CellContext`\[Chi], 6] + 
     4031029801948690911014 Subscript[$CellContext`\[Chi], 9] + 
     4702868102306032378702 Subscript[$CellContext`\[Chi], 10] + 
     5374706402624298099788 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     730306783945537943060 Subscript[$CellContext`\[Chi], 2] + 
     730306783945541492920 Subscript[$CellContext`\[Chi], 3] + 
     730306783945541492920 Subscript[$CellContext`\[Chi], 4] + 
     2190920351836620928804 Subscript[$CellContext`\[Chi], 7] + 
     2190920351836620928804 Subscript[$CellContext`\[Chi], 8] + 
     5112147487645915541500 Subscript[$CellContext`\[Chi], 11] + 
     5112147487645919091980 Subscript[$CellContext`\[Chi], 12] + 
     5112147487645919091980 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     793768765979027682412 Subscript[$CellContext`\[Chi], 1] + 
     2381306297894678620304 Subscript[$CellContext`\[Chi], 5] + 
     2381306297894678620304 Subscript[$CellContext`\[Chi], 6] + 
     4762612595831761623612 Subscript[$CellContext`\[Chi], 9] + 
     5556381361768384879492 Subscript[$CellContext`\[Chi], 10] + 
     6350150127747412561904 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     862642786509863638696 Subscript[$CellContext`\[Chi], 2] + 
     862642786509859892818 Subscript[$CellContext`\[Chi], 3] + 
     862642786509859892818 Subscript[$CellContext`\[Chi], 4] + 
     2587928359529583424556 Subscript[$CellContext`\[Chi], 7] + 
     2587928359529583424556 Subscript[$CellContext`\[Chi], 8] + 
     6038499505539581334040 Subscript[$CellContext`\[Chi], 11] + 
     6038499505539577588798 Subscript[$CellContext`\[Chi], 12] + 
     6038499505539577588798 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     937381816192223464816 Subscript[$CellContext`\[Chi], 1] + 
     2812145448622692285328 Subscript[$CellContext`\[Chi], 5] + 
     2812145448622692285328 Subscript[$CellContext`\[Chi], 6] + 
     5624290897199370264506 Subscript[$CellContext`\[Chi], 9] + 
     6561672713437607926160 Subscript[$CellContext`\[Chi], 10] + 
     7499054529629839085018 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     1018476036265318325530 Subscript[$CellContext`\[Chi], 2] + 
     1018476036265318325530 Subscript[$CellContext`\[Chi], 3] + 
     1018476036265318325530 Subscript[$CellContext`\[Chi], 4] + 
     3055428108795954976590 Subscript[$CellContext`\[Chi], 7] + 
     3055428108795954976590 Subscript[$CellContext`\[Chi], 8] + 
     7129332253889180766398 Subscript[$CellContext`\[Chi], 11] + 
     7129332253889180766398 Subscript[$CellContext`\[Chi], 12] + 
     7129332253889180766398 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     1106455838874023368178 Subscript[$CellContext`\[Chi], 1] + 
     3319367516572141975372 Subscript[$CellContext`\[Chi], 5] + 
     3319367516572141975372 Subscript[$CellContext`\[Chi], 6] + 
     6638735033194204011638 Subscript[$CellContext`\[Chi], 9] + 
     7745190872018307366022 Subscript[$CellContext`\[Chi], 10] + 
     8851646710892322618544 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     1201895064959498536968 Subscript[$CellContext`\[Chi], 2] + 
     1201895064959502704626 Subscript[$CellContext`\[Chi], 3] + 
     1201895064959502704626 Subscript[$CellContext`\[Chi], 4] + 
     3605685194878503946220 Subscript[$CellContext`\[Chi], 7] + 
     3605685194878503946220 Subscript[$CellContext`\[Chi], 8] + 
     8413265454681845667600 Subscript[$CellContext`\[Chi], 11] + 
     8413265454681849834590 Subscript[$CellContext`\[Chi], 12] + 
     8413265454681849834590 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     1305414498128109528106 Subscript[$CellContext`\[Chi], 1] + 
     3916243494438473777012 Subscript[$CellContext`\[Chi], 5] + 
     3916243494438473777012 Subscript[$CellContext`\[Chi], 6] + 
     7832486988822802479458 Subscript[$CellContext`\[Chi], 9] + 
     9137901487005057200364 Subscript[$CellContext`\[Chi], 10] + 
     10443315985133166728470 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     1417685634220109625840 Subscript[$CellContext`\[Chi], 2] + 
     1417685634220105231432 Subscript[$CellContext`\[Chi], 3] + 
     1417685634220105231432 Subscript[$CellContext`\[Chi], 4] + 
     4253056902660320088276 Subscript[$CellContext`\[Chi], 7] + 
     4253056902660320088276 Subscript[$CellContext`\[Chi], 8] + 
     9923799439578339942068 Subscript[$CellContext`\[Chi], 11] + 
     9923799439578335546976 Subscript[$CellContext`\[Chi], 12] + 
     9923799439578335546976 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     1539434747999807660704 Subscript[$CellContext`\[Chi], 1] + 
     4618304243940717293860 Subscript[$CellContext`\[Chi], 5] + 
     4618304243940717293860 Subscript[$CellContext`\[Chi], 6] + 
     9236608487940149250948 Subscript[$CellContext`\[Chi], 9] + 
     10776043235881242197504 Subscript[$CellContext`\[Chi], 10] + 
     12315477983881058883864 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     1671447280117417471438 Subscript[$CellContext`\[Chi], 2] + 
     1671447280117417471438 Subscript[$CellContext`\[Chi], 3] + 
     1671447280117417471438 Subscript[$CellContext`\[Chi], 4] + 
     5014341840352252414314 Subscript[$CellContext`\[Chi], 7] + 
     5014341840352252414314 Subscript[$CellContext`\[Chi], 8] + 
     11700130960781164290026 Subscript[$CellContext`\[Chi], 11] + 
     11700130960781164290026 Subscript[$CellContext`\[Chi], 12] + 
     11700130960781164290026 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     1814572569037730355554 Subscript[$CellContext`\[Chi], 1] + 
     5443717707176837245788 Subscript[$CellContext`\[Chi], 5] + 
     5443717707176837245788 Subscript[$CellContext`\[Chi], 6] + 
     10887435414290018668414 Subscript[$CellContext`\[Chi], 9] + 
     12702007983391404719298 Subscript[$CellContext`\[Chi], 10] + 
     14516580552429125558648 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     1969728954398226268866 Subscript[$CellContext`\[Chi], 2] + 
     1969728954398231153916 Subscript[$CellContext`\[Chi], 3] + 
     1969728954398231153916 Subscript[$CellContext`\[Chi], 4] + 
     5909186863194688577010 Subscript[$CellContext`\[Chi], 7] + 
     5909186863194688577010 Subscript[$CellContext`\[Chi], 8] + 
     13788102680831786505822 Subscript[$CellContext`\[Chi], 11] + 
     13788102680831791391592 Subscript[$CellContext`\[Chi], 12] + 
     13788102680831791391592 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     2137909280497147934908 Subscript[$CellContext`\[Chi], 1] + 
     6413727841422446380050 Subscript[$CellContext`\[Chi], 5] + 
     6413727841422446380050 Subscript[$CellContext`\[Chi], 6] + 
     12827455682913890239824 Subscript[$CellContext`\[Chi], 9] + 
     14965364963342040750058 Subscript[$CellContext`\[Chi], 10] + 
     17103274243839188684966 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     2320186830900638789036 Subscript[$CellContext`\[Chi], 2] + 
     2320186830900633638856 Subscript[$CellContext`\[Chi], 3] + 
     2320186830900633638856 Subscript[$CellContext`\[Chi], 4] + 
     6960560492701906066634 Subscript[$CellContext`\[Chi], 7] + 
     6960560492701906066634 Subscript[$CellContext`\[Chi], 8] + 
     16241307816256565439254 Subscript[$CellContext`\[Chi], 11] + 
     16241307816256560289812 Subscript[$CellContext`\[Chi], 12] + 
     16241307816256560289812 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     2517721727249352798362 Subscript[$CellContext`\[Chi], 1] + 
     7553165181822840108540 Subscript[$CellContext`\[Chi], 5] + 
     7553165181822840108540 Subscript[$CellContext`\[Chi], 6] + 
     15106330363570909215480 Subscript[$CellContext`\[Chi], 9] + 
     17624052090895033153602 Subscript[$CellContext`\[Chi], 10] + 
     20141773818144396526122 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     2731767827717024886928 Subscript[$CellContext`\[Chi], 2] + 
     2731767827717024886928 Subscript[$CellContext`\[Chi], 3] + 
     2731767827717024886928 Subscript[$CellContext`\[Chi], 4] + 
     8195303483151074661044 Subscript[$CellContext`\[Chi], 7] + 
     8195303483151074661044 Subscript[$CellContext`\[Chi], 8] + 
     19122374794071061058512 Subscript[$CellContext`\[Chi], 11] + 
     19122374794071061058512 Subscript[$CellContext`\[Chi], 12] + 
     19122374794071061058512 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     2963680163520200677038 Subscript[$CellContext`\[Chi], 1] + 
     8891040490479580581518 Subscript[$CellContext`\[Chi], 5] + 
     8891040490479580581518 Subscript[$CellContext`\[Chi], 6] + 
     17782080981040171408996 Subscript[$CellContext`\[Chi], 9] + 
     20745761144479361780584 Subscript[$CellContext`\[Chi], 10] + 
     23709441307999551313476 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     3214922954906823353824 Subscript[$CellContext`\[Chi], 2] + 
     3214922954906829074192 Subscript[$CellContext`\[Chi], 3] + 
     3214922954906829074192 Subscript[$CellContext`\[Chi], 4] + 
     9644768864720481502208 Subscript[$CellContext`\[Chi], 7] + 
     9644768864720481502208 Subscript[$CellContext`\[Chi], 8] + 
     22504460684291575905536 Subscript[$CellContext`\[Chi], 11] + 
     22504460684291581625128 Subscript[$CellContext`\[Chi], 12] + 
     22504460684291581625128 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     3487078250871574779262 Subscript[$CellContext`\[Chi], 1] + 
     10461234752702475522628 Subscript[$CellContext`\[Chi], 5] + 
     10461234752702475522628 Subscript[$CellContext`\[Chi], 6] + 
     20922469505317199711494 Subscript[$CellContext`\[Chi], 9] + 
     24409547756276525675264 Subscript[$CellContext`\[Chi], 10] + 
     27896626007148100454526 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     3781855240023079877750 Subscript[$CellContext`\[Chi], 2] + 
     3781855240023073851072 Subscript[$CellContext`\[Chi], 3] + 
     3781855240023073851072 Subscript[$CellContext`\[Chi], 4] + 
     11345565720069227579894 Subscript[$CellContext`\[Chi], 7] + 
     11345565720069227579894 Subscript[$CellContext`\[Chi], 8] + 
     26472986680222416346916 Subscript[$CellContext`\[Chi], 11] + 
     26472986680222410319440 Subscript[$CellContext`\[Chi], 12] + 
     26472986680222410319440 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     4101100283907756369428 Subscript[$CellContext`\[Chi], 1] + 
     12303300851628248589500 Subscript[$CellContext`\[Chi], 5] + 
     12303300851628248589500 Subscript[$CellContext`\[Chi], 6] + 
     24606601703351530134732 Subscript[$CellContext`\[Chi], 9] + 
     28707701987164253612668 Subscript[$CellContext`\[Chi], 10] + 
     32808802271072022354924 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     4446807728099144950172 Subscript[$CellContext`\[Chi], 2] + 
     4446807728099144950172 Subscript[$CellContext`\[Chi], 3] + 
     4446807728099144950172 Subscript[$CellContext`\[Chi], 4] + 
     13340423184297434850018 Subscript[$CellContext`\[Chi], 7] + 
     13340423184297434850018 Subscript[$CellContext`\[Chi], 8] + 
     31127654096628088344970 Subscript[$CellContext`\[Chi], 11] + 
     31127654096628088344970 Subscript[$CellContext`\[Chi], 12] + 
     31127654096628088344970 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     4821131550154161059688 Subscript[$CellContext`\[Chi], 1] + 
     14463394650565367305796 Subscript[$CellContext`\[Chi], 5] + 
     14463394650565367305796 Subscript[$CellContext`\[Chi], 6] + 
     28926789301027837611948 Subscript[$CellContext`\[Chi], 9] + 
     33747920851284895832456 Subscript[$CellContext`\[Chi], 10] + 
     38569052401439043857776 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     5226397907784007513548 Subscript[$CellContext`\[Chi], 2] + 
     5226397907784014201966 Subscript[$CellContext`\[Chi], 3] + 
     5226397907784014201966 Subscript[$CellContext`\[Chi], 4] + 
     15679193723352035917480 Subscript[$CellContext`\[Chi], 7] + 
     15679193723352035917480 Subscript[$CellContext`\[Chi], 8] + 
     36584785354559453685762 Subscript[$CellContext`\[Chi], 11] + 
     36584785354559460375016 Subscript[$CellContext`\[Chi], 12] + 
     36584785354559460375016 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     5665118655693346954908 Subscript[$CellContext`\[Chi], 1] + 
     16995355966968652169862 Subscript[$CellContext`\[Chi], 5] + 
     16995355966968652169862 Subscript[$CellContext`\[Chi], 6] + 
     33990711934048692965216 Subscript[$CellContext`\[Chi], 9] + 
     39655830589630651225262 Subscript[$CellContext`\[Chi], 10] + 
     45320949245323998180170 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     6140005904832843057546 Subscript[$CellContext`\[Chi], 2] + 
     6140005904832836012044 Subscript[$CellContext`\[Chi], 3] + 
     6140005904832836012044 Subscript[$CellContext`\[Chi], 4] + 
     18420017714498515081992 Subscript[$CellContext`\[Chi], 7] + 
     18420017714498515081992 Subscript[$CellContext`\[Chi], 8] + 
     42980041333752616766616 Subscript[$CellContext`\[Chi], 11] + 
     42980041333752609721968 Subscript[$CellContext`\[Chi], 12] + 
     42980041333752609721968 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     6653987702896008952560 Subscript[$CellContext`\[Chi], 1] + 
     19961963108808597165892 Subscript[$CellContext`\[Chi], 5] + 
     19961963108808597165892 Subscript[$CellContext`\[Chi], 6] + 
     39923926217496638309336 Subscript[$CellContext`\[Chi], 9] + 
     46577913920513203110352 Subscript[$CellContext`\[Chi], 10] + 
     53231901623409226522668 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     7210224920553543536442 Subscript[$CellContext`\[Chi], 2] + 
     7210224920553543536442 Subscript[$CellContext`\[Chi], 3] + 
     7210224920553543536442 Subscript[$CellContext`\[Chi], 4] + 
     21630674761660630609196 Subscript[$CellContext`\[Chi], 7] + 
     21630674761660630609196 Subscript[$CellContext`\[Chi], 8] + 
     50471574443958410765756 Subscript[$CellContext`\[Chi], 11] + 
     50471574443958410765756 Subscript[$CellContext`\[Chi], 12] + 
     50471574443958410765756 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     7812129434637312837214 Subscript[$CellContext`\[Chi], 1] + 
     23436388303781472561192 Subscript[$CellContext`\[Chi], 5] + 
     23436388303781472561192 Subscript[$CellContext`\[Chi], 6] + 
     46872776607693395920320 Subscript[$CellContext`\[Chi], 9] + 
     54684906042200258034472 Subscript[$CellContext`\[Chi], 10] + 
     62497035476837555644832 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     8463383706473796740316 Subscript[$CellContext`\[Chi], 2] + 
     8463383706473804553120 Subscript[$CellContext`\[Chi], 3] + 
     8463383706473804553120 Subscript[$CellContext`\[Chi], 4] + 
     25390151119421405846856 Subscript[$CellContext`\[Chi], 7] + 
     25390151119421405846856 Subscript[$CellContext`\[Chi], 8] + 
     59243685945226149599820 Subscript[$CellContext`\[Chi], 11] + 
     59243685945226157411724 Subscript[$CellContext`\[Chi], 12] + 
     59243685945226157411724 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     9167961860367788763708 Subscript[$CellContext`\[Chi], 1] + 
     27503885581244495215872 Subscript[$CellContext`\[Chi], 5] + 
     27503885581244495215872 Subscript[$CellContext`\[Chi], 6] + 
     55007771162347861694740 Subscript[$CellContext`\[Chi], 9] + 
     64175733022856779383196 Subscript[$CellContext`\[Chi], 10] + 
     73343694883224568146904 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     9930152374774419171592 Subscript[$CellContext`\[Chi], 2] + 
     9930152374774410946912 Subscript[$CellContext`\[Chi], 3] + 
     9930152374774410946912 Subscript[$CellContext`\[Chi], 4] + 
     29790457124323241065416 Subscript[$CellContext`\[Chi], 7] + 
     29790457124323241065416 Subscript[$CellContext`\[Chi], 8] + 
     69511066623518754705570 Subscript[$CellContext`\[Chi], 11] + 
     69511066623518746479968 Subscript[$CellContext`\[Chi], 12] + 
     69511066623518746479968 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     10754582507535804083504 Subscript[$CellContext`\[Chi], 1] + 
     32263747522454779135516 Subscript[$CellContext`\[Chi], 5] + 
     32263747522454779135516 Subscript[$CellContext`\[Chi], 6] + 
     64527495045062208184182 Subscript[$CellContext`\[Chi], 9] + 
     75282077552445362273774 Subscript[$CellContext`\[Chi], 10] + 
     86036660059981183235808 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     11646244585777353396300 Subscript[$CellContext`\[Chi], 2] + 
     11646244585777353396300 Subscript[$CellContext`\[Chi], 3] + 
     11646244585777353396300 Subscript[$CellContext`\[Chi], 4] + 
     34938733757332060188900 Subscript[$CellContext`\[Chi], 7] + 
     34938733757332060188900 Subscript[$CellContext`\[Chi], 8] + 
     81523712100335642743788 Subscript[$CellContext`\[Chi], 11] + 
     81523712100335642743788 Subscript[$CellContext`\[Chi], 12] + 
     81523712100335642743788 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     12610524300133106933888 Subscript[$CellContext`\[Chi], 1] + 
     37831572900564381275200 Subscript[$CellContext`\[Chi], 5] + 
     37831572900564381275200 Subscript[$CellContext`\[Chi], 6] + 
     75663145800963684107266 Subscript[$CellContext`\[Chi], 9] + 
     88273670101261869281782 Subscript[$CellContext`\[Chi], 10] + 
     100884194401394958448720 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     13653231152984301251336 Subscript[$CellContext`\[Chi], 2] + 
     13653231152984310364678 Subscript[$CellContext`\[Chi], 3] + 
     13653231152984310364678 Subscript[$CellContext`\[Chi], 4] + 
     40959693458952921980116 Subscript[$CellContext`\[Chi], 7] + 
     40959693458952921980116 Subscript[$CellContext`\[Chi], 8] + 
     95572618071004581284392 Subscript[$CellContext`\[Chi], 11] + 
     95572618071004590398702 Subscript[$CellContext`\[Chi], 12] + 
     95572618071004590398702 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     14780631222014240082732 Subscript[$CellContext`\[Chi], 1] + 
     44341893665864237360620 Subscript[$CellContext`\[Chi], 5] + 
     44341893665864237360620 Subscript[$CellContext`\[Chi], 6] + 
     88683787331906957696244 Subscript[$CellContext`\[Chi], 9] + 
     103464418553742714891078 Subscript[$CellContext`\[Chi], 10] + 
     118245049775756954973810 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     15999482412536285941586 Subscript[$CellContext`\[Chi], 2] + 
     15999482412536276349382 Subscript[$CellContext`\[Chi], 3] + 
     15999482412536276349382 Subscript[$CellContext`\[Chi], 4] + 
     47998447237608838640350 Subscript[$CellContext`\[Chi], 7] + 
     47998447237608838640350 Subscript[$CellContext`\[Chi], 8] + 
     111996376887630247077956 Subscript[$CellContext`\[Chi], 11] + 
     111996376887630237486746 Subscript[$CellContext`\[Chi], 12] + 
     111996376887630237486746 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     17317072384132357068016 Subscript[$CellContext`\[Chi], 1] + 
     51951217152590028702580 Subscript[$CellContext`\[Chi], 5] + 
     51951217152590028702580 Subscript[$CellContext`\[Chi], 6] + 
     103902434304987119803922 Subscript[$CellContext`\[Chi], 9] + 
     121219506689312414691536 Subscript[$CellContext`\[Chi], 10] + 
     138536579073444791438486 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     18741259350421200368884 Subscript[$CellContext`\[Chi], 2] + 
     18741259350421200368884 Subscript[$CellContext`\[Chi], 3] + 
     18741259350421200368884 Subscript[$CellContext`\[Chi], 4] + 
     56223778051263601107066 Subscript[$CellContext`\[Chi], 7] + 
     56223778051263601107066 Subscript[$CellContext`\[Chi], 8] + 
     131188815453082124924234 Subscript[$CellContext`\[Chi], 11] + 
     131188815453082124924234 Subscript[$CellContext`\[Chi], 12] + 
     131188815453082124924234 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     20280515966043634921566 Subscript[$CellContext`\[Chi], 1] + 
     60841547897922361931388 Subscript[$CellContext`\[Chi], 5] + 
     60841547897922361931388 Subscript[$CellContext`\[Chi], 6] + 
     121683095796053245895402 Subscript[$CellContext`\[Chi], 9] + 
     141963611761888358690430 Subscript[$CellContext`\[Chi], 10] + 
     162244127727931972905224 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     21943976530961199595122 Subscript[$CellContext`\[Chi], 2] + 
     21943976530961210215498 Subscript[$CellContext`\[Chi], 3] + 
     21943976530961210215498 Subscript[$CellContext`\[Chi], 4] + 
     65831929592883620025968 Subscript[$CellContext`\[Chi], 7] + 
     65831929592883620025968 Subscript[$CellContext`\[Chi], 8] + 
     153607835716583930149008 Subscript[$CellContext`\[Chi], 11] + 
     153607835716583940768344 Subscript[$CellContext`\[Chi], 12] + 
     153607835716583940768344 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     23741487758211949985278 Subscript[$CellContext`\[Chi], 1] + 
     71224463274861171074508 Subscript[$CellContext`\[Chi], 5] + 
     71224463274861171074508 Subscript[$CellContext`\[Chi], 6] + 
     142448926549497020794366 Subscript[$CellContext`\[Chi], 9] + 
     166190414307934291898936 Subscript[$CellContext`\[Chi], 10] + 
     189931902066146241884214 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     25683663368854683804636 Subscript[$CellContext`\[Chi], 2] + 
     25683663368854672632708 Subscript[$CellContext`\[Chi], 3] + 
     25683663368854672632708 Subscript[$CellContext`\[Chi], 4] + 
     77050990106564029070400 Subscript[$CellContext`\[Chi], 7] + 
     77050990106564029070400 Subscript[$CellContext`\[Chi], 8] + 
     179785643582138878392116 Subscript[$CellContext`\[Chi], 11] + 
     179785643582138867219124 Subscript[$CellContext`\[Chi], 12] + 
     179785643582138867219124 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     27781942797883673075124 Subscript[$CellContext`\[Chi], 1] + 
     83345828393407615612168 Subscript[$CellContext`\[Chi], 5] + 
     83345828393407615612168 Subscript[$CellContext`\[Chi], 6] + 
     166691656787058657856556 Subscript[$CellContext`\[Chi], 9] + 
     194473599584698904400652 Subscript[$CellContext`\[Chi], 10] + 
     222255542382582600393600 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     30048654315962850283572 Subscript[$CellContext`\[Chi], 2] + 
     30048654315962850283572 Subscript[$CellContext`\[Chi], 3] + 
     30048654315962850283572 Subscript[$CellContext`\[Chi], 4] + 
     90145962947888550850716 Subscript[$CellContext`\[Chi], 7] + 
     90145962947888550850716 Subscript[$CellContext`\[Chi], 8] + 
     210340580211571285692228 Subscript[$CellContext`\[Chi], 11] + 
     210340580211571285692228 Subscript[$CellContext`\[Chi], 12] + 
     210340580211571285692228 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     32497082893105464975320 Subscript[$CellContext`\[Chi], 1] + 
     97491248679579307099328 Subscript[$CellContext`\[Chi], 5] + 
     97491248679579307099328 Subscript[$CellContext`\[Chi], 6] + 
     194982497358895678173430 Subscript[$CellContext`\[Chi], 9] + 
     227479580252264079427562 Subscript[$CellContext`\[Chi], 10] + 
     259976663145369520296992 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     35141543153677047096976 Subscript[$CellContext`\[Chi], 2] + 
     35141543153677059457230 Subscript[$CellContext`\[Chi], 3] + 
     35141543153677059457230 Subscript[$CellContext`\[Chi], 4] + 
     105424629461031166011436 Subscript[$CellContext`\[Chi], 7] + 
     105424629461031166011436 Subscript[$CellContext`\[Chi], 8] + 
     245990802075921545845592 Subscript[$CellContext`\[Chi], 11] + 
     245990802075921558206964 Subscript[$CellContext`\[Chi], 12] + 
     245990802075921558206964 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     37997457798411934289980 Subscript[$CellContext`\[Chi], 1] + 
     113992373394951847720956 Subscript[$CellContext`\[Chi], 5] + 
     113992373394951847720956 Subscript[$CellContext`\[Chi], 6] + 
     227984746790187650481716 Subscript[$CellContext`\[Chi], 9] + 
     265982204588315629622874 Subscript[$CellContext`\[Chi], 10] + 
     303979662386727563912854 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     41081441896832805072656 Subscript[$CellContext`\[Chi], 2] + 
     41081441896832792072918 Subscript[$CellContext`\[Chi], 3] + 
     41081441896832792072918 Subscript[$CellContext`\[Chi], 4] + 
     123244325690498389217830 Subscript[$CellContext`\[Chi], 7] + 
     123244325690498389217830 Subscript[$CellContext`\[Chi], 8] + 
     287570093277632873173262 Subscript[$CellContext`\[Chi], 11] + 
     287570093277632860174670 Subscript[$CellContext`\[Chi], 12] + 
     287570093277632860174670 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     44411393481621600404444 Subscript[$CellContext`\[Chi], 1] + 
     133234180445171423892087 Subscript[$CellContext`\[Chi], 5] + 
     133234180445171423892087 Subscript[$CellContext`\[Chi], 6] + 
     266468360890036251492704 Subscript[$CellContext`\[Chi], 9] + 
     310879754371964447915476 Subscript[$CellContext`\[Chi], 10] + 
     355291147853586074979976 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     48006590907181264020762 Subscript[$CellContext`\[Chi], 2] + 
     48006590907181264020762 Subscript[$CellContext`\[Chi], 3] + 
     48006590907181264020762 Subscript[$CellContext`\[Chi], 4] + 
     144019772721543792062286 Subscript[$CellContext`\[Chi], 7] + 
     144019772721543792062286 Subscript[$CellContext`\[Chi], 8] + 
     336046136350481223092940 Subscript[$CellContext`\[Chi], 11] + 
     336046136350481223092940 Subscript[$CellContext`\[Chi], 12] + 
     336046136350481223092940 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     51887797469135336792418 Subscript[$CellContext`\[Chi], 1] + 
     155663392407075002190450 Subscript[$CellContext`\[Chi], 5] + 
     155663392407075002190450 Subscript[$CellContext`\[Chi], 6] + 
     311326784814480984653292 Subscript[$CellContext`\[Chi], 9] + 
     363214582283285341290728 Subscript[$CellContext`\[Chi], 10] + 
     415102379752420650051324 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     56077373817897607156452 Subscript[$CellContext`\[Chi], 2] + 
     56077373817897621528373 Subscript[$CellContext`\[Chi], 3] + 
     56077373817897621528373 Subscript[$CellContext`\[Chi], 4] + 
     168232121453692850213676 Subscript[$CellContext`\[Chi], 7] + 
     168232121453692850213676 Subscript[$CellContext`\[Chi], 8] + 
     392541616725054063580188 Subscript[$CellContext`\[Chi], 11] + 
     392541616725054077950908 Subscript[$CellContext`\[Chi], 12] + 
     392541616725054077950908 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     60599398736642968644074 Subscript[$CellContext`\[Chi], 1] + 
     181798196210286142932924 Subscript[$CellContext`\[Chi], 5] + 
     181798196210286142932924 Subscript[$CellContext`\[Chi], 6] + 
     363596392420215049159234 Subscript[$CellContext`\[Chi], 9] + 
     424195791157215254804010 Subscript[$CellContext`\[Chi], 10] + 
     484795189893858223448084 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     65479798894464149373276 Subscript[$CellContext`\[Chi], 2] + 
     65479798894464134265812 Subscript[$CellContext`\[Chi], 3] + 
     65479798894464134265812 Subscript[$CellContext`\[Chi], 4] + 
     196439396683392417904724 Subscript[$CellContext`\[Chi], 7] + 
     196439396683392417904724 Subscript[$CellContext`\[Chi], 8] + 
     458358592261496392124900 Subscript[$CellContext`\[Chi], 11] + 
     458358592261496377016204 Subscript[$CellContext`\[Chi], 12] + 
     458358592261496377016204 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     70746488230720249916172 Subscript[$CellContext`\[Chi], 1] + 
     212239464691775275703520 Subscript[$CellContext`\[Chi], 5] + 
     212239464691775275703520 Subscript[$CellContext`\[Chi], 6] + 
     424478929383936056304504 Subscript[$CellContext`\[Chi], 9] + 
     495225417614270801196836 Subscript[$CellContext`\[Chi], 10] + 
     565971905844991082092564 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     76429517674329621282248 Subscript[$CellContext`\[Chi], 2] + 
     76429517674329621282248 Subscript[$CellContext`\[Chi], 3] + 
     76429517674329621282248 Subscript[$CellContext`\[Chi], 4] + 
     229288553022988863847142 Subscript[$CellContext`\[Chi], 7] + 
     229288553022988863847142 Subscript[$CellContext`\[Chi], 8] + 
     535006623720040389364296 Subscript[$CellContext`\[Chi], 11] + 
     535006623720040389364296 Subscript[$CellContext`\[Chi], 12] + 
     535006623720040389364296 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     82561235950821886754108 Subscript[$CellContext`\[Chi], 1] + 
     247683707852881560913666 Subscript[$CellContext`\[Chi], 5] + 
     247683707852881560913666 Subscript[$CellContext`\[Chi], 6] + 
     495367415705347188297598 Subscript[$CellContext`\[Chi], 9] + 
     577928651656585008264906 Subscript[$CellContext`\[Chi], 10] + 
     660489887607406862457156 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     89176462283209287680424 Subscript[$CellContext`\[Chi], 2] + 
     89176462283209304370612 Subscript[$CellContext`\[Chi], 3] + 
     89176462283209304370612 Subscript[$CellContext`\[Chi], 4] + 
     267529386849627896421648 Subscript[$CellContext`\[Chi], 7] + 
     267529386849627896421648 Subscript[$CellContext`\[Chi], 8] + 
     624235235982753085251894 Subscript[$CellContext`\[Chi], 11] + 
     624235235982753101943372 Subscript[$CellContext`\[Chi], 12] + 
     624235235982753101943372 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     96312671851949474959752 Subscript[$CellContext`\[Chi], 1] + 
     288938015555399743381916 Subscript[$CellContext`\[Chi], 5] + 
     288938015555399743381916 Subscript[$CellContext`\[Chi], 6] + 
     577876031111248168397692 Subscript[$CellContext`\[Chi], 9] + 
     674188702962748961859592 Subscript[$CellContext`\[Chi], 10] + 
     770501374814698436819344 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     104010194941870139458730 Subscript[$CellContext`\[Chi], 2] + 
     104010194941870121917804 Subscript[$CellContext`\[Chi], 3] + 
     104010194941870121917804 Subscript[$CellContext`\[Chi], 4] + 
     312030584825610383294338 Subscript[$CellContext`\[Chi], 7] + 
     312030584825610383294338 Subscript[$CellContext`\[Chi], 8] + 
     728071364592780253708412 Subscript[$CellContext`\[Chi], 11] + 
     728071364592780236168804 Subscript[$CellContext`\[Chi], 12] + 
     728071364592780236168804 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     112312430768531942056002 Subscript[$CellContext`\[Chi], 1] + 
     336937292306079782694496 Subscript[$CellContext`\[Chi], 5] + 
     336937292306079782694496 Subscript[$CellContext`\[Chi], 6] + 
     673874584611675645163446 Subscript[$CellContext`\[Chi], 9] + 
     786187015380691507785582 Subscript[$CellContext`\[Chi], 10] + 
     898499446149223485802124 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     121266077046488744920278 Subscript[$CellContext`\[Chi], 2] + 
     121266077046488744920278 Subscript[$CellContext`\[Chi], 3] + 
     121266077046488744920278 Subscript[$CellContext`\[Chi], 4] + 
     363798231139466234760072 Subscript[$CellContext`\[Chi], 7] + 
     363798231139466234760072 Subscript[$CellContext`\[Chi], 8] + 
     848862539325756234768768 Subscript[$CellContext`\[Chi], 11] + 
     848862539325756234768768 Subscript[$CellContext`\[Chi], 12] + 
     848862539325756234768768 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     130921376439375678957804 Subscript[$CellContext`\[Chi], 1] + 
     392764129317605166143976 Subscript[$CellContext`\[Chi], 5] + 
     392764129317605166143976 Subscript[$CellContext`\[Chi], 6] + 
     785528258635732165087384 Subscript[$CellContext`\[Chi], 9] + 
     916449635074586011099428 Subscript[$CellContext`\[Chi], 10] + 
     1047371011513961652273128 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     141332381113744981315912 Subscript[$CellContext`\[Chi], 2] + 
     141332381113745000680872 Subscript[$CellContext`\[Chi], 3] + 
     141332381113745000680872 Subscript[$CellContext`\[Chi], 4] + 
     423997143341234982677656 Subscript[$CellContext`\[Chi], 7] + 
     423997143341234982677656 Subscript[$CellContext`\[Chi], 8] + 
     989326667795853711704984 Subscript[$CellContext`\[Chi], 11] + 
     989326667795853731068560 Subscript[$CellContext`\[Chi], 12] + 
     989326667795853731068560 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     152557236703511085372006 Subscript[$CellContext`\[Chi], 1] + 
     457671710111095870938900 Subscript[$CellContext`\[Chi], 5] + 
     457671710111095870938900 Subscript[$CellContext`\[Chi], 6] + 
     915343420221629126688582 Subscript[$CellContext`\[Chi], 9] + 
     1067900656925702826883470 Subscript[$CellContext`\[Chi], 10] + 
     1220457893629213912255476 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     164658487083728237879344 Subscript[$CellContext`\[Chi], 2] + 
     164658487083728217537378 Subscript[$CellContext`\[Chi], 3] + 
     164658487083728217537378 Subscript[$CellContext`\[Chi], 4] + 
     493975461251184672954648 Subscript[$CellContext`\[Chi], 7] + 
     493975461251184672954648 Subscript[$CellContext`\[Chi], 8] + 
     1152609409586487015267852 Subscript[$CellContext`\[Chi], 11] + 
     1152609409586486994924470 Subscript[$CellContext`\[Chi], 12] + 
     1152609409586486994924470 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     177703401453700923534468 Subscript[$CellContext`\[Chi], 1] + 
     533110204360496335690164 Subscript[$CellContext`\[Chi], 5] + 
     533110204360496335690164 Subscript[$CellContext`\[Chi], 6] + 
     1066220408721599148149736 Subscript[$CellContext`\[Chi], 9] + 
     1243923810174693595072140 Subscript[$CellContext`\[Chi], 10] + 
     1421627211628394560305432 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     191764325336705543088252 Subscript[$CellContext`\[Chi], 2] + 
     191764325336705543088252 Subscript[$CellContext`\[Chi], 3] + 
     191764325336705543088252 Subscript[$CellContext`\[Chi], 4] + 
     575292976010116629264556 Subscript[$CellContext`\[Chi], 7] + 
     575292976010116629264556 Subscript[$CellContext`\[Chi], 8] + 
     1342350277356519046959460 Subscript[$CellContext`\[Chi], 11] + 
     1342350277356519046959460 Subscript[$CellContext`\[Chi], 12] + 
     1342350277356519046959460 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     206919057215120510082702 Subscript[$CellContext`\[Chi], 1] + 
     620757171646015129306008 Subscript[$CellContext`\[Chi], 5] + 
     620757171646015129306008 Subscript[$CellContext`\[Chi], 6] + 
     1241514343291376616148886 Subscript[$CellContext`\[Chi], 9] + 
     1448433400507150769088618 Subscript[$CellContext`\[Chi], 10] + 
     1655352457722271235373008 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     223251252640186644432248 Subscript[$CellContext`\[Chi], 2] + 
     223251252640186666874230 Subscript[$CellContext`\[Chi], 3] + 
     223251252640186666874230 Subscript[$CellContext`\[Chi], 4] + 
     669753757920559978181164 Subscript[$CellContext`\[Chi], 7] + 
     669753757920559978181164 Subscript[$CellContext`\[Chi], 8] + 
     1562758768481758960319128 Subscript[$CellContext`\[Chi], 11] + 
     1562758768481758982762594 Subscript[$CellContext`\[Chi], 12] + 
     1562758768481758982762594 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     240850857787899711625584 Subscript[$CellContext`\[Chi], 1] + 
     722552573362994781288234 Subscript[$CellContext`\[Chi], 5] + 
     722552573362994781288234 Subscript[$CellContext`\[Chi], 6] + 
     1445105146726693915995820 Subscript[$CellContext`\[Chi], 9] + 
     1685956004513889274032886 Subscript[$CellContext`\[Chi], 10] + 
     1926806862301788985658470 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     259814574572769799424634 Subscript[$CellContext`\[Chi], 2] + 
     259814574572769775855144 Subscript[$CellContext`\[Chi], 3] + 
     259814574572769775855144 Subscript[$CellContext`\[Chi], 4] + 
     779443723718309351134922 Subscript[$CellContext`\[Chi], 7] + 
     779443723718309351134922 Subscript[$CellContext`\[Chi], 8] + 
     1818702022008901089669480 Subscript[$CellContext`\[Chi], 11] + 
     1818702022008901066101512 Subscript[$CellContext`\[Chi], 12] + 
     1818702022008901066101512 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     280246359577387581125412 Subscript[$CellContext`\[Chi], 1] + 
     840739078732921658211840 Subscript[$CellContext`\[Chi], 5] + 
     840739078732921658211840 Subscript[$CellContext`\[Chi], 6] + 
     1681478157465084449468646 Subscript[$CellContext`\[Chi], 9] + 
     1961724517043230897125684 Subscript[$CellContext`\[Chi], 10] + 
     2241970876620618526554486 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     302257959213402690071976 Subscript[$CellContext`\[Chi], 2] + 
     302257959213402690071976 Subscript[$CellContext`\[Chi], 3] + 
     302257959213402690071976 Subscript[$CellContext`\[Chi], 4] + 
     906773877640208070215928 Subscript[$CellContext`\[Chi], 7] + 
     906773877640208070215928 Subscript[$CellContext`\[Chi], 8] + 
     2115805714494343920269874 Subscript[$CellContext`\[Chi], 11] + 
     2115805714494343920269874 Subscript[$CellContext`\[Chi], 12] + 
     2115805714494343920269874 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     325969483702146596119876 Subscript[$CellContext`\[Chi], 1] + 
     977908451105622279745740 Subscript[$CellContext`\[Chi], 5] + 
     977908451105622279745740 Subscript[$CellContext`\[Chi], 6] + 
     1955816902212062017568672 Subscript[$CellContext`\[Chi], 9] + 
     2281786385913391155793172 Subscript[$CellContext`\[Chi], 10] + 
     2607755869615537701194752 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     351510022646261762249226 Subscript[$CellContext`\[Chi], 2] + 
     351510022646261788234318 Subscript[$CellContext`\[Chi], 3] + 
     351510022646261788234318 Subscript[$CellContext`\[Chi], 4] + 
     1054530067938785338716986 Subscript[$CellContext`\[Chi], 7] + 
     1054530067938785338716986 Subscript[$CellContext`\[Chi], 8] + 
     2460570158523266856860970 Subscript[$CellContext`\[Chi], 11] + 
     2460570158523266882844470 Subscript[$CellContext`\[Chi], 12] + 
     2460570158523266882844470 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     379018305155114873619220 Subscript[$CellContext`\[Chi], 1] + 
     1137054915466225043245462 Subscript[$CellContext`\[Chi], 5] + 
     1137054915466225043245462 Subscript[$CellContext`\[Chi], 6] + 
     2274109830931569664558584 Subscript[$CellContext`\[Chi], 9] + 
     2653128136087564960565116 Subscript[$CellContext`\[Chi], 10] + 
     3032146441242679834184336 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     408643407692944661099882 Subscript[$CellContext`\[Chi], 2] + 
     408643407692944633821798 Subscript[$CellContext`\[Chi], 3] + 
     408643407692944633821798 Subscript[$CellContext`\[Chi], 4] + 
     1225930223078833928743478 Subscript[$CellContext`\[Chi], 7] + 
     1225930223078833928743478 Subscript[$CellContext`\[Chi], 8] + 
     2860503853851221613161626 Subscript[$CellContext`\[Chi], 11] + 
     2860503853851221585881914 Subscript[$CellContext`\[Chi], 12] + 
     2860503853851221585881914 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     440545513043775460275012 Subscript[$CellContext`\[Chi], 1] + 
     1321636539130378361813144 Subscript[$CellContext`\[Chi], 5] + 
     1321636539130378361813144 Subscript[$CellContext`\[Chi], 6] + 
     2643273078261704798340928 Subscript[$CellContext`\[Chi], 9] + 
     3083818591304532183705980 Subscript[$CellContext`\[Chi], 10] + 
     3524364104348307699879060 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     474896724026034004064904 Subscript[$CellContext`\[Chi], 2] + 
     474896724026034004064904 Subscript[$CellContext`\[Chi], 3] + 
     474896724026034004064904 Subscript[$CellContext`\[Chi], 4] + 
     1424690172078102012195342 Subscript[$CellContext`\[Chi], 7] + 
     1424690172078102012195342 Subscript[$CellContext`\[Chi], 8] + 
     3324277068181582185850398 Subscript[$CellContext`\[Chi], 11] + 
     3324277068181582185850398 Subscript[$CellContext`\[Chi], 12] + 
     3324277068181582185850398 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     511881935840089964065918 Subscript[$CellContext`\[Chi], 1] + 
     1535645807521290586791628 Subscript[$CellContext`\[Chi], 5] + 
     1535645807521290586791628 Subscript[$CellContext`\[Chi], 6] + 
     3071291615041560419827170 Subscript[$CellContext`\[Chi], 9] + 
     3583173550882671137160442 Subscript[$CellContext`\[Chi], 10] + 
     4095055486722761042552880 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     551699771201220594389152 Subscript[$CellContext`\[Chi], 2] + 
     551699771201220624443262 Subscript[$CellContext`\[Chi], 3] + 
     551699771201220624443262 Subscript[$CellContext`\[Chi], 4] + 
     1655099313603661843275448 Subscript[$CellContext`\[Chi], 7] + 
     1655099313603661843275448 Subscript[$CellContext`\[Chi], 8] + 
     3861898398409250340609584 Subscript[$CellContext`\[Chi], 11] + 
     3861898398409250370665400 Subscript[$CellContext`\[Chi], 12] + 
     3861898398409250370665400 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     594563582703703218282558 Subscript[$CellContext`\[Chi], 1] + 
     1783690748110010835615660 Subscript[$CellContext`\[Chi], 5] + 
     1783690748110010835615660 Subscript[$CellContext`\[Chi], 6] + 
     3567381496221120490672194 Subscript[$CellContext`\[Chi], 9] + 
     4161945078923724889723674 Subscript[$CellContext`\[Chi], 10] + 
     4756508661627428108006232 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     640702527173108689366900 Subscript[$CellContext`\[Chi], 2] + 
     640702527173108657823964 Subscript[$CellContext`\[Chi], 3] + 
     640702527173108657823964 Subscript[$CellContext`\[Chi], 4] + 
     1922107581519326005015354 Subscript[$CellContext`\[Chi], 7] + 
     1922107581519326005015354 Subscript[$CellContext`\[Chi], 8] + 
     4484917690211000704683176 Subscript[$CellContext`\[Chi], 11] + 
     4484917690211000673141984 Subscript[$CellContext`\[Chi], 12] + 
     4484917690211000673141984 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     690362717090705444879350 Subscript[$CellContext`\[Chi], 1] + 
     2071088151273299057972746 Subscript[$CellContext`\[Chi], 5] + 
     2071088151273299057972746 Subscript[$CellContext`\[Chi], 6] + 
     4142176302545415457759104 Subscript[$CellContext`\[Chi], 9] + 
     4832539019637303561349688 Subscript[$CellContext`\[Chi], 10] + 
     5522901736728009070852500 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     743808454525167998162194 Subscript[$CellContext`\[Chi], 2] + 
     743808454525167998162194 Subscript[$CellContext`\[Chi], 3] + 
     743808454525167998162194 Subscript[$CellContext`\[Chi], 4] + 
     2231425363575503994486582 Subscript[$CellContext`\[Chi], 7] + 
     2231425363575503994486582 Subscript[$CellContext`\[Chi], 8] + 
     5206659181676993901093740 Subscript[$CellContext`\[Chi], 11] + 
     5206659181676993901093740 Subscript[$CellContext`\[Chi], 12] + 
     5206659181676993901093740 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     801323553388387809008010 Subscript[$CellContext`\[Chi], 1] + 
     2403970660163890675311908 Subscript[$CellContext`\[Chi], 5] + 
     2403970660163890675311908 Subscript[$CellContext`\[Chi], 6] + 
     4807941320329054034301142 Subscript[$CellContext`\[Chi], 9] + 
     5609264873716169159406558 Subscript[$CellContext`\[Chi], 10] + 
     6410588427104556900604368 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     863212756237595429771888 Subscript[$CellContext`\[Chi], 2] + 
     863212756237595464502422 Subscript[$CellContext`\[Chi], 3] + 
     863212756237595464502422 Subscript[$CellContext`\[Chi], 4] + 
     2589638268712786358776732 Subscript[$CellContext`\[Chi], 7] + 
     2589638268712786358776732 Subscript[$CellContext`\[Chi], 8] + 
     6042489293662288045257616 Subscript[$CellContext`\[Chi], 11] + 
     6042489293662288079986322 Subscript[$CellContext`\[Chi], 12] + 
     6042489293662288079986322 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     929803252272273614940726 Subscript[$CellContext`\[Chi], 1] + 
     2789409756818190181415972 Subscript[$CellContext`\[Chi], 5] + 
     2789409756818190181415972 Subscript[$CellContext`\[Chi], 6] + 
     5578819513635011025674466 Subscript[$CellContext`\[Chi], 9] + 
     6508622765908653977209230 Subscript[$CellContext`\[Chi], 10] + 
     7438426018180927592149956 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     1001446303632082157837224 Subscript[$CellContext`\[Chi], 2] + 
     1001446303632082121401708 Subscript[$CellContext`\[Chi], 3] + 
     1001446303632082121401708 Subscript[$CellContext`\[Chi], 4] + 
     3004338910896246400639640 Subscript[$CellContext`\[Chi], 7] + 
     3004338910896246400639640 Subscript[$CellContext`\[Chi], 8] + 
     7010124125425521822501616 Subscript[$CellContext`\[Chi], 11] + 
     7010124125425521786064228 Subscript[$CellContext`\[Chi], 12] + 
     7010124125425521786064228 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     1078518987598219467479828 Subscript[$CellContext`\[Chi], 1] + 
     3235556962793185387496036 Subscript[$CellContext`\[Chi], 5] + 
     3235556962793185387496036 Subscript[$CellContext`\[Chi], 6] + 
     6471113925587843864816984 Subscript[$CellContext`\[Chi], 9] + 
     7549632913184590242713676 Subscript[$CellContext`\[Chi], 10] + 
     8628151900782809784832632 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     1161426062827976083516640 Subscript[$CellContext`\[Chi], 2] + 
     1161426062827976083516640 Subscript[$CellContext`\[Chi], 3] + 
     1161426062827976083516640 Subscript[$CellContext`\[Chi], 4] + 
     3484278188483928250549920 Subscript[$CellContext`\[Chi], 7] + 
     3484278188483928250549920 Subscript[$CellContext`\[Chi], 8] + 
     8129982439794814061379766 Subscript[$CellContext`\[Chi], 11] + 
     8129982439794814061379766 Subscript[$CellContext`\[Chi], 12] + 
     8129982439794814061379766 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     1250601968307529169078332 Subscript[$CellContext`\[Chi], 1] + 
     3751805904924171876037228 Subscript[$CellContext`\[Chi], 5] + 
     3751805904924171876037228 Subscript[$CellContext`\[Chi], 6] + 
     7503611809846759305581968 Subscript[$CellContext`\[Chi], 9] + 
     8754213778155872921757476 Subscript[$CellContext`\[Chi], 10] + 
     10004815746463402012540864 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     1346512964303814197046072 Subscript[$CellContext`\[Chi], 2] + 
     1346512964303814237138312 Subscript[$CellContext`\[Chi], 3] + 
     1346512964303814237138312 Subscript[$CellContext`\[Chi], 4] + 
     4039538892911442671323416 Subscript[$CellContext`\[Chi], 7] + 
     4039538892911442671323416 Subscript[$CellContext`\[Chi], 8] + 
     9425590750127794969043184 Subscript[$CellContext`\[Chi], 11] + 
     9425590750127795009137380 Subscript[$CellContext`\[Chi], 12] + 
     9425590750127795009137380 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     1449659425240932033959936 Subscript[$CellContext`\[Chi], 1] + 
     4348978275721092154386366 Subscript[$CellContext`\[Chi], 5] + 
     4348978275721092154386366 Subscript[$CellContext`\[Chi], 6] + 
     8697956551443888256006724 Subscript[$CellContext`\[Chi], 9] + 
     10147615976683116342473218 Subscript[$CellContext`\[Chi], 10] + 
     11597275401924048376433154 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     1560578295111800324528108 Subscript[$CellContext`\[Chi], 2] + 
     1560578295111800282476632 Subscript[$CellContext`\[Chi], 3] + 
     1560578295111800282476632 Subscript[$CellContext`\[Chi], 4] + 
     4681734885335400889481108 Subscript[$CellContext`\[Chi], 7] + 
     4681734885335400889481108 Subscript[$CellContext`\[Chi], 8] + 
     10924048065781424150151612 Subscript[$CellContext`\[Chi], 11] + 
     10924048065781424108102136 Subscript[$CellContext`\[Chi], 12] + 
     10924048065781424108102136 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     1679845716758278042161564 Subscript[$CellContext`\[Chi], 1] + 
     5039537150276666379906808 Subscript[$CellContext`\[Chi], 5] + 
     5039537150276666379906808 Subscript[$CellContext`\[Chi], 6] + 
     10079074300551500591867604 Subscript[$CellContext`\[Chi], 9] + 
     11758920017311610801326404 Subscript[$CellContext`\[Chi], 10] + 
     13438765734069888929613920 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     1808079847127592867585696 Subscript[$CellContext`\[Chi], 2] + 
     1808079847127592867585696 Subscript[$CellContext`\[Chi], 3] + 
     1808079847127592867585696 Subscript[$CellContext`\[Chi], 4] + 
     5424239541382778602757688 Subscript[$CellContext`\[Chi], 7] + 
     5424239541382778602757688 Subscript[$CellContext`\[Chi], 8] + 
     12656558929894416565379904 Subscript[$CellContext`\[Chi], 11] + 
     12656558929894416565379904 Subscript[$CellContext`\[Chi], 12] + 
     12656558929894416565379904 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     1945943871449572558794192 Subscript[$CellContext`\[Chi], 1] + 
     5837831614346747862968610 Subscript[$CellContext`\[Chi], 5] + 
     5837831614346747862968610 Subscript[$CellContext`\[Chi], 6] + 
     11675663228695465449312962 Subscript[$CellContext`\[Chi], 9] + 
     13621607100143068285009742 Subscript[$CellContext`\[Chi], 10] + 
     15567550971592640753487380 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     2094149230168778197785228 Subscript[$CellContext`\[Chi], 2] + 
     2094149230168778244028314 Subscript[$CellContext`\[Chi], 3] + 
     2094149230168778244028314 Subscript[$CellContext`\[Chi], 4] + 
     6282447690506334685841856 Subscript[$CellContext`\[Chi], 7] + 
     6282447690506334685841856 Subscript[$CellContext`\[Chi], 8] + 
     14659044611180086099049580 Subscript[$CellContext`\[Chi], 11] + 
     14659044611180086145290572 Subscript[$CellContext`\[Chi], 12] + 
     14659044611180086145290572 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     2253459073404658176958574 Subscript[$CellContext`\[Chi], 1] + 
     6760377220216091803178204 Subscript[$CellContext`\[Chi], 5] + 
     6760377220216091803178204 Subscript[$CellContext`\[Chi], 6] + 
     13520754440430066334750550 Subscript[$CellContext`\[Chi], 9] + 
     15774213513836841784010836 Subscript[$CellContext`\[Chi], 10] + 
     18027672587241499960969410 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     2424691958718839910040584 Subscript[$CellContext`\[Chi], 2] + 
     2424691958718839861557096 Subscript[$CellContext`\[Chi], 3] + 
     2424691958718839861557096 Subscript[$CellContext`\[Chi], 4] + 
     7274075876156519633154776 Subscript[$CellContext`\[Chi], 7] + 
     7274075876156519633154776 Subscript[$CellContext`\[Chi], 8] + 
     16972843711033342517321110 Subscript[$CellContext`\[Chi], 11] + 
     16972843711033342468835480 Subscript[$CellContext`\[Chi], 12] + 
     16972843711033342468835480 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     2608725809053615271000174 Subscript[$CellContext`\[Chi], 1] + 
     7826177427158570395770252 Subscript[$CellContext`\[Chi], 5] + 
     7826177427158570395770252 Subscript[$CellContext`\[Chi], 6] + 
     15652354854319416307760934 Subscript[$CellContext`\[Chi], 9] + 
     18261080663370756062242212 Subscript[$CellContext`\[Chi], 10] + 
     20869806472424371432531290 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     2806502148859429437314060 Subscript[$CellContext`\[Chi], 2] + 
     2806502148859429437314060 Subscript[$CellContext`\[Chi], 3] + 
     2806502148859429437314060 Subscript[$CellContext`\[Chi], 4] + 
     8419506446578288311941036 Subscript[$CellContext`\[Chi], 7] + 
     8419506446578288311941036 Subscript[$CellContext`\[Chi], 8] + 
     19645515042014433473185524 Subscript[$CellContext`\[Chi], 11] + 
     19645515042014433473185524 Subscript[$CellContext`\[Chi], 12] + 
     19645515042014433473185524 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     3019030637648221764838836 Subscript[$CellContext`\[Chi], 1] + 
     9057091912947110396953738 Subscript[$CellContext`\[Chi], 5] + 
     9057091912947110396953738 Subscript[$CellContext`\[Chi], 6] + 
     18114183825891775586636456 Subscript[$CellContext`\[Chi], 9] + 
     21133214463542442558000180 Subscript[$CellContext`\[Chi], 10] + 
     24152245101190664218750716 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     3247393921514595933744938 Subscript[$CellContext`\[Chi], 2] + 
     3247393921514595987028966 Subscript[$CellContext`\[Chi], 3] + 
     3247393921514595987028966 Subscript[$CellContext`\[Chi], 4] + 
     9742181764543787907802870 Subscript[$CellContext`\[Chi], 7] + 
     9742181764543787907802870 Subscript[$CellContext`\[Chi], 8] + 
     22731757450603861477887670 Subscript[$CellContext`\[Chi], 11] + 
     22731757450603861531173938 Subscript[$CellContext`\[Chi], 12] + 
     22731757450603861531173938 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     3492752824572370514199134 Subscript[$CellContext`\[Chi], 1] + 
     10478258473714484397831816 Subscript[$CellContext`\[Chi], 5] + 
     10478258473714484397831816 Subscript[$CellContext`\[Chi], 6] + 
     20956516947431595940749214 Subscript[$CellContext`\[Chi], 9] + 
     24449269772001339310182762 Subscript[$CellContext`\[Chi], 10] + 
     27942022596573709824381896 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     3756351903748981763624008 Subscript[$CellContext`\[Chi], 2] + 
     3756351903748981707770362 Subscript[$CellContext`\[Chi], 3] + 
     3756351903748981707770362 Subscript[$CellContext`\[Chi], 4] + 
     11269055711246945179165554 Subscript[$CellContext`\[Chi], 7] + 
     11269055711246945179165554 Subscript[$CellContext`\[Chi], 8] + 
     26294463326241056807327034 Subscript[$CellContext`\[Chi], 11] + 
     26294463326241056751475682 Subscript[$CellContext`\[Chi], 12] + 
     26294463326241056751475682 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     4039525391961035375296284 Subscript[$CellContext`\[Chi], 1] + 
     12118576175885928426803772 Subscript[$CellContext`\[Chi], 5] + 
     12118576175885928426803772 Subscript[$CellContext`\[Chi], 6] + 
     24237152351769034667852498 Subscript[$CellContext`\[Chi], 9] + 
     28276677743732892229703652 Subscript[$CellContext`\[Chi], 10] + 
     32316203135693927719359986 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     4343703556385725282857866 Subscript[$CellContext`\[Chi], 2] + 
     4343703556385725282857866 Subscript[$CellContext`\[Chi], 3] + 
     4343703556385725282857866 Subscript[$CellContext`\[Chi], 4] + 
     13031110669157175848573298 Subscript[$CellContext`\[Chi], 7] + 
     13031110669157175848573298 Subscript[$CellContext`\[Chi], 8] + 
     30405924894702026915739802 Subscript[$CellContext`\[Chi], 11] + 
     30405924894702026915739802 Subscript[$CellContext`\[Chi], 12] + 
     30405924894702026915739802 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     4670419500362145653124834 Subscript[$CellContext`\[Chi], 1] + 
     14011258501083405595175492 Subscript[$CellContext`\[Chi], 5] + 
     14011258501083405595175492 Subscript[$CellContext`\[Chi], 6] + 
     28022517002169842434353624 Subscript[$CellContext`\[Chi], 9] + 
     32692936502528956843132836 Subscript[$CellContext`\[Chi], 10] + 
     37363356002891102376405504 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     5021316439391643670402020 Subscript[$CellContext`\[Chi], 2] + 
     5021316439391643731749198 Subscript[$CellContext`\[Chi], 3] + 
     5021316439391643731749198 Subscript[$CellContext`\[Chi], 4] + 
     15063949318174931133901100 Subscript[$CellContext`\[Chi], 7] + 
     15063949318174931133901100 Subscript[$CellContext`\[Chi], 8] + 
     35149215075739411717048716 Subscript[$CellContext`\[Chi], 11] + 
     35149215075739411778393498 Subscript[$CellContext`\[Chi], 12] + 
     35149215075739411778393498 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     5398155483754131932295866 Subscript[$CellContext`\[Chi], 1] + 
     16194466451265651090713466 Subscript[$CellContext`\[Chi], 5] + 
     16194466451265651090713466 Subscript[$CellContext`\[Chi], 6] + 
     32388932902528046886743946 Subscript[$CellContext`\[Chi], 9] + 
     37787088386285434112865680 Subscript[$CellContext`\[Chi], 10] + 
     43185243870039566045161546 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     5802823962447082438982428 Subscript[$CellContext`\[Chi], 2] + 
     5802823962447082374700930 Subscript[$CellContext`\[Chi], 3] + 
     5802823962447082374700930 Subscript[$CellContext`\[Chi], 4] + 
     17408471887341247188384288 Subscript[$CellContext`\[Chi], 7] + 
     17408471887341247188384288 Subscript[$CellContext`\[Chi], 8] + 
     40619767737131825658378968 Subscript[$CellContext`\[Chi], 11] + 
     40619767737131825594095022 Subscript[$CellContext`\[Chi], 12] + 
     40619767737131825594095022 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     6237344325506596533577562 Subscript[$CellContext`\[Chi], 1] + 
     18712032976516294355146444 Subscript[$CellContext`\[Chi], 5] + 
     18712032976516294355146444 Subscript[$CellContext`\[Chi], 6] + 
     37424065953036084087849462 Subscript[$CellContext`\[Chi], 9] + 
     43661410278539185244237926 Subscript[$CellContext`\[Chi], 10] + 
     49898754604045781909417464 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     6703883664272505270342826 Subscript[$CellContext`\[Chi], 2] + 
     6703883664272505270342826 Subscript[$CellContext`\[Chi], 3] + 
     6703883664272505270342826 Subscript[$CellContext`\[Chi], 4] + 
     20111650992817515811028478 Subscript[$CellContext`\[Chi], 7] + 
     20111650992817515811028478 Subscript[$CellContext`\[Chi], 8] + 
     46927185649905122375303882 Subscript[$CellContext`\[Chi], 11] + 
     46927185649905122375303882 Subscript[$CellContext`\[Chi], 12] + 
     46927185649905122375303882 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     7204763891809321557960948 Subscript[$CellContext`\[Chi], 1] + 
     21614291675431717140964892 Subscript[$CellContext`\[Chi], 5] + 
     21614291675431717140964892 Subscript[$CellContext`\[Chi], 6] + 
     43228583350859681677883670 Subscript[$CellContext`\[Chi], 9] + 
     50433347242672755840808990 Subscript[$CellContext`\[Chi], 10] + 
     57638111134482077260887936 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     7742472628527025600076046 Subscript[$CellContext`\[Chi], 2] + 
     7742472628527025670638926 Subscript[$CellContext`\[Chi], 3] + 
     7742472628527025670638926 Subscript[$CellContext`\[Chi], 4] + 
     23227417885581076941352590 Subscript[$CellContext`\[Chi], 7] + 
     23227417885581076941352590 Subscript[$CellContext`\[Chi], 8] + 
     54197308399691771492457186 Subscript[$CellContext`\[Chi], 11] + 
     54197308399691771563022628 Subscript[$CellContext`\[Chi], 12] + 
     54197308399691771563022628 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     8319674841085284182647732 Subscript[$CellContext`\[Chi], 1] + 
     24959024523251824386555252 Subscript[$CellContext`\[Chi], 5] + 
     24959024523251824386555252 Subscript[$CellContext`\[Chi], 6] + 
     49918049046507676934105532 Subscript[$CellContext`\[Chi], 9] + 
     58237723887588932955364588 Subscript[$CellContext`\[Chi], 10] + 
     66557398728674217138012320 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     8939225285898064340573056 Subscript[$CellContext`\[Chi], 2] + 
     8939225285898064266651000 Subscript[$CellContext`\[Chi], 3] + 
     8939225285898064266651000 Subscript[$CellContext`\[Chi], 4] + 
     26817675857694192873875056 Subscript[$CellContext`\[Chi], 7] + 
     26817675857694192873875056 Subscript[$CellContext`\[Chi], 8] + 
     62574577001283667951541270 Subscript[$CellContext`\[Chi], 11] + 
     62574577001283667877621832 Subscript[$CellContext`\[Chi], 12] + 
     62574577001283667877621832 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     9604181811981055178293828 Subscript[$CellContext`\[Chi], 1] + 
     28812545435947488998074278 Subscript[$CellContext`\[Chi], 5] + 
     28812545435947488998074278 Subscript[$CellContext`\[Chi], 6] + 
     57625090871890654683283874 Subscript[$CellContext`\[Chi], 9] + 
     67229272683876033173458882 Subscript[$CellContext`\[Chi], 10] + 
     76833454495857088503064324 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     10317819581543588773989530 Subscript[$CellContext`\[Chi], 2] + 
     10317819581543588773989530 Subscript[$CellContext`\[Chi], 3] + 
     10317819581543588773989530 Subscript[$CellContext`\[Chi], 4] + 
     30953458744630766321969528 Subscript[$CellContext`\[Chi], 7] + 
     30953458744630766321969528 Subscript[$CellContext`\[Chi], 8] + 
     72224737070808107187372744 Subscript[$CellContext`\[Chi], 11] + 
     72224737070808107187372744 Subscript[$CellContext`\[Chi], 12] + 
     72224737070808107187372744 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     11083646270650349188090450 Subscript[$CellContext`\[Chi], 1] + 
     33250938811946407998448702 Subscript[$CellContext`\[Chi], 5] + 
     33250938811946407998448702 Subscript[$CellContext`\[Chi], 6] + 
     66501877623897455404654944 Subscript[$CellContext`\[Chi], 9] + 
     77585523894543165185409424 Subscript[$CellContext`\[Chi], 10] + 
     88669170165193514215013196 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     11905418316451830632839044 Subscript[$CellContext`\[Chi], 2] + 
     11905418316451830713937931 Subscript[$CellContext`\[Chi], 3] + 
     11905418316451830713937931 Subscript[$CellContext`\[Chi], 4] + 
     35716254949355492060714568 Subscript[$CellContext`\[Chi], 7] + 
     35716254949355492060714568 Subscript[$CellContext`\[Chi], 8] + 
     83337928215159610917393516 Subscript[$CellContext`\[Chi], 11] + 
     83337928215159610998489666 Subscript[$CellContext`\[Chi], 12] + 
     83337928215159610998489666 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     12787158281906047561657422 Subscript[$CellContext`\[Chi], 1] + 
     38361474845723120571749788 Subscript[$CellContext`\[Chi], 5] + 
     38361474845723120571749788 Subscript[$CellContext`\[Chi], 6] + 
     76722949691441263257773734 Subscript[$CellContext`\[Chi], 9] + 
     89510107973352288706210072 Subscript[$CellContext`\[Chi], 10] + 
     102297266255258336267867494 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     13733173413637315447352528 Subscript[$CellContext`\[Chi], 2] + 
     13733173413637315362422818 Subscript[$CellContext`\[Chi], 3] + 
     13733173413637315362422818 Subscript[$CellContext`\[Chi], 4] + 
     41199520240911946172198946 Subscript[$CellContext`\[Chi], 7] + 
     41199520240911946172198946 Subscript[$CellContext`\[Chi], 8] + 
     96132213895464645121969800 Subscript[$CellContext`\[Chi], 11] + 
     96132213895464645037037290 Subscript[$CellContext`\[Chi], 12] + 
     96132213895464645037037290 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     14748075473638007806904768 Subscript[$CellContext`\[Chi], 1] + 
     44244226420908683310435476 Subscript[$CellContext`\[Chi], 5] + 
     44244226420908683310435476 Subscript[$CellContext`\[Chi], 6] + 
     88488452841822706904522944 Subscript[$CellContext`\[Chi], 9] + 
     103236528315455374427324416 Subscript[$CellContext`\[Chi], 10] + 
     117984603789093382408053652 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     15836801930901639846637636 Subscript[$CellContext`\[Chi], 2] + 
     15836801930901639846637636 Subscript[$CellContext`\[Chi], 3] + 
     15836801930901639846637636 Subscript[$CellContext`\[Chi], 4] + 
     47510405792704919539912908 Subscript[$CellContext`\[Chi], 7] + 
     47510405792704919539912908 Subscript[$CellContext`\[Chi], 8] + 
     110857613516307791619918152 Subscript[$CellContext`\[Chi], 11] + 
     110857613516307791619918152 Subscript[$CellContext`\[Chi], 12] + 
     110857613516307791619918152 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     17004638604782400926009922 Subscript[$CellContext`\[Chi], 1] + 
     51013915814352930833301380 Subscript[$CellContext`\[Chi], 5] + 
     51013915814352930833301380 Subscript[$CellContext`\[Chi], 6] + 
     102027831628700133428189142 Subscript[$CellContext`\[Chi], 9] + 
     119032470233488262591485422 Subscript[$CellContext`\[Chi], 10] + 
     136037108838270663335479600 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     18257243857967104274544636 Subscript[$CellContext`\[Chi], 2] + 
     18257243857967104367667506 Subscript[$CellContext`\[Chi], 3] + 
     18257243857967104367667506 Subscript[$CellContext`\[Chi], 4] + 
     54771731573901313009879648 Subscript[$CellContext`\[Chi], 7] + 
     54771731573901313009879648 Subscript[$CellContext`\[Chi], 8] + 
     127800707005773685187419614 Subscript[$CellContext`\[Chi], 11] + 
     127800707005773685280545408 Subscript[$CellContext`\[Chi], 12] + 
     127800707005773685280545408 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     19600674443465420170781870 Subscript[$CellContext`\[Chi], 1] + 
     58802023330390117018372196 Subscript[$CellContext`\[Chi], 5] + 
     58802023330390117018372196 Subscript[$CellContext`\[Chi], 6] + 
     117604046660786377531200490 Subscript[$CellContext`\[Chi], 9] + 
     137204721104245654208009310 Subscript[$CellContext`\[Chi], 10] + 
     156805395547711074378791180 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     21041413116959214397565596 Subscript[$CellContext`\[Chi], 2] + 
     21041413116959214300064870 Subscript[$CellContext`\[Chi], 3] + 
     21041413116959214300064870 Subscript[$CellContext`\[Chi], 4] + 
     63124239350877642997693850 Subscript[$CellContext`\[Chi], 7] + 
     63124239350877642997693850 Subscript[$CellContext`\[Chi], 8] + 
     147289891818710259101059578 Subscript[$CellContext`\[Chi], 11] + 
     147289891818710259003561838 Subscript[$CellContext`\[Chi], 12] + 
     147289891818710259003561838 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     22586398133206854225858522 Subscript[$CellContext`\[Chi], 1] + 
     67759194399627150792302280 Subscript[$CellContext`\[Chi], 5] + 
     67759194399627150792302280 Subscript[$CellContext`\[Chi], 6] + 
     135518388799247713670604470 Subscript[$CellContext`\[Chi], 9] + 
     158104786932461155811669446 Subscript[$CellContext`\[Chi], 10] + 
     180691185065668010237047396 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     24243054753045137449602176 Subscript[$CellContext`\[Chi], 2] + 
     24243054753045137449602176 Subscript[$CellContext`\[Chi], 3] + 
     24243054753045137449602176 Subscript[$CellContext`\[Chi], 4] + 
     72729164259135412348806528 Subscript[$CellContext`\[Chi], 7] + 
     72729164259135412348806528 Subscript[$CellContext`\[Chi], 8] + 
     169701383271320509931541604 Subscript[$CellContext`\[Chi], 11] + 
     169701383271320509931541604 Subscript[$CellContext`\[Chi], 12] + 
     169701383271320509931541604 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     26019328895924892443978274 Subscript[$CellContext`\[Chi], 1] + 
     78057986687767613639154532 Subscript[$CellContext`\[Chi], 5] + 
     78057986687767613639154532 Subscript[$CellContext`\[Chi], 6] + 
     156115973375542290761708462 Subscript[$CellContext`\[Chi], 9] + 
     182135302271460119721770454 Subscript[$CellContext`\[Chi], 10] + 
     208154631167385011956884720 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     27923723081843451684466694 Subscript[$CellContext`\[Chi], 2] + 
     27923723081843451791314134 Subscript[$CellContext`\[Chi], 3] + 
     27923723081843451791314134 Subscript[$CellContext`\[Chi], 4] + 
     83771169245530355267096030 Subscript[$CellContext`\[Chi], 7] + 
     83771169245530355267096030 Subscript[$CellContext`\[Chi], 8] + 
     195466061572899286482191722 Subscript[$CellContext`\[Chi], 11] + 
     195466061572899286589036040 Subscript[$CellContext`\[Chi], 12] + 
     195466061572899286589036040 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     29965334816007414337825556 Subscript[$CellContext`\[Chi], 1] + 
     89896004448029815329746460 Subscript[$CellContext`\[Chi], 5] + 
     89896004448029815329746460 Subscript[$CellContext`\[Chi], 6] + 
     179792008896052058341932468 Subscript[$CellContext`\[Chi], 9] + 
     209757343712067044996027816 Subscript[$CellContext`\[Chi], 10] + 
     239722678528074459333853372 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     32153897579658576125490864 Subscript[$CellContext`\[Chi], 2] + 
     32153897579658576013657726 Subscript[$CellContext`\[Chi], 3] + 
     32153897579658576013657726 Subscript[$CellContext`\[Chi], 4] + 
     96461692738975728152805926 Subscript[$CellContext`\[Chi], 7] + 
     96461692738975728152805926 Subscript[$CellContext`\[Chi], 8] + 
     225077283057615259035478190 Subscript[$CellContext`\[Chi], 11] + 
     225077283057615258923641862 Subscript[$CellContext`\[Chi], 12] + 
     225077283057615258923641862 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     34499824601291580783837962 Subscript[$CellContext`\[Chi], 1] + 
     103499473803866625911451952 Subscript[$CellContext`\[Chi], 5] + 
     103499473803866625911451952 Subscript[$CellContext`\[Chi], 6] + 
     206998947607741368492341238 Subscript[$CellContext`\[Chi], 9] + 
     241498772209024832607294770 Subscript[$CellContext`\[Chi], 10] + 
     275998596810316413619956816 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     37014255593973133863825440 Subscript[$CellContext`\[Chi], 2] + 
     37014255593973133863825440 Subscript[$CellContext`\[Chi], 3] + 
     37014255593973133863825440 Subscript[$CellContext`\[Chi], 4] + 
     111042766781919401591477208 Subscript[$CellContext`\[Chi], 7] + 
     111042766781919401591477208 Subscript[$CellContext`\[Chi], 8] + 
     259099789157806335106927936 Subscript[$CellContext`\[Chi], 11] + 
     259099789157806335106927936 Subscript[$CellContext`\[Chi], 12] + 
     259099789157806335106927936 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     39709106656654733765490366 Subscript[$CellContext`\[Chi], 1] + 
     119127319969972900001007584 Subscript[$CellContext`\[Chi], 5] + 
     119127319969972900001007584 Subscript[$CellContext`\[Chi], 6] + 
     238254639939937101059383038 Subscript[$CellContext`\[Chi], 9] + 
     277963746596600533768886018 Subscript[$CellContext`\[Chi], 10] + 
     317672853253255267294900256 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     42597123550357621875409862 Subscript[$CellContext`\[Chi], 2] + 
     42597123550357621997897416 Subscript[$CellContext`\[Chi], 3] + 
     42597123550357621997897416 Subscript[$CellContext`\[Chi], 4] + 
     127791370651072865871204694 Subscript[$CellContext`\[Chi], 7] + 
     127791370651072865871204694 Subscript[$CellContext`\[Chi], 8] + 
     298179864852509357014389178 Subscript[$CellContext`\[Chi], 11] + 
     298179864852509357136880064 Subscript[$CellContext`\[Chi], 12] + 
     298179864852509357136880064 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     45691938573981957163255976 Subscript[$CellContext`\[Chi], 1] + 
     137075815721936549789561692 Subscript[$CellContext`\[Chi], 5] + 
     137075815721936549789561692 Subscript[$CellContext`\[Chi], 6] + 
     274151631443882421278739432 Subscript[$CellContext`\[Chi], 9] + 
     319843570017855056741788034 Subscript[$CellContext`\[Chi], 10] + 
     365535508591837013905044010 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     49008131279245251936044692 Subscript[$CellContext`\[Chi], 2] + 
     49008131279245251807868864 Subscript[$CellContext`\[Chi], 3] + 
     49008131279245251807868864 Subscript[$CellContext`\[Chi], 4] + 
     147024393837735755551782420 Subscript[$CellContext`\[Chi], 7] + 
     147024393837735755551782420 Subscript[$CellContext`\[Chi], 8] + 
     343056918954710330303064740 Subscript[$CellContext`\[Chi], 11] + 
     343056918954710330174892320 Subscript[$CellContext`\[Chi], 12] + 
     343056918954710330174892320 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     52561293279911044876711472 Subscript[$CellContext`\[Chi], 1] + 
     157683879839743122558646532 Subscript[$CellContext`\[Chi], 5] + 
     157683879839743122558646532 Subscript[$CellContext`\[Chi], 6] + 
     315367759679476257449525034 Subscript[$CellContext`\[Chi], 9] + 
     367929052959397289992528344 Subscript[$CellContext`\[Chi], 10] + 
     420490346239308335131460506 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     56368097427152906391560704 Subscript[$CellContext`\[Chi], 2] + 
     56368097427152906391560704 Subscript[$CellContext`\[Chi], 3] + 
     56368097427152906391560704 Subscript[$CellContext`\[Chi], 4] + 
     169104292281458719174680420 Subscript[$CellContext`\[Chi], 7] + 
     169104292281458719174680420 Subscript[$CellContext`\[Chi], 8] + 
     394576681990077236577921356 Subscript[$CellContext`\[Chi], 11] + 
     394576681990077236577921356 Subscript[$CellContext`\[Chi], 12] + 
     394576681990077236577921356 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     60446371640711656357534812 Subscript[$CellContext`\[Chi], 1] + 
     181339114922124269047557072 Subscript[$CellContext`\[Chi], 5] + 
     181339114922124269047557072 Subscript[$CellContext`\[Chi], 6] + 
     362678229844259237846440536 Subscript[$CellContext`\[Chi], 9] + 
     423124601484960194453281204 Subscript[$CellContext`\[Chi], 10] + 
     483570973125671850536461848 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     64815177704444029753222392 Subscript[$CellContext`\[Chi], 2] + 
     64815177704444029893534548 Subscript[$CellContext`\[Chi], 3] + 
     64815177704444029893534548 Subscript[$CellContext`\[Chi], 4] + 
     194445533113332089540291488 Subscript[$CellContext`\[Chi], 7] + 
     194445533113332089540291488 Subscript[$CellContext`\[Chi], 8] + 
     453706243931100826136102832 Subscript[$CellContext`\[Chi], 11] + 
     453706243931100826276411432 Subscript[$CellContext`\[Chi], 12] + 
     453706243931100826276411432 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     69494895354962806154295340 Subscript[$CellContext`\[Chi], 1] + 
     208484686064899879511392410 Subscript[$CellContext`\[Chi], 5] + 
     208484686064899879511392410 Subscript[$CellContext`\[Chi], 6] + 
     416969372129788297975856544 Subscript[$CellContext`\[Chi], 9] + 
     486464267484762565178658274 Subscript[$CellContext`\[Chi], 10] + 
     555959162839725371332953614 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     74507312013483178282969348 Subscript[$CellContext`\[Chi], 2] + 
     74507312013483178136187580 Subscript[$CellContext`\[Chi], 3] + 
     74507312013483178136187580 Subscript[$CellContext`\[Chi], 4] + 
     223521936040449534555345722 Subscript[$CellContext`\[Chi], 7] + 
     223521936040449534555345722 Subscript[$CellContext`\[Chi], 8] + 
     521551184094390154842366166 Subscript[$CellContext`\[Chi], 11] + 
     521551184094390154695580768 Subscript[$CellContext`\[Chi], 12] + 
     521551184094390154695580768 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     79875718533841283362480770 Subscript[$CellContext`\[Chi], 1] + 
     239627155601511575532841172 Subscript[$CellContext`\[Chi], 5] + 
     239627155601511575532841172 Subscript[$CellContext`\[Chi], 6] + 
     479254311203035425919860526 Subscript[$CellContext`\[Chi], 9] + 
     559130029736864434427487326 Subscript[$CellContext`\[Chi], 10] + 
     639005748270705718090220928 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     85625011363945677360398384 Subscript[$CellContext`\[Chi], 2] + 
     85625011363945677360398384 Subscript[$CellContext`\[Chi], 3] + 
     85625011363945677360398384 Subscript[$CellContext`\[Chi], 4] + 
     256875034091837032081194710 Subscript[$CellContext`\[Chi], 7] + 
     256875034091837032081194710 Subscript[$CellContext`\[Chi], 8] + 
     599375079547611273164227710 Subscript[$CellContext`\[Chi], 11] + 
     599375079547611273164227710 Subscript[$CellContext`\[Chi], 12] + 
     599375079547611273164227710 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     91781801543709214227821898 Subscript[$CellContext`\[Chi], 1] + 
     275345404631140787051555552 Subscript[$CellContext`\[Chi], 5] + 
     275345404631140787051555552 Subscript[$CellContext`\[Chi], 6] + 
     550690809262268429419268690 Subscript[$CellContext`\[Chi], 9] + 
     642472610805990788329246358 Subscript[$CellContext`\[Chi], 10] + 
     734254412349700002243004144 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     98374530989970941487042636 Subscript[$CellContext`\[Chi], 2] + 
     98374530989970941647638576 Subscript[$CellContext`\[Chi], 3] + 
     98374530989970941647638576 Subscript[$CellContext`\[Chi], 4] + 
     295123592969912824782320796 Subscript[$CellContext`\[Chi], 7] + 
     295123592969912824782320796 Subscript[$CellContext`\[Chi], 8] + 
     688621716929805658894770228 Subscript[$CellContext`\[Chi], 11] + 
     688621716929805659055369960 Subscript[$CellContext`\[Chi], 12] + 
     688621716929805659055369960 Subscript[$CellContext`\[Chi], 13]}, 0, 6000,
     24],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557204943197565*^9, 3.557204949340074*^9}}],

Cell["\<\
\\chi _1+\\sqrt{q} \\left(\\chi _3+\\chi _4\\right)+q \\left(\\chi _5+\\chi \
_6\\right)+2 q^{3/2} \\chi _{11}+q^2 \\left(2 \\chi _9+2 \\chi \
_{14}\\right)+q^{5/2} \\left(2 \\chi
   _7+2 \\chi _8+2 \\chi _{11}+2 \\chi _{12}+2 \\chi _{13}\\right)+q^3 \
\\left(2 \\chi _5+2 \\chi _6+2 \\chi _9+6 \\chi _{10}+4 \\chi \
_{14}\\right)+q^{7/2} \\left(\\chi
   _3+\\chi _4+2 \\chi _7+2 \\chi _8+6 \\chi _{11}+8 \\chi _{12}+8 \\chi \
_{13}\\right)+q^4 \\left(4 \\chi _1+4 \\chi _5+4 \\chi _6+12 \\chi _9+10 \
\\chi _{10}+14 \\chi
   _{14}\\right)+q^{9/2} \\left(4 \\chi _2+2 \\chi _3+2 \\chi _4+10 \\chi \
_7+10 \\chi _8+20 \\chi _{11}+18 \\chi _{12}+18 \\chi _{13}\\right)+q^5 \
\\left(2 \\chi _1+16 \\chi
   _5+16 \\chi _6+22 \\chi _9+30 \\chi _{10}+36 \\chi _{14}\\right)+q^{11/2} \
\\left(6 \\chi _2+6 \\chi _3+6 \\chi _4+18 \\chi _7+18 \\chi _8+48 \\chi \
_{11}+48 \\chi
   _{12}+48 \\chi _{13}\\right)+q^6 \\left(14 \\chi _1+28 \\chi _5+28 \\chi \
_6+68 \\chi _9+72 \\chi _{10}+80 \\chi _{14}\\right)+q^{13/2} \\left(14 \\chi \
_2+18 \\chi _3+18
   \\chi _4+50 \\chi _7+50 \\chi _8+106 \\chi _{11}+108 \\chi _{12}+108 \\chi \
_{13}\\right)+q^7 \\left(18 \\chi _1+72 \\chi _5+72 \\chi _6+130 \\chi _9+166 \
\\chi _{10}+184
   \\chi _{14}\\right)+q^{15/2} \\left(34 \\chi _2+32 \\chi _3+32 \\chi _4+96 \
\\chi _7+96 \\chi _8+240 \\chi _{11}+236 \\chi _{12}+236 \\chi \
_{13}\\right)+q^8 \\left(52
   \\chi _1+141 \\chi _5+141 \\chi _6+304 \\chi _9+332 \\chi _{10}+392 \\chi \
_{14}\\right)+q^{17/2} \\left(72 \\chi _2+72 \\chi _3+72 \\chi _4+216 \\chi \
_7+216 \\chi _8+486
   \\chi _{11}+486 \\chi _{12}+486 \\chi _{13}\\right)+q^9 \\left(96 \\chi \
_1+306 \\chi _5+306 \\chi _6+578 \\chi _9+702 \\chi _{10}+788 \\chi \
_{14}\\right)+q^{19/2}
   \\left(132 \\chi _2+137 \\chi _3+137 \\chi _4+408 \\chi _7+408 \\chi \
_8+972 \\chi _{11}+978 \\chi _{12}+978 \\chi _{13}\\right)+q^{10} \\left(204 \
\\chi _1+570 \\chi
   _5+570 \\chi _6+1184 \\chi _9+1346 \\chi _{10}+1550 \\chi \
_{14}\\right)+q^{21/2} \\left(278 \\chi _2+270 \\chi _3+270 \\chi _4+816 \
\\chi _7+816 \\chi _8+1876 \\chi
   _{11}+1870 \\chi _{12}+1870 \\chi _{13}\\right)+q^{11} \\left(348 \\chi \
_1+1116 \\chi _5+1116 \\chi _6+2178 \\chi _9+2588 \\chi _{10}+2950 \\chi \
_{14}\\right)+q^{23/2}
   \\left(496 \\chi _2+496 \\chi _3+496 \\chi _4+1490 \\chi _7+1490 \\chi \
_8+3520 \\chi _{11}+3520 \\chi _{12}+3520 \\chi _{13}\\right)+q^{12} \
\\left(706 \\chi _1+2024
   \\chi _5+2024 \\chi _6+4122 \\chi _9+4750 \\chi _{10}+5440 \\chi \
_{14}\\right)+q^{25/2} \\left(918 \\chi _2+928 \\chi _3+928 \\chi _4+2774 \
\\chi _7+2774 \\chi _8+6408
   \\chi _{11}+6416 \\chi _{12}+6416 \\chi _{13}\\right)+q^{13} \\left(1206 \
\\chi _1+3716 \\chi _5+3716 \\chi _6+7326 \\chi _9+8628 \\chi _{10}+9834 \
\\chi
   _{14}\\right)+q^{27/2} \\left(1636 \\chi _2+1626 \\chi _3+1626 \\chi \
_4+4888 \\chi _7+4888 \\chi _8+11490 \\chi _{11}+11478 \\chi _{12}+11478 \
\\chi
   _{13}\\right)+q^{14} \\left(2198 \\chi _1+6488 \\chi _5+6488 \\chi \
_6+13110 \\chi _9+15178 \\chi _{10}+17400 \\chi _{14}\\right)+q^{29/2} \
\\left(2884 \\chi _2+2884
   \\chi _3+2884 \\chi _4+8648 \\chi _7+8648 \\chi _8+20080 \\chi _{11}+20080 \
\\chi _{12}+20080 \\chi _{13}\\right)+q^{15} \\left(3736 \\chi _1+11358 \\chi \
_5+11358 \\chi
   _6+22552 \\chi _9+26464 \\chi _{10}+30172 \\chi _{14}\\right)+q^{31/2} \
\\left(4912 \\chi _2+4926 \\chi _3+4926 \\chi _4+14764 \\chi _7+14764 \\chi \
_8+34568 \\chi
   _{11}+34584 \\chi _{12}+34584 \\chi _{13}\\right)+q^{16} \\left(6492 \\chi \
_1+19254 \\chi _5+19254 \\chi _6+38724 \\chi _9+44994 \\chi _{10}+51486 \\chi
   _{14}\\right)+q^{33/2} \\left(8388 \\chi _2+8370 \\chi _3+8370 \\chi \
_4+25130 \\chi _7+25130 \\chi _8+58482 \\chi _{11}+58466 \\chi _{12}+58466 \
\\chi
   _{13}\\right)+q^{17} \\left(10730 \\chi _1+32500 \\chi _5+32500 \\chi \
_6+64712 \\chi _9+75714 \\chi _{10}+86482 \\chi _{14}\\right)+q^{35/2} \
\\left(13906 \\chi
   _2+13906 \\chi _3+13906 \\chi _4+41716 \\chi _7+41716 \\chi _8+97548 \\chi \
_{11}+97548 \\chi _{12}+97548 \\chi _{13}\\right)+q^{18} \\left(17998 \\chi \
_1+53596 \\chi
   _5+53596 \\chi _6+107550 \\chi _9+125198 \\chi _{10}+143152 \\chi \
_{14}\\right)+q^{37/2} \\left(22928 \\chi _2+22953 \\chi _3+22953 \\chi \
_4+68836 \\chi _7+68836 \\chi
   _8+160336 \\chi _{11}+160358 \\chi _{12}+160358 \\chi _{13}\\right)+q^{19} \
\\left(29126 \\chi _1+87834 \\chi _5+87834 \\chi _6+175230 \\chi _9+204812 \
\\chi
   _{10}+233938 \\chi _{14}\\right)+q^{39/2} \\left(37184 \\chi _2+37158 \
\\chi _3+37158 \\chi _4+111500 \\chi _7+111500 \\chi _8+260520 \\chi \
_{11}+260490 \\chi
   _{12}+260490 \\chi _{13}\\right)+q^{20} \\left(47328 \\chi _1+141480 \\chi \
_5+141480 \\chi _6+283518 \\chi _9+330280 \\chi _{10}+377666 \\chi \
_{14}\\right)+q^{41/2}
   \\left(59774 \\chi _2+59774 \\chi _3+59774 \\chi _4+179322 \\chi _7+179322 \
\\chi _8+418000 \\chi _{11}+418000 \\chi _{12}+418000 \\chi \
_{13}\\right)+q^{21}
   \\left(75204 \\chi _1+226232 \\chi _5+226232 \\chi _6+451754 \\chi \
_9+527646 \\chi _{10}+602784 \\chi _{14}\\right)+q^{43/2} \\left(94734 \\chi \
_2+94768 \\chi _3+94768
   \\chi _4+284264 \\chi _7+284264 \\chi _8+663780 \\chi _{11}+663818 \\chi \
_{12}+663818 \\chi _{13}\\right)+q^{22} \\left(119232 \\chi _1+356835 \\chi \
_5+356835 \\chi
   _6+714544 \\chi _9+832912 \\chi _{10}+952144 \\chi _{14}\\right)+q^{45/2} \
\\left(149134 \\chi _2+149092 \\chi _3+149092 \\chi _4+447318 \\chi _7+447318 \
\\chi
   _8+1043124 \\chi _{11}+1043084 \\chi _{12}+1043084 \\chi \
_{13}\\right)+q^{23} \\left(185850 \\chi _1+558728 \\chi _5+558728 \\chi \
_6+1116394 \\chi _9+1303334 \\chi
   _{10}+1489272 \\chi _{14}\\right)+q^{47/2} \\left(231902 \\chi _2+231902 \
\\chi _3+231902 \\chi _4+695710 \\chi _7+695710 \\chi _8+1624118 \\chi \
_{11}+1624118 \\chi
   _{12}+1624118 \\chi _{13}\\right)+q^{24} \\left(288866 \\chi _1+865166 \
\\chi _5+865166 \\chi _6+1731648 \\chi _9+2019184 \\chi _{10}+2307948 \\chi
   _{14}\\right)+q^{49/2} \\left(358060 \\chi _2+358116 \\chi _3+358116 \\chi \
_4+1074292 \\chi _7+1074292 \\chi _8+2505668 \\chi _{11}+2505720 \\chi \
_{12}+2505720 \\chi
   _{13}\\right)+q^{25} \\left(442858 \\chi _1+1330176 \\chi _5+1330176 \\chi \
_6+2658710 \\chi _9+3103176 \\chi _{10}+3546034 \\chi _{14}\\right)+q^{51/2} \
\\left(547620
   \\chi _2+547562 \\chi _3+547562 \\chi _4+1642748 \\chi _7+1642748 \\chi \
_8+3834316 \\chi _{11}+3834254 \\chi _{12}+3834254 \\chi _{13}\\right)+q^{26} \
\\left(675948
   \\chi _1+2025994 \\chi _5+2025994 \\chi _6+4053982 \\chi _9+4727950 \\chi \
_{10}+5404028 \\chi _{14}\\right)+q^{53/2} \\left(831650 \\chi _2+831650 \
\\chi _3+831650
   \\chi _4+2494950 \\chi _7+2494950 \\chi _8+5820088 \\chi _{11}+5820088 \
\\chi _{12}+5820088 \\chi _{13}\\right)+q^{27} \\left(1020970 \\chi \
_1+3065204 \\chi _5+3065204
   \\chi _6+6128010 \\chi _9+7151418 \\chi _{10}+8172240 \\chi \
_{14}\\right)+q^{55/2} \\left(1252498 \\chi _2+1252574 \\chi _3+1252574 \\chi \
_4+3757646 \\chi _7+3757646
   \\chi _8+8769566 \\chi _{11}+8769646 \\chi _{12}+8769646 \\chi \
_{13}\\right)+q^{28} \\left(1534368 \\chi _1+4600156 \\chi _5+4600156 \\chi \
_6+9203240 \\chi
   _9+10734662 \\chi _{10}+12269030 \\chi _{14}\\right)+q^{57/2} \
\\left(1874546 \\chi _2+1874454 \\chi _3+1874454 \\chi _4+5623448 \\chi \
_7+5623448 \\chi _8+13119284
   \\chi _{11}+13119198 \\chi _{12}+13119198 \\chi _{13}\\right)+q^{29} \
\\left(2285644 \\chi _1+6860656 \\chi _5+6860656 \\chi _6+13717732 \\chi \
_9+16006908 \\chi
   _{10}+18292740 \\chi _{14}\\right)+q^{59/2} \\left(2784792 \\chi \
_2+2784792 \\chi _3+2784792 \\chi _4+8354376 \\chi _7+8354376 \\chi \
_8+19496148 \\chi _{11}+19496148
   \\chi _{12}+19496148 \\chi _{13}\\right)+q^{30} \\left(3388058 \\chi \
_1+10159686 \\chi _5+10159686 \\chi _6+20323672 \\chi _9+23707452 \\chi \
_{10}+27095300 \\chi
   _{14}\\right)+q^{61/2} \\left(4112652 \\chi _2+4112767 \\chi _3+4112767 \
\\chi _4+12338192 \\chi _7+12338192 \\chi _8+28785900 \\chi _{11}+28786010 \
\\chi
   _{12}+28786010 \\chi _{13}\\right)+q^{31} \\left(4984222 \\chi _1+14957856 \
\\chi _5+14957856 \\chi _6+29910578 \\chi _9+34899990 \\chi _{10}+39884212 \
\\chi
   _{14}\\right)+q^{63/2} \\left(6034750 \\chi _2+6034626 \\chi _3+6034626 \
\\chi _4+18104000 \\chi _7+18104000 \\chi _8+42246524 \\chi _{11}+42246394 \
\\chi
   _{12}+42246394 \\chi _{13}\\right)+q^{32} \\left(7296584 \\chi _1+21883804 \
\\chi _5+21883804 \\chi _6+43773792 \\chi _9+51064168 \\chi _{10}+58361020 \
\\chi
   _{14}\\right)+q^{65/2} \\left(8806196 \\chi _2+8806196 \\chi _3+8806196 \
\\chi _4+26418592 \\chi _7+26418592 \\chi _8+61638860 \\chi _{11}+61638860 \
\\chi
   _{12}+61638860 \\chi _{13}\\right)+q^{33} \\left(10612432 \\chi \
_1+31844374 \\chi _5+31844374 \\chi _6+63681302 \\chi _9+74301114 \\chi \
_{10}+84913244 \\chi
   _{14}\\right)+q^{67/2} \\left(12776010 \\chi _2+12776166 \\chi _3+12776166 \
\\chi _4+38328342 \\chi _7+38328342 \\chi _8+89438094 \\chi _{11}+89438256 \
\\chi
   _{12}+89438256 \\chi _{13}\\right)+q^{34} \\left(15361836 \\chi \
_1+46076676 \\chi _5+46076676 \\chi _6+92162220 \\chi _9+107515218 \\chi \
_{10}+122877054 \\chi
   _{14}\\right)+q^{69/2} \\left(18441544 \\chi _2+18441364 \\chi _3+18441364 \
\\chi _4+55324272 \\chi _7+55324272 \\chi _8+129083642 \\chi _{11}+129083468 \
\\chi
   _{12}+129083468 \\chi _{13}\\right)+q^{35} \\left(22108692 \\chi \
_1+66337036 \\chi _5+66337036 \\chi _6+132663564 \\chi _9+154782842 \\chi \
_{10}+176891910 \\chi
   _{14}\\right)+q^{71/2} \\left(26479104 \\chi _2+26479104 \\chi _3+26479104 \
\\chi _4+79437302 \\chi _7+79437302 \\chi _8+185361374 \\chi _{11}+185361374 \
\\chi
   _{12}+185361374 \\chi _{13}\\right)+q^{36} \\left(31676368 \\chi \
_1+95016142 \\chi _5+95016142 \\chi _6+190044796 \\chi _9+221708616 \\chi \
_{10}+253384564 \\chi
   _{14}\\right)+q^{73/2} \\left(37840258 \\chi _2+37840484 \\chi _3+37840484 \
\\chi _4+113521226 \\chi _7+113521226 \\chi _8+264873614 \\chi \
_{11}+264873832 \\chi
   _{12}+264873832 \\chi _{13}\\right)+q^{37} \\left(45149290 \\chi \
_1+135462684 \\chi _5+135462684 \\chi _6+270910462 \\chi _9+316074566 \\chi \
_{10}+361223856 \\chi
   _{14}\\right)+q^{75/2} \\left(53817296 \\chi _2+53817052 \\chi _3+53817052 \
\\chi _4+161451408 \\chi _7+161451408 \\chi _8+376730896 \\chi \
_{11}+376730644 \\chi
   _{12}+376730644 \\chi _{13}\\right)+q^{38} \\left(64079048 \\chi \
_1+192220100 \\chi _5+192220100 \\chi _6+384457806 \\chi _9+448519288 \\chi \
_{10}+512598858 \\chi
   _{14}\\right)+q^{77/2} \\left(76203180 \\chi _2+76203180 \\chi _3+76203180 \
\\chi _4+228609538 \\chi _7+228609538 \\chi _8+533409514 \\chi \
_{11}+533409514 \\chi
   _{12}+533409514 \\chi _{13}\\right)+q^{39} \\left(90520300 \\chi \
_1+271581128 \\chi _5+271581128 \\chi _6+543141546 \\chi _9+633682662 \\chi \
_{10}+724202384 \\chi
   _{14}\\right)+q^{79/2} \\left(107425176 \\chi _2+107425478 \\chi \
_3+107425478 \\chi _4+322276138 \\chi _7+322276138 \\chi _8+751992480 \\chi \
_{11}+751992790 \\chi
   _{12}+751992790 \\chi _{13}\\right)+q^{40} \\left(127358146 \\chi \
_1+382049940 \\chi _5+382049940 \\chi _6+764124330 \\chi _9+891457978 \\chi \
_{10}+1018816124 \\chi
   _{14}\\right)+q^{81/2} \\left(150820150 \\chi _2+150819806 \\chi \
_3+150819806 \\chi _4+452459762 \\chi _7+452459762 \\chi _8+1055721970 \\chi \
_{11}+1055721634 \\chi
   _{12}+1055721634 \\chi _{13}\\right)+q^{41} \\left(178420202 \\chi \
_1+535290060 \\chi _5+535290060 \\chi _6+1070551266 \\chi _9+1249000198 \\chi \
_{10}+1427421116
   \\chi _{14}\\right)+q^{83/2} \\left(210880992 \\chi _2+210880992 \\chi \
_3+210880992 \\chi _4+632642976 \\chi _7+632642976 \\chi _8+1476187746 \\chi \
_{11}+1476187746
   \\chi _{12}+1476187746 \\chi _{13}\\right)+q^{42} \\left(249010274 \\chi \
_1+746996248 \\chi _5+746996248 \\chi _6+1494026326 \\chi _9+1743002826 \\chi
   _{10}+1992012304 \\chi _{14}\\right)+q^{85/2} \\left(293732080 \\chi \
_2+293732502 \\chi _3+293732502 \\chi _4+881197072 \\chi _7+881197072 \\chi \
_8+2056101824 \\chi
   _{11}+2056102236 \\chi _{12}+2056102236 \\chi _{13}\\right)+q^{43} \
\\left(346156934 \\chi _1+1038510505 \\chi _5+1038510505 \\chi _6+2076981458 \
\\chi _9+2423178088
   \\chi _{10}+2769335022 \\chi _{14}\\right)+q^{87/2} \\left(407586898 \\chi \
_2+407586442 \\chi _3+407586442 \\chi _4+1222759782 \\chi _7+1222759782 \\chi
   _8+2853135048 \\chi _{11}+2853134582 \\chi _{12}+2853134582 \\chi \
_{13}\\right)+q^{44} \\left(479489152 \\chi _1+1438422028 \\chi _5+1438422028 \
\\chi _6+2876890392
   \\chi _9+3356333144 \\chi _{10}+3835823268 \\chi _{14}\\right)+q^{89/2} \
\\left(563546664 \\chi _2+563546664 \\chi _3+563546664 \\chi _4+1690640000 \
\\chi
   _7+1690640000 \\chi _8+3944793248 \\chi _{11}+3944793248 \\chi \
_{12}+3944793248 \\chi _{13}\\right)+q^{45} \\left(661752716 \\chi \
_1+1985311154 \\chi _5+1985311154
   \\chi _6+3970568062 \\chi _9+4632374858 \\chi _{10}+5294126500 \\chi _{14}\
\\right)+q^{91/2} \\left(776434614 \\chi _2+776435173 \\chi _3+776435173 \
\\chi
   _4+2329304958 \\chi _7+2329304958 \\chi _8+5435083530 \\chi \
_{11}+5435084100 \\chi _{12}+5435084100 \\chi _{13}\\right)+q^{46} \
\\left(910228908 \\chi _1+2730623572
   \\chi _5+2730623572 \\chi _6+5461310356 \\chi _9+6371476126 \\chi \
_{10}+7281705034 \\chi _{14}\\right)+q^{93/2} \\left(1066150500 \\chi \
_2+1066149870 \\chi
   _3+1066149870 \\chi _4+3198450248 \\chi _7+3198450248 \\chi _8+7463005532 \
\\chi _{11}+7463004914 \\chi _{12}+7463004914 \\chi _{13}\\right)+q^{47} \
\\left(1247744784
   \\chi _1+3743309328 \\chi _5+3743309328 \\chi _6+7486545180 \\chi \
_9+8734363632 \\chi _{10}+9982109724 \\chi _{14}\\right)+q^{95/2} \
\\left(1459135418 \\chi
   _2+1459135418 \\chi _3+1459135418 \\chi _4+4377406254 \\chi _7+4377406254 \
\\chi _8+10214000824 \\chi _{11}+10214000824 \\chi _{12}+10214000824 \\chi
   _{13}\\right)+q^{48} \\left(1704993466 \\chi _1+5114893384 \\chi \
_5+5114893384 \\chi _6+10229872268 \\chi _9+11934780148 \\chi \
_{10}+13639772176 \\chi
   _{14}\\right)+q^{97/2} \\left(1990663740 \\chi _2+1990664502 \\chi \
_3+1990664502 \\chi _4+5971992744 \\chi _7+5971992744 \\chi _8+13934587770 \
\\chi
   _{11}+13934588520 \\chi _{12}+13934588520 \\chi _{13}\\right)+q^{49} \
\\left(2322392752 \\chi _1+6967277468 \\chi _5+6967277468 \\chi \
_6+13934455500 \\chi
   _9+16256947468 \\chi _{10}+18579340220 \\chi _{14}\\right)+q^{99/2} \
\\left(2707401696 \\chi _2+2707400870 \\chi _3+2707400870 \\chi _4+8122203420 \
\\chi
   _7+8122203420 \\chi _8+18951879856 \\chi _{11}+18951879018 \\chi \
_{12}+18951879018 \\chi _{13}\\right)+q^{50} \\left(3153888396 \\chi \
_1+9461551820 \\chi
   _5+9461551820 \\chi _6+18923218856 \\chi _9+22076992132 \\chi \
_{10}+25230882272 \\chi _{14}\\right)+q^{101/2} \\left(3671229232 \\chi \
_2+3671229232 \\chi
   _3+3671229232 \\chi _4+11013687696 \\chi _7+11013687696 \\chi \
_8+25698521996 \\chi _{11}+25698521996 \\chi _{12}+25698521996 \\chi \
_{13}\\right)+q^{51}
   \\left(4270304862 \\chi _1+12811046132 \\chi _5+12811046132 \\chi \
_6+25621959050 \\chi _9+29892397378 \\chi _{10}+34162700320 \\chi \
_{14}\\right)+q^{103/2}
   \\left(4963655956 \\chi _2+4963656954 \\chi _3+4963656954 \\chi \
_4+14890969876 \\chi _7+14890969876 \\chi _8+34745691308 \\chi \
_{11}+34745692320 \\chi
   _{12}+34745692320 \\chi _{13}\\right)+q^{52} \\left(5765531014 \\chi \
_1+17296438800 \\chi _5+17296438800 \\chi _6+34593031730 \\chi _9+40358408502 \
\\chi
   _{10}+46123939516 \\chi _{14}\\right)+q^{105/2} \\left(6692191776 \\chi \
_2+6692190668 \\chi _3+6692190668 \\chi _4+20076573106 \\chi _7+20076573106 \
\\chi
   _8+46845227502 \\chi _{11}+46845226408 \\chi _{12}+46845226408 \\chi _{13}\
\\right)+q^{53} \\left(7762427450 \\chi _1+23287462556 \\chi _5+23287462556 \
\\chi
   _6+46574746908 \\chi _9+54337352272 \\chi _{10}+62099782032 \\chi \
_{14}\\right)+q^{107/2} \\left(8997828640 \\chi _2+8997828640 \\chi \
_3+8997828640 \\chi
   _4+26993485930 \\chi _7+26993485930 \\chi _8+62984928000 \\chi \
_{11}+62984928000 \\chi _{12}+62984928000 \\chi _{13}\\right)+q^{54} \
\\left(10422906766 \\chi
   _1+31268512474 \\chi _5+31268512474 \\chi _6+62537230368 \\chi \
_9+72959931844 \\chi _{10}+83382836076 \\chi _{14}\\right)+q^{109/2} \
\\left(12065608616 \\chi
   _2+12065609950 \\chi _3+12065609950 \\chi _4+36196828516 \\chi \
_7+36196828516 \\chi _8+84459118696 \\chi _{11}+84459120014 \\chi \
_{12}+84459120014 \\chi
   _{13}\\right)+q^{55} \\left(13958098962 \\chi _1+41874533624 \\chi \
_5+41874533624 \\chi _6+83748830854 \\chi _9+97707166540 \\chi \
_{10}+111665265502 \\chi
   _{14}\\right)+q^{111/2} \\left(16137209580 \\chi _2+16137208136 \\chi \
_3+16137208136 \\chi _4+48411625852 \\chi _7+48411625852 \\chi \
_8+112960630478 \\chi
   _{11}+112960629016 \\chi _{12}+112960629016 \\chi _{13}\\right)+q^{56} \
\\left(18644745152 \\chi _1+55933966244 \\chi _5+55933966244 \\chi \
_6+111868204590 \\chi
   _9+130512677496 \\chi _{10}+149157425686 \\chi _{14}\\right)+q^{113/2} \
\\left(21528309656 \\chi _2+21528309656 \\chi _3+21528309656 \\chi \
_4+64584928948 \\chi
   _7+64584928948 \\chi _8+150697973012 \\chi _{11}+150697973012 \\chi \
_{12}+150697973012 \\chi _{13}\\right)+q^{57} \\left(24842472448 \\chi \
_1+74527726620 \\chi
   _5+74527726620 \\chi _6+149055140280 \\chi _9+173897925312 \\chi \
_{10}+198740394440 \\chi _{14}\\right)+q^{115/2} \\left(28649567100 \\chi \
_2+28649568828 \\chi
   _3+28649568828 \\chi _4+85948704756 \\chi _7+85948704756 \\chi \
_8+200547200040 \\chi _{11}+200547201786 \\chi _{12}+200547201786 \\chi _{13}\
\\right)+q^{58}
   \\left(33020300692 \\chi _1+99060543126 \\chi _5+99060543126 \\chi \
_6+198121445368 \\chi _9+231141387110 \\chi _{10}+264161687802 \\chi \
_{14}\\right)+q^{117/2}
   \\left(38035038840 \\chi _2+38035036932 \\chi _3+38035036932 \\chi \
_4+114105112718 \\chi _7+114105112718 \\chi _8+266245007930 \\chi \
_{11}+266245006040 \\chi
   _{12}+266245006040 \\chi _{13}\\right)+q^{59} \\left(43785632226 \\chi \
_1+131357312536 \\chi _5+131357312536 \\chi _6+262714213610 \\chi \
_9+306500257726 \\chi
   _{10}+350285893920 \\chi _{14}\\right)+q^{119/2} \\left(50376759040 \\chi \
_2+50376759040 \\chi _3+50376759040 \\chi _4+151130277114 \\chi \
_7+151130277114 \\chi
   _8+352637607026 \\chi _{11}+352637607026 \\chi _{12}+352637607026 \\chi \
_{13}\\right)+q^{60} \\left(57927011402 \\chi _1+173780558244 \\chi \
_5+173780558244 \\chi
   _6+347561587904 \\chi _9+405488127700 \\chi _{10}+463415134768 \\chi _{14}\
\\right)+q^{121/2} \\left(66570991400 \\chi _2+66570993672 \\chi \
_3+66570993672 \\chi
   _4+199712978756 \\chi _7+199712978756 \\chi _8+465996612640 \\chi \
_{11}+465996614892 \\chi _{12}+465996614892 \\chi _{13}\\right)+q^{61} \
\\left(76462122670 \\chi
   _1+229386907254 \\chi _5+229386907254 \\chi _6+458773274778 \\chi \
_9+535235936692 \\chi _{10}+611698059362 \\chi _{14}\\right)+q^{123/2} \
\\left(87774826766 \\chi
   _2+87774824312 \\chi _3+87774824312 \\chi _4+263324475390 \\chi \
_7+263324475390 \\chi _8+614424162116 \\chi _{11}+614424159640 \\chi \
_{12}+614424159640 \\chi
   _{13}\\right)+q^{62} \\left(100706513638 \\chi _1+302118929564 \\chi \
_5+302118929564 \\chi _6+604238475858 \\chi _9+704944372978 \\chi \
_{10}+805650891768 \\chi
   _{14}\\right)+q^{125/2} \\left(115480911986 \\chi _2+115480911986 \\chi \
_3+115480911986 \\chi _4+346442735958 \\chi _7+346442735958 \\chi \
_8+808365944584 \\chi
   _{11}+808365944584 \\chi _{12}+808365944584 \\chi _{13}\\right)+q^{63} \
\\left(132352353512 \\chi _1+397057759252 \\chi _5+397057759252 \\chi \
_6+794114814718 \\chi
   _9+926467872566 \\chi _{10}+1058820220464 \\chi _{14}\\right)+q^{127/2} \
\\left(151609403112 \\chi _2+151609406029 \\chi _3+151609406029 \\chi \
_4+454828215144 \\chi
   _7+454828215144 \\chi _8+1061266334760 \\chi _{11}+1061266337700 \\chi \
_{12}+1061266337700 \\chi _{13}\\right)+q^{64} \\left(173578283952 \\chi \
_1+520734048626
   \\chi _5+520734048626 \\chi _6+1041468900252 \\chi _9+1215046380960 \\chi \
_{10}+1388624664912 \\chi _{14}\\right)+q^{129/2} \\left(198628099164 \\chi
   _2+198628095962 \\chi _3+198628095962 \\chi _4+595884291088 \\chi \
_7+595884291088 \\chi _8+1390396109696 \\chi _{11}+1390396106518 \\chi \
_{12}+1390396106518 \\chi
   _{13}\\right)+q^{65} \\left(227177510196 \\chi _1+681533452164 \\chi \
_5+681533452164 \\chi _6+1363065988778 \\chi _9+1590244413900 \\chi \
_{10}+1817421930746 \\chi
   _{14}\\right)+q^{131/2} \\left(259700627308 \\chi _2+259700627308 \\chi \
_3+259700627308 \\chi _4+779101881942 \\chi _7+779101881942 \\chi \
_8+1817905042310 \\chi
   _{11}+1817905042310 \\chi _{12}+1817905042310 \\chi _{13}\\right)+q^{66} \
\\left(296732714988 \\chi _1+890197095876 \\chi _5+890197095876 \\chi \
_6+1780395233888
   \\chi _9+2077126907016 \\chi _{10}+2373859614776 \\chi \
_{14}\\right)+q^{133/2} \\left(338878507008 \\chi _2+338878510792 \\chi \
_3+338878510792 \\chi
   _4+1016635528586 \\chi _7+1016635528586 \\chi _8+2372148823230 \\chi \
_{11}+2372148826988 \\chi _{12}+2372148826988 \\chi _{13}\\right)+q^{67} \
\\left(386822520430
   \\chi _1+1160468746856 \\chi _5+1160468746856 \\chi _6+2320936308822 \\chi \
_9+2707760014846 \\chi _{10}+3094582535276 \\chi _{14}\\right)+q^{135/2}
   \\left(441338463052 \\chi _2+441338458968 \\chi _3+441338458968 \\chi \
_4+1324015381004 \\chi _7+1324015381004 \\chi _8+3089370067510 \\chi \
_{11}+3089370063400 \\chi
   _{12}+3089370063400 \\chi _{13}\\right)+q^{68} \\left(503298755422 \\chi \
_1+1509894927692 \\chi _5+1509894927692 \\chi _6+3019791202190 \\chi \
_9+3523088610498 \\chi
   _{10}+4026387374460 \\chi _{14}\\right)+q^{137/2} \\left(573687610256 \
\\chi _2+573687610256 \\chi _3+573687610256 \\chi _4+1721062830768 \\chi \
_7+1721062830768
   \\chi _8+4015812314842 \\chi _{11}+4015812314842 \\chi _{12}+4015812314842 \
\\chi _{13}\\right)+q^{69} \\left(653616869234 \\chi _1+1960852127416 \\chi
   _5+1960852127416 \\chi _6+3921702725070 \\chi _9+4575321123274 \\chi \
_{10}+5228937983232 \\chi _{14}\\right)+q^{139/2} \\left(744341117504 \\chi \
_2+744341122320
   \\chi _3+744341122320 \\chi _4+2233023362144 \\chi _7+2233023362144 \\chi \
_8+5210388927856 \\chi _{11}+5210388932700 \\chi _{12}+5210388932700 \\chi
   _{13}\\right)+q^{70} \\left(847273212242 \\chi _1+2541817901896 \\chi \
_5+2541817901896 \\chi _6+5083637538962 \\chi _9+5930909016382 \\chi \
_{10}+6778182228624 \\chi
   _{14}\\right)+q^{141/2} \\left(964004668860 \\chi _2+964004663608 \\chi \
_3+964004663608 \\chi _4+2892013996046 \\chi _7+2892013996046 \\chi \
_8+6748031429362 \\chi
   _{11}+6748031424140 \\chi _{12}+6748031424140 \\chi _{13}\\right)+q^{71} \
\\left(1096330187356 \\chi _1+3288992540045 \\chi _5+3288992540045 \\chi \
_6+6577983113936
   \\chi _9+7674315268340 \\chi _{10}+8770645466608 \\chi \
_{14}\\right)+q^{143/2} \\left(1246271615688 \\chi _2+1246271615688 \\chi \
_3+1246271615688 \\chi
   _4+3738814847064 \\chi _7+3738814847064 \\chi _8+8723902705206 \\chi \
_{11}+8723902705206 \\chi _{12}+8723902705206 \\chi _{13}\\right)+q^{72} \
\\left(1416102844528
   \\chi _1+4248306294310 \\chi _5+4248306294310 \\chi _6+8496614815670 \\chi \
_9+9912715432754 \\chi _{10}+11328818265452 \\chi _{14}\\right)+q^{145/2}
   \\left(1608381732706 \\chi _2+1608381738878 \\chi _3+1608381738878 \\chi \
_4+4825145210486 \\chi _7+4825145210486 \\chi _8+11258670573998 \\chi \
_{11}+11258670580138
   \\chi _{12}+11258670580138 \\chi _{13}\\right)+q^{73} \\left(1825987866362 \
\\chi _1+5477966118996 \\chi _5+5477966118996 \\chi _6+10955929717078 \\chi
   _9+12781920103350 \\chi _{10}+14607907969712 \\chi _{14}\\right)+q^{147/2} \
\\left(2072160162428 \\chi _2+2072160155774 \\chi _3+2072160155774 \\chi
   _4+6216480473966 \\chi _7+6216480473966 \\chi _8+14505122897278 \\chi \
_{11}+14505122890590 \\chi _{12}+14505122890590 \\chi _{13}\\right)+q^{74}
   \\left(2350536698812 \\chi _1+7051607260612 \\chi _5+7051607260612 \\chi \
_6+14103217371330 \\chi _9+16453751220476 \\chi _{10}+18804287933166 \\chi
   _{14}\\right)+q^{149/2} \\left(2665204300516 \\chi _2+2665204300516 \\chi \
_3+2665204300516 \\chi _4+7995612901568 \\chi _7+7995612901568 \\chi \
_8+18656428083964
   \\chi _{11}+18656428083964 \\chi _{12}+18656428083964 \\chi \
_{13}\\right)+q^{75} \\left(3020756412212 \\chi _1+9062272442066 \\chi \
_5+9062272442066 \\chi
   _6+18124541664814 \\chi _9+21145301297470 \\chi _{10}+24166057694668 \\chi \
_{14}\\right)+q^{151/2} \\left(3422352099510 \\chi _2+3422352107304 \\chi
   _3+3422352107304 \\chi _4+10267056314118 \\chi _7+10267056314118 \\chi \
_8+23956467008760 \\chi _{11}+23956467016590 \\chi _{12}+23956467016590 \\chi
   _{13}\\right)+q^{76} \\left(3875778957664 \\chi _1+11627333237624 \\chi \
_5+11627333237624 \\chi _6+23254670110148 \\chi _9+27130445432418 \\chi
   _{10}+31006224390082 \\chi _{14}\\right)+q^{153/2} \\left(4387529666076 \
\\chi _2+4387529657608 \\chi _3+4387529657608 \\chi _4+13162588981292 \\chi
   _7+13162588981292 \\chi _8+30712705054408 \\chi _{11}+30712705045976 \\chi \
_{12}+30712705045976 \\chi _{13}\\right)+q^{77} \\left(4964890856688 \\chi
   _1+14894676687872 \\chi _5+14894676687872 \\chi _6+29789349274236 \\chi \
_9+34754244231168 \\chi _{10}+39719135105428 \\chi _{14}\\right)+q^{155/2}
   \\left(5616034890072 \\chi _2+5616034890072 \\chi _3+5616034890072 \\chi \
_4+16848104670178 \\chi _7+16848104670178 \\chi _8+39312247133386 \\chi
   _{11}+39312247133386 \\chi _{12}+39312247133386 \\chi _{13}\\right)+q^{78} \
\\left(6350118269588 \\chi _1+19050350167242 \\chi _5+19050350167242 \\chi
   _6+38100704957588 \\chi _9+44450818604628 \\chi _{10}+50800936855220 \\chi \
_{14}\\right)+q^{157/2} \\left(7177399759690 \\chi _2+7177399769580 \\chi
   _3+7177399769580 \\chi _4+21532199298850 \\chi _7+21532199298850 \\chi \
_8+50241795086150 \\chi _{11}+50241795096000 \\chi _{12}+50241795096000 \\chi
   _{13}\\right)+q^{79} \\left(8109376217722 \\chi _1+24328133861334 \\chi \
_5+24328133861334 \\chi _6+48656262515914 \\chi _9+56765643941804 \\chi
   _{10}+64875020159526 \\chi _{14}\\right)+q^{159/2} \\left(9158924383904 \
\\chi _2+9158924373266 \\chi _3+9158924373266 \\chi _4+27476773130464 \\chi
   _7+27476773130464 \\chi _8+64112474328492 \\chi _{11}+64112474317814 \\chi \
_{12}+64112474317814 \\chi _{13}\\right)+q^{80} \\left(10340454209836 \\chi
   _1+31021356789498 \\chi _5+31021356789498 \\chi _6+62042719440542 \\chi \
_9+72383167788214 \\chi _{10}+82723622020204 \\chi _{14}\\right)+q^{161/2}
   \\left(11670090070812 \\chi _2+11670090070812 \\chi _3+11670090070812 \
\\chi _4+35010270212426 \\chi _7+35010270212426 \\chi _8+81690626350586 \\chi
   _{11}+81690626350586 \\chi _{12}+81690626350586 \\chi _{13}\\right)+q^{81} \
\\left(13165877555176 \\chi _1+39497639234612 \\chi _5+39497639234612 \\chi
   _6+78995271874602 \\chi _9+92161156022818 \\chi _{10}+105327033554080 \
\\chi _{14}\\right)+q^{163/2} \\left(14848001912528 \\chi _2+14848001924926 \
\\chi
   _3+14848001924926 \\chi _4+44544005762404 \\chi _7+44544005762404 \\chi \
_8+103936018098400 \\chi _{11}+103936018110842 \\chi _{12}+103936018110842 \
\\chi
   _{13}\\right)+q^{82} \\left(16739025065130 \\chi _1+50217067783584 \\chi \
_5+50217067783584 \\chi _6+100434142979666 \\chi _9+117173160632990 \\chi
   _{10}+133912185698120 \\chi _{14}\\right)+q^{165/2} \\left(18864162221642 \
\\chi _2+18864162208220 \\chi _3+18864162208220 \\chi _4+56592486638082 \\chi
   _7+56592486638082 \\chi _8+132049130260020 \\chi _{11}+132049130246644 \
\\chi _{12}+132049130246644 \\chi _{13}\\right)+q^{83} \\left(21251596328032 \
\\chi
   _1+63754797339244 \\chi _5+63754797339244 \\chi _6+127509586352964 \\chi \
_9+148761191008288 \\chi _{10}+170012787364144 \\chi _{14}\\right)+q^{167/2}
   \\left(23932812592644 \\chi _2+23932812592644 \\chi _3+23932812592644 \
\\chi _4+71798437777932 \\chi _7+71798437777932 \\chi _8+167529694030356 \
\\chi
   _{11}+167529694030356 \\chi _{12}+167529694030356 \\chi \
_{13}\\right)+q^{84} \\left(26942962361514 \\chi _1+80828877706964 \\chi \
_5+80828877706964 \\chi
   _6+161657764760730 \\chi _9+188600717774666 \\chi _{10}+215543680106192 \
\\chi _{14}\\right)+q^{169/2} \\left(30321284366508 \\chi _2+30321284382101 \
\\chi
   _3+30321284382101 \\chi _4+90963853130662 \\chi _7+90963853130662 \\chi \
_8+212248984027062 \\chi _{11}+212248984042606 \\chi _{12}+212248984042606 \
\\chi
   _{13}\\right)+q^{85} \\left(34111580951108 \\chi _1+102334753338686 \\chi \
_5+102334753338686 \\chi _6+204669496190064 \\chi _9+238781087626508 \\chi
   _{10}+272892668577616 \\chi _{14}\\right)+q^{171/2} \\left(38362727600774 \
\\chi _2+38362727584026 \\chi _3+38362727584026 \\chi _4+115088182768826 \
\\chi
   _7+115088182768826 \\chi _8+268539100541284 \\chi _{11}+268539100524486 \
\\chi _{12}+268539100524486 \\chi _{13}\\right)+q^{86} \\left(43129229301358 \
\\chi
   _1+129387676182580 \\chi _5+129387676182580 \\chi _6+258775364122326 \\chi \
_9+301904581667378 \\chi _{10}+345033811003548 \\chi _{14}\\right)+q^{173/2}
   \\left(48471859025382 \\chi _2+48471859025382 \\chi _3+48471859025382 \
\\chi _4+145415577076180 \\chi _7+145415577076180 \\chi _8+339303004880692 \
\\chi
   _{11}+339303004880692 \\chi _{12}+339303004880692 \\chi \
_{13}\\right)+q^{87} \\left(54458376262482 \\chi _1+163375141923772 \\chi \
_5+163375141923772 \\chi
   _6+326750270675926 \\chi _9+381208660112222 \\chi _{10}+435667036337216 \
\\chi _{14}\\right)+q^{175/2} \\left(61164300478626 \\chi _2+61164300498042 \
\\chi
   _3+61164300498042 \\chi _4+183492901474698 \\chi _7+183492901474698 \\chi \
_8+428150112721470 \\chi _{11}+428150112740940 \\chi _{12}+428150112740940 \
\\chi
   _{13}\\right)+q^{88} \\left(68673756827706 \\chi _1+206021255732444 \\chi \
_5+206021255732444 \\chi _6+412042526214550 \\chi _9+480716268291634 \\chi
   _{10}+549390025119340 \\chi _{14}\\right)+q^{177/2} \\left(77080439802176 \
\\chi _2+77080439781230 \\chi _3+77080439781230 \\chi _4+231241319364666 \
\\chi
   _7+231241319364666 \\chi _8+539563068128312 \\chi _{11}+539563068107422 \
\\chi _{12}+539563068107422 \\chi _{13}\\right)+q^{89} \\left(86488694713964 \
\\chi
   _1+259466100690466 \\chi _5+259466100690466 \\chi _6+518932184873312 \\chi \
_9+605420896092450 \\chi _{10}+691909590849814 \\chi _{14}\\right)+q^{179/2}
   \\left(97014686095364 \\chi _2+97014686095364 \\chi _3+97014686095364 \
\\chi _4+291044058286092 \\chi _7+291044058286092 \\chi _8+679102814305876 \
\\chi
   _{11}+679102814305876 \\chi _{12}+679102814305876 \\chi \
_{13}\\right)+q^{90} \\left(108787676640818 \\chi _1+326363011415704 \\chi \
_5+326363011415704 \\chi
   _6+652726041292592 \\chi _9+761513699473296 \\chi _{10}+870301376067440 \
\\chi _{14}\\right)+q^{181/2} \\left(121951477130478 \\chi _2+121951477154706 \
\\chi
   _3+121951477154706 \\chi _4+365854431439890 \\chi _7+365854431439890 \\chi \
_8+853660326997890 \\chi _{11}+853660327022058 \\chi _{12}+853660327022058 \
\\chi
   _{13}\\right)+q^{91} \\left(136666068141710 \\chi _1+409998225060616 \\chi \
_5+409998225060616 \\chi _6+819996429488450 \\chi _9+956662518265660 \\chi
   _{10}+1093328586407370 \\chi _{14}\\right)+q^{183/2} \
\\left(153109357257242 \\chi _2+153109357231262 \\chi _3+153109357231262 \
\\chi _4+459328071719710 \\chi
   _7+459328071719710 \\chi _8+1071765515236878 \\chi _{11}+1071765515210834 \
\\chi _{12}+1071765515210834 \\chi _{13}\\right)+q^{92} \
\\left(171479105465992 \\chi
   _1+514437293401192 \\chi _5+514437293401192 \\chi _6+1028874609851938 \
\\chi _9+1200353692267192 \\chi _{10}+1371832797787106 \\chi \
_{14}\\right)+q^{185/2}
   \\left(191995099953502 \\chi _2+191995099953502 \\chi _3+191995099953502 \
\\chi _4+575985299860506 \\chi _7+575985299860506 \\chi _8+1343965683436520 \
\\chi
   _{11}+1343965683436520 \\chi _{12}+1343965683436520 \\chi \
_{13}\\right)+q^{93} \\left(214901577291664 \\chi _1+644704757549842 \\chi \
_5+644704757549842 \\chi
   _6+1289409489363898 \\chi _9+1504311092388330 \\chi _{10}+1719212669622076 \
\\chi _{14}\\right)+q^{187/2} \\left(240469856853828 \\chi _2+240469856883810 \
\\chi
   _3+240469856883810 \\chi _4+721409570621490 \\chi _7+721409570621490 \\chi \
_8+1683289016220546 \\chi _{11}+1683289016250594 \\chi _{12}+1683289016250594 \
\\chi
   _{13}\\right)+q^{94} \\left(269001229116060 \\chi _1+807003658633974 \\chi \
_5+807003658633974 \\chi _6+1614007345983472 \\chi _9+1883008546385326 \\chi
   _{10}+2152009775501386 \\chi _{14}\\right)+q^{189/2} \
\\left(300830199256832 \\chi _2+300830199224570 \\chi _3+300830199224570 \
\\chi _4+902490597705956 \\chi
   _7+902490597705956 \\chi _8+2105811374451448 \\chi _{11}+2105811374419254 \
\\chi _{12}+2105811374419254 \\chi _{13}\\right)+q^{95} \
\\left(336328097398200 \\chi
   _1+1008984324285916 \\chi _5+1008984324285916 \\chi _6+2017968616550580 \
\\chi _9+2354296745973384 \\chi _{10}+2690624843438360 \\chi \
_{14}\\right)+q^{191/2}
   \\left(375907009012712 \\chi _2+375907009012712 \\chi _3+375907009012712 \
\\chi _4+1127721027038172 \\chi _7+1127721027038172 \\chi _8+2631349085629240 \
\\chi
   _{11}+2631349085629240 \\chi _{12}+2631349085629240 \\chi \
_{13}\\right)+q^{96} \\left(420024086839318 \\chi _1+1260072224752996 \\chi \
_5+1260072224752996 \\chi
   _6+2520144485197818 \\chi _9+2940168536343846 \\chi _{10}+3360192623111496 \
\\chi _{14}\\right)+q^{193/2} \\left(469186377478388 \\chi _2+469186377515538 \
\\chi
   _3+469186377515538 \\chi _4+1407559132509464 \\chi _7+1407559132509464 \
\\chi _8+3284304617380948 \\chi _{11}+3284304617418024 \\chi \
_{12}+3284304617418024 \\chi
   _{13}\\right)+q^{97} \\left(523956181569924 \\chi _1+1571868584469364 \
\\chi _5+1571868584469364 \\chi _6+3143737129175468 \\chi _9+3667693350504938 \
\\chi
   _{10}+4191649532074862 \\chi _{14}\\right)+q^{195/2} \
\\left(584956897270920 \\chi _2+584956897231156 \\chi _3+584956897231156 \
\\chi _4+1754870691733232 \\chi
   _7+1754870691733232 \\chi _8+4094698308709580 \\chi _{11}+4094698308669740 \
\\chi _{12}+4094698308669740 \\chi _{13}\\right)+q^{98} \
\\left(652879433919214 \\chi
   _1+1958638257570228 \\chi _5+1958638257570228 \\chi _6+3917276559411912 \
\\chi _9+4570155949061286 \\chi _{10}+5223035383062942 \\chi \
_{14}\\right)+q^{197/2}
   \\left(728489368149758 \\chi _2+728489368149758 \\chi _3+728489368149758 \
\\chi _4+2185468104449204 \\chi _7+2185468104449204 \\chi _8+5099425545911916 \
\\chi
   _{11}+5099425545911916 \\chi _{12}+5099425545911916 \\chi \
_{13}\\right)+q^{99} \\left(812634875613384 \\chi _1+2437904676019384 \\chi \
_5+2437904676019384 \\chi
   _6+4875809302775304 \\chi _9+5688444227656264 \\chi _{10}+6501079103181264 \
\\chi _{14}\\right)+q^{199/2} \\left(906255389279360 \\chi _2+906255389325070 \
\\chi
   _3+906255389325070 \\chi _4+2718766167929500 \\chi _7+2718766167929500 \
\\chi _8+6343787759778640 \\chi _{11}+6343787759824430 \\chi \
_{12}+6343787759824430 \\chi
   _{13}\\right)+q^{100} \\left(1010391101925472 \\chi _1+3031173250979664 \
\\chi _5+3031173250979664 \\chi _6+6062346556754288 \\chi _9+7072737603883008 \
\\chi
   _{10}+8083128705808480 \\chi _{14}\\right)+q^{201/2} \
\\left(1126193539315478 \\chi _2+1126193539266410 \\chi _3+1126193539266410 \
\\chi _4+3378580617848350 \\chi
   _7+3378580617848350 \\chi _8+7883354736493046 \\chi _{11}+7883354736444062 \
\\chi _{12}+7883354736444062 \\chi _{13}\\right)+q^{101} \
\\left(1254937261811380 \\chi
   _1+3764811846449488 \\chi _5+3764811846449488 \\chi _6+7529623631980554 \
\\chi _9+8784560954705804 \\chi _{10}+10039498216618662 \\chi \
_{14}\\right)+q^{203/2}
   \\left(1398032647054568 \\chi _2+1398032647054568 \\chi \
_3+1398032647054568 \\chi _4+4194097941163686 \\chi _7+4194097941163686 \\chi \
_8+9786228572192590 \\chi
   _{11}+9786228572192590 \\chi _{12}+9786228572192590 \\chi \
_{13}\\right)+q^{102} \\left(1557039916726166 \\chi _1+4671119682384564 \\chi \
_5+4671119682384564 \\chi
   _6+9342239432456294 \\chi _9+10899279281497278 \\chi \
_{10}+12456319198114768 \\chi _{14}\\right)+q^{205/2} \\left(1733684709143628 \
\\chi _2+1733684709199904 \\chi
   _3+1733684709199904 \\chi _4+5201054127543478 \\chi _7+5201054127543478 \
\\chi _8+12135792916673844 \\chi _{11}+12135792916730032 \\chi \
_{12}+12135792916730032
   \\chi _{13}\\right)+q^{103} \\left(1929875286741082 \\chi \
_1+5789625935397450 \\chi _5+5789625935397450 \\chi _6+11579251795625726 \
\\chi _9+13509127157541012 \\chi
   _{10}+15439002444282094 \\chi _{14}\\right)+q^{207/2} \
\\left(2147721342560572 \\chi _2+2147721342500418 \\chi _3+2147721342500418 \
\\chi _4+6443164027561408 \\chi
   _7+6443164027561408 \\chi _8+15034049450486722 \\chi \
_{11}+15034049450426478 \\chi _{12}+15034049450426478 \\chi \
_{13}\\right)+q^{104} \\left(2389554635384846
   \\chi _1+7168663822833504 \\chi _5+7168663822833504 \\chi \
_6+14337327729110466 \\chi _9+16726882281049666 \\chi _{10}+19116436916559068 \
\\chi
   _{14}\\right)+q^{209/2} \\left(2657951850019288 \\chi _2+2657951850019288 \
\\chi _3+2657951850019288 \\chi _4+7973855550057864 \\chi _7+7973855550057864 \
\\chi
   _8+18605662891534652 \\chi _{11}+18605662891534652 \\chi \
_{12}+18605662891534652 \\chi _{13}\\right)+q^{105} \\left(2955759821718796 \
\\chi _1+8867279557603808
   \\chi _5+8867279557603808 \\chi _6+17734559022621334 \\chi \
_9+20690318936920858 \\chi _{10}+23646078758506368 \\chi \
_{14}\\right)+q^{211/2} \\left(3286123116772042
   \\chi _2+3286123116840918 \\chi _3+3286123116840918 \\chi \
_4+9858369350453794 \\chi _7+9858369350453794 \\chi _8+23002861882682582 \
\\chi _{11}+23002861882751556
   \\chi _{12}+23002861882751556 \\chi _{13}\\right)+q^{106} \
\\left(3652514284913044 \\chi _1+10957542752065379 \\chi _5+10957542752065379 \
\\chi _6+21915085606806976
   \\chi _9+25567599789046220 \\chi _{10}+29220114073959264 \\chi \
_{14}\\right)+q^{213/2} \\left(4058767310526416 \\chi _2+4058767310452652 \
\\chi _3+4058767310452652
   \\chi _4+12176301931431720 \\chi _7+12176301931431720 \\chi \
_8+28411371101318388 \\chi _{11}+28411371101244724 \\chi \
_{12}+28411371101244724 \\chi
   _{13}\\right)+q^{107} \\left(4509114479960786 \\chi _1+13527343553851404 \
\\chi _5+13527343553851404 \\chi _6+27054686993892358 \\chi \
_9+31563801587669726 \\chi
   _{10}+36072916067782976 \\chi _{14}\\right)+q^{215/2} \
\\left(5008226698046674 \\chi _2+5008226698046674 \\chi _3+5008226698046674 \
\\chi _4+15024680094140084 \\chi
   _7+15024680094140084 \\chi _8+35057586966198388 \\chi \
_{11}+35057586966198388 \\chi _{12}+35057586966198388 \\chi \
_{13}\\right)+q^{108} \\left(5561257693250482
   \\chi _1+16683772953484710 \\chi _5+16683772953484710 \\chi \
_6+33367546033070488 \\chi _9+38928803600217232 \\chi _{10}+44490061293304716 \
\\chi
   _{14}\\right)+q^{217/2} \\left(6173892819368328 \\chi _2+6173892819452639 \
\\chi _3+6173892819452639 \\chi _4+18521678458273584 \\chi \
_7+18521678458273584 \\chi
   _8+43217249647440024 \\chi _{11}+43217249647524228 \\chi \
_{12}+43217249647524228 \\chi _{13}\\right)+q^{109} \\left(6852402776811926 \
\\chi _1+20557208470087324
   \\chi _5+20557208470087324 \\chi _6+41114416800516250 \\chi \
_9+47966819716979814 \\chi _{10}+54819222493791740 \\chi \
_{14}\\right)+q^{219/2}
   \\left(7603702360558328 \\chi _2+7603702360468340 \\chi \
_3+7603702360468340 \\chi _4+22811107081495060 \\chi _7+22811107081495060 \
\\chi _8+53225916621510792 \\chi
   _{11}+53225916621420692 \\chi _{12}+53225916621420692 \\chi \
_{13}\\right)+q^{110} \\left(8435414852429932 \\chi _1+25306244402882296 \
\\chi _5+25306244402882296
   \\chi _6+50612488960361162 \\chi _9+59047903658197460 \\chi \
_{10}+67483318510813526 \\chi _{14}\\right)+q^{221/2} \\left(9355943000793068 \
\\chi _2+9355943000793068
   \\chi _3+9355943000793068 \\chi _4+28067829002379204 \\chi \
_7+28067829002379204 \\chi _8+65491600897133326 \\chi _{11}+65491600897133326 \
\\chi
   _{12}+65491600897133326 \\chi _{13}\\right)+q^{111} \
\\left(10374547069796996 \\chi _1+31123641380253904 \\chi \
_5+31123641380253904 \\chi _6+62247282589453590 \\chi
   _9+72621829830312250 \\chi _{10}+82996376899910432 \\chi \
_{14}\\right)+q^{223/2} \\left(11501430189554382 \\chi _2+11501430189657058 \
\\chi _3+11501430189657058
   \\chi _4+34504290568868498 \\chi _7+34504290568868498 \\chi \
_8+80510011447228788 \\chi _{11}+80510011447331582 \\chi \
_{12}+80510011447331582 \\chi
   _{13}\\right)+q^{112} \\left(12747831862972510 \\chi _1+38243495399724204 \
\\chi _5+38243495399724204 \\chi _6+76486990988638474 \\chi \
_9+89234822662417682 \\chi
   _{10}+101982654525390192 \\chi _{14}\\right)+q^{225/2} \
\\left(14126130896942804 \\chi _2+14126130896833050 \\chi \
_3+14126130896833050 \\chi _4+42378392690608804
   \\chi _7+42378392690608804 \\chi _8+98882916145536976 \\chi \
_{11}+98882916145427342 \\chi _{12}+98882916145427342 \\chi \
_{13}\\right)+q^{113}
   \\left(15649958476248832 \\chi _1+46949875638127068 \\chi \
_5+46949875638127068 \\chi _6+93899751067092092 \\chi _9+109549709752494768 \
\\chi
   _{10}+125199668228970272 \\chi _{14}\\right)+q^{227/2} \
\\left(17334321792217474 \\chi _2+17334321792217474 \\chi \
_3+17334321792217474 \\chi _4+52002965376652422
   \\chi _7+52002965376652422 \\chi _8+121340252692110848 \\chi \
_{11}+121340252692110848 \\chi _{12}+121340252692110848 \\chi \
_{13}\\right)+q^{114}
   \\left(19195739420138626 \\chi _1+57587218029042482 \\chi \
_5+57587218029042482 \\chi _6+115174436289219988 \\chi _9+134370175478227156 \
\\chi
   _{10}+153565914898123844 \\chi _{14}\\right)+q^{229/2} \
\\left(21252390161534192 \\chi _2+21252390161659212 \\chi \
_3+21252390161659212 \\chi _4+63757170484852688
   \\chi _7+63757170484852688 \\chi _8+148766730969283648 \\chi \
_{11}+148766730969408540 \\chi _{12}+148766730969408540 \\chi \
_{13}\\right)+q^{115}
   \\left(23524276396562478 \\chi _1+70572829445002578 \\chi \
_5+70572829445002578 \\chi _6+141145658634699030 \\chi _9+164669935286576652 \
\\chi
   _{10}+188194211683139130 \\chi _{14}\\right)+q^{231/2} \
\\left(26033402639988444 \\chi _2+26033402639855204 \\chi \
_3+26033402639855204 \\chi _4+78100207919698824
   \\chi _7+78100207919698824 \\chi _8+182233818658246240 \\chi \
_{11}+182233818658112868 \\chi _{12}+182233818658112868 \\chi \
_{13}\\right)+q^{116}
   \\left(28803970974220106 \\chi _1+86411912641033056 \\chi \
_5+86411912641033056 \\chi _6+172823825563964718 \\chi _9+201627796256282304 \
\\chi
   _{10}+230431767230777778 \\chi _{14}\\right)+q^{233/2} \
\\left(31862595673255652 \\chi _2+31862595673255652 \\chi \
_3+31862595673255652 \\chi _4+95587787019767018
   \\chi _7+95587787019767018 \\chi _8+223038169515342234 \\chi \
_{11}+223038169515342234 \\chi _{12}+223038169515342234 \\chi \
_{13}\\right)+q^{117}
   \\left(35238538537741460 \\chi _1+105715615924058436 \\chi \
_5+105715615924058436 \\chi _6+211431231536979232 \\chi _9+246669770385848420 \
\\chi
   _{10}+281908308923296208 \\chi _{14}\\right)+q^{235/2} \
\\left(38963966063489984 \\chi _2+38963966063641534 \\chi \
_3+38963966063641534 \\chi _4+116891898190773052
   \\chi _7+116891898190773052 \\chi _8+272747762662914112 \\chi \
_{11}+272747762663065802 \\chi _{12}+272747762663065802 \\chi \
_{13}\\right)+q^{118}
   \\left(43074230770041016 \\chi _1+129222691966867424 \\chi \
_5+129222691966867424 \\chi _6+258445384276994856 \\chi _9+301519614703780168 \
\\chi
   _{10}+344593845473821184 \\chi _{14}\\right)+q^{237/2} \
\\left(47608179826943928 \\chi _2+47608179826782214 \\chi \
_3+47608179826782214 \\chi _4+142824539480508356
   \\chi _7+142824539480508356 \\chi _8+333257258547634058 \\chi \
_{11}+333257258547472490 \\chi _{12}+333257258547472490 \\chi \
_{13}\\right)+q^{119}
   \\left(52608493184294524 \\chi _1+157825479931772068 \\chi \
_5+157825479931772068 \\chi _6+315650959485000246 \\chi _9+368259453047849548 \
\\chi
   _{10}+420867946232477818 \\chi _{14}\\right)+q^{239/2} \
\\left(58122052944290120 \\chi _2+58122052944290120 \\chi \
_3+58122052944290120 \\chi _4+174366158832870240
   \\chi _7+174366158832870240 \\chi _8+406854370875013600 \\chi \
_{11}+406854370875013600 \\chi _{12}+406854370875013600 \\chi \
_{13}\\right)+q^{120}
   \\left(64200347218375360 \\chi _1+192601041237463092 \\chi \
_5+192601041237463092 \\chi _6+385202082892228872 \\chi _9+449402429693296816 \
\\chi
   _{10}+513602776911316536 \\chi _{14}\\right)+q^{241/2} \
\\left(70899912745415118 \\chi _2+70899912745598750 \\chi \
_3+70899912745598750 \\chi _4+212699738236612618
   \\chi _7+212699738236612618 \\chi _8+496299388926585420 \\chi \
_{11}+496299388926768898 \\chi _{12}+496299388926768898 \\chi \
_{13}\\right)+q^{121}
   \\left(78282819431726646 \\chi _1+234848458755024030 \\chi \
_5+234848458755024030 \\chi _6+469696917050192018 \\chi _9+547979736941762756 \
\\chi
   _{10}+626262556373489402 \\chi _{14}\\right)+q^{243/2} \
\\left(86417199455693834 \\chi _2+86417199455498378 \\chi \
_3+86417199455498378 \\chi _4+259251598366690676
   \\chi _7+259251598366690676 \\chi _8+604920396510843872 \\chi \
_{11}+604920396510648258 \\chi _{12}+604920396510648258 \\chi \
_{13}\\right)+q^{122}
   \\left(95377825470654386 \\chi _1+286133475905831104 \\chi \
_5+286133475905831104 \\chi _6+572266952318203030 \\chi _9+667644777282321774 \
\\chi
   _{10}+763022602753379748 \\chi _{14}\\right)+q^{245/2} \
\\left(105246743718338146 \\chi _2+105246743718338146 \\chi \
_3+105246743718338146 \\chi
   _4+315740231155014406 \\chi _7+315740231155014406 \\chi \
_8+736727205673996878 \\chi _{11}+736727205673996878 \\chi \
_{12}+736727205673996878 \\chi
   _{13}\\right)+q^{123} \\left(116113966573655608 \\chi \
_1+348341900278298456 \\chi _5+348341900278298456 \\chi _6+696683799998848478 \
\\chi _9+812797767130265626
   \\chi _{10}+928911733703491456 \\chi _{14}\\right)+q^{247/2} \
\\left(128078228485548828 \\chi _2+128078228485770468 \\chi \
_3+128078228485770468 \\chi
   _4+384234685457089836 \\chi _7+384234685457089836 \\chi \
_8+896547599789856084 \\chi _{11}+896547599790077892 \\chi \
_{12}+896547599790077892 \\chi
   _{13}\\right)+q^{124} \\left(141247811615956188 \\chi \
_1+423743434233945282 \\chi _5+423743434233945282 \\chi _6+847486869081808160 \
\\chi _9+988734680083841066
   \\chi _{10}+1129982491699797254 \\chi _{14}\\right)+q^{249/2} \
\\left(155741449107201628 \\chi _2+155741449106965526 \\chi \
_3+155741449106965526 \\chi
   _4+467224347321132680 \\chi _7+467224347321132680 \\chi \
_8+1090190143320133460 \\chi _{11}+1090190143319897530 \\chi \
_{12}+1090190143319897530 \\chi
   _{13}\\right)+q^{125} \\left(171689312427582028 \\chi \
_1+515067937958717548 \\chi _5+515067937958717548 \\chi \
_6+1030135875241936344 \\chi _9+1201825188345002756
   \\chi _{10}+1373514500773071768 \\chi _{14}\\right)+q^{251/2} \
\\left(189234088630524710 \\chi _2+189234088630524710 \\chi \
_3+189234088630524710 \\chi
   _4+567702265891574130 \\chi _7+567702265891574130 \\chi \
_8+1324638620885978290 \\chi _{11}+1324638620885978290 \\chi \
_{12}+1324638620885978290 \\chi
   _{13}\\right)+q^{126} \\left(208532156297225546 \\chi \
_1+625596468148195804 \\chi _5+625596468148195804 \\chi \
_6+1251192937039360426 \\chi _9+1459725092593623386
   \\chi _{10}+1668257248890330720 \\chi _{14}\\right)+q^{253/2} \
\\left(229754871011331056 \\chi _2+229754871011598406 \\chi \
_3+229754871011598406 \\chi
   _4+689264613034527724 \\chi _7+689264613034527724 \\chi \
_8+1608284096560997344 \\chi _{11}+1608284096561264510 \\chi \
_{12}+1608284096561264510 \\chi
   _{13}\\right)+q^{127} \\left(253089969496238404 \\chi \
_1+759269909305607552 \\chi _5+759269909305607552 \\chi \
_6+1518539817794338580 \\chi _9+1771629788107469244
   \\chi _{10}+2024719757603707648 \\chi _{14}\\right)+q^{255/2} \
\\left(278743100930937656 \\chi _2+278743100930653450 \\chi \
_3+278743100930653450 \\chi
   _4+836229302792244556 \\chi _7+836229302792244556 \\chi \
_8+1951201707086388466 \\chi _{11}+1951201707086104070 \\chi \
_{12}+1951201707086104070 \\chi
   _{13}\\right)+q^{128} \\left(306939497651509440 \\chi \
_1+920818492057275024 \\chi _5+920818492057275024 \\chi \
_6+1841636985012382912 \\chi _9+2148576481766052672
   \\chi _{10}+2455515979418148496 \\chi _{14}\\right)+q^{257/2} \
\\left(337925800058807336 \\chi _2+337925800058807336 \\chi \
_3+337925800058807336 \\chi
   _4+1013777400176422112 \\chi _7+1013777400176422112 \\chi \
_8+2365480599784219872 \\chi _{11}+2365480599784219872 \\chi \
_{12}+2365480599784219872 \\chi
   _{13}\\right)+q^{129} \\left(371972048630283292 \\chi \
_1+1115916146876679154 \\chi _5+1115916146876679154 \\chi \
_6+2231832292766888270 \\chi
   _9+2603804342383624378 \\chi _{10}+2975776391013284132 \\chi \
_{14}\\right)+q^{259/2} \\left(409373855369020416 \\chi _2+409373855369341796 \
\\chi
   _3+409373855369341796 \\chi _4+1228121566107703972 \\chi \
_7+1228121566107703972 \\chi _8+2865616988273672820 \\chi \
_{11}+2865616988273994400 \\chi
   _{12}+2865616988273994400 \\chi _{13}\\right)+q^{130} \
\\left(450454771622406116 \\chi _1+1351364313783765740 \\chi \
_5+1351364313783765740 \\chi
   _6+2702728628650991396 \\chi _9+3153183399189945058 \\chi \
_{10}+3603638170812351174 \\chi _{14}\\right)+q^{261/2} \
\\left(495568872552870064 \\chi
   _2+495568872552528218 \\chi _3+495568872552528218 \\chi \
_4+1486706617657926588 \\chi _7+1486706617657926588 \\chi \
_8+3468982107111839152 \\chi
   _{11}+3468982107111497510 \\chi _{12}+3468982107111497510 \\chi \
_{13}\\right)+q^{131} \\left(545103576437125574 \\chi _1+1635310730501667644 \
\\chi
   _5+1635310730501667644 \\chi _6+3270621459813767850 \\chi \
_9+3815725037440479706 \\chi _{10}+4360828613878309920 \\chi \
_{14}\\right)+q^{263/2}
   \\left(599482716472944882 \\chi _2+599482716472944882 \\chi \
_3+599482716472944882 \\chi _4+1798448149418834646 \\chi \
_7+1798448149418834646 \\chi
   _8+4196379016141489836 \\chi _{11}+4196379016141489836 \\chi \
_{12}+4196379016141489836 \\chi _{13}\\right)+q^{132} \
\\left(659169888575480930 \\chi
   _1+1977509664420044756 \\chi _5+1977509664420044756 \\chi \
_6+3955019330145730670 \\chi _9+4614189217415562278 \\chi \
_{10}+5273359105990294384 \\chi
   _{14}\\right)+q^{265/2} \\left(724672102954687136 \\chi \
_2+724672102955073174 \\chi _3+724672102955073174 \\chi \
_4+2174016308864833484 \\chi
   _7+2174016308864833484 \\chi _8+5072704719772563496 \\chi \
_{11}+5072704719772949316 \\chi _{12}+5072704719772949316 \\chi \
_{13}\\right)+q^{133}
   \\left(796543764956461318 \\chi _1+2389631296301928096 \\chi \
_5+2389631296301928096 \\chi _6+4779262591171291410 \\chi \
_9+5575806357560296912 \\chi
   _{10}+6372350122516758230 \\chi _{14}\\right)+q^{267/2} \
\\left(875391010372590742 \\chi _2+875391010372180874 \\chi \
_3+875391010372180874 \\chi
   _4+2626173031116952322 \\chi _7+2626173031116952322 \\chi \
_8+6127737073606744946 \\chi _{11}+6127737073606334854 \\chi \
_{12}+6127737073606334854 \\chi
   _{13}\\right)+q^{134} \\left(961876427765550992 \\chi \
_1+2885629281726228586 \\chi _5+2885629281726228586 \\chi \
_6+5771258565023735656 \\chi
   _9+6733134991218017080 \\chi _{10}+7695011418984413156 \\chi \
_{14}\\right)+q^{269/2} \\left(1056724205842820082 \\chi \
_2+1056724205842820082 \\chi
   _3+1056724205842820082 \\chi _4+3170172617528460246 \\chi \
_7+3170172617528460246 \\chi _8+7397069439802815168 \\chi \
_{11}+7397069439802815168 \\chi
   _{12}+7397069439802815168 \\chi _{13}\\right)+q^{135} \
\\left(1160725741529323786 \\chi _1+3482177226309941508 \\chi \
_5+3482177226309941508 \\chi
   _6+6964354450897037886 \\chi _9+8125080194149229306 \\chi \
_{10}+9285805935677655608 \\chi _{14}\\right)+q^{271/2} \
\\left(1274745744493180106 \\chi
   _2+1274745744493642395 \\chi _3+1274745744493642395 \\chi \
_4+3824237233480465018 \\chi _7+3824237233480465018 \\chi \
_8+8923220212656659782 \\chi
   _{11}+8923220212657122308 \\chi _{12}+8923220212657122308 \\chi \
_{13}\\right)+q^{136} \\left(1399728883112563040 \\chi _1+4199186647449239778 \
\\chi
   _5+4199186647449239778 \\chi _6+8398373296786919156 \\chi \
_9+9798102178011032854 \\chi _{10}+11197831061123595894 \\chi \
_{14}\\right)+q^{273/2}
   \\left(1536707023967766254 \\chi _2+1536707023967275198 \\chi \
_3+1536707023967275198 \\chi _4+4610121071902316604 \\chi \
_7+4610121071902316604 \\chi
   _8+10756949166454483328 \\chi _{11}+10756949166453992518 \\chi \
_{12}+10756949166453992518 \\chi _{13}\\right)+q^{137} \
\\left(1686807114613291508 \\chi
   _1+5060421345910151636 \\chi _5+5060421345910151636 \\chi \
_6+10120842689751012996 \\chi _9+11807649806433570204 \\chi \
_{10}+13494456921047873308 \\chi
   _{14}\\right)+q^{275/2} \\left(1851259760030978548 \\chi \
_2+1851259760030978548 \\chi _3+1851259760030978548 \\chi \
_4+5553779280092935746 \\chi
   _7+5553779280092935746 \\chi _8+12958818321660735164 \\chi \
_{11}+12958818321660735164 \\chi _{12}+12958818321660735164 \\chi \
_{13}\\right)+q^{138}
   \\left(2031408554897412634 \\chi _1+6094225662424467778 \\chi \
_5+6094225662424467778 \\chi _6+12188451327115642684 \\chi \
_9+14219859879746358828 \\chi
   _{10}+16251268434642697828 \\chi _{14}\\right)+q^{277/2} \
\\left(2228720243000407872 \\chi _2+2228720243000961006 \\chi \
_3+2228720243000961006 \\chi
   _4+6686160729002329884 \\chi _7+6686160729002329884 \\chi \
_8+15601041699423676788 \\chi _{11}+15601041699424229664 \\chi \
_{12}+15601041699424229664 \\chi
   _{13}\\right)+q^{139} \\left(2444795772991149674 \\chi \
_1+7334387321455637700 \\chi _5+7334387321455637700 \\chi \
_6+14668774640429113670 \\chi
   _9+17113570415902451890 \\chi _{10}+19558366188893601564 \\chi \
_{14}\\right)+q^{279/2} \\left(2681382321239595688 \\chi \
_2+2681382321239009066 \\chi
   _3+2681382321239009066 \\chi _4+8044146963717613820 \\chi \
_7+8044146963717613820 \\chi _8+18769676250406269804 \\chi \
_{11}+18769676250405682918 \\chi
   _{12}+18769676250405682918 \\chi _{13}\\right)+q^{140} \
\\left(2940386367511556038 \\chi _1+8821159099818591328 \\chi \
_5+8821159099818591328 \\chi
   _6+17642318202354456486 \\chi _9+20582704567148727098 \\chi \
_{10}+23523090934661491824 \\chi _{14}\\right)+q^{281/2} \
\\left(3223887921053160802 \\chi
   _2+3223887921053160802 \\chi _3+3223887921053160802 \\chi \
_4+9671663763159482208 \\chi _7+9671663763159482208 \\chi \
_8+22567215445476975992 \\chi
   _{11}+22567215445476975992 \\chi _{12}+22567215445476975992 \\chi \
_{13}\\right)+q^{141} \\left(3534155993085820440 \\chi \
_1+10602467982229894570 \\chi
   _5+10602467982229894570 \\chi _6+21204935961486044674 \\chi \
_9+24739091957545580334 \\chi _{10}+28273247950630118692 \\chi \
_{14}\\right)+q^{283/2}
   \\left(3873665414710107728 \\chi _2+3873665414710767744 \\chi \
_3+3873665414710767744 \\chi _4+11620996244131643216 \\chi \
_7+11620996244131643216 \\chi
   _8+27115657905047083792 \\chi _{11}+27115657905047744088 \\chi \
_{12}+27115657905047744088 \\chi _{13}\\right)+q^{142} \
\\left(4245115118214900850 \\chi
   _1+12735345351391324224 \\chi _5+12735345351391324224 \\chi \
_6+25470690706036039422 \\chi _9+29715805820997561946 \\chi \
_{10}+33960920939212462796 \\chi
   _{14}\\right)+q^{285/2} \\left(4651448015255451486 \\chi \
_2+4651448015254751326 \\chi _3+4651448015254751326 \\chi \
_4+13954344045764954282 \\chi
   _7+13954344045764954282 \\chi _8+32560136104517002210 \\chi \
_{11}+32560136104516302338 \\chi _{12}+32560136104516302338 \\chi \
_{13}\\right)+q^{143}
   \\left(5095872604828849412 \\chi _1+15287617818046263302 \\chi \
_5+15287617818046263302 \\chi _6+30575235632534285028 \\chi \
_9+35671108240921407898 \\chi
   _{10}+40766980845751698918 \\chi _{14}\\right)+q^{287/2} \
\\left(5581886448937863816 \\chi _2+5581886448937863816 \\chi \
_3+5581886448937863816 \\chi
   _4+16745659346813591396 \\chi _7+16745659346813591396 \\chi \
_8+39073205145045596852 \\chi _{11}+39073205145045596852 \\chi \
_{12}+39073205145045596852 \\chi
   _{13}\\right)+q^{144} \\left(6113301678172405254 \\chi \
_1+18339905030625150872 \\chi _5+18339905030625150872 \\chi \
_6+36679810065140824392 \\chi
   _9+42793111739422693208 \\chi _{10}+48906413417593570224 \\chi \
_{14}\\right)+q^{289/2} \\left(6694272709654433684 \\chi \
_2+6694272709655220520 \\chi
   _3+6694272709655220520 \\chi _4+20082818128964874844 \\chi \
_7+20082818128964874844 \\chi _8+46859908964872402684 \\chi \
_{11}+46859908964873189216 \\chi
   _{12}+46859908964873189216 \\chi _{13}\\right)+q^{145} \
\\left(7329326360872146418 \\chi _1+21987979086868985460 \\chi \
_5+21987979086868985460 \\chi
   _6+43975958169485389982 \\chi _9+51305284534610082606 \\chi \
_{10}+58634610895482229024 \\chi _{14}\\right)+q^{291/2} \
\\left(8023394550876528082 \\chi
   _2+8023394550875694512 \\chi _3+8023394550875694512 \\chi \
_4+24070183652627917106 \\chi _7+24070183652627917106 \\chi \
_8+56163761859096050780 \\chi
   _{11}+56163761859095216896 \\chi _{12}+56163761859095216896 \\chi \
_{13}\\right)+q^{146} \\left(8781849811585953004 \\chi \
_1+26345549430112665856 \\chi
   _5+26345549430112665856 \\chi _6+52691098864872256470 \\chi \
_9+61472948671811299724 \\chi _{10}+70254798483398969166 \\chi \
_{14}\\right)+q^{293/2}
   \\left(9610543858286632560 \\chi _2+9610543858286632560 \\chi \
_3+9610543858286632560 \\chi _4+28831631574859897680 \\chi \
_7+28831631574859897680 \\chi
   _8+67273807004768380962 \\chi _{11}+67273807004768380962 \\chi \
_{12}+67273807004768380962 \\chi _{13}\\right)+q^{147} \
\\left(10515849472204688890 \\chi
   _1+31547548421688626244 \\chi _5+31547548421688626244 \\chi \
_6+63095096838300912140 \\chi _9+73610946315581979192 \\chi \
_{10}+84126795787784849552 \\chi
   _{14}\\right)+q^{295/2} \\left(11504705960251555650 \\chi \
_2+11504705960252491350 \\chi _3+11504705960252491350 \\chi \
_4+34514117880756538116 \\chi
   _7+34514117880756538116 \\chi _8+80532941725301408856 \\chi \
_{11}+80532941725302344886 \\chi _{12}+80532941725302344886 \\chi \
_{13}\\right)+q^{148}
   \\left(12584668497182894560 \\chi _1+37754005486004788931 \\chi \
_5+37754005486004788931 \\chi _6+75508010977553456400 \\chi \
_9+88092679469192456080 \\chi
   _{10}+100677347966375350640 \\chi _{14}\\right)+q^{297/2} \
\\left(13763961689991493022 \\chi _2+13763961689990501584 \\chi \
_3+13763961689990501584 \\chi
   _4+41291885069972496190 \\chi _7+41291885069972496190 \\chi \
_8+96347731826074528252 \\chi _{11}+96347731826073537152 \\chi \
_{12}+96347731826073537152 \\chi
   _{13}\\right)+q^{149} \\left(15051537712267109118 \\chi \
_1+45154613142856088756 \\chi _5+45154613142856088756 \\chi \
_6+90309226279659415186 \\chi
   _9+105360763997979245474 \\chi _{10}+120412301710248394824 \\chi \
_{14}\\right)+q^{299/2} \\left(16457139374378919156 \\chi \
_2+16457139374378919156 \\chi
   _3+16457139374378919156 \\chi _4+49371418123136757636 \\chi \
_7+49371418123136757636 \\chi _8+115199975624868269196 \\chi \
_{11}+115199975624868269196 \\chi
   _{12}+115199975624868269196 \\chi _{13}\\right)+q^{150} \
\\left(17991368547183748550 \\chi _1+53974105634942662524 \\chi \
_5+53974105634942662524 \\chi
   _6+107948211276491765522 \\chi _9+125939579817069091382 \\chi \
_{10}+143930948364250679496 \\chi _{14}\\right)+q^{301/2} \
\\left(19665760402448075818 \\chi
   _2+19665760402449187494 \\chi _3+19665760402449187494 \\chi \
_4+58997281207346450746 \\chi _7+58997281207346450746 \\chi \
_8+137660322812540135174 \\chi
   _{11}+137660322812541246492 \\chi _{12}+137660322812541246492 \\chi \
_{13}\\right)+q^{151} \\left(21492863947021595240 \\chi \
_1+64478591848273557948 \\chi
   _5+64478591848273557948 \\chi _6+128957183689338388180 \\chi \
_9+150450047643568755900 \\chi _{10}+171942911590590351140 \\chi \
_{14}\\right)+q^{303/2}
   \\left(23486329354382067708 \\chi _2+23486329354380891246 \\chi \
_3+23486329354380891246 \\chi _4+70458988063143850342 \\chi \
_7+70458988063143850342 \\chi
   _8+164404305485689377948 \\chi _{11}+164404305485688201118 \\chi \
_{12}+164404305485688201118 \\chi _{13}\\right)+q^{152} \
\\left(25661002664319419416 \\chi
   _1+76983007985096871008 \\chi _5+76983007985096871008 \\chi \
_6+153966015978057531082 \\chi _9+179627018634513142104 \\chi \
_{10}+205288021298834982674 \\chi
   _{14}\\right)+q^{305/2} \\left(28033028481262509928 \\chi \
_2+28033028481262509928 \\chi _3+28033028481262509928 \\chi \
_4+84099085443787529784 \\chi
   _7+84099085443787529784 \\chi _8+196231199363362590380 \\chi \
_{11}+196231199363362590380 \\chi _{12}+196231199363362590380 \\chi \
_{13}\\right)+q^{153}
   \\left(30619961324437982128 \\chi _1+91859883981887371084 \\chi \
_5+91859883981887371084 \\chi _6+183719767955198706570 \\chi \
_9+214339729288212675634 \\chi
   _{10}+244959690612648095344 \\chi _{14}\\right)+q^{307/2} \
\\left(33440886321435706984 \\chi _2+33440886321437024756 \\chi \
_3+33440886321437024756 \\chi
   _4+100322658964309756496 \\chi _7+100322658964309756496 \\chi \
_8+234086204256025244552 \\chi _{11}+234086204256026562712 \\chi \
_{12}+234086204256026562712 \\chi
   _{13}\\right)+q^{154} \\left(36516550023715339180 \\chi \
_1+109549650061795847376 \\chi _5+109549650061795847376 \\chi \
_6+219099300132941885864 \\chi
   _9+255615850147307054946 \\chi _{10}+292132400171022394126 \\chi \
_{14}\\right)+q^{309/2} \\left(39869502201410828396 \\chi \
_2+39869502201409433688 \\chi
   _3+39869502201409433688 \\chi _4+119608506604229695500 \\chi \
_7+119608506604229695500 \\chi _8+279086515403362151660 \\chi \
_{11}+279086515403360757352 \\chi
   _{12}+279086515403360757352 \\chi _{13}\\right)+q^{155} \
\\left(43524249510152938212 \\chi _1+130572748540653194796 \\chi \
_5+130572748540653194796 \\chi
   _6+261145497071114931104 \\chi _9+304669746591459380684 \\chi \
_{10}+348193996101615187536 \\chi _{14}\\right)+q^{311/2} \
\\left(47507421977132896900 \\chi
   _2+47507421977132896900 \\chi _3+47507421977132896900 \\chi \
_4+142522265931398690700 \\chi _7+142522265931398690700 \\chi \
_8+332551953847022974100 \\chi
   _{11}+332551953847022974100 \\chi _{12}+332551953847022974100 \\chi \
_{13}\\right)+q^{156} \\left(51847953366773086346 \\chi \
_1+155543860089210694848 \\chi
   _5+155543860089210694848 \\chi _6+311087720189526896642 \\chi \
_9+362935673545194453210 \\chi _{10}+414783626911964505144 \\chi \
_{14}\\right)+q^{313/2}
   \\left(56577276590522276196 \\chi _2+56577276590523836754 \\chi \
_3+56577276590523836754 \\chi _4+169731829771569949902 \\chi \
_7+169731829771569949902 \\chi
   _8+396040936125934390410 \\chi _{11}+396040936125935950548 \\chi \
_{12}+396040936125935950548 \\chi _{13}\\right)+q^{157} \
\\left(61729535378354111978 \\chi
   _1+185188606147160631348 \\chi _5+185188606147160631348 \\chi \
_6+370377212282222909854 \\chi _9+432106747672675317246 \\chi \
_{10}+493836283051029429224 \\chi
   _{14}\\right)+q^{315/2} \\left(67341813506509230492 \\chi \
_2+67341813506507580596 \\chi _3+67341813506507580596 \\chi \
_4+202025440519524391610 \\chi
   _7+202025440519524391610 \\chi _8+471392694553975537774 \\chi \
_{11}+471392694553973887448 \\chi _{12}+471392694553973887448 \\chi \
_{13}\\right)+q^{158}
   \\left(73454383023544859102 \\chi _1+220363149057461555812 \\chi \
_5+220363149057461555812 \\chi _6+440726298128099551206 \\chi \
_9+514180681138467995506 \\chi
   _{10}+587635064162016248212 \\chi _{14}\\right)+q^{317/2} \
\\left(80110973054236792004 \\chi _2+80110973054236792004 \\chi \
_3+80110973054236792004 \\chi
   _4+240332919162710376178 \\chi _7+240332919162710376178 \\chi \
_8+560776811370491114204 \\chi _{11}+560776811370491114204 \\chi \
_{12}+560776811370491114204 \\chi
   _{13}\\right)+q^{159} \\left(87359060839046348192 \\chi \
_1+262077182531482360008 \\chi _5+262077182531482360008 \\chi \
_6+524154365048617878968 \\chi
   _9+611513425902011130544 \\chi _{10}+698872486741053890784 \\chi \
_{14}\\right)+q^{319/2} \\left(95250186774635907302 \\chi \
_2+95250186774637751574 \\chi
   _3+95250186774637751574 \\chi _4+285750560323911410450 \\chi \
_7+285750560323911410450 \\chi _8+666751307432438112466 \\chi \
_{11}+666751307432439957192 \\chi
   _{12}+666751307432439957192 \\chi _{13}\\right)+q^{160} \
\\left(103840295413322549220 \\chi _1+311520886224350369968 \\chi \
_5+311520886224350369968 \\chi
   _6+623041772464317990944 \\chi _9+726882067862023262258 \\chi \
_{10}+830722363275345811478 \\chi _{14}\\right)+q^{321/2} \
\\left(113190104561359268534 \\chi
   _2+113190104561357318678 \\chi _3+113190104561357318678 \\chi \
_4+339570313684073905890 \\chi _7+339570313684073905890 \\chi \
_8+792330731918645426424 \\chi
   _{11}+792330731918643477034 \\chi _{12}+792330731918643477034 \\chi \
_{13}\\right)+q^{161} \\left(123365504729047343054 \\chi \
_1+370096514204141814352 \\chi
   _5+370096514204141814352 \\chi _6+740193028391287784418 \\chi \
_9+863558533137330904118 \\chi _{10}+986924037866382255792 \\chi \
_{14}\\right)+q^{323/2}
   \\left(134437991335204923004 \\chi _2+134437991335204923004 \\chi \
_3+134437991335204923004 \\chi _4+403313974005614768694 \\chi \
_7+403313974005614768694 \\chi
   _8+941065939358253381422 \\chi _{11}+941065939358253381422 \\chi \
_{12}+941065939358253381422 \\chi _{13}\\right)+q^{162} \
\\left(146485132320270011580 \\chi
   _1+439455396942314448396 \\chi _5+439455396942314448396 \\chi \
_6+878910793903120276412 \\chi _9+1025395926204898937556 \\chi \
_{10}+1171881058525164713048 \\chi
   _{14}\\right)+q^{325/2} \\left(159591074063408563518 \\chi \
_2+159591074063410740936 \\chi _3+159591074063410740936 \\chi \
_4+478773222190230045390 \\chi
   _7+478773222190230045390 \\chi _8+1117137518431011336258 \\chi \
_{11}+1117137518431013513184 \\chi _{12}+1117137518431013513184 \\chi \
_{13}\\right)+q^{163}
   \\left(173847088660066278162 \\chi _1+521541266000312352654 \\chi \
_5+521541266000312352654 \\chi _6+1043082531980511260494 \\chi \
_9+1216929620660691056824 \\chi
   _{10}+1390776709320757334986 \\chi _{14}\\right)+q^{327/2} \
\\left(189352165823066853424 \\chi _2+189352165823064553506 \\chi \
_3+189352165823064553506 \\chi
   _4+568056497469195960666 \\chi _7+568056497469195960666 \\chi \
_8+1325465160775442234402 \\chi _{11}+1325465160775439933978 \\chi \
_{12}+1325465160775439933978
   \\chi _{13}\\right)+q^{164} \\left(206213653000252775916 \\chi \
_1+618640958978890577628 \\chi _5+618640958978890577628 \\chi \
_6+1237281917979653601932 \\chi
   _9+1443495570958033899540 \\chi _{10}+1649709223958291403644 \\chi \
_{14}\\right)+q^{329/2} \\left(224547947620796758672 \\chi \
_2+224547947620796758672 \\chi
   _3+224547947620796758672 \\chi _4+673643842862390275932 \\chi \
_7+673643842862390275932 \\chi _8+1571835633330372833372 \\chi \
_{11}+1571835633330372833372 \\chi
   _{12}+1571835633330372833372 \\chi _{13}\\right)+q^{165} \
\\left(244481245609647904740 \\chi _1+733443736852718097816 \\chi \
_5+733443736852718097816 \\chi
   _6+1466887473681656738118 \\chi _9+1711368719315084020858 \\chi \
_{10}+1955849964924726931536 \\chi _{14}\\right)+q^{331/2} \
\\left(266150350593737927292 \\chi
   _2+266150350593740493177 \\chi _3+266150350593740493177 \\chi \
_4+798451051781218913838 \\chi _7+798451051781218913838 \\chi \
_8+1863052454172703817118 \\chi
   _{11}+1863052454172706383534 \\chi _{12}+1863052454172706383534 \\chi \
_{13}\\right)+q^{166} \\left(289703548655979887648 \\chi \
_1+869110645942093353966 \\chi
   _5+869110645942093353966 \\chi _6+1738221291910033051196 \\chi \
_9+2027924840540166629866 \\chi _{10}+2317628389196146517514 \\chi \
_{14}\\right)+q^{333/2}
   \\left(315301553916147573806 \\chi _2+315301553916144863698 \\chi \
_3+315301553916144863698 \\chi _4+945904661748437301202 \\chi \
_7+945904661748437301202 \\chi
   _8+2207110877395059669962 \\chi _{11}+2207110877395056960398 \\chi \
_{12}+2207110877395056960398 \\chi _{13}\\right)+q^{167} \
\\left(343118530535684982196 \\chi
   _1+1029355591635146657468 \\chi _5+1029355591635146657468 \\chi \
_6+2058711183242207259468 \\chi _9+2401829713805978383292 \\chi \
_{10}+2744948244341668934492
   \\chi _{14}\\right)+q^{335/2} \\left(373343197131956758104 \\chi \
_2+373343197131956758104 \\chi _3+373343197131956758104 \\chi \
_4+1120029591395870274312 \\chi
   _7+1120029591395870274312 \\chi _8+2613402379943214050520 \\chi \
_{11}+2613402379943214050520 \\chi _{12}+2613402379943214050520 \\chi \
_{13}\\right)+q^{168}
   \\left(406180020155364717580 \\chi _1+1218540060435575605376 \\chi \
_5+1218540060435575605376 \\chi _6+2437080120901663841392 \\chi \
_9+2843260141026515891184 \\chi
   _{10}+3249440161181874729280 \\chi _{14}\\right)+q^{337/2} \
\\left(441850503343660125838 \\chi _2+441850503343663146510 \\chi \
_3+441850503343663146510 \\chi
   _4+1325551510030986418486 \\chi _7+1325551510030986418486 \\chi \
_8+3092953523384432557874 \\chi _{11}+3092953523384435577972 \\chi \
_{12}+3092953523384435577972
   \\chi _{13}\\right)+q^{169} \\left(480594580808599088684 \\chi \
_1+1441783742458938191500 \\chi _5+1441783742458938191500 \\chi \
_6+2883567484884735364448 \\chi
   _9+3364162065726475378372 \\chi _{10}+3844756646535074467056 \\chi \
_{14}\\right)+q^{339/2} \\left(522672121839613442008 \\chi \
_2+522672121839610254282 \\chi
   _3+522672121839610254282 \\chi _4+1568016365518833950572 \\chi \
_7+1568016365518833950572 \\chi _8+3658704852900305208352 \\chi \
_{11}+3658704852900302020038 \\chi
   _{12}+3658704852900302020038 \\chi _{13}\\right)+q^{170} \
\\left(568364556255705397138 \\chi _1+1705093668731135543822 \\chi \
_5+1705093668731135543822 \\chi
   _6+3410187337498258325710 \\chi _9+3978551893717976524992 \\chi \
_{10}+4546916449973688472394 \\chi _{14}\\right)+q^{341/2} \
\\left(617976629879872190756 \\chi
   _2+617976629879872190756 \\chi _3+617976629879872190756 \\chi \
_4+1853929889639616572536 \\chi _7+1853929889639616572536 \\chi \
_8+4325836409134107037544 \\chi
   _{11}+4325836409134107037544 \\chi _{12}+4325836409134107037544 \\chi \
_{13}\\right)+q^{171} \\left(671838300318272633380 \\chi \
_1+2015514900993879822154 \\chi
   _5+2015514900993879822154 \\chi _6+4031029801948690911014 \\chi \
_9+4702868102306032378702 \\chi _{10}+5374706402624298099788 \\chi \
_{14}\\right)+q^{343/2}
   \\left(730306783945537943060 \\chi _2+730306783945541492920 \\chi \
_3+730306783945541492920 \\chi _4+2190920351836620928804 \\chi \
_7+2190920351836620928804 \\chi
   _8+5112147487645915541500 \\chi _{11}+5112147487645919091980 \\chi \
_{12}+5112147487645919091980 \\chi _{13}\\right)+q^{172} \
\\left(793768765979027682412 \\chi
   _1+2381306297894678620304 \\chi _5+2381306297894678620304 \\chi \
_6+4762612595831761623612 \\chi _9+5556381361768384879492 \\chi \
_{10}+6350150127747412561904
   \\chi _{14}\\right)+q^{345/2} \\left(862642786509863638696 \\chi \
_2+862642786509859892818 \\chi _3+862642786509859892818 \\chi \
_4+2587928359529583424556 \\chi
   _7+2587928359529583424556 \\chi _8+6038499505539581334040 \\chi \
_{11}+6038499505539577588798 \\chi _{12}+6038499505539577588798 \\chi \
_{13}\\right)+q^{173}
   \\left(937381816192223464816 \\chi _1+2812145448622692285328 \\chi \
_5+2812145448622692285328 \\chi _6+5624290897199370264506 \\chi \
_9+6561672713437607926160 \\chi
   _{10}+7499054529629839085018 \\chi _{14}\\right)+q^{347/2} \
\\left(1018476036265318325530 \\chi _2+1018476036265318325530 \\chi \
_3+1018476036265318325530 \\chi
   _4+3055428108795954976590 \\chi _7+3055428108795954976590 \\chi \
_8+7129332253889180766398 \\chi _{11}+7129332253889180766398 \\chi \
_{12}+7129332253889180766398
   \\chi _{13}\\right)+q^{174} \\left(1106455838874023368178 \\chi \
_1+3319367516572141975372 \\chi _5+3319367516572141975372 \\chi \
_6+6638735033194204011638 \\chi
   _9+7745190872018307366022 \\chi _{10}+8851646710892322618544 \\chi \
_{14}\\right)+q^{349/2} \\left(1201895064959498536968 \\chi \
_2+1201895064959502704626 \\chi
   _3+1201895064959502704626 \\chi _4+3605685194878503946220 \\chi \
_7+3605685194878503946220 \\chi _8+8413265454681845667600 \\chi \
_{11}+8413265454681849834590
   \\chi _{12}+8413265454681849834590 \\chi _{13}\\right)+q^{175} \
\\left(1305414498128109528106 \\chi _1+3916243494438473777012 \\chi \
_5+3916243494438473777012 \\chi
   _6+7832486988822802479458 \\chi _9+9137901487005057200364 \\chi \
_{10}+10443315985133166728470 \\chi _{14}\\right)+q^{351/2} \
\\left(1417685634220109625840 \\chi
   _2+1417685634220105231432 \\chi _3+1417685634220105231432 \\chi \
_4+4253056902660320088276 \\chi _7+4253056902660320088276 \\chi \
_8+9923799439578339942068 \\chi
   _{11}+9923799439578335546976 \\chi _{12}+9923799439578335546976 \\chi \
_{13}\\right)+q^{176} \\left(1539434747999807660704 \\chi \
_1+4618304243940717293860 \\chi
   _5+4618304243940717293860 \\chi _6+9236608487940149250948 \\chi \
_9+10776043235881242197504 \\chi _{10}+12315477983881058883864 \\chi \
_{14}\\right)+q^{353/2}
   \\left(1671447280117417471438 \\chi _2+1671447280117417471438 \\chi \
_3+1671447280117417471438 \\chi _4+5014341840352252414314 \\chi \
_7+5014341840352252414314
   \\chi _8+11700130960781164290026 \\chi _{11}+11700130960781164290026 \\chi \
_{12}+11700130960781164290026 \\chi _{13}\\right)+q^{177} \
\\left(1814572569037730355554
   \\chi _1+5443717707176837245788 \\chi _5+5443717707176837245788 \\chi \
_6+10887435414290018668414 \\chi _9+12702007983391404719298 \\chi
   _{10}+14516580552429125558648 \\chi _{14}\\right)+q^{355/2} \
\\left(1969728954398226268866 \\chi _2+1969728954398231153916 \\chi \
_3+1969728954398231153916 \\chi
   _4+5909186863194688577010 \\chi _7+5909186863194688577010 \\chi \
_8+13788102680831786505822 \\chi _{11}+13788102680831791391592 \\chi
   _{12}+13788102680831791391592 \\chi _{13}\\right)+q^{178} \
\\left(2137909280497147934908 \\chi _1+6413727841422446380050 \\chi \
_5+6413727841422446380050 \\chi
   _6+12827455682913890239824 \\chi _9+14965364963342040750058 \\chi \
_{10}+17103274243839188684966 \\chi _{14}\\right)+q^{357/2} \
\\left(2320186830900638789036 \\chi
   _2+2320186830900633638856 \\chi _3+2320186830900633638856 \\chi \
_4+6960560492701906066634 \\chi _7+6960560492701906066634 \\chi \
_8+16241307816256565439254 \\chi
   _{11}+16241307816256560289812 \\chi _{12}+16241307816256560289812 \\chi \
_{13}\\right)+q^{179} \\left(2517721727249352798362 \\chi \
_1+7553165181822840108540 \\chi
   _5+7553165181822840108540 \\chi _6+15106330363570909215480 \\chi \
_9+17624052090895033153602 \\chi _{10}+20141773818144396526122 \\chi \
_{14}\\right)+q^{359/2}
   \\left(2731767827717024886928 \\chi _2+2731767827717024886928 \\chi \
_3+2731767827717024886928 \\chi _4+8195303483151074661044 \\chi \
_7+8195303483151074661044
   \\chi _8+19122374794071061058512 \\chi _{11}+19122374794071061058512 \\chi \
_{12}+19122374794071061058512 \\chi _{13}\\right)+q^{180} \
\\left(2963680163520200677038
   \\chi _1+8891040490479580581518 \\chi _5+8891040490479580581518 \\chi \
_6+17782080981040171408996 \\chi _9+20745761144479361780584 \\chi
   _{10}+23709441307999551313476 \\chi _{14}\\right)+q^{361/2} \
\\left(3214922954906823353824 \\chi _2+3214922954906829074192 \\chi \
_3+3214922954906829074192 \\chi
   _4+9644768864720481502208 \\chi _7+9644768864720481502208 \\chi \
_8+22504460684291575905536 \\chi _{11}+22504460684291581625128 \\chi
   _{12}+22504460684291581625128 \\chi _{13}\\right)+q^{181} \
\\left(3487078250871574779262 \\chi _1+10461234752702475522628 \\chi \
_5+10461234752702475522628 \\chi
   _6+20922469505317199711494 \\chi _9+24409547756276525675264 \\chi \
_{10}+27896626007148100454526 \\chi _{14}\\right)+q^{363/2} \
\\left(3781855240023079877750 \\chi
   _2+3781855240023073851072 \\chi _3+3781855240023073851072 \\chi \
_4+11345565720069227579894 \\chi _7+11345565720069227579894 \\chi \
_8+26472986680222416346916
   \\chi _{11}+26472986680222410319440 \\chi _{12}+26472986680222410319440 \
\\chi _{13}\\right)+q^{182} \\left(4101100283907756369428 \\chi \
_1+12303300851628248589500
   \\chi _5+12303300851628248589500 \\chi _6+24606601703351530134732 \\chi \
_9+28707701987164253612668 \\chi _{10}+32808802271072022354924 \\chi
   _{14}\\right)+q^{365/2} \\left(4446807728099144950172 \\chi \
_2+4446807728099144950172 \\chi _3+4446807728099144950172 \\chi \
_4+13340423184297434850018 \\chi
   _7+13340423184297434850018 \\chi _8+31127654096628088344970 \\chi \
_{11}+31127654096628088344970 \\chi _{12}+31127654096628088344970 \\chi _{13}\
\\right)+q^{183}
   \\left(4821131550154161059688 \\chi _1+14463394650565367305796 \\chi \
_5+14463394650565367305796 \\chi _6+28926789301027837611948 \\chi \
_9+33747920851284895832456
   \\chi _{10}+38569052401439043857776 \\chi _{14}\\right)+q^{367/2} \
\\left(5226397907784007513548 \\chi _2+5226397907784014201966 \\chi \
_3+5226397907784014201966
   \\chi _4+15679193723352035917480 \\chi _7+15679193723352035917480 \\chi \
_8+36584785354559453685762 \\chi _{11}+36584785354559460375016 \\chi
   _{12}+36584785354559460375016 \\chi _{13}\\right)+q^{184} \
\\left(5665118655693346954908 \\chi _1+16995355966968652169862 \\chi \
_5+16995355966968652169862 \\chi
   _6+33990711934048692965216 \\chi _9+39655830589630651225262 \\chi \
_{10}+45320949245323998180170 \\chi _{14}\\right)+q^{369/2} \
\\left(6140005904832843057546 \\chi
   _2+6140005904832836012044 \\chi _3+6140005904832836012044 \\chi \
_4+18420017714498515081992 \\chi _7+18420017714498515081992 \\chi \
_8+42980041333752616766616
   \\chi _{11}+42980041333752609721968 \\chi _{12}+42980041333752609721968 \
\\chi _{13}\\right)+q^{185} \\left(6653987702896008952560 \\chi \
_1+19961963108808597165892
   \\chi _5+19961963108808597165892 \\chi _6+39923926217496638309336 \\chi \
_9+46577913920513203110352 \\chi _{10}+53231901623409226522668 \\chi
   _{14}\\right)+q^{371/2} \\left(7210224920553543536442 \\chi \
_2+7210224920553543536442 \\chi _3+7210224920553543536442 \\chi \
_4+21630674761660630609196 \\chi
   _7+21630674761660630609196 \\chi _8+50471574443958410765756 \\chi \
_{11}+50471574443958410765756 \\chi _{12}+50471574443958410765756 \\chi _{13}\
\\right)+q^{186}
   \\left(7812129434637312837214 \\chi _1+23436388303781472561192 \\chi \
_5+23436388303781472561192 \\chi _6+46872776607693395920320 \\chi \
_9+54684906042200258034472
   \\chi _{10}+62497035476837555644832 \\chi _{14}\\right)+q^{373/2} \
\\left(8463383706473796740316 \\chi _2+8463383706473804553120 \\chi \
_3+8463383706473804553120
   \\chi _4+25390151119421405846856 \\chi _7+25390151119421405846856 \\chi \
_8+59243685945226149599820 \\chi _{11}+59243685945226157411724 \\chi
   _{12}+59243685945226157411724 \\chi _{13}\\right)+q^{187} \
\\left(9167961860367788763708 \\chi _1+27503885581244495215872 \\chi \
_5+27503885581244495215872 \\chi
   _6+55007771162347861694740 \\chi _9+64175733022856779383196 \\chi \
_{10}+73343694883224568146904 \\chi _{14}\\right)+q^{375/2} \
\\left(9930152374774419171592 \\chi
   _2+9930152374774410946912 \\chi _3+9930152374774410946912 \\chi \
_4+29790457124323241065416 \\chi _7+29790457124323241065416 \\chi \
_8+69511066623518754705570
   \\chi _{11}+69511066623518746479968 \\chi _{12}+69511066623518746479968 \
\\chi _{13}\\right)+q^{188} \\left(10754582507535804083504 \\chi
   _1+32263747522454779135516 \\chi _5+32263747522454779135516 \\chi \
_6+64527495045062208184182 \\chi _9+75282077552445362273774 \\chi
   _{10}+86036660059981183235808 \\chi _{14}\\right)+q^{377/2} \
\\left(11646244585777353396300 \\chi _2+11646244585777353396300 \\chi \
_3+11646244585777353396300 \\chi
   _4+34938733757332060188900 \\chi _7+34938733757332060188900 \\chi \
_8+81523712100335642743788 \\chi _{11}+81523712100335642743788 \\chi
   _{12}+81523712100335642743788 \\chi _{13}\\right)+q^{189} \
\\left(12610524300133106933888 \\chi _1+37831572900564381275200 \\chi \
_5+37831572900564381275200 \\chi
   _6+75663145800963684107266 \\chi _9+88273670101261869281782 \\chi \
_{10}+100884194401394958448720 \\chi _{14}\\right)+q^{379/2} \
\\left(13653231152984301251336
   \\chi _2+13653231152984310364678 \\chi _3+13653231152984310364678 \\chi \
_4+40959693458952921980116 \\chi _7+40959693458952921980116 \\chi
   _8+95572618071004581284392 \\chi _{11}+95572618071004590398702 \\chi \
_{12}+95572618071004590398702 \\chi _{13}\\right)+q^{190} \
\\left(14780631222014240082732
   \\chi _1+44341893665864237360620 \\chi _5+44341893665864237360620 \\chi \
_6+88683787331906957696244 \\chi _9+103464418553742714891078 \\chi
   _{10}+118245049775756954973810 \\chi _{14}\\right)+q^{381/2} \
\\left(15999482412536285941586 \\chi _2+15999482412536276349382 \\chi \
_3+15999482412536276349382
   \\chi _4+47998447237608838640350 \\chi _7+47998447237608838640350 \\chi \
_8+111996376887630247077956 \\chi _{11}+111996376887630237486746 \\chi
   _{12}+111996376887630237486746 \\chi _{13}\\right)+q^{191} \
\\left(17317072384132357068016 \\chi _1+51951217152590028702580 \\chi \
_5+51951217152590028702580 \\chi
   _6+103902434304987119803922 \\chi _9+121219506689312414691536 \\chi \
_{10}+138536579073444791438486 \\chi _{14}\\right)+q^{383/2} \
\\left(18741259350421200368884
   \\chi _2+18741259350421200368884 \\chi _3+18741259350421200368884 \\chi \
_4+56223778051263601107066 \\chi _7+56223778051263601107066 \\chi
   _8+131188815453082124924234 \\chi _{11}+131188815453082124924234 \\chi \
_{12}+131188815453082124924234 \\chi _{13}\\right)+q^{192} \
\\left(20280515966043634921566
   \\chi _1+60841547897922361931388 \\chi _5+60841547897922361931388 \\chi \
_6+121683095796053245895402 \\chi _9+141963611761888358690430 \\chi
   _{10}+162244127727931972905224 \\chi _{14}\\right)+q^{385/2} \
\\left(21943976530961199595122 \\chi _2+21943976530961210215498 \\chi \
_3+21943976530961210215498
   \\chi _4+65831929592883620025968 \\chi _7+65831929592883620025968 \\chi \
_8+153607835716583930149008 \\chi _{11}+153607835716583940768344 \\chi
   _{12}+153607835716583940768344 \\chi _{13}\\right)+q^{193} \
\\left(23741487758211949985278 \\chi _1+71224463274861171074508 \\chi \
_5+71224463274861171074508 \\chi
   _6+142448926549497020794366 \\chi _9+166190414307934291898936 \\chi \
_{10}+189931902066146241884214 \\chi _{14}\\right)+q^{387/2} \
\\left(25683663368854683804636
   \\chi _2+25683663368854672632708 \\chi _3+25683663368854672632708 \\chi \
_4+77050990106564029070400 \\chi _7+77050990106564029070400 \\chi
   _8+179785643582138878392116 \\chi _{11}+179785643582138867219124 \\chi \
_{12}+179785643582138867219124 \\chi _{13}\\right)+q^{194} \
\\left(27781942797883673075124
   \\chi _1+83345828393407615612168 \\chi _5+83345828393407615612168 \\chi \
_6+166691656787058657856556 \\chi _9+194473599584698904400652 \\chi
   _{10}+222255542382582600393600 \\chi _{14}\\right)+q^{389/2} \
\\left(30048654315962850283572 \\chi _2+30048654315962850283572 \\chi \
_3+30048654315962850283572
   \\chi _4+90145962947888550850716 \\chi _7+90145962947888550850716 \\chi \
_8+210340580211571285692228 \\chi _{11}+210340580211571285692228 \\chi
   _{12}+210340580211571285692228 \\chi _{13}\\right)+q^{195} \
\\left(32497082893105464975320 \\chi _1+97491248679579307099328 \\chi \
_5+97491248679579307099328 \\chi
   _6+194982497358895678173430 \\chi _9+227479580252264079427562 \\chi \
_{10}+259976663145369520296992 \\chi _{14}\\right)+q^{391/2} \
\\left(35141543153677047096976
   \\chi _2+35141543153677059457230 \\chi _3+35141543153677059457230 \\chi \
_4+105424629461031166011436 \\chi _7+105424629461031166011436 \\chi
   _8+245990802075921545845592 \\chi _{11}+245990802075921558206964 \\chi \
_{12}+245990802075921558206964 \\chi _{13}\\right)+q^{196} \
\\left(37997457798411934289980
   \\chi _1+113992373394951847720956 \\chi _5+113992373394951847720956 \\chi \
_6+227984746790187650481716 \\chi _9+265982204588315629622874 \\chi
   _{10}+303979662386727563912854 \\chi _{14}\\right)+q^{393/2} \
\\left(41081441896832805072656 \\chi _2+41081441896832792072918 \\chi \
_3+41081441896832792072918
   \\chi _4+123244325690498389217830 \\chi _7+123244325690498389217830 \\chi \
_8+287570093277632873173262 \\chi _{11}+287570093277632860174670 \\chi
   _{12}+287570093277632860174670 \\chi _{13}\\right)+q^{197} \
\\left(44411393481621600404444 \\chi _1+133234180445171423892087 \\chi \
_5+133234180445171423892087
   \\chi _6+266468360890036251492704 \\chi _9+310879754371964447915476 \\chi \
_{10}+355291147853586074979976 \\chi _{14}\\right)+q^{395/2}
   \\left(48006590907181264020762 \\chi _2+48006590907181264020762 \\chi \
_3+48006590907181264020762 \\chi _4+144019772721543792062286 \\chi
   _7+144019772721543792062286 \\chi _8+336046136350481223092940 \\chi \
_{11}+336046136350481223092940 \\chi _{12}+336046136350481223092940 \\chi
   _{13}\\right)+q^{198} \\left(51887797469135336792418 \\chi \
_1+155663392407075002190450 \\chi _5+155663392407075002190450 \\chi \
_6+311326784814480984653292 \\chi
   _9+363214582283285341290728 \\chi _{10}+415102379752420650051324 \\chi \
_{14}\\right)+q^{397/2} \\left(56077373817897607156452 \\chi \
_2+56077373817897621528373
   \\chi _3+56077373817897621528373 \\chi _4+168232121453692850213676 \\chi \
_7+168232121453692850213676 \\chi _8+392541616725054063580188 \\chi
   _{11}+392541616725054077950908 \\chi _{12}+392541616725054077950908 \\chi \
_{13}\\right)+q^{199} \\left(60599398736642968644074 \\chi \
_1+181798196210286142932924
   \\chi _5+181798196210286142932924 \\chi _6+363596392420215049159234 \\chi \
_9+424195791157215254804010 \\chi _{10}+484795189893858223448084 \\chi
   _{14}\\right)+q^{399/2} \\left(65479798894464149373276 \\chi \
_2+65479798894464134265812 \\chi _3+65479798894464134265812 \\chi \
_4+196439396683392417904724 \\chi
   _7+196439396683392417904724 \\chi _8+458358592261496392124900 \\chi \
_{11}+458358592261496377016204 \\chi _{12}+458358592261496377016204 \\chi
   _{13}\\right)+q^{200} \\left(70746488230720249916172 \\chi \
_1+212239464691775275703520 \\chi _5+212239464691775275703520 \\chi \
_6+424478929383936056304504 \\chi
   _9+495225417614270801196836 \\chi _{10}+565971905844991082092564 \\chi \
_{14}\\right)+q^{401/2} \\left(76429517674329621282248 \\chi \
_2+76429517674329621282248
   \\chi _3+76429517674329621282248 \\chi _4+229288553022988863847142 \\chi \
_7+229288553022988863847142 \\chi _8+535006623720040389364296 \\chi
   _{11}+535006623720040389364296 \\chi _{12}+535006623720040389364296 \\chi \
_{13}\\right)+q^{201} \\left(82561235950821886754108 \\chi \
_1+247683707852881560913666
   \\chi _5+247683707852881560913666 \\chi _6+495367415705347188297598 \\chi \
_9+577928651656585008264906 \\chi _{10}+660489887607406862457156 \\chi
   _{14}\\right)+q^{403/2} \\left(89176462283209287680424 \\chi \
_2+89176462283209304370612 \\chi _3+89176462283209304370612 \\chi \
_4+267529386849627896421648 \\chi
   _7+267529386849627896421648 \\chi _8+624235235982753085251894 \\chi \
_{11}+624235235982753101943372 \\chi _{12}+624235235982753101943372 \\chi
   _{13}\\right)+q^{202} \\left(96312671851949474959752 \\chi \
_1+288938015555399743381916 \\chi _5+288938015555399743381916 \\chi \
_6+577876031111248168397692 \\chi
   _9+674188702962748961859592 \\chi _{10}+770501374814698436819344 \\chi \
_{14}\\right)+q^{405/2} \\left(104010194941870139458730 \\chi \
_2+104010194941870121917804
   \\chi _3+104010194941870121917804 \\chi _4+312030584825610383294338 \\chi \
_7+312030584825610383294338 \\chi _8+728071364592780253708412 \\chi
   _{11}+728071364592780236168804 \\chi _{12}+728071364592780236168804 \\chi \
_{13}\\right)+q^{203} \\left(112312430768531942056002 \\chi \
_1+336937292306079782694496
   \\chi _5+336937292306079782694496 \\chi _6+673874584611675645163446 \\chi \
_9+786187015380691507785582 \\chi _{10}+898499446149223485802124 \\chi
   _{14}\\right)+q^{407/2} \\left(121266077046488744920278 \\chi \
_2+121266077046488744920278 \\chi _3+121266077046488744920278 \\chi \
_4+363798231139466234760072
   \\chi _7+363798231139466234760072 \\chi _8+848862539325756234768768 \\chi \
_{11}+848862539325756234768768 \\chi _{12}+848862539325756234768768 \\chi
   _{13}\\right)+q^{204} \\left(130921376439375678957804 \\chi \
_1+392764129317605166143976 \\chi _5+392764129317605166143976 \\chi \
_6+785528258635732165087384 \\chi
   _9+916449635074586011099428 \\chi _{10}+1047371011513961652273128 \\chi \
_{14}\\right)+q^{409/2} \\left(141332381113744981315912 \\chi \
_2+141332381113745000680872
   \\chi _3+141332381113745000680872 \\chi _4+423997143341234982677656 \\chi \
_7+423997143341234982677656 \\chi _8+989326667795853711704984 \\chi
   _{11}+989326667795853731068560 \\chi _{12}+989326667795853731068560 \\chi \
_{13}\\right)+q^{205} \\left(152557236703511085372006 \\chi \
_1+457671710111095870938900
   \\chi _5+457671710111095870938900 \\chi _6+915343420221629126688582 \\chi \
_9+1067900656925702826883470 \\chi _{10}+1220457893629213912255476 \\chi
   _{14}\\right)+q^{411/2} \\left(164658487083728237879344 \\chi \
_2+164658487083728217537378 \\chi _3+164658487083728217537378 \\chi \
_4+493975461251184672954648
   \\chi _7+493975461251184672954648 \\chi _8+1152609409586487015267852 \\chi \
_{11}+1152609409586486994924470 \\chi _{12}+1152609409586486994924470 \\chi
   _{13}\\right)+q^{206} \\left(177703401453700923534468 \\chi \
_1+533110204360496335690164 \\chi _5+533110204360496335690164 \\chi \
_6+1066220408721599148149736 \\chi
   _9+1243923810174693595072140 \\chi _{10}+1421627211628394560305432 \\chi \
_{14}\\right)+q^{413/2} \\left(191764325336705543088252 \\chi
   _2+191764325336705543088252 \\chi _3+191764325336705543088252 \\chi \
_4+575292976010116629264556 \\chi _7+575292976010116629264556 \\chi
   _8+1342350277356519046959460 \\chi _{11}+1342350277356519046959460 \\chi \
_{12}+1342350277356519046959460 \\chi _{13}\\right)+q^{207}
   \\left(206919057215120510082702 \\chi _1+620757171646015129306008 \\chi \
_5+620757171646015129306008 \\chi _6+1241514343291376616148886 \\chi
   _9+1448433400507150769088618 \\chi _{10}+1655352457722271235373008 \\chi \
_{14}\\right)+q^{415/2} \\left(223251252640186644432248 \\chi
   _2+223251252640186666874230 \\chi _3+223251252640186666874230 \\chi \
_4+669753757920559978181164 \\chi _7+669753757920559978181164 \\chi
   _8+1562758768481758960319128 \\chi _{11}+1562758768481758982762594 \\chi \
_{12}+1562758768481758982762594 \\chi _{13}\\right)+q^{208}
   \\left(240850857787899711625584 \\chi _1+722552573362994781288234 \\chi \
_5+722552573362994781288234 \\chi _6+1445105146726693915995820 \\chi
   _9+1685956004513889274032886 \\chi _{10}+1926806862301788985658470 \\chi \
_{14}\\right)+q^{417/2} \\left(259814574572769799424634 \\chi
   _2+259814574572769775855144 \\chi _3+259814574572769775855144 \\chi \
_4+779443723718309351134922 \\chi _7+779443723718309351134922 \\chi
   _8+1818702022008901089669480 \\chi _{11}+1818702022008901066101512 \\chi \
_{12}+1818702022008901066101512 \\chi _{13}\\right)+q^{209}
   \\left(280246359577387581125412 \\chi _1+840739078732921658211840 \\chi \
_5+840739078732921658211840 \\chi _6+1681478157465084449468646 \\chi
   _9+1961724517043230897125684 \\chi _{10}+2241970876620618526554486 \\chi \
_{14}\\right)+q^{419/2} \\left(302257959213402690071976 \\chi
   _2+302257959213402690071976 \\chi _3+302257959213402690071976 \\chi \
_4+906773877640208070215928 \\chi _7+906773877640208070215928 \\chi
   _8+2115805714494343920269874 \\chi _{11}+2115805714494343920269874 \\chi \
_{12}+2115805714494343920269874 \\chi _{13}\\right)+q^{210}
   \\left(325969483702146596119876 \\chi _1+977908451105622279745740 \\chi \
_5+977908451105622279745740 \\chi _6+1955816902212062017568672 \\chi
   _9+2281786385913391155793172 \\chi _{10}+2607755869615537701194752 \\chi \
_{14}\\right)+q^{421/2} \\left(351510022646261762249226 \\chi
   _2+351510022646261788234318 \\chi _3+351510022646261788234318 \\chi \
_4+1054530067938785338716986 \\chi _7+1054530067938785338716986 \\chi
   _8+2460570158523266856860970 \\chi _{11}+2460570158523266882844470 \\chi \
_{12}+2460570158523266882844470 \\chi _{13}\\right)+q^{211}
   \\left(379018305155114873619220 \\chi _1+1137054915466225043245462 \\chi \
_5+1137054915466225043245462 \\chi _6+2274109830931569664558584 \\chi
   _9+2653128136087564960565116 \\chi _{10}+3032146441242679834184336 \\chi \
_{14}\\right)+q^{423/2} \\left(408643407692944661099882 \\chi
   _2+408643407692944633821798 \\chi _3+408643407692944633821798 \\chi \
_4+1225930223078833928743478 \\chi _7+1225930223078833928743478 \\chi
   _8+2860503853851221613161626 \\chi _{11}+2860503853851221585881914 \\chi \
_{12}+2860503853851221585881914 \\chi _{13}\\right)+q^{212}
   \\left(440545513043775460275012 \\chi _1+1321636539130378361813144 \\chi \
_5+1321636539130378361813144 \\chi _6+2643273078261704798340928 \\chi
   _9+3083818591304532183705980 \\chi _{10}+3524364104348307699879060 \\chi \
_{14}\\right)+q^{425/2} \\left(474896724026034004064904 \\chi
   _2+474896724026034004064904 \\chi _3+474896724026034004064904 \\chi \
_4+1424690172078102012195342 \\chi _7+1424690172078102012195342 \\chi
   _8+3324277068181582185850398 \\chi _{11}+3324277068181582185850398 \\chi \
_{12}+3324277068181582185850398 \\chi _{13}\\right)+q^{213}
   \\left(511881935840089964065918 \\chi _1+1535645807521290586791628 \\chi \
_5+1535645807521290586791628 \\chi _6+3071291615041560419827170 \\chi
   _9+3583173550882671137160442 \\chi _{10}+4095055486722761042552880 \\chi \
_{14}\\right)+q^{427/2} \\left(551699771201220594389152 \\chi
   _2+551699771201220624443262 \\chi _3+551699771201220624443262 \\chi \
_4+1655099313603661843275448 \\chi _7+1655099313603661843275448 \\chi
   _8+3861898398409250340609584 \\chi _{11}+3861898398409250370665400 \\chi \
_{12}+3861898398409250370665400 \\chi _{13}\\right)+q^{214}
   \\left(594563582703703218282558 \\chi _1+1783690748110010835615660 \\chi \
_5+1783690748110010835615660 \\chi _6+3567381496221120490672194 \\chi
   _9+4161945078923724889723674 \\chi _{10}+4756508661627428108006232 \\chi \
_{14}\\right)+q^{429/2} \\left(640702527173108689366900 \\chi
   _2+640702527173108657823964 \\chi _3+640702527173108657823964 \\chi \
_4+1922107581519326005015354 \\chi _7+1922107581519326005015354 \\chi
   _8+4484917690211000704683176 \\chi _{11}+4484917690211000673141984 \\chi \
_{12}+4484917690211000673141984 \\chi _{13}\\right)+q^{215}
   \\left(690362717090705444879350 \\chi _1+2071088151273299057972746 \\chi \
_5+2071088151273299057972746 \\chi _6+4142176302545415457759104 \\chi
   _9+4832539019637303561349688 \\chi _{10}+5522901736728009070852500 \\chi \
_{14}\\right)+q^{431/2} \\left(743808454525167998162194 \\chi
   _2+743808454525167998162194 \\chi _3+743808454525167998162194 \\chi \
_4+2231425363575503994486582 \\chi _7+2231425363575503994486582 \\chi
   _8+5206659181676993901093740 \\chi _{11}+5206659181676993901093740 \\chi \
_{12}+5206659181676993901093740 \\chi _{13}\\right)+q^{216}
   \\left(801323553388387809008010 \\chi _1+2403970660163890675311908 \\chi \
_5+2403970660163890675311908 \\chi _6+4807941320329054034301142 \\chi
   _9+5609264873716169159406558 \\chi _{10}+6410588427104556900604368 \\chi \
_{14}\\right)+q^{433/2} \\left(863212756237595429771888 \\chi
   _2+863212756237595464502422 \\chi _3+863212756237595464502422 \\chi \
_4+2589638268712786358776732 \\chi _7+2589638268712786358776732 \\chi
   _8+6042489293662288045257616 \\chi _{11}+6042489293662288079986322 \\chi \
_{12}+6042489293662288079986322 \\chi _{13}\\right)+q^{217}
   \\left(929803252272273614940726 \\chi _1+2789409756818190181415972 \\chi \
_5+2789409756818190181415972 \\chi _6+5578819513635011025674466 \\chi
   _9+6508622765908653977209230 \\chi _{10}+7438426018180927592149956 \\chi \
_{14}\\right)+q^{435/2} \\left(1001446303632082157837224 \\chi
   _2+1001446303632082121401708 \\chi _3+1001446303632082121401708 \\chi \
_4+3004338910896246400639640 \\chi _7+3004338910896246400639640 \\chi
   _8+7010124125425521822501616 \\chi _{11}+7010124125425521786064228 \\chi \
_{12}+7010124125425521786064228 \\chi _{13}\\right)+q^{218}
   \\left(1078518987598219467479828 \\chi _1+3235556962793185387496036 \\chi \
_5+3235556962793185387496036 \\chi _6+6471113925587843864816984 \\chi
   _9+7549632913184590242713676 \\chi _{10}+8628151900782809784832632 \\chi \
_{14}\\right)+q^{437/2} \\left(1161426062827976083516640 \\chi
   _2+1161426062827976083516640 \\chi _3+1161426062827976083516640 \\chi \
_4+3484278188483928250549920 \\chi _7+3484278188483928250549920 \\chi
   _8+8129982439794814061379766 \\chi _{11}+8129982439794814061379766 \\chi \
_{12}+8129982439794814061379766 \\chi _{13}\\right)+q^{219}
   \\left(1250601968307529169078332 \\chi _1+3751805904924171876037228 \\chi \
_5+3751805904924171876037228 \\chi _6+7503611809846759305581968 \\chi
   _9+8754213778155872921757476 \\chi _{10}+10004815746463402012540864 \\chi \
_{14}\\right)+q^{439/2} \\left(1346512964303814197046072 \\chi
   _2+1346512964303814237138312 \\chi _3+1346512964303814237138312 \\chi \
_4+4039538892911442671323416 \\chi _7+4039538892911442671323416 \\chi
   _8+9425590750127794969043184 \\chi _{11}+9425590750127795009137380 \\chi \
_{12}+9425590750127795009137380 \\chi _{13}\\right)+q^{220}
   \\left(1449659425240932033959936 \\chi _1+4348978275721092154386366 \\chi \
_5+4348978275721092154386366 \\chi _6+8697956551443888256006724 \\chi
   _9+10147615976683116342473218 \\chi _{10}+11597275401924048376433154 \\chi \
_{14}\\right)+q^{441/2} \\left(1560578295111800324528108 \\chi
   _2+1560578295111800282476632 \\chi _3+1560578295111800282476632 \\chi \
_4+4681734885335400889481108 \\chi _7+4681734885335400889481108 \\chi
   _8+10924048065781424150151612 \\chi _{11}+10924048065781424108102136 \\chi \
_{12}+10924048065781424108102136 \\chi _{13}\\right)+q^{221}
   \\left(1679845716758278042161564 \\chi _1+5039537150276666379906808 \\chi \
_5+5039537150276666379906808 \\chi _6+10079074300551500591867604 \\chi
   _9+11758920017311610801326404 \\chi _{10}+13438765734069888929613920 \\chi \
_{14}\\right)+q^{443/2} \\left(1808079847127592867585696 \\chi
   _2+1808079847127592867585696 \\chi _3+1808079847127592867585696 \\chi \
_4+5424239541382778602757688 \\chi _7+5424239541382778602757688 \\chi
   _8+12656558929894416565379904 \\chi _{11}+12656558929894416565379904 \\chi \
_{12}+12656558929894416565379904 \\chi _{13}\\right)+q^{222}
   \\left(1945943871449572558794192 \\chi _1+5837831614346747862968610 \\chi \
_5+5837831614346747862968610 \\chi _6+11675663228695465449312962 \\chi
   _9+13621607100143068285009742 \\chi _{10}+15567550971592640753487380 \\chi \
_{14}\\right)+q^{445/2} \\left(2094149230168778197785228 \\chi
   _2+2094149230168778244028314 \\chi _3+2094149230168778244028314 \\chi \
_4+6282447690506334685841856 \\chi _7+6282447690506334685841856 \\chi
   _8+14659044611180086099049580 \\chi _{11}+14659044611180086145290572 \\chi \
_{12}+14659044611180086145290572 \\chi _{13}\\right)+q^{223}
   \\left(2253459073404658176958574 \\chi _1+6760377220216091803178204 \\chi \
_5+6760377220216091803178204 \\chi _6+13520754440430066334750550 \\chi
   _9+15774213513836841784010836 \\chi _{10}+18027672587241499960969410 \\chi \
_{14}\\right)+q^{447/2} \\left(2424691958718839910040584 \\chi
   _2+2424691958718839861557096 \\chi _3+2424691958718839861557096 \\chi \
_4+7274075876156519633154776 \\chi _7+7274075876156519633154776 \\chi
   _8+16972843711033342517321110 \\chi _{11}+16972843711033342468835480 \\chi \
_{12}+16972843711033342468835480 \\chi _{13}\\right)+q^{224}
   \\left(2608725809053615271000174 \\chi _1+7826177427158570395770252 \\chi \
_5+7826177427158570395770252 \\chi _6+15652354854319416307760934 \\chi
   _9+18261080663370756062242212 \\chi _{10}+20869806472424371432531290 \\chi \
_{14}\\right)+q^{449/2} \\left(2806502148859429437314060 \\chi
   _2+2806502148859429437314060 \\chi _3+2806502148859429437314060 \\chi \
_4+8419506446578288311941036 \\chi _7+8419506446578288311941036 \\chi
   _8+19645515042014433473185524 \\chi _{11}+19645515042014433473185524 \\chi \
_{12}+19645515042014433473185524 \\chi _{13}\\right)+q^{225}
   \\left(3019030637648221764838836 \\chi _1+9057091912947110396953738 \\chi \
_5+9057091912947110396953738 \\chi _6+18114183825891775586636456 \\chi
   _9+21133214463542442558000180 \\chi _{10}+24152245101190664218750716 \\chi \
_{14}\\right)+q^{451/2} \\left(3247393921514595933744938 \\chi
   _2+3247393921514595987028966 \\chi _3+3247393921514595987028966 \\chi \
_4+9742181764543787907802870 \\chi _7+9742181764543787907802870 \\chi
   _8+22731757450603861477887670 \\chi _{11}+22731757450603861531173938 \\chi \
_{12}+22731757450603861531173938 \\chi _{13}\\right)+q^{226}
   \\left(3492752824572370514199134 \\chi _1+10478258473714484397831816 \\chi \
_5+10478258473714484397831816 \\chi _6+20956516947431595940749214 \\chi
   _9+24449269772001339310182762 \\chi _{10}+27942022596573709824381896 \\chi \
_{14}\\right)+q^{453/2} \\left(3756351903748981763624008 \\chi
   _2+3756351903748981707770362 \\chi _3+3756351903748981707770362 \\chi \
_4+11269055711246945179165554 \\chi _7+11269055711246945179165554 \\chi
   _8+26294463326241056807327034 \\chi _{11}+26294463326241056751475682 \\chi \
_{12}+26294463326241056751475682 \\chi _{13}\\right)+q^{227}
   \\left(4039525391961035375296284 \\chi _1+12118576175885928426803772 \\chi \
_5+12118576175885928426803772 \\chi _6+24237152351769034667852498 \\chi
   _9+28276677743732892229703652 \\chi _{10}+32316203135693927719359986 \\chi \
_{14}\\right)+q^{455/2} \\left(4343703556385725282857866 \\chi
   _2+4343703556385725282857866 \\chi _3+4343703556385725282857866 \\chi \
_4+13031110669157175848573298 \\chi _7+13031110669157175848573298 \\chi
   _8+30405924894702026915739802 \\chi _{11}+30405924894702026915739802 \\chi \
_{12}+30405924894702026915739802 \\chi _{13}\\right)+q^{228}
   \\left(4670419500362145653124834 \\chi _1+14011258501083405595175492 \\chi \
_5+14011258501083405595175492 \\chi _6+28022517002169842434353624 \\chi
   _9+32692936502528956843132836 \\chi _{10}+37363356002891102376405504 \\chi \
_{14}\\right)+q^{457/2} \\left(5021316439391643670402020 \\chi
   _2+5021316439391643731749198 \\chi _3+5021316439391643731749198 \\chi \
_4+15063949318174931133901100 \\chi _7+15063949318174931133901100 \\chi
   _8+35149215075739411717048716 \\chi _{11}+35149215075739411778393498 \\chi \
_{12}+35149215075739411778393498 \\chi _{13}\\right)+q^{229}
   \\left(5398155483754131932295866 \\chi _1+16194466451265651090713466 \\chi \
_5+16194466451265651090713466 \\chi _6+32388932902528046886743946 \\chi
   _9+37787088386285434112865680 \\chi _{10}+43185243870039566045161546 \\chi \
_{14}\\right)+q^{459/2} \\left(5802823962447082438982428 \\chi
   _2+5802823962447082374700930 \\chi _3+5802823962447082374700930 \\chi \
_4+17408471887341247188384288 \\chi _7+17408471887341247188384288 \\chi
   _8+40619767737131825658378968 \\chi _{11}+40619767737131825594095022 \\chi \
_{12}+40619767737131825594095022 \\chi _{13}\\right)+q^{230}
   \\left(6237344325506596533577562 \\chi _1+18712032976516294355146444 \\chi \
_5+18712032976516294355146444 \\chi _6+37424065953036084087849462 \\chi
   _9+43661410278539185244237926 \\chi _{10}+49898754604045781909417464 \\chi \
_{14}\\right)+q^{461/2} \\left(6703883664272505270342826 \\chi
   _2+6703883664272505270342826 \\chi _3+6703883664272505270342826 \\chi \
_4+20111650992817515811028478 \\chi _7+20111650992817515811028478 \\chi
   _8+46927185649905122375303882 \\chi _{11}+46927185649905122375303882 \\chi \
_{12}+46927185649905122375303882 \\chi _{13}\\right)+q^{231}
   \\left(7204763891809321557960948 \\chi _1+21614291675431717140964892 \\chi \
_5+21614291675431717140964892 \\chi _6+43228583350859681677883670 \\chi
   _9+50433347242672755840808990 \\chi _{10}+57638111134482077260887936 \\chi \
_{14}\\right)+q^{463/2} \\left(7742472628527025600076046 \\chi
   _2+7742472628527025670638926 \\chi _3+7742472628527025670638926 \\chi \
_4+23227417885581076941352590 \\chi _7+23227417885581076941352590 \\chi
   _8+54197308399691771492457186 \\chi _{11}+54197308399691771563022628 \\chi \
_{12}+54197308399691771563022628 \\chi _{13}\\right)+q^{232}
   \\left(8319674841085284182647732 \\chi _1+24959024523251824386555252 \\chi \
_5+24959024523251824386555252 \\chi _6+49918049046507676934105532 \\chi
   _9+58237723887588932955364588 \\chi _{10}+66557398728674217138012320 \\chi \
_{14}\\right)+q^{465/2} \\left(8939225285898064340573056 \\chi
   _2+8939225285898064266651000 \\chi _3+8939225285898064266651000 \\chi \
_4+26817675857694192873875056 \\chi _7+26817675857694192873875056 \\chi
   _8+62574577001283667951541270 \\chi _{11}+62574577001283667877621832 \\chi \
_{12}+62574577001283667877621832 \\chi _{13}\\right)+q^{233}
   \\left(9604181811981055178293828 \\chi _1+28812545435947488998074278 \\chi \
_5+28812545435947488998074278 \\chi _6+57625090871890654683283874 \\chi
   _9+67229272683876033173458882 \\chi _{10}+76833454495857088503064324 \\chi \
_{14}\\right)+q^{467/2} \\left(10317819581543588773989530 \\chi
   _2+10317819581543588773989530 \\chi _3+10317819581543588773989530 \\chi \
_4+30953458744630766321969528 \\chi _7+30953458744630766321969528 \\chi
   _8+72224737070808107187372744 \\chi _{11}+72224737070808107187372744 \\chi \
_{12}+72224737070808107187372744 \\chi _{13}\\right)+q^{234}
   \\left(11083646270650349188090450 \\chi _1+33250938811946407998448702 \
\\chi _5+33250938811946407998448702 \\chi _6+66501877623897455404654944 \\chi
   _9+77585523894543165185409424 \\chi _{10}+88669170165193514215013196 \\chi \
_{14}\\right)+q^{469/2} \\left(11905418316451830632839044 \\chi
   _2+11905418316451830713937931 \\chi _3+11905418316451830713937931 \\chi \
_4+35716254949355492060714568 \\chi _7+35716254949355492060714568 \\chi
   _8+83337928215159610917393516 \\chi _{11}+83337928215159610998489666 \\chi \
_{12}+83337928215159610998489666 \\chi _{13}\\right)+q^{235}
   \\left(12787158281906047561657422 \\chi _1+38361474845723120571749788 \
\\chi _5+38361474845723120571749788 \\chi _6+76722949691441263257773734 \\chi
   _9+89510107973352288706210072 \\chi _{10}+102297266255258336267867494 \
\\chi _{14}\\right)+q^{471/2} \\left(13733173413637315447352528 \\chi
   _2+13733173413637315362422818 \\chi _3+13733173413637315362422818 \\chi \
_4+41199520240911946172198946 \\chi _7+41199520240911946172198946 \\chi
   _8+96132213895464645121969800 \\chi _{11}+96132213895464645037037290 \\chi \
_{12}+96132213895464645037037290 \\chi _{13}\\right)+q^{236}
   \\left(14748075473638007806904768 \\chi _1+44244226420908683310435476 \
\\chi _5+44244226420908683310435476 \\chi _6+88488452841822706904522944 \\chi
   _9+103236528315455374427324416 \\chi _{10}+117984603789093382408053652 \
\\chi _{14}\\right)+q^{473/2} \\left(15836801930901639846637636 \\chi
   _2+15836801930901639846637636 \\chi _3+15836801930901639846637636 \\chi \
_4+47510405792704919539912908 \\chi _7+47510405792704919539912908 \\chi
   _8+110857613516307791619918152 \\chi _{11}+110857613516307791619918152 \
\\chi _{12}+110857613516307791619918152 \\chi _{13}\\right)+q^{237}
   \\left(17004638604782400926009922 \\chi _1+51013915814352930833301380 \
\\chi _5+51013915814352930833301380 \\chi _6+102027831628700133428189142 \
\\chi
   _9+119032470233488262591485422 \\chi _{10}+136037108838270663335479600 \
\\chi _{14}\\right)+q^{475/2} \\left(18257243857967104274544636 \\chi
   _2+18257243857967104367667506 \\chi _3+18257243857967104367667506 \\chi \
_4+54771731573901313009879648 \\chi _7+54771731573901313009879648 \\chi
   _8+127800707005773685187419614 \\chi _{11}+127800707005773685280545408 \
\\chi _{12}+127800707005773685280545408 \\chi _{13}\\right)+q^{238}
   \\left(19600674443465420170781870 \\chi _1+58802023330390117018372196 \
\\chi _5+58802023330390117018372196 \\chi _6+117604046660786377531200490 \
\\chi
   _9+137204721104245654208009310 \\chi _{10}+156805395547711074378791180 \
\\chi _{14}\\right)+q^{477/2} \\left(21041413116959214397565596 \\chi
   _2+21041413116959214300064870 \\chi _3+21041413116959214300064870 \\chi \
_4+63124239350877642997693850 \\chi _7+63124239350877642997693850 \\chi
   _8+147289891818710259101059578 \\chi _{11}+147289891818710259003561838 \
\\chi _{12}+147289891818710259003561838 \\chi _{13}\\right)+q^{239}
   \\left(22586398133206854225858522 \\chi _1+67759194399627150792302280 \
\\chi _5+67759194399627150792302280 \\chi _6+135518388799247713670604470 \
\\chi
   _9+158104786932461155811669446 \\chi _{10}+180691185065668010237047396 \
\\chi _{14}\\right)+q^{479/2} \\left(24243054753045137449602176 \\chi
   _2+24243054753045137449602176 \\chi _3+24243054753045137449602176 \\chi \
_4+72729164259135412348806528 \\chi _7+72729164259135412348806528 \\chi
   _8+169701383271320509931541604 \\chi _{11}+169701383271320509931541604 \
\\chi _{12}+169701383271320509931541604 \\chi _{13}\\right)+q^{240}
   \\left(26019328895924892443978274 \\chi _1+78057986687767613639154532 \
\\chi _5+78057986687767613639154532 \\chi _6+156115973375542290761708462 \
\\chi
   _9+182135302271460119721770454 \\chi _{10}+208154631167385011956884720 \
\\chi _{14}\\right)+q^{481/2} \\left(27923723081843451684466694 \\chi
   _2+27923723081843451791314134 \\chi _3+27923723081843451791314134 \\chi \
_4+83771169245530355267096030 \\chi _7+83771169245530355267096030 \\chi
   _8+195466061572899286482191722 \\chi _{11}+195466061572899286589036040 \
\\chi _{12}+195466061572899286589036040 \\chi _{13}\\right)+q^{241}
   \\left(29965334816007414337825556 \\chi _1+89896004448029815329746460 \
\\chi _5+89896004448029815329746460 \\chi _6+179792008896052058341932468 \
\\chi
   _9+209757343712067044996027816 \\chi _{10}+239722678528074459333853372 \
\\chi _{14}\\right)+q^{483/2} \\left(32153897579658576125490864 \\chi
   _2+32153897579658576013657726 \\chi _3+32153897579658576013657726 \\chi \
_4+96461692738975728152805926 \\chi _7+96461692738975728152805926 \\chi
   _8+225077283057615259035478190 \\chi _{11}+225077283057615258923641862 \
\\chi _{12}+225077283057615258923641862 \\chi _{13}\\right)+q^{242}
   \\left(34499824601291580783837962 \\chi _1+103499473803866625911451952 \
\\chi _5+103499473803866625911451952 \\chi _6+206998947607741368492341238 \\chi
   _9+241498772209024832607294770 \\chi _{10}+275998596810316413619956816 \
\\chi _{14}\\right)+q^{485/2} \\left(37014255593973133863825440 \\chi
   _2+37014255593973133863825440 \\chi _3+37014255593973133863825440 \\chi \
_4+111042766781919401591477208 \\chi _7+111042766781919401591477208 \\chi
   _8+259099789157806335106927936 \\chi _{11}+259099789157806335106927936 \
\\chi _{12}+259099789157806335106927936 \\chi _{13}\\right)+q^{243}
   \\left(39709106656654733765490366 \\chi _1+119127319969972900001007584 \
\\chi _5+119127319969972900001007584 \\chi _6+238254639939937101059383038 \\chi
   _9+277963746596600533768886018 \\chi _{10}+317672853253255267294900256 \
\\chi _{14}\\right)+q^{487/2} \\left(42597123550357621875409862 \\chi
   _2+42597123550357621997897416 \\chi _3+42597123550357621997897416 \\chi \
_4+127791370651072865871204694 \\chi _7+127791370651072865871204694 \\chi
   _8+298179864852509357014389178 \\chi _{11}+298179864852509357136880064 \
\\chi _{12}+298179864852509357136880064 \\chi _{13}\\right)+q^{244}
   \\left(45691938573981957163255976 \\chi _1+137075815721936549789561692 \
\\chi _5+137075815721936549789561692 \\chi _6+274151631443882421278739432 \\chi
   _9+319843570017855056741788034 \\chi _{10}+365535508591837013905044010 \
\\chi _{14}\\right)+q^{489/2} \\left(49008131279245251936044692 \\chi
   _2+49008131279245251807868864 \\chi _3+49008131279245251807868864 \\chi \
_4+147024393837735755551782420 \\chi _7+147024393837735755551782420 \\chi
   _8+343056918954710330303064740 \\chi _{11}+343056918954710330174892320 \
\\chi _{12}+343056918954710330174892320 \\chi _{13}\\right)+q^{245}
   \\left(52561293279911044876711472 \\chi _1+157683879839743122558646532 \
\\chi _5+157683879839743122558646532 \\chi _6+315367759679476257449525034 \\chi
   _9+367929052959397289992528344 \\chi _{10}+420490346239308335131460506 \
\\chi _{14}\\right)+q^{491/2} \\left(56368097427152906391560704 \\chi
   _2+56368097427152906391560704 \\chi _3+56368097427152906391560704 \\chi \
_4+169104292281458719174680420 \\chi _7+169104292281458719174680420 \\chi
   _8+394576681990077236577921356 \\chi _{11}+394576681990077236577921356 \
\\chi _{12}+394576681990077236577921356 \\chi _{13}\\right)+q^{246}
   \\left(60446371640711656357534812 \\chi _1+181339114922124269047557072 \
\\chi _5+181339114922124269047557072 \\chi _6+362678229844259237846440536 \\chi
   _9+423124601484960194453281204 \\chi _{10}+483570973125671850536461848 \
\\chi _{14}\\right)+q^{493/2} \\left(64815177704444029753222392 \\chi
   _2+64815177704444029893534548 \\chi _3+64815177704444029893534548 \\chi \
_4+194445533113332089540291488 \\chi _7+194445533113332089540291488 \\chi
   _8+453706243931100826136102832 \\chi _{11}+453706243931100826276411432 \
\\chi _{12}+453706243931100826276411432 \\chi _{13}\\right)+q^{247}
   \\left(69494895354962806154295340 \\chi _1+208484686064899879511392410 \
\\chi _5+208484686064899879511392410 \\chi _6+416969372129788297975856544 \\chi
   _9+486464267484762565178658274 \\chi _{10}+555959162839725371332953614 \
\\chi _{14}\\right)+q^{495/2} \\left(74507312013483178282969348 \\chi
   _2+74507312013483178136187580 \\chi _3+74507312013483178136187580 \\chi \
_4+223521936040449534555345722 \\chi _7+223521936040449534555345722 \\chi
   _8+521551184094390154842366166 \\chi _{11}+521551184094390154695580768 \
\\chi _{12}+521551184094390154695580768 \\chi _{13}\\right)+q^{248}
   \\left(79875718533841283362480770 \\chi _1+239627155601511575532841172 \
\\chi _5+239627155601511575532841172 \\chi _6+479254311203035425919860526 \\chi
   _9+559130029736864434427487326 \\chi _{10}+639005748270705718090220928 \
\\chi _{14}\\right)+q^{497/2} \\left(85625011363945677360398384 \\chi
   _2+85625011363945677360398384 \\chi _3+85625011363945677360398384 \\chi \
_4+256875034091837032081194710 \\chi _7+256875034091837032081194710 \\chi
   _8+599375079547611273164227710 \\chi _{11}+599375079547611273164227710 \
\\chi _{12}+599375079547611273164227710 \\chi _{13}\\right)+q^{249}
   \\left(91781801543709214227821898 \\chi _1+275345404631140787051555552 \
\\chi _5+275345404631140787051555552 \\chi _6+550690809262268429419268690 \\chi
   _9+642472610805990788329246358 \\chi _{10}+734254412349700002243004144 \
\\chi _{14}\\right)+q^{499/2} \\left(98374530989970941487042636 \\chi
   _2+98374530989970941647638576 \\chi _3+98374530989970941647638576 \\chi \
_4+295123592969912824782320796 \\chi _7+295123592969912824782320796 \\chi
   _8+688621716929805658894770228 \\chi _{11}+688621716929805659055369960 \
\\chi _{12}+688621716929805659055369960 \\chi \
_{13}\\right)+O\\left(q^{250}\\right)\
\>", "Output",
 CellChangeTimes->{{3.5572049438406677`*^9, 3.557204959452211*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "2"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "14"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"{", "\"\<2r\>\"", "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}], 
    ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.5510930928901052`*^9, 3.551093210692021*^9}, {
  3.55109339766214*^9, 3.551093404475957*^9}, {3.552813878554984*^9, 
  3.552814110638633*^9}, {3.552815410253969*^9, 3.5528154387531157`*^9}, {
  3.552884974369858*^9, 3.5528851631722097`*^9}, {3.5529055522811737`*^9, 
  3.5529055567046967`*^9}, {3.552905589753942*^9, 3.5529055913229523`*^9}, {
  3.552906253686352*^9, 3.552906295365655*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\" \"\>", "0", "1", "2", "3", "4", "5", "6", "7", "8", "9", "10", 
     "11", "12", "13", "14", "15", "16", "17", "18", "19", "20"},
    {"1", "1", "0", "0", "0", "0", "0", "0", "0", "4", "0", "2", "0", "14", 
     "0", "18", "0", "52", "0", "96", "0", "204"},
    {"2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "6", "0", 
     "14", "0", "34", "0", "72", "0", "132", "0"},
    {"3", "0", "1", "0", "0", "0", "0", "0", "1", "0", "2", "0", "6", "0", 
     "18", "0", "32", "0", "72", "0", "137", "0"},
    {"4", "0", "1", "0", "0", "0", "0", "0", "1", "0", "2", "0", "6", "0", 
     "18", "0", "32", "0", "72", "0", "137", "0"},
    {"5", "0", "0", "1", "0", "0", "0", "2", "0", "4", "0", "16", "0", "28", 
     "0", "72", "0", "141", "0", "306", "0", "570"},
    {"6", "0", "0", "1", "0", "0", "0", "2", "0", "4", "0", "16", "0", "28", 
     "0", "72", "0", "141", "0", "306", "0", "570"},
    {"7", "0", "0", "0", "0", "0", "2", "0", "2", "0", "10", "0", "18", "0", 
     "50", "0", "96", "0", "216", "0", "408", "0"},
    {"8", "0", "0", "0", "0", "0", "2", "0", "2", "0", "10", "0", "18", "0", 
     "50", "0", "96", "0", "216", "0", "408", "0"},
    {"9", "0", "0", "0", "0", "2", "0", "2", "0", "12", "0", "22", "0", "68", 
     "0", "130", "0", "304", "0", "578", "0", "1184"},
    {"10", "0", "0", "0", "0", "0", "0", "6", "0", "10", "0", "30", "0", "72",
      "0", "166", "0", "332", "0", "702", "0", "1346"},
    {"11", "0", "0", "0", "2", "0", "2", "0", "6", "0", "20", "0", "48", "0", 
     "106", "0", "240", "0", "486", "0", "972", "0"},
    {"12", "0", "0", "0", "0", "0", "2", "0", "8", "0", "18", "0", "48", "0", 
     "108", "0", "236", "0", "486", "0", "978", "0"},
    {"13", "0", "0", "0", "0", "0", "2", "0", "8", "0", "18", "0", "48", "0", 
     "108", "0", "236", "0", "486", "0", "978", "0"},
    {"14", "0", "0", "0", "0", "2", "0", "4", "0", "14", "0", "36", "0", "80",
      "0", "184", "0", "392", "0", "788", "0", "1550"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.552885163742818*^9, {3.552905567311825*^9, 3.552905592232554*^9}, {
   3.552906254497086*^9, 3.552906269607826*^9}}]
}, Open  ]]
},
WindowSize->{1400, 1060},
WindowMargins->{{Automatic, 76}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 120564, 2849, 3555, "Input",
 InitializationCell->True],
Cell[121124, 2871, 5306, 102, 126, "Input"],
Cell[CellGroupData[{
Cell[126455, 2977, 2546, 67, 94, "Input"],
Cell[129004, 3046, 5107, 136, 260, "Output"]
}, Open  ]],
Cell[134126, 3185, 2976, 49, 50, "Input"],
Cell[CellGroupData[{
Cell[137127, 3238, 585862, 12831, 14422, InheritFromParent],
Cell[722992, 16071, 114540, 1934, 11643, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[837569, 18010, 1443, 38, 50, "Input"],
Cell[839015, 18050, 2618, 47, 252, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/2B_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    541189,      11879]
NotebookOptionsPosition[    540218,      11844]
NotebookOutlinePosition[    540578,      11860]
CellTagsIndexPosition[    540535,      11857]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", " ", "e2_500"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "200"}], ",", "200"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "7680", ",", "512", ",", "256", ",", "3840", ",", "512", ",", "7680", 
      ",", "96", ",", "32", ",", "96", ",", "32", ",", "24", ",", "24", ",", 
      "12", ",", "12", ",", "12", ",", "128", ",", "64", ",", "32", ",", "32",
       ",", "64", ",", "64", ",", "128", ",", "20", ",", "20", ",", "20", ",",
       "20", ",", "16", ",", "16", ",", "16", ",", "16"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"nam", ":=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<1a\>\"", ",", "\"\<2a\>\"", ",", "\"\<2b\>\"", ",", "\"\<2c\>\"", 
      ",", "\"\<2d\>\"", ",", "\"\<2e\>\"", ",", "\"\<2f\>\"", ",", 
      "\"\<4a\>\"", ",", "\"\<4b\>\"", ",", "\"\<4c\>\"", ",", "\"\<3a\>\"", 
      ",", "\"\<6a\>\"", ",", "\"\<6b\>\"", ",", "\"\<6c\>\"", ",", 
      "\"\<12a\>\"", ",", "\"\<2g\>\"", ",", "\"\<4d\>\"", ",", "\"\<4e\>\"", 
      ",", "\"\<4f\>\"", ",", "\"\<4g\>\"", ",", "\"\<2h\>\"", ",", 
      "\"\<2i\>\"", ",", "\"\<5a\>\"", ",", "\"\<10a\>\"", ",", "\"\<10b\>\"",
       ",", "\"\<10c\>\"", ",", "\"\<4h\>\"", ",", "\"\<8a\>\"", ",", 
      "\"\<4i\>\"", ",", "\"\<8b\>\""}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "2", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "2", ",", "0", ",",
           "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "2", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "2", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "2", ",", "0", ",", 
          "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "2", ",", "0", ",",
           "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "16"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "16"}], ",", "4", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "0", ",", "0", ",", 
          RowBox[{"16", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "16"}], ",", "4", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "16"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "16"}], ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "0", ",", "0", ",", 
          RowBox[{"16", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "16"}], ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "0", ",", "0", ",", "0", ",", "0", ",", "16", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "20", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "9"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "13"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "17"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "20", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "9"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "13"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "17"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "0", ",", "0", ",", "0", ",", "0", ",", "16", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
          ",", 
          RowBox[{
           RowBox[{"Ex", "[", "20", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "9"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "13"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "17"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "20", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "9"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "13"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "17"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "20"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "20"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "2", ",", "0", ",", 
          "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "0", ",", "0", ",", 
          RowBox[{"20", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "20"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "2", ",", "0", ",",
           "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "20"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "20"}], ",", "2", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "2", ",", "0", ",",
           "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "0", ",", "0", ",", 
          RowBox[{"20", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "20"}], ",", "2", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "2", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "24"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "24"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "0", ",", "0", ",", 
          RowBox[{"24", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "24"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "32", ",", "0", ",", "0", ",", "0", ",", "0", ",", "32", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "48", ",", "0", ",", "0", ",", "0", ",", "0", ",", "48", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<1a\>\"", ",", "\"\<2a\>\"", ",", "\"\<2b\>\"", ",", 
          "\"\<2c\>\"", ",", "\"\<2d\>\"", ",", "\"\<2e\>\"", ",", 
          "\"\<2f\>\"", ",", "\"\<4a\>\"", ",", "\"\<4b\>\"", ",", 
          "\"\<4c\>\"", ",", "\"\<3a\>\"", ",", "\"\<6a\>\"", ",", 
          "\"\<6b\>\"", ",", "\"\<6c\>\"", ",", "\"\<12a\>\"", ",", 
          "\"\<2g\>\"", ",", "\"\<4d\>\"", ",", "\"\<4e\>\"", ",", 
          "\"\<4f\>\"", ",", "\"\<4g\>\"", ",", "\"\<2h\>\"", ",", 
          "\"\<2i\>\"", ",", "\"\<5a\>\"", ",", "\"\<10a\>\"", ",", 
          "\"\<10b\>\"", ",", "\"\<10c\>\"", ",", "\"\<4h\>\"", ",", 
          "\"\<8a\>\"", ",", "\"\<4i\>\"", ",", "\"\<8b\>\""}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "2", ",", "0", ",",
           "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", "0", ",", "2", ",",
           "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "2", ",", "0", ",",
           "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", "0", ",", "2", ",", 
          "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "16"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "16"}], ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "4", ",", "0", ",",
           "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "0", ",", "0", ",", 
          RowBox[{"16", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "16"}], ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "16"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "16"}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "0", ",", "0", ",", 
          RowBox[{"16", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "16"}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "4", ",", "0", ",",
           "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "0", ",", "0", ",", "0", ",", "0", ",", "16", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "20", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "9"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "13"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "17"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "20", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "9"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "13"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "17"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "0", ",", "0", ",", "0", ",", "0", ",", "16", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
          ",", 
          RowBox[{
           RowBox[{"Ex", "[", "20", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "9"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "13"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "17"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "20", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "9"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "13"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "20", "]"}], "^", "17"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "20"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "20"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "0", ",", "0", ",", 
          RowBox[{"20", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "20"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", "0", ",", "2", ",", 
          "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "20"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "20"}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", "0", ",", "2", ",",
           "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "0", ",", "0", ",", 
          RowBox[{"20", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "20"}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Ex", "[", "4", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "24"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "24"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"24", ",", "0", ",", "0", ",", 
          RowBox[{"24", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "24"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "32", ",", "0", ",", "0", ",", "0", ",", "0", ",", "32", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "48", ",", "0", ",", "0", ",", "0", ",", "0", ",", "48", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chii", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "4", ",", "4", ",", "4", ",", "4", ",", "16", ",", "16", ",", "16", 
           ",", "16", ",", "16", ",", "16", ",", "20", ",", "20", ",", "20", 
           ",", "20", ",", "24", ",", "24", ",", "32", ",", "48"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "16"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"16", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "16"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"16", " ", "\[ImaginaryI]"}], ",", "0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "20"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"20", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "20"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"20", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "24"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"24", " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], 
           "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "16"}], ",", 
           RowBox[{"-", "16"}], ",", 
           RowBox[{"-", "16"}], ",", 
           RowBox[{"-", "16"}], ",", "16", ",", "16", ",", 
           RowBox[{"-", "20"}], ",", 
           RowBox[{"-", "20"}], ",", 
           RowBox[{"-", "20"}], ",", 
           RowBox[{"-", "20"}], ",", 
           RowBox[{"-", "24"}], ",", 
           RowBox[{"-", "24"}], ",", "32", ",", "48"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "4", ",", "4", ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "0", ",", "0", ",", 
           "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0", 
            ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0", ",", "0", ",", "0",
             ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
            ",", "1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "2", ",", "0"}], 
           "}"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
            "0", ",", "0", ",", "2", ",", "0"}], "}"}]}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", "0", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", "0", 
            ",", "0", ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", "0", 
            ",", "0", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", "0", 
            ",", "0", ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", 
           "2", ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0", 
            ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], 
           "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
           "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "2", ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["5"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["5"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", "0", 
            ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{"\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["5"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["5"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", "0"}], "}"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "\[ImaginaryI]"}], ",", 
            RowBox[{"1", "-", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ",", "0", ",", "0", 
            ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ",", 
            RowBox[{"1", "-", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ",", "0", ",", "0", 
            ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ",", 
            RowBox[{"1", "-", "\[ImaginaryI]"}], ",", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "0", ",", "0", ",", "0",
             ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ",", 
            RowBox[{"1", "-", "\[ImaginaryI]"}], ",", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "0", ",", "0", ",", "0",
             ",", "0"}], "}"}]}]}], "}"}], "//", "FullSimplify"}], "//", 
      "Transpose"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{
      RowBox[{"Round", "[", 
       RowBox[{"500", "/", "4"}], "]"}], "+", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "g"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "8"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "^", "4"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "B"}], ",", 
      RowBox[{"4", "C"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg4C", "[", "q_", "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "/", "12"}], ")"}]}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"-", "q"}], "]"}], "^", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg4Ax", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"4", ",", "q"}], "]"}], " ", 
          RowBox[{"Theta", "[", 
           RowBox[{"3", ",", "q"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "B"}], ",", 
      RowBox[{"6", "B"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg6B", "[", "q_", "]"}], " ", ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "2"}], 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"-", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "^", "2"}], 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "3"}], "]"}], "^", "2"}], "/", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"-", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], "]"}], "^", "2"}]}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "B"}], ",", " ", 
      RowBox[{"10", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg10A", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
        RowBox[{"Eta", "[", 
         RowBox[{"-", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "5"}], "]"}], "/", 
         RowBox[{"Eta", "[", 
          RowBox[{"-", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "B"}], ",", " ", 
      RowBox[{"12", "B"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg12B", "[", "q_", "]"}], ":=", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], 
       RowBox[{"Eta", "[", 
        RowBox[{"-", "q"}], "]"}], 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", "6"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"-", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"6", "/", "2"}], ")"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "B"}], ",", " ", 
      RowBox[{"8", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg8A", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "^", "6"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "2"}], "]"}], "^", "6"}], "/", 
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"2", ",", "q"}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "4"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "4"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "4"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "4"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "4"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg4", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "4"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "4"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg4C", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "4"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "4"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "4"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg4x", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "4"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "4"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg4Ax", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "4"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "4"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "4"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg6", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "4"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "4"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg6B", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "4"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "4"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "4"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg8", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "4"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "4"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg8A", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "4"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "4"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "4"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg10", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "4"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "4"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg10A", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "4"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "4"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "4"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg12", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "4"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "4"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg12B", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "4"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "4"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "4"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", "  ", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", "0", ",", "0", ",", 
          RowBox[{"Fg4", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", 
          RowBox[{"Fg6", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", 
          RowBox[{"Fg6", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", 
          RowBox[{"Fg4x", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"Fg10", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", "0", ",", 
          RowBox[{"Fg10", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", " ", 
          RowBox[{"Fg8", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", 
          RowBox[{"Fg8", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chii", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "30"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5451267359881153`*^9, 3.545126747797295*^9}, {
   3.545127150855592*^9, 3.545127243904255*^9}, {3.5451282718328753`*^9, 
   3.545128397499606*^9}, {3.545128622136628*^9, 3.545128636685361*^9}, {
   3.545128681684907*^9, 3.545128693245875*^9}, {3.545128727053344*^9, 
   3.545128731150023*^9}, {3.545128773300559*^9, 3.545128776260519*^9}, {
   3.54512887200492*^9, 3.5451289574192467`*^9}, {3.545129039247726*^9, 
   3.545129083618568*^9}, {3.5451291244477367`*^9, 3.545129180179328*^9}, {
   3.5451895562957582`*^9, 3.545189570160471*^9}, {3.5451900039312267`*^9, 
   3.545190191203597*^9}, {3.545190247184823*^9, 3.545190270319975*^9}, {
   3.545190317383419*^9, 3.5451903215373363`*^9}, {3.545190368510754*^9, 
   3.545190392969487*^9}, {3.5451904360062103`*^9, 3.545190638806381*^9}, {
   3.545190783397107*^9, 3.5451908369217787`*^9}, {3.545190883049768*^9, 
   3.545190905143709*^9}, {3.545190970056347*^9, 3.5451910296916523`*^9}, {
   3.545191093457382*^9, 3.5451912441690063`*^9}, {3.545191277509532*^9, 
   3.545191295146296*^9}, {3.545191332449153*^9, 3.545191437010578*^9}, {
   3.545191563463773*^9, 3.545191588651065*^9}, {3.545191623145123*^9, 
   3.545191636630067*^9}, 3.5451918911982307`*^9, {3.545192482225463*^9, 
   3.545192489461747*^9}, {3.5451926505939407`*^9, 3.545192730108883*^9}, 
   3.5451928005609913`*^9, {3.5451928658906527`*^9, 3.5451928719483633`*^9}, {
   3.545192906832955*^9, 3.545192975634437*^9}, 3.545193006236026*^9, {
   3.5451930928777103`*^9, 3.545193135943269*^9}, {3.5451931940228577`*^9, 
   3.545193213185556*^9}, {3.545193283913375*^9, 3.545193302143647*^9}, 
   3.545208731092342*^9, {3.545208804026162*^9, 3.545208820220995*^9}, {
   3.545208851297311*^9, 3.54520885224235*^9}, {3.545208993404748*^9, 
   3.5452090089476624`*^9}, {3.545209173098978*^9, 3.545209553729467*^9}, {
   3.5452096088401117`*^9, 3.545209702805087*^9}, {3.545209733906649*^9, 
   3.545209743906642*^9}, {3.545209848157258*^9, 3.545209899110098*^9}, {
   3.545210031476634*^9, 3.545210033735239*^9}, {3.545210187632389*^9, 
   3.545210207541112*^9}, {3.545210277307493*^9, 3.545210297550764*^9}, {
   3.54521033832755*^9, 3.545210454451123*^9}, {3.5452111219494257`*^9, 
   3.545211188805996*^9}, {3.54521123185114*^9, 3.54521128502038*^9}, {
   3.545211329026435*^9, 3.5452115982085447`*^9}, {3.545211639193574*^9, 
   3.545211663060485*^9}, {3.5452117033647213`*^9, 3.545211708443594*^9}, {
   3.545211745833021*^9, 3.545211759925502*^9}, {3.545211828570075*^9, 
   3.54521183254935*^9}, {3.545211867667633*^9, 3.54521188358915*^9}, {
   3.545211971723913*^9, 3.545212107450768*^9}, {3.545212873872345*^9, 
   3.545213039632536*^9}, {3.545213106909676*^9, 3.545213227446472*^9}, {
   3.5452135627853527`*^9, 3.54521361661047*^9}, {3.5452136529752007`*^9, 
   3.545213675127623*^9}, {3.5452137227144957`*^9, 3.545213739449716*^9}, {
   3.545213861427586*^9, 3.5452138798053827`*^9}, {3.545214251840558*^9, 
   3.545214263577187*^9}, {3.545214340286828*^9, 3.54521434298776*^9}, {
   3.545214385549335*^9, 3.545214492670122*^9}, {3.545214524853443*^9, 
   3.545214553300291*^9}, {3.545214587416156*^9, 3.5452148634895897`*^9}, {
   3.5452149171903973`*^9, 3.5452149387017193`*^9}, {3.54521526501265*^9, 
   3.5452153866562443`*^9}, {3.545215416699099*^9, 3.545215432585631*^9}, {
   3.5452154684365883`*^9, 3.54521549722048*^9}, {3.54521558584125*^9, 
   3.545215587017683*^9}, {3.5452156262336273`*^9, 3.5452156589571857`*^9}, {
   3.545215694880234*^9, 3.5452157089048843`*^9}, {3.545215749129105*^9, 
   3.545215842572529*^9}, {3.545215890879569*^9, 3.545215901897108*^9}, {
   3.5452159323420877`*^9, 3.545216244214267*^9}, {3.545217076240003*^9, 
   3.545217100056592*^9}, {3.5452172441781197`*^9, 3.5452172499620867`*^9}, {
   3.54521728288134*^9, 3.545217346125681*^9}, {3.545217586053276*^9, 
   3.545217879735537*^9}, {3.545217909973941*^9, 3.545217915486383*^9}, {
   3.545217948077767*^9, 3.545218038217101*^9}, {3.5452180703524113`*^9, 
   3.545218071135105*^9}, {3.545218139787215*^9, 3.545218180452053*^9}, {
   3.545218222934187*^9, 3.545218270381666*^9}, {3.545218321034121*^9, 
   3.545218328426777*^9}, {3.545219315253374*^9, 3.54521934220074*^9}, {
   3.5452193867736893`*^9, 3.545219401879611*^9}, {3.545219562376824*^9, 
   3.545219566510269*^9}, {3.545219708724875*^9, 3.545219779625325*^9}, {
   3.545219817175947*^9, 3.545219838474243*^9}, 3.54521988953161*^9, 
   3.545219935929394*^9, {3.545219983688439*^9, 3.545220030905854*^9}, {
   3.545220067439034*^9, 3.545220139763665*^9}, {3.545220365797028*^9, 
   3.545220368234079*^9}, {3.5452204046389933`*^9, 3.545220433197666*^9}, {
   3.551155771165506*^9, 3.551155825545269*^9}, {3.551158311770398*^9, 
   3.5511583137045307`*^9}, {3.551158350572253*^9, 3.551158368161336*^9}, {
   3.5511586600748177`*^9, 3.5511587588078423`*^9}, {3.551158796795912*^9, 
   3.551158894481031*^9}, {3.55115895885366*^9, 3.551158982727295*^9}, {
   3.551159017960208*^9, 3.551159020903811*^9}, {3.551159111977866*^9, 
   3.551159116995935*^9}, {3.551159207765542*^9, 3.551159210405385*^9}, {
   3.551159272844253*^9, 3.551159315511908*^9}, {3.5511593583902273`*^9, 
   3.551159361357567*^9}, {3.551159422879962*^9, 3.551159430844205*^9}, {
   3.551159593716568*^9, 3.551159600075399*^9}, {3.5511596301258097`*^9, 
   3.551159675069154*^9}, {3.551159715326756*^9, 3.551159725340255*^9}, {
   3.5511603855387897`*^9, 3.551160386595408*^9}, {3.551160472240636*^9, 
   3.551160490875066*^9}, {3.551162930494666*^9, 3.551162956903516*^9}, {
   3.551163012151919*^9, 3.5511630434272747`*^9}, {3.5511630901868963`*^9, 
   3.551163090706366*^9}, {3.551163197672151*^9, 3.5511632390366983`*^9}, {
   3.5511633110389214`*^9, 3.551163317708892*^9}, {3.55116337187807*^9, 
   3.551163380613662*^9}, 3.551163462614337*^9, {3.551163935528227*^9, 
   3.55116393767378*^9}, {3.551164117114847*^9, 3.5511641226821623`*^9}, {
   3.551164233017412*^9, 3.5511642509521627`*^9}, {3.551164341529402*^9, 
   3.551164344769884*^9}, {3.551164811559559*^9, 3.5511648189341383`*^9}, {
   3.551164877642783*^9, 3.551164880087081*^9}, {3.551165338703466*^9, 
   3.551165381782384*^9}, {3.551165584430983*^9, 3.551165638466468*^9}, {
   3.551165686321636*^9, 3.5511656963273687`*^9}, {3.551165828044305*^9, 
   3.551165829931116*^9}, {3.551165868066208*^9, 3.551165869465117*^9}, 
   3.5511659084687243`*^9, {3.551165941322687*^9, 3.551165955680643*^9}, {
   3.5511661817658653`*^9, 3.551166181950348*^9}, {3.551166233882236*^9, 
   3.551166289825388*^9}, 3.551173157593671*^9, {3.551174273955433*^9, 
   3.551174274404468*^9}, {3.551523037515119*^9, 3.551523042466967*^9}, {
   3.551523163896719*^9, 3.551523170651664*^9}, {3.551526379750811*^9, 
   3.5515263988332043`*^9}, 3.551526463498939*^9, {3.551526502589773*^9, 
   3.5515265633754263`*^9}, {3.5515266252374268`*^9, 3.551526646835294*^9}, {
   3.551526750262257*^9, 3.551526768073278*^9}, {3.551526825437193*^9, 
   3.551526836278832*^9}, {3.551526911786483*^9, 3.551526932026161*^9}, {
   3.554784436853363*^9, 3.5547844631317997`*^9}, {3.554784713798151*^9, 
   3.554784714028805*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"h", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "chii", "]"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{"multiplicities", " ", "+", " ", 
    RowBox[{"12", "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "8"}], ")"}]}], 
        RowBox[{
         RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"multiplicities", " ", "/.", " ", 
       RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.54519186888589*^9, 3.5451918690338917`*^9}, 
   3.545192196623722*^9, {3.5451922448723288`*^9, 3.545192265441709*^9}, {
   3.545192342801116*^9, 3.545192343290626*^9}, {3.545192607816016*^9, 
   3.5451926226974916`*^9}, {3.545192822608219*^9, 3.545192823078364*^9}, {
   3.545208854165001*^9, 3.54520885470126*^9}, 3.5452117392817593`*^9, {
   3.545216279722085*^9, 3.545216279873658*^9}, {3.5511583729297037`*^9, 
   3.551158375779509*^9}, 3.5511592141643667`*^9, 3.551164127799437*^9, 
   3.551165378592794*^9, 3.5511662368152437`*^9, {3.5515264019120083`*^9, 
   3.55152642214489*^9}, {3.5547844755846853`*^9, 3.554784476262302*^9}}],

Cell[BoxData[
 RowBox[{"dec", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Chi]", "n"], 
     RowBox[{"mlt", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "18"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.551173174561945*^9, 3.551173252321458*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dec", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Chi]", "2"], "+", 
        SubscriptBox["\[Chi]", "3"]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Chi]", "9"], "+", 
        SubscriptBox["\[Chi]", "10"]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"3", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Chi]", "5"], "+", 
        SubscriptBox["\[Chi]", "8"], "+", 
        SubscriptBox["\[Chi]", "12"], "+", 
        SubscriptBox["\[Chi]", "13"]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"7", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"9", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        SubscriptBox["\[Chi]", "2"], "+", 
        SubscriptBox["\[Chi]", "3"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"13", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"14", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"22", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"15", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"16", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"14", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"14", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"16", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"18", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"18", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"18", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"40", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"58", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"19", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"32", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"26", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"26", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"32", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"38", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"40", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"40", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"38", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"46", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"46", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"21", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"47", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"47", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"94", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"140", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"21", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"21", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"16", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"68", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"76", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"76", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"68", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"90", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"86", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"86", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"90", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"106", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"106", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"25", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"108", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"108", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"210", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"318", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"27", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"36", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"36", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"42", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"162", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"150", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"150", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"162", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"192", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"198", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"198", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"192", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"234", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"234", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"224", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"224", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"456", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"682", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"31", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"76", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"84", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"84", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"76", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"318", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"334", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"334", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"318", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"414", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"406", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"406", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"414", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"490", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"490", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"33", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"466", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"466", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"932", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1396", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"172", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"160", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"160", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"172", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"670", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"648", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"648", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"670", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"814", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"826", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"826", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"814", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"986", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"986", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"37", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"924", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"924", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1836", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2760", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"39", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"312", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"328", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"328", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"312", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1261", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1292", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1292", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1261", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1604", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1589", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1589", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1604", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1916", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1916", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1756", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1756", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3526", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"5280", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"43", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"610", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"590", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"590", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"610", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2428", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2386", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2386", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2428", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3004", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3024", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3024", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3004", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3614", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3614", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"45", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3276", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3276", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6552", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"9828", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1096", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1124", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1124", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1096", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4404", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4458", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4458", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4404", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5546", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5518", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5518", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5546", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6642", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"6642", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"49", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5956", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5956", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"11894", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"17854", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"51", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2006", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1970", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1970", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2006", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"7990", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7918", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7918", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7990", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"9924", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"9960", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"9960", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"9924", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"11930", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"11930", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10570", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"10570", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"21162", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"31730", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"55", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3472", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3518", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3518", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3472", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"13946", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14040", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14040", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"13946", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"17524", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"17478", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"17478", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"17524", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"20996", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"20996", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"57", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18438", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"18438", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"36876", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"55314", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6082", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6021", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6021", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"6082", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"24246", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"24126", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"24126", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"24246", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"30192", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"30254", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"30254", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"30192", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"36274", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"36274", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"61", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31595", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"31595", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"63158", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"94750", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"63", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10232", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10310", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"10310", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"10232", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"41008", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"41164", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"41164", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"41008", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"51396", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"51318", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"51318", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"51396", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"61628", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"61628", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"65", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"53232", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"53232", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"106500", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"159732", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"67", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17230", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"17132", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"17132", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"17230", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"68842", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"68644", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"68644", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"68842", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"85894", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"85992", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"85992", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"85894", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"103124", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"103124", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"69", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"88458", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"88458", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"176916", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"265380", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"71", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28304", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"28430", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"28430", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"28304", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"113324", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"113574", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"113574", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"113324", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"141856", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"141730", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"141730", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"141856", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"170160", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"170160", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"73", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"145026", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"145026", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"290002", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"435026", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"75", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"46276", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"46118", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"46118", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"46276", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"184946", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"184630", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"184630", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"184946", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"230906", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"231064", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"231064", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"230906", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"277182", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"277182", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"77", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"234762", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"234762", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"469580", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"704342", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"79", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"74254", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"74450", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"74450", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"74254", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"297234", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"297630", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"297630", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"297234", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"371912", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"371716", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"371716", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"371912", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"446166", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"446166", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"81", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"375788", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"375788", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"751576", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1127360", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"83", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"118510", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"118263", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"118263", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"118510", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"473760", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"473268", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"473268", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"473760", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"591742", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"591990", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"591990", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"591742", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"710252", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"710252", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"85", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"595112", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"595112", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1190150", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1785262", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"87", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"186354", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"186660", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"186660", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"186354", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"745722", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"746334", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"746334", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"745722", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"932688", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"932382", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"932382", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"932688", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1119042", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1119042", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"89", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"932972", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"932972", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1866030", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2799010", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"91", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"291200", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"290824", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"290824", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"291200", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1164478", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1163722", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1163722", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1164478", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1454970", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1455346", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1455346", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1454970", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1746170", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1746170", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"93", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1449188", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1449188", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2898376", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"4347560", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"95", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"449814", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"450280", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"450280", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"449814", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1799672", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1800600", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1800600", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1799672", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2250364", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2249898", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2249898", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2250364", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2700178", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2700178", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"97", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2231312", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2231312", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4462514", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"6693826", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"99", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"690284", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"689714", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"689714", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"690284", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2760556", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2759416", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2759416", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2760556", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3449700", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3450270", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3450270", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3449700", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4139984", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4139984", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"101", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3407100", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3407100", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6814326", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"10221420", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"103", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1049090", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1049784", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1049784", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1049090", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4197122", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4198514", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4198514", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4197122", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5247668", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5246974", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5246974", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5247668", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6296758", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"6296758", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"105", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5162232", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5162232", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"10324464", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"15486696", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"107", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1584570", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1583722", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1583722", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1584570", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6337354", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6335662", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"6335662", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6337354", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"7920154", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"7921002", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"7921002", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7920154", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"9504724", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"9504724", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"109", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7763936", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"7763936", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"15527708", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"23291656", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"111", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2373536", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2374564", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2374564", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2373536", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"9495179", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"9497234", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"9497234", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"9495179", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"11870770", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"11869743", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"11869743", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"11870770", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"14244306", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"14244306", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"113", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11595224", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"11595224", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"23190630", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"34785850", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"115", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3534302", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3533062", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3533062", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3534302", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"14136068", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14133582", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14133582", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"14136068", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"17667984", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"17669224", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"17669224", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"17667984", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"21202286", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"21202286", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"117", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17202756", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"17202756", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"34405512", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"51608268", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"119", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5225160", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5226660", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5226660", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5225160", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"20902020", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"20905014", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"20905014", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"20902020", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"26130068", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"26128568", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"26128568", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"26130068", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"31355228", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"31355228", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"121", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"25361273", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"25361273", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"50722316", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"76083580", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"123", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7681708", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7679906", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"7679906", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"7681708", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"30725036", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"30721432", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"30721432", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"30725036", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"38403140", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"38404942", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"38404942", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"38403140", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"46084848", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"46084848", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"125", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"37164192", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"37164192", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"74328644", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"111492836", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"127", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11221660", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"11223818", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"11223818", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"11221660", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"44888934", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"44893256", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"44893256", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"44888934", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"56115052", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"56112894", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"56112894", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"56115052", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"67336712", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"67336712", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"129", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54148414", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"54148414", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"108296828", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"162445258", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"131", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16307618", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"16305032", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"16305032", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"16307618", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"65227738", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"65222572", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"65222572", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"65227738", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"81530032", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"81532618", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"81532618", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"81530032", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"97837650", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"97837650", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"133", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"78462338", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"78462338", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"156924350", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"235386682", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"135", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23563920", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"23567004", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"23567004", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"23563920", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"94258764", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"94264932", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"94264932", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"94258764", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"117828852", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"117825768", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"117825768", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"117828852", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"141392772", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"141392772", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"137", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"113097360", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"113097360", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"226195086", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"339292446", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"139", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33883324", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"33879656", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"33879656", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"33883324", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"135529806", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"135522464", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"135522464", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"135529806", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"169405984", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"169409652", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"169409652", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"169405984", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"203289308", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"203289308", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"141", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"162202764", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"162202764", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"324405528", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"486608280", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"143", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48471888", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"48476251", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"48476251", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"48471888", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"193891710", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"193900428", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"193900428", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"193891710", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"242372104", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"242367742", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"242367742", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"242372104", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"290843992", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"290843992", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"145", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"231507932", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"231507932", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"463015406", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"694523338", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"147", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"69026356", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"69021188", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"69021188", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"69026356", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"276100256", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"276089920", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"276089920", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"276100256", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"345116276", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"345121444", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"345121444", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"345116276", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"414142632", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"414142632", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"149", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"328895398", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"328895398", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"657791304", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"986686724", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"151", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"97836116", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"97842224", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"97842224", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"97836116", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"391350850", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"391363074", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"391363074", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"391350850", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"489199454", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"489193346", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"489193346", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"489199454", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"587035570", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"587035570", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"153", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"465171734", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"465171734", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"930343468", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1395515192", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"155", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"138082660", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"138075444", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"138075444", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"138082660", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"552323122", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"552308698", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"552308698", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"552323122", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"690391056", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"690398272", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"690398272", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"690391056", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"828473716", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"828473716", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"157", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"655095236", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"655095236", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1310189846", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1965285082", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"159", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"194045112", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"194053610", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"194053610", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"194045112", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"776188920", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"776205916", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"776205916", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"776188920", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"970251028", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"970242530", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"970242530", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"970251028", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1164296140", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1164296140", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"161", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"918753956", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"918753956", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1837508610", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2756262550", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"163", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"271607274", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"271597286", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"271597286", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"271607274", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1086419490", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1086399506", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1086399506", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1086419490", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1358007152", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1358017140", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1358017140", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1358007152", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1629614426", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1629614426", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"165", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1283401902", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1283401902", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2566803804", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"3850205706", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"167", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"378658282", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"378670012", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"378670012", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"378658282", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1514644456", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1514667906", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1514667906", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1514644456", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1893325786", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1893314056", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1893314056", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1893325786", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2271984068", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2271984068", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"169", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1785890912", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1785890912", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3571780968", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"5357671908", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"171", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"525942042", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"525928302", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"525928302", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"525942042", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2103754446", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2103726966", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2103726966", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2103754446", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2629669008", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2629682748", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2629682748", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2629669008", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3155611050", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3155611050", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"173", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2475898602", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2475898602", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4951798152", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"7427696742", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"175", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"727811152", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"727827218", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"727827218", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"727811152", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2911261166", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2911293308", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2911293308", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2911261166", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3639104952", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3639088886", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3639088886", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3639104952", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4366916104", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4366916104", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"177", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3420193656", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3420193656", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6840387312", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"10260580968", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"179", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1003655494", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1003636725", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1003636725", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1003655494", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4014602618", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4014565090", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4014565090", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4014602618", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5018220028", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5018238798", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5018238798", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5018220028", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6021875522", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"6021875522", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"181", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4708246354", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4708246354", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"9416491548", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"14124737880", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"183", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1379269344", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1379291224", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1379291224", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1379269344", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5517099270", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5517143030", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5517143030", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"5517099270", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6896412374", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6896390494", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6896390494", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"6896412374", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"8275681718", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"8275681718", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"185", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6459611634", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6459611634", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"12919224544", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"19378836178", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"187", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1889249886", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1889224422", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1889224422", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1889249886", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"7556974756", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7556923816", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7556923816", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7556974756", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"9446174378", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"9446199842", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"9446199842", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"9446174378", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"11335424264", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"11335424264", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"189", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8833610702", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"8833610702", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"17667221404", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"26500832144", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"191", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2579434768", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2579464376", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2579464376", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2579434768", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10317767972", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"10317827176", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"10317827176", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"10317767972", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"12897261212", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"12897231604", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"12897231604", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"12897261212", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"15476695980", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"15476695980", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"193", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12041981486", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"12041981486", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"24083961426", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"36125942898", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"195", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3510898698", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3510864336", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3510864336", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3510898698", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"14043560430", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14043491706", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14043491706", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"14043560430", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"17554390404", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"17554424766", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"17554424766", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"17554390404", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"21065289102", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"21065289102", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"197", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16365399690", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"16365399690", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"32730801084", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"49096200774", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"199", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4764225752", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4764265572", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4764265572", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4764225752", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"19056943672", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"19057023326", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"19057023326", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"19056943672", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"23821249966", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"23821210146", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"23821210146", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"23821249966", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"28585475718", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"28585475718", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"201", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22174992189", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"22174992189", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"44349984378", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"66524976540", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"203", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6446155028", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6446108926", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6446108926", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"6446155028", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"25784573040", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"25784480850", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"25784480850", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"25784573040", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"32230634890", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"32230680992", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"32230680992", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"32230634890", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"38676789918", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"38676789918", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"205", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29960269972", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"29960269972", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"59920537888", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"89880807860", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"207", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8696934198", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"8696987484", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"8696987484", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"8696934198", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"34787790078", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"34787896650", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"34787896650", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"34787790078", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"43484830848", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"43484777562", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"43484777562", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"43484830848", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"52181765046", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"52181765046", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"209", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40365358502", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"40365358502", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"80730719262", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"121096077814", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"211", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11701323180", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"11701261672", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"11701261672", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"11701323180", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"46805232432", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"46805109402", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"46805109402", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"46805232432", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"58506433770", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"58506495278", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"58506495278", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"58506433770", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"70207756950", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"70207756950", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"213", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54235873396", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"54235873396", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"108471746792", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"162707620168", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"215", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15701106136", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"15701177066", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"15701177066", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"15701106136", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"62804494186", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"62804636030", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"62804636030", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"62804494186", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"78505740878", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"78505669948", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"78505669948", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"78505740878", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"94206847014", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"94206847014", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"217", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"72679420672", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"72679420672", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"145358838628", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"218038259300", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"219", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"21013191934", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"21013110258", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"21013110258", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"21013191934", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"84052686003", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"84052522650", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"84052522650", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"84052686003", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"105065714584", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"105065796261", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"105065796261", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"105065714584", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"126078906518", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"126078906518", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"221", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"97143579342", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"97143579342", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"194287161654", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"291430740960", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"223", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28050665086", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"28050759022", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"28050759022", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"28050665086", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"112202755846", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"112202943736", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"112202943736", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"112202755846", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"140253610366", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"140253516430", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"140253516430", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"140253610366", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"168304275452", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"168304275452", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"225", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"129516198900", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"129516198900", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"259032397800", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"388548596700", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"227", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"37352428094", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"37352320160", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"37352320160", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"37352428094", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"149409602734", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"149409386884", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"149409386884", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"149409602734", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"186761813270", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"186761921204", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"186761921204", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"186761813270", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"224114241364", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"224114241364", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"229", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"172254121364", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"172254121364", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"344508239178", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"516762360606", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"231", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"49618218332", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"49618342188", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"49618342188", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"49618218332", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"198472997224", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"198473244936", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"198473244936", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"198472997224", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"248091463268", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"248091339412", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"248091339412", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"248091463268", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"297709681600", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"297709681600", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"233", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"228548147146", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"228548147146", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"457096298172", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"685644445292", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"235", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"65756897874", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"65756755908", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"65756755908", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"65756897874", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"263027451570", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"263027167618", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"263027167618", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"263027451570", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"328784067532", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"328784209498", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"328784209498", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"328784067532", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"394540965406", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"394540965406", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"237", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"302534037846", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"302534037846", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"605068075692", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"907602113538", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"239", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"86944193694", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"86944356270", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"86944356270", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"86944193694", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"347776935076", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"347777260208", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"347777260208", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"347776935076", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"434721451698", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"434721289122", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"434721289122", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"434721451698", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"521665645392", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"521665645392", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"241", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"399561886770", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"399561886770", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"799123768916", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1198685655640", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"243", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"114700887528", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"114700701570", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"114700701570", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"114700887528", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"458803364184", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"458802992268", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"458802992268", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"458803364184", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"573503879796", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"573504065754", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"573504065754", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"573503879796", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"688204767324", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"688204767324", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"245", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"526539500190", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"526539500190", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1053079005422", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1579618505612", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"247", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"150987225920", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"150987438400", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"150987438400", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"150987225920", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"603949118780", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"603949543760", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"603949543760", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"603949118780", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"754936772300", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"754936559820", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"754936559820", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"754936772300", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"905923998220", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"905923998220", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"249", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"692369348614", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"692369348614", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1384738697228", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2077108045924", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"251", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198328870512", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"198328627942", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"198328627942", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"198328870512", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"793315236652", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"793314751534", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"793314751534", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"793315236652", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"991643619168", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"991643861738", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"991643861738", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"991643619168", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1189972489680", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1189972489680", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"253", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"908503615856", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"908503615856", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1817007225726", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2725510841550", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"255", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"259969989924", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"259970266548", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"259970266548", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"259969989924", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1039880236320", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1039880789568", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1039880789568", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1039880236320", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1299850779492", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1299850502868", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1299850502868", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1299850779492", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1559820769416", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1559820769416", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"257", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1189648246500", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1189648246500", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2379296499512", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"3568944746012", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"259", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"340075052698", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"340074737548", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"340074737548", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"340075052698", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1360299898958", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1360299268632", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1360299268632", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1360299898958", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1700374324738", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1700374639888", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1700374639888", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1700374324738", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2040449377436", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2040449377436", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"261", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1554654531086", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1554654531086", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3109309062172", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"4663963593200", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"263", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"443975312430", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"443975671171", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"443975671171", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"443975312430", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1775901604818", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1775902322274", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1775902322274", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1775901604818", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2219877631024", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2219877272284", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2219877272284", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2219877631024", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2663852943454", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2663852943454", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"265", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2027646371140", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2027646371140", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4055292734584", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"6082939105724", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"267", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"578490290830", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"578489882876", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"578489882876", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"578490290830", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2313960755366", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2313959939458", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2313959939458", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2313960755366", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2892450230288", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2892450638242", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2892450638242", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2892450230288", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3470940521118", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3470940521118", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"269", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2639443520828", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2639443520828", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"5278887050022", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"7918330570954", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"271", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"752321930972", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"752322394468", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"752322394468", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"752321930972", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3009288191798", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3009289118818", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3009289118818", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3009288191798", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3761611054138", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3761610590642", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3761610590642", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3761611054138", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4513932985110", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4513932985110", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"273", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3429355790340", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3429355790340", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6858711580680", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"10288067370978", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"275", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"976564112258", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"976563586082", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"976563586082", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"976564112258", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3906255918110", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3906254865786", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3906254865786", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3906255918110", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4882818973298", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4882819499474", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4882819499474", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4882818973298", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"5859383085556", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"5859383085556", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"277", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4447441530492", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4447441530492", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"8894883051126", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"13342324581618", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"279", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1265328772312", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1265329369096", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1265329369096", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1265328772312", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5061315685916", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5061316879484", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5061316879484", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"5061315685916", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6326645651796", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6326645055012", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6326645055012", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"6326645651796", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"7591974424108", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"7591974424108", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"281", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5757346688980", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5757346688980", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"11514693388654", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"17272040077560", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"283", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1636549256500", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1636548580210", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1636548580210", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1636549256500", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6546196355336", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6546195002726", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"6546195002726", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6546196355336", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"8182744264806", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"8182744941096", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"8182744941096", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"8182744264806", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"9819293521306", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"9819293521306", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"285", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7439868618288", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"7439868618288", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"14879737236576", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"22319605854864", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"287", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2112968946234", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2112969712030", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2112969712030", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2112968946234", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"8451876544714", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"8451878076274", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"8451878076274", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"8451876544714", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"10564847016490", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"10564846250694", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"10564846250694", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"10564847016490", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"12677815962724", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"12677815962724", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"289", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9597423417938", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"9597423417938", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"19194846823308", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"28792270241376", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"291", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2723401323572", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2723400457164", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2723400457164", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2723401323572", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10893604427962", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"10893602695146", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"10893602695146", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"10893604427962", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"13617004018718", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"13617004885126", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"13617004885126", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"13617004018718", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"16340405342290", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"16340405342290", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"293", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12359638612424", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"12359638612424", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"24719277238452", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"37078915850824", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"295", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3504281978828", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3504282958282", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3504282958282", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3504281978828", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"14017128901826", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14017130860768", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14017130860768", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"14017128901826", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"17521412846656", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"17521411867202", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"17521411867202", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"17521412846656", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"21025694825484", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"21025694825484", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"297", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15890345310036", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"15890345310036", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"31780690620072", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"47671035930108", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"299", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4501635333506", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4501634227072", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4501634227072", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4501635333506", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"18006540219766", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"18006538006934", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"18006538006934", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"18006540219766", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"22508173332762", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"22508174439196", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"22508174439196", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"22508173332762", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"27009808666268", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"27009808666268", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"301", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20396308595301", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"20396308595301", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"40792617174672", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"61188925769880", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"303", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5773497470056", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5773498718936", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5773498718936", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5773497470056", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"23093991129164", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"23093993626924", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"23093993626924", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"23093991129164", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"28867491096980", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"28867489848100", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"28867489848100", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"28867491096980", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"34640988567036", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"34640988567036", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"305", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"26138114744646", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"26138114744646", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"52276229506524", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"78414344251170", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"307", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7392971002046", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7392969593446", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"7392969593446", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"7392971002046", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"29571882608564", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"29571879791326", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"29571879791326", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"29571882608564", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"36964850802352", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"36964852210952", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"36964852210952", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"36964850802352", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"44357821804398", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"44357821804398", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"309", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33443731039244", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"33443731039244", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"66887462078488", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"100331193117896", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"311", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9451987544204", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"9451989131835", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"9451989131835", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"9451987544204", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"37807951754888", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"37807954930110", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"37807954930110", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"37807951754888", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"47259942464652", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"47259940877022", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"47259940877022", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"47259942464652", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"56711930008856", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"56711930008856", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"313", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42725373376304", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"42725373376304", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"85450746732484", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"128176120108724", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"315", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12066030213114", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"12066028425036", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"12066028425036", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"12066030213114", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"48264119064378", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"48264115488222", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"48264115488222", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"48264119064378", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"60330145701336", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"60330147489414", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"60330147489414", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"60330145701336", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"72396175914450", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"72396175914450", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"317", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54500463725448", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"54500463725448", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"109000927472630", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"163501391198078", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"319", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15379947027786", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"15379949040182", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"15379949040182", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"15379947027786", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"61519790134626", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"61519794159460", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"61519794159460", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"61519790134626", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"76899741198514", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"76899739186118", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"76899739186118", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"76899741198514", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"92279688226300", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"92279688226300", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"321", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"69417638112378", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"69417638112378", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"138835276224756", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"208252914337020", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"323", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19575218086230", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"19575215822892", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"19575215822892", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"19575218086230", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"78300870069446", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"78300865542814", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"78300865542814", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"78300870069446", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"97876083616836", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"97876085880174", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"97876085880174", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"97876083616836", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"117451301703066", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"117451301703066", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"325", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"88288984495976", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"88288984495976", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"176577968966630", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"264866953462606", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"327", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24878894101878", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"24878896645656", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"24878896645656", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"24878894101878", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"99515578951290", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"99515584038846", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"99515584038846", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"99515578951290", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"124394478140724", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"124394475596946", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"124394475596946", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"124394478140724", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"149273372242602", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"149273372242602", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"329", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"112129957644388", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"112129957644388", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"224259915316080", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"336389872960670", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"331", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31574729641648", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"31574726784612", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"31574726784612", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"31574729641648", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"126298915723884", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"126298910009764", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"126298910009764", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"126298915723884", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"157873639665612", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"157873642522648", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"157873642522648", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"157873639665612", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"189448369307260", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"189448369307260", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"333", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"142208743400846", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"142208743400846", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"284417486801692", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"426626230202456", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"335", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40016862998040", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"40016866204858", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"40016866204858", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"40016862998040", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"160067455183722", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"160067461597310", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"160067461597310", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"160067455183722", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"200084324580094", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"200084321373276", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"200084321373276", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"200084324580094", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"240101187578134", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"240101187578134", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"337", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"180107241578564", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"180107241578564", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"360214483125410", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"540321724703974", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"339", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"50646797937032", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"50646794340002", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"50646794340002", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"50646797937032", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"202587188150872", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"202587180956812", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"202587180956812", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"202587188150872", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"253233978893844", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"253233982490874", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"253233982490874", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"253233978893844", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"303880776830876", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"303880776830876", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"341", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"227796320766416", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"227796320766416", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"455592641567006", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"683388962333280", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"343", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"64014246068574", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"64014250100714", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"64014250100714", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"64014246068574", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"256056988324232", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"256056996388564", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"256056996388564", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"256056988324232", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"320071242474846", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"320071238442706", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"320071238442706", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"320071242474846", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"384085488543420", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"384085488543420", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"345", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"287728585436520", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"287728585436520", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"575457170873040", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"863185756309560", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"347", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"80802920554344", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"80802916037226", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"80802916037226", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"80802920554344", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"323211677681142", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"323211668646960", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"323211668646960", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"323211677681142", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"404014589182188", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"404014593699306", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"404014593699306", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"404014589182188", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"484817509736532", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"484817509736532", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"349", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"362952609761158", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"362952609761158", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"725905219482710", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1088857829244118", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"351", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"101862153312830", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"101862158370074", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"101862158370074", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"101862153312830", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"407448618308722", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"407448628423210", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"407448628423210", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"407448618308722", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"509310781736040", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"509310776678796", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"509310776678796", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"509310781736040", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"611172935048870", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"611172935048870", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"353", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"457253460527000", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"457253460527000", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"914506921096614", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1371760381623514", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"355", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"128245912904432", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"128245907245924", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"128245907245924", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"128245912904432", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"512983645981344", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"512983634664272", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"512983634664272", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"512983645981344", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"641229547590828", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"641229553249336", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"641229553249336", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"641229547590828", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"769475460495260", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"769475460495260", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"357", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"575325382350768", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"575325382350768", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1150650764701536", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1725976147052304", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"359", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"161260566694468", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"161260573022024", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"161260573022024", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"161260566694468", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"645042273081416", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"645042285736468", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"645042285736468", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"645042273081416", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"806302852407202", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"806302846079646", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"806302846079646", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"806302852407202", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"967563419101670", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"967563419101670", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"361", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"722983792608804", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"722983792608804", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1445967585168322", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2168951377776950", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"363", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"202523667262016", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"202523660190530", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"202523660190530", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"202523667262016", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"810094661976689", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"810094647833716", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"810094647833716", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"810094661976689", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1012618315095732", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1012618322167219", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1012618322167219", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1012618315095732", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1215141982357748", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1215141982357748", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"365", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"907425277769364", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"907425277769364", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1814850555591690", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2722275833361054", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"367", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"254035812293994", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"254035820192292", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"254035820192292", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"254035812293994", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1016143257101690", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1016143272898350", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1016143272898350", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1016143257101690", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1270179085219760", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1270179077321462", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1270179077321462", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1270179085219760", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1524214897513754", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1524214897513754", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"369", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1137546148590980", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1137546148590980", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2275092297181960", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"3412638445773248", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"371", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"318268872708586", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"318268863891736", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"318268863891736", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"318268872708586", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1273075481988170", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1273075464354536", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1273075464354536", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1273075481988170", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1591344337033604", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1591344345850454", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1591344345850454", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1591344337033604", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1909613209742190", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1909613209742190", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"373", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1424332367881398", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1424332367881398", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2848664735701696", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"4272997103582972", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"375", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"398273684810674", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"398273694647312", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"398273694647312", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"398273684810674", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1593094749079334", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1593094768752610", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1593094768752610", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1593094749079334", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1991368453563284", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1991368443726646", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1991368443726646", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1991368453563284", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2389642138373958", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2389642138373958", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"377", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1781336391316932", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1781336391316932", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3562672782699470", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"5344009174016402", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"379", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"497811966739486", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"497811955771176", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"497811955771176", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"497811966739486", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1991247856023318", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1991247834086628", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1991247834086628", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1991247856023318", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2489059800860138", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2489059811828448", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2489059811828448", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2489059800860138", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2986871767599624", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2986871767599624", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"381", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2225259749399258", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2225259749399258", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4450519498798516", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"6675779248197560", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"383", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"621517098868486", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"621517111092116", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"621517111092116", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"621517098868486", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2486068407661280", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2486068432108468", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2486068432108468", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2486068407661280", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3107585530940524", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3107585518716894", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3107585518716894", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3107585530940524", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3729102629809010", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3729102629809010", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"385", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2776664163995020", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2776664163995020", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"5553328327914502", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"8329992491909522", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"387", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"775090638451620", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"775090624836372", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"775090624836372", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"775090638451620", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3100362540191232", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3100362512960736", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3100362512960736", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3100362540191232", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3875453151412356", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3875453165027604", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3875453165027604", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3875453151412356", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4650543789863976", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4650543789863976", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"389", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3460838772810076", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3460838772810076", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6921677545701168", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"10382516318511620", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"391", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"965541476275904", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"965541491433192", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"965541491433192", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"965541476275904", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3862165920303046", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3862165950617698", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3862165950617698", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3862165920303046", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4827707426935506", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4827707411778218", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4827707411778218", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4827707426935506", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"5793248903211410", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"5793248903211410", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"393", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4308856785884094", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4308856785884094", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"8617713571768188", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"12926570357652132", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"395", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1201477539355070", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1201477522489750", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1201477522489750", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1201477539355070", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4805910140509956", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4805910106779396", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4805910106779396", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4805910140509956", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6007387646089462", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6007387662954782", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6007387662954782", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"6007387646089462", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"7208865185444532", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"7208865185444532", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"397", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5358861817661728", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5358861817661728", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"10717723635230350", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"16076585452892078", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"399", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1493460259330538", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1493460278086668", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1493460278086668", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1493460259330538", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5973841056077866", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5973841093590126", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5973841093590126", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"5973841056077866", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"7467301352920664", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"7467301334164534", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"7467301334164534", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7467301352920664", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"8960761612251202", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"8960761612251202", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"401", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6657632458526258", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6657632458526258", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"13315264917152264", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"19972897375678260", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"403", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1854436067806442", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1854436046958056", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1854436046958056", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1854436067806442", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"7417744250429206", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7417744208732348", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7417744208732348", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7417744250429206", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"9272180276590450", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"9272180297438836", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"9272180297438836", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"9272180276590450", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"11126616344396892", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"11126616344396892", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"405", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8262483638943684", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"8262483638943684", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"16524967277887368", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"24787450916831052", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"407", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2300259953936142", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2300259977098772", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2300259977098772", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2300259953936142", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"9201039838851962", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"9201039885177134", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"9201039885177134", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"9201039838851962", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"11501299839058040", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"11501299815895410", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"11501299815895410", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"11501299839058040", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"13801559792994182", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"13801559792994182", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"409", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10243575330904302", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"10243575330904302", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"20487150661694210", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"30730725992598970", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"411", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2850331586511902", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2850331560790852", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2850331560790852", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2850331586511902", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"11401326320326846", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"11401326268884746", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"11401326268884746", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"11401326320326846", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"14251657855396648", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"14251657881117698", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"14251657881117698", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"14251657855396648", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"17101989441908550", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"17101989441908550", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"413", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12686713517076898", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"12686713517076898", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"25373427034276254", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"38060140551352970", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"415", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3528366013214844", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3528366041763084", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3528366041763084", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3528366013214844", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"14113464081470916", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14113464138567490", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14113464138567490", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"14113464081470916", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"17641830151845634", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"17641830123297394", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"17641830123297394", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"17641830151845634", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"21170196165060478", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"21170196165060478", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"417", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15696745593735024", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"15696745593735024", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"31393491187470048", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"47090236781205072", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"419", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4363328361901024", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4363328330229807", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4363328330229807", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4363328361901024", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"17453313415864552", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"17453313352522214", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"17453313352522214", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"17453313415864552", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"21816641714355416", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"21816641746026634", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"21816641746026634", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"21816641714355416", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"26179970076256440", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"26179970076256440", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"421", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19401673018070663", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"19401673018070663", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"38803346036001136", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"58205019054071480", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"423", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5390564620846120", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5390564655965326", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5390564655965326", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5390564620846120", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"21562258518503888", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"21562258588742300", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"21562258588742300", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"21562258518503888", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"26952823209588420", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"26952823174469214", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"26952823174469214", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"26952823209588420", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"32343387830434540", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"32343387830434540", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"425", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23957628722135106", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"23957628722135106", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"47915257444420144", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"71872886166555250", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"427", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6653170657783726", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6653170618859228", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6653170618859228", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"6653170657783726", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"26612682592287970", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"26612682514438872", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"26612682514438872", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"26612682592287970", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"33265853172300162", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"33265853211224660", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"33265853211224660", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"33265853172300162", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"39919023830083888", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"39919023830083888", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"429", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29554896362949388", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"29554896362949388", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"59109792725898776", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"88664689088848720", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"431", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8203646020564378", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"8203646063686900", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"8203646063686900", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"8203646020564378", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"32814584125297570", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"32814584211542508", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"32814584211542508", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"32814584125297570", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"41018230232024072", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"41018230188901550", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"41018230188901550", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"41018230232024072", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"49221876252588450", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"49221876252588450", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"433", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36425183794456616", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"36425183794456616", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"72850367588741884", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"109275551383198280", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"435", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10105892809461716", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10105892761710082", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"10105892761710082", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"10105892809461716", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"40423571190095230", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"40423571094591962", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"40423571094591962", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"40423571190095230", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"50529463904053678", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"50529463951805312", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"50529463951805312", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"50529463904053678", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"60635356713515394", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"60635356713515394", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"437", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"44850405331268202", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"44850405331268202", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"89700810662719488", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"134551215993987690", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"439", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12437626891595206", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"12437626944449316", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"12437626944449316", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"12437626891595206", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"49750507619328884", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"49750507725037218", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"49750507725037218", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"49750507619328884", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"62188134616726984", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"62188134563872874", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"62188134563872874", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"62188134616726984", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"74625761508322190", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"74625761508322190", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"441", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"55173277713699048", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"55173277713699048", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"110346555427398096", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"165519833141096760", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"443", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15293287504853012", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"15293287446376744", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"15293287446376744", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"15293287504853012", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"61173149960834904", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"61173149843882484", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"61173149843882484", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"61173149960834904", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"76466437348634378", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"76466437407110646", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"76466437407110646", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"76466437348634378", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"91759724853487390", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"91759724853487390", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"445", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"67810094728864584", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"67810094728864584", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"135620189457520308", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"203430284186384892", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"447", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18787542116120464", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"18787542180788744", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"18787542180788744", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"18787542116120464", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"75150168529150136", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"75150168658486696", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"75150168658486696", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"75150168529150136", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"93937710774607160", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"93937710709938880", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"93937710709938880", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"93937710774607160", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"112725252890727624", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"112725252890727624", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"449", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"83266117020030378", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"83266117020030378", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"166532234040283758", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"249798351060314808", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"451", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23059509102295210", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"23059509030809878", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"23059509030809878", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"23059509102295210", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"92238036337811200", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"92238036194840412", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"92238036194840412", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"92238036337811200", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"115297545297250890", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"115297545368736222", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"115297545368736222", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"115297545297250890", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"138357054399546100", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"138357054399546100", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"453", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"102154098867501290", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"102154098867501290", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"204308197735002580", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"306462296602503602", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"455", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28277837244446438", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"28277837323434236", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"28277837323434236", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"28277837244446438", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"113111349056650670", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"113111349214626138", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"113111349214626138", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"113111349056650670", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"141389186458949696", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"141389186379961898", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"141389186379961898", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"141389186458949696", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"169667023703396134", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"169667023703396134", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"457", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"125216575212995268", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"125216575212995268", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"250433150425736544", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"375649725638731812", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"459", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"34646816262402648", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"34646816175161538", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"34646816175161538", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"34646816262402648", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"138587264962368744", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"138587264787886524", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"138587264787886524", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"138587264962368744", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"173234081050289172", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"173234081137530282", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"173234081137530282", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"173234081050289172", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"207880897312691820", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"207880897312691820", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"461", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"153352652944299550", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"153352652944299550", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"306705305888870064", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"460057958833169150", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"463", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42413717174905446", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"42413717271222538", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"42413717271222538", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"42413717174905446", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"169654868796079014", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"169654868988713332", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"169654868988713332", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"169654868796079014", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"212068586163758626", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"212068586067441534", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"212068586067441534", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"212068586163758626", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"254482303338664072", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"254482303338664072", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"465", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"187650193999921584", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"187650193999921584", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"375300387999843168", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"562950581999764752", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"467", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"51877609626536542", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"51877609520242324", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"51877609520242324", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"51877609626536542", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"207510438399702670", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"207510438187114374", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"207510438187114374", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"207510438399702670", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"259388047813501636", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"259388047919795854", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"259388047919795854", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"259388047813501636", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"311265657440038178", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"311265657440038178", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"469", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"229424448413794020", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"229424448413794020", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"458848896827279890", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"688273345241074718", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"471", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"63399939587756188", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"63399939705013756", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"63399939705013756", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"63399939587756188", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"253599758468282828", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"253599758702797964", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"253599758702797964", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"253599758468282828", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"316999698290554152", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"316999698173296584", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"316999698173296584", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"316999698290554152", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"380399637878310340", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"380399637878310340", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"473", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"280264397961899128", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"280264397961899128", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"560528795924126724", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"840793193886025532", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"475", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"77417217270496602", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"77417217141196248", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"77417217141196248", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"77417217270496602", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"309668868952855678", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"309668868694254820", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"309668868694254820", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"309668868952855678", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"387086085964921046", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"387086086094221400", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"387086086094221400", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"387086085964921046", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"464503303235417648", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"464503303235417648", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"477", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"342088311420793968", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"342088311420793968", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"684176622841587936", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1026264934262381904", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"479", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"94456218097777818", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"94456218240302131", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"94456218240302131", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"94456218097777818", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"377824872533454106", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"377824872818502578", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"377824872818502578", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"377824872533454106", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"472281090916099802", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"472281090773575490", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"472281090773575490", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"472281090916099802", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"566737309013877620", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"566737309013877620", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"481", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"417210297513410078", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"417210297513410078", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"834420595026447200", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1251630892539856720", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"483", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"115152190897419544", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"115152190740379804", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"115152190740379804", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"115152190897419544", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"460608763432638788", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"460608763118559308", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"460608763118559308", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"460608763432638788", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"575760954015978852", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"575760954173018592", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"575760954173018592", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"575760954015978852", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"690913144913398396", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"690913144913398396", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"485", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"508419979523311524", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"508419979523311524", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1016839959047020328", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1525259938570331852", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"487", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"140270644292017116", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"140270644464984396", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"140270644464984396", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"140270644292017116", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"561082577341240664", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"561082577687175386", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"561082577687175386", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"561082577341240664", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"701353221979397422", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"701353221806430142", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"701353221806430142", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"701353221979397422", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"841623866271414538", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"841623866271414538", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"489", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"619077815833060528", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"619077815833060528", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1238155631666121056", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"1857233447499182554", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"491", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"170733407848380370", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"170733407657941896", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"170733407657941896", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"170733407848380370", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"682933631202865254", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"682933630821988472", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"682933630821988472", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"682933631202865254", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"853667038670150480", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"853667038860588954", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"853667038860588954", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"853667038670150480", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1024400446518530850", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1024400446518530850", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"493", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"753229064552480766", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"753229064552480766", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1506458129104511096", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2259687193656991480", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"495", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"207649775032395522", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"207649775241991440", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"207649775241991440", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"207649775032395522", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"830599100339178006", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"830599100758369842", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"830599100758369842", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"830599100339178006", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1038248875790765364", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1038248875581169446", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1038248875581169446", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1038248875790765364", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1245898650823160886", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1245898650823160886", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"497", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"915739951177550118", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"915739951177550118", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1831479902355579696", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"2747219853533129814", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"499", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"252353707762892736", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"252353707532297380", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"252353707532297380", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"252353707762892736", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1009414830821221920", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1009414830360031032", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1009414830360031032", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1009414830821221920", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1261768538123171160", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1261768538353766516", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1261768538353766516", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1261768538123171160", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1514122245886063896", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1514122245886063896", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"501", "/", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1112460261367533762", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1112460261367533762", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2224920522735067524", " ", 
         SubscriptBox["\[Chi]", "17"]}], "+", 
        RowBox[{"3337380784102600620", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"503", "/", "4"}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "126"],
      SeriesData[$CellContext`q, 0, {}, 6, 3024, 24],
      Editable->False]}],
    SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 2] + Subscript[$CellContext`\[Chi], 3], 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Subscript[$CellContext`\[Chi], 9] + 
      Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Subscript[$CellContext`\[Chi], 5] + Subscript[$CellContext`\[Chi], 8] + 
      Subscript[$CellContext`\[Chi], 12] + Subscript[$CellContext`\[Chi], 13],
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 17] + 
      2 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 6] + 
      2 Subscript[$CellContext`\[Chi], 7] + 
      2 Subscript[$CellContext`\[Chi], 11] + 
      2 Subscript[$CellContext`\[Chi], 12] + 
      2 Subscript[$CellContext`\[Chi], 13] + 
      2 Subscript[$CellContext`\[Chi], 14] + 
      2 Subscript[$CellContext`\[Chi], 15] + 
      2 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 9] + 
      2 Subscript[$CellContext`\[Chi], 10] + 
      4 Subscript[$CellContext`\[Chi], 17] + 
      8 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 1] + Subscript[$CellContext`\[Chi], 2] + 
      Subscript[$CellContext`\[Chi], 3] + 2 Subscript[$CellContext`\[Chi], 4] + 
      6 Subscript[$CellContext`\[Chi], 5] + 
      4 Subscript[$CellContext`\[Chi], 6] + 
      4 Subscript[$CellContext`\[Chi], 7] + 
      6 Subscript[$CellContext`\[Chi], 8] + 
      4 Subscript[$CellContext`\[Chi], 11] + 
      6 Subscript[$CellContext`\[Chi], 12] + 
      6 Subscript[$CellContext`\[Chi], 13] + 
      4 Subscript[$CellContext`\[Chi], 14] + 
      6 Subscript[$CellContext`\[Chi], 15] + 
      6 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8 Subscript[$CellContext`\[Chi], 9] + 
      8 Subscript[$CellContext`\[Chi], 10] + 
      14 Subscript[$CellContext`\[Chi], 17] + 
      22 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 1] + 
      4 Subscript[$CellContext`\[Chi], 2] + 
      4 Subscript[$CellContext`\[Chi], 3] + 
      2 Subscript[$CellContext`\[Chi], 4] + 
      10 Subscript[$CellContext`\[Chi], 5] + 
      14 Subscript[$CellContext`\[Chi], 6] + 
      14 Subscript[$CellContext`\[Chi], 7] + 
      10 Subscript[$CellContext`\[Chi], 8] + 
      16 Subscript[$CellContext`\[Chi], 11] + 
      14 Subscript[$CellContext`\[Chi], 12] + 
      14 Subscript[$CellContext`\[Chi], 13] + 
      16 Subscript[$CellContext`\[Chi], 14] + 
      18 Subscript[$CellContext`\[Chi], 15] + 
      18 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      18 Subscript[$CellContext`\[Chi], 9] + 
      18 Subscript[$CellContext`\[Chi], 10] + 
      40 Subscript[$CellContext`\[Chi], 17] + 
      58 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8 Subscript[$CellContext`\[Chi], 1] + 
      6 Subscript[$CellContext`\[Chi], 2] + 
      6 Subscript[$CellContext`\[Chi], 3] + 
      8 Subscript[$CellContext`\[Chi], 4] + 
      32 Subscript[$CellContext`\[Chi], 5] + 
      26 Subscript[$CellContext`\[Chi], 6] + 
      26 Subscript[$CellContext`\[Chi], 7] + 
      32 Subscript[$CellContext`\[Chi], 8] + 
      38 Subscript[$CellContext`\[Chi], 11] + 
      40 Subscript[$CellContext`\[Chi], 12] + 
      40 Subscript[$CellContext`\[Chi], 13] + 
      38 Subscript[$CellContext`\[Chi], 14] + 
      46 Subscript[$CellContext`\[Chi], 15] + 
      46 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      47 Subscript[$CellContext`\[Chi], 9] + 
      47 Subscript[$CellContext`\[Chi], 10] + 
      94 Subscript[$CellContext`\[Chi], 17] + 
      140 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       16 Subscript[$CellContext`\[Chi], 1] + 
      21 Subscript[$CellContext`\[Chi], 2] + 
      21 Subscript[$CellContext`\[Chi], 3] + 
      16 Subscript[$CellContext`\[Chi], 4] + 
      68 Subscript[$CellContext`\[Chi], 5] + 
      76 Subscript[$CellContext`\[Chi], 6] + 
      76 Subscript[$CellContext`\[Chi], 7] + 
      68 Subscript[$CellContext`\[Chi], 8] + 
      90 Subscript[$CellContext`\[Chi], 11] + 
      86 Subscript[$CellContext`\[Chi], 12] + 
      86 Subscript[$CellContext`\[Chi], 13] + 
      90 Subscript[$CellContext`\[Chi], 14] + 
      106 Subscript[$CellContext`\[Chi], 15] + 
      106 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       108 Subscript[$CellContext`\[Chi], 9] + 
      108 Subscript[$CellContext`\[Chi], 10] + 
      210 Subscript[$CellContext`\[Chi], 17] + 
      318 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       42 Subscript[$CellContext`\[Chi], 1] + 
      36 Subscript[$CellContext`\[Chi], 2] + 
      36 Subscript[$CellContext`\[Chi], 3] + 
      42 Subscript[$CellContext`\[Chi], 4] + 
      162 Subscript[$CellContext`\[Chi], 5] + 
      150 Subscript[$CellContext`\[Chi], 6] + 
      150 Subscript[$CellContext`\[Chi], 7] + 
      162 Subscript[$CellContext`\[Chi], 8] + 
      192 Subscript[$CellContext`\[Chi], 11] + 
      198 Subscript[$CellContext`\[Chi], 12] + 
      198 Subscript[$CellContext`\[Chi], 13] + 
      192 Subscript[$CellContext`\[Chi], 14] + 
      234 Subscript[$CellContext`\[Chi], 15] + 
      234 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       224 Subscript[$CellContext`\[Chi], 9] + 
      224 Subscript[$CellContext`\[Chi], 10] + 
      456 Subscript[$CellContext`\[Chi], 17] + 
      682 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       76 Subscript[$CellContext`\[Chi], 1] + 
      84 Subscript[$CellContext`\[Chi], 2] + 
      84 Subscript[$CellContext`\[Chi], 3] + 
      76 Subscript[$CellContext`\[Chi], 4] + 
      318 Subscript[$CellContext`\[Chi], 5] + 
      334 Subscript[$CellContext`\[Chi], 6] + 
      334 Subscript[$CellContext`\[Chi], 7] + 
      318 Subscript[$CellContext`\[Chi], 8] + 
      414 Subscript[$CellContext`\[Chi], 11] + 
      406 Subscript[$CellContext`\[Chi], 12] + 
      406 Subscript[$CellContext`\[Chi], 13] + 
      414 Subscript[$CellContext`\[Chi], 14] + 
      490 Subscript[$CellContext`\[Chi], 15] + 
      490 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       466 Subscript[$CellContext`\[Chi], 9] + 
      466 Subscript[$CellContext`\[Chi], 10] + 
      932 Subscript[$CellContext`\[Chi], 17] + 
      1396 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 172 Subscript[$CellContext`\[Chi], 1] + 
      160 Subscript[$CellContext`\[Chi], 2] + 
      160 Subscript[$CellContext`\[Chi], 3] + 
      172 Subscript[$CellContext`\[Chi], 4] + 
      670 Subscript[$CellContext`\[Chi], 5] + 
      648 Subscript[$CellContext`\[Chi], 6] + 
      648 Subscript[$CellContext`\[Chi], 7] + 
      670 Subscript[$CellContext`\[Chi], 8] + 
      814 Subscript[$CellContext`\[Chi], 11] + 
      826 Subscript[$CellContext`\[Chi], 12] + 
      826 Subscript[$CellContext`\[Chi], 13] + 
      814 Subscript[$CellContext`\[Chi], 14] + 
      986 Subscript[$CellContext`\[Chi], 15] + 
      986 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       924 Subscript[$CellContext`\[Chi], 9] + 
      924 Subscript[$CellContext`\[Chi], 10] + 
      1836 Subscript[$CellContext`\[Chi], 17] + 
      2760 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 312 Subscript[$CellContext`\[Chi], 1] + 
      328 Subscript[$CellContext`\[Chi], 2] + 
      328 Subscript[$CellContext`\[Chi], 3] + 
      312 Subscript[$CellContext`\[Chi], 4] + 
      1261 Subscript[$CellContext`\[Chi], 5] + 
      1292 Subscript[$CellContext`\[Chi], 6] + 
      1292 Subscript[$CellContext`\[Chi], 7] + 
      1261 Subscript[$CellContext`\[Chi], 8] + 
      1604 Subscript[$CellContext`\[Chi], 11] + 
      1589 Subscript[$CellContext`\[Chi], 12] + 
      1589 Subscript[$CellContext`\[Chi], 13] + 
      1604 Subscript[$CellContext`\[Chi], 14] + 
      1916 Subscript[$CellContext`\[Chi], 15] + 
      1916 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 1756 Subscript[$CellContext`\[Chi], 9] + 
      1756 Subscript[$CellContext`\[Chi], 10] + 
      3526 Subscript[$CellContext`\[Chi], 17] + 
      5280 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 610 Subscript[$CellContext`\[Chi], 1] + 
      590 Subscript[$CellContext`\[Chi], 2] + 
      590 Subscript[$CellContext`\[Chi], 3] + 
      610 Subscript[$CellContext`\[Chi], 4] + 
      2428 Subscript[$CellContext`\[Chi], 5] + 
      2386 Subscript[$CellContext`\[Chi], 6] + 
      2386 Subscript[$CellContext`\[Chi], 7] + 
      2428 Subscript[$CellContext`\[Chi], 8] + 
      3004 Subscript[$CellContext`\[Chi], 11] + 
      3024 Subscript[$CellContext`\[Chi], 12] + 
      3024 Subscript[$CellContext`\[Chi], 13] + 
      3004 Subscript[$CellContext`\[Chi], 14] + 
      3614 Subscript[$CellContext`\[Chi], 15] + 
      3614 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 3276 Subscript[$CellContext`\[Chi], 9] + 
      3276 Subscript[$CellContext`\[Chi], 10] + 
      6552 Subscript[$CellContext`\[Chi], 17] + 
      9828 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 1096 Subscript[$CellContext`\[Chi], 1] + 
      1124 Subscript[$CellContext`\[Chi], 2] + 
      1124 Subscript[$CellContext`\[Chi], 3] + 
      1096 Subscript[$CellContext`\[Chi], 4] + 
      4404 Subscript[$CellContext`\[Chi], 5] + 
      4458 Subscript[$CellContext`\[Chi], 6] + 
      4458 Subscript[$CellContext`\[Chi], 7] + 
      4404 Subscript[$CellContext`\[Chi], 8] + 
      5546 Subscript[$CellContext`\[Chi], 11] + 
      5518 Subscript[$CellContext`\[Chi], 12] + 
      5518 Subscript[$CellContext`\[Chi], 13] + 
      5546 Subscript[$CellContext`\[Chi], 14] + 
      6642 Subscript[$CellContext`\[Chi], 15] + 
      6642 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 5956 Subscript[$CellContext`\[Chi], 9] + 
      5956 Subscript[$CellContext`\[Chi], 10] + 
      11894 Subscript[$CellContext`\[Chi], 17] + 
      17854 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 2006 Subscript[$CellContext`\[Chi], 1] + 
      1970 Subscript[$CellContext`\[Chi], 2] + 
      1970 Subscript[$CellContext`\[Chi], 3] + 
      2006 Subscript[$CellContext`\[Chi], 4] + 
      7990 Subscript[$CellContext`\[Chi], 5] + 
      7918 Subscript[$CellContext`\[Chi], 6] + 
      7918 Subscript[$CellContext`\[Chi], 7] + 
      7990 Subscript[$CellContext`\[Chi], 8] + 
      9924 Subscript[$CellContext`\[Chi], 11] + 
      9960 Subscript[$CellContext`\[Chi], 12] + 
      9960 Subscript[$CellContext`\[Chi], 13] + 
      9924 Subscript[$CellContext`\[Chi], 14] + 
      11930 Subscript[$CellContext`\[Chi], 15] + 
      11930 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 10570 Subscript[$CellContext`\[Chi], 9] + 
      10570 Subscript[$CellContext`\[Chi], 10] + 
      21162 Subscript[$CellContext`\[Chi], 17] + 
      31730 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 3472 Subscript[$CellContext`\[Chi], 1] + 
      3518 Subscript[$CellContext`\[Chi], 2] + 
      3518 Subscript[$CellContext`\[Chi], 3] + 
      3472 Subscript[$CellContext`\[Chi], 4] + 
      13946 Subscript[$CellContext`\[Chi], 5] + 
      14040 Subscript[$CellContext`\[Chi], 6] + 
      14040 Subscript[$CellContext`\[Chi], 7] + 
      13946 Subscript[$CellContext`\[Chi], 8] + 
      17524 Subscript[$CellContext`\[Chi], 11] + 
      17478 Subscript[$CellContext`\[Chi], 12] + 
      17478 Subscript[$CellContext`\[Chi], 13] + 
      17524 Subscript[$CellContext`\[Chi], 14] + 
      20996 Subscript[$CellContext`\[Chi], 15] + 
      20996 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 18438 Subscript[$CellContext`\[Chi], 9] + 
      18438 Subscript[$CellContext`\[Chi], 10] + 
      36876 Subscript[$CellContext`\[Chi], 17] + 
      55314 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 6082 Subscript[$CellContext`\[Chi], 1] + 
      6021 Subscript[$CellContext`\[Chi], 2] + 
      6021 Subscript[$CellContext`\[Chi], 3] + 
      6082 Subscript[$CellContext`\[Chi], 4] + 
      24246 Subscript[$CellContext`\[Chi], 5] + 
      24126 Subscript[$CellContext`\[Chi], 6] + 
      24126 Subscript[$CellContext`\[Chi], 7] + 
      24246 Subscript[$CellContext`\[Chi], 8] + 
      30192 Subscript[$CellContext`\[Chi], 11] + 
      30254 Subscript[$CellContext`\[Chi], 12] + 
      30254 Subscript[$CellContext`\[Chi], 13] + 
      30192 Subscript[$CellContext`\[Chi], 14] + 
      36274 Subscript[$CellContext`\[Chi], 15] + 
      36274 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 31595 Subscript[$CellContext`\[Chi], 9] + 
      31595 Subscript[$CellContext`\[Chi], 10] + 
      63158 Subscript[$CellContext`\[Chi], 17] + 
      94750 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 10232 Subscript[$CellContext`\[Chi], 1] + 
      10310 Subscript[$CellContext`\[Chi], 2] + 
      10310 Subscript[$CellContext`\[Chi], 3] + 
      10232 Subscript[$CellContext`\[Chi], 4] + 
      41008 Subscript[$CellContext`\[Chi], 5] + 
      41164 Subscript[$CellContext`\[Chi], 6] + 
      41164 Subscript[$CellContext`\[Chi], 7] + 
      41008 Subscript[$CellContext`\[Chi], 8] + 
      51396 Subscript[$CellContext`\[Chi], 11] + 
      51318 Subscript[$CellContext`\[Chi], 12] + 
      51318 Subscript[$CellContext`\[Chi], 13] + 
      51396 Subscript[$CellContext`\[Chi], 14] + 
      61628 Subscript[$CellContext`\[Chi], 15] + 
      61628 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 53232 Subscript[$CellContext`\[Chi], 9] + 
      53232 Subscript[$CellContext`\[Chi], 10] + 
      106500 Subscript[$CellContext`\[Chi], 17] + 
      159732 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 17230 Subscript[$CellContext`\[Chi], 1] + 
      17132 Subscript[$CellContext`\[Chi], 2] + 
      17132 Subscript[$CellContext`\[Chi], 3] + 
      17230 Subscript[$CellContext`\[Chi], 4] + 
      68842 Subscript[$CellContext`\[Chi], 5] + 
      68644 Subscript[$CellContext`\[Chi], 6] + 
      68644 Subscript[$CellContext`\[Chi], 7] + 
      68842 Subscript[$CellContext`\[Chi], 8] + 
      85894 Subscript[$CellContext`\[Chi], 11] + 
      85992 Subscript[$CellContext`\[Chi], 12] + 
      85992 Subscript[$CellContext`\[Chi], 13] + 
      85894 Subscript[$CellContext`\[Chi], 14] + 
      103124 Subscript[$CellContext`\[Chi], 15] + 
      103124 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 88458 Subscript[$CellContext`\[Chi], 9] + 
      88458 Subscript[$CellContext`\[Chi], 10] + 
      176916 Subscript[$CellContext`\[Chi], 17] + 
      265380 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 28304 Subscript[$CellContext`\[Chi], 1] + 
      28430 Subscript[$CellContext`\[Chi], 2] + 
      28430 Subscript[$CellContext`\[Chi], 3] + 
      28304 Subscript[$CellContext`\[Chi], 4] + 
      113324 Subscript[$CellContext`\[Chi], 5] + 
      113574 Subscript[$CellContext`\[Chi], 6] + 
      113574 Subscript[$CellContext`\[Chi], 7] + 
      113324 Subscript[$CellContext`\[Chi], 8] + 
      141856 Subscript[$CellContext`\[Chi], 11] + 
      141730 Subscript[$CellContext`\[Chi], 12] + 
      141730 Subscript[$CellContext`\[Chi], 13] + 
      141856 Subscript[$CellContext`\[Chi], 14] + 
      170160 Subscript[$CellContext`\[Chi], 15] + 
      170160 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 145026 Subscript[$CellContext`\[Chi], 9] + 
      145026 Subscript[$CellContext`\[Chi], 10] + 
      290002 Subscript[$CellContext`\[Chi], 17] + 
      435026 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 46276 Subscript[$CellContext`\[Chi], 1] + 
      46118 Subscript[$CellContext`\[Chi], 2] + 
      46118 Subscript[$CellContext`\[Chi], 3] + 
      46276 Subscript[$CellContext`\[Chi], 4] + 
      184946 Subscript[$CellContext`\[Chi], 5] + 
      184630 Subscript[$CellContext`\[Chi], 6] + 
      184630 Subscript[$CellContext`\[Chi], 7] + 
      184946 Subscript[$CellContext`\[Chi], 8] + 
      230906 Subscript[$CellContext`\[Chi], 11] + 
      231064 Subscript[$CellContext`\[Chi], 12] + 
      231064 Subscript[$CellContext`\[Chi], 13] + 
      230906 Subscript[$CellContext`\[Chi], 14] + 
      277182 Subscript[$CellContext`\[Chi], 15] + 
      277182 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 234762 Subscript[$CellContext`\[Chi], 9] + 
      234762 Subscript[$CellContext`\[Chi], 10] + 
      469580 Subscript[$CellContext`\[Chi], 17] + 
      704342 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 74254 Subscript[$CellContext`\[Chi], 1] + 
      74450 Subscript[$CellContext`\[Chi], 2] + 
      74450 Subscript[$CellContext`\[Chi], 3] + 
      74254 Subscript[$CellContext`\[Chi], 4] + 
      297234 Subscript[$CellContext`\[Chi], 5] + 
      297630 Subscript[$CellContext`\[Chi], 6] + 
      297630 Subscript[$CellContext`\[Chi], 7] + 
      297234 Subscript[$CellContext`\[Chi], 8] + 
      371912 Subscript[$CellContext`\[Chi], 11] + 
      371716 Subscript[$CellContext`\[Chi], 12] + 
      371716 Subscript[$CellContext`\[Chi], 13] + 
      371912 Subscript[$CellContext`\[Chi], 14] + 
      446166 Subscript[$CellContext`\[Chi], 15] + 
      446166 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 375788 Subscript[$CellContext`\[Chi], 9] + 
      375788 Subscript[$CellContext`\[Chi], 10] + 
      751576 Subscript[$CellContext`\[Chi], 17] + 
      1127360 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 118510 Subscript[$CellContext`\[Chi], 1] + 
      118263 Subscript[$CellContext`\[Chi], 2] + 
      118263 Subscript[$CellContext`\[Chi], 3] + 
      118510 Subscript[$CellContext`\[Chi], 4] + 
      473760 Subscript[$CellContext`\[Chi], 5] + 
      473268 Subscript[$CellContext`\[Chi], 6] + 
      473268 Subscript[$CellContext`\[Chi], 7] + 
      473760 Subscript[$CellContext`\[Chi], 8] + 
      591742 Subscript[$CellContext`\[Chi], 11] + 
      591990 Subscript[$CellContext`\[Chi], 12] + 
      591990 Subscript[$CellContext`\[Chi], 13] + 
      591742 Subscript[$CellContext`\[Chi], 14] + 
      710252 Subscript[$CellContext`\[Chi], 15] + 
      710252 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 595112 Subscript[$CellContext`\[Chi], 9] + 
      595112 Subscript[$CellContext`\[Chi], 10] + 
      1190150 Subscript[$CellContext`\[Chi], 17] + 
      1785262 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 186354 Subscript[$CellContext`\[Chi], 1] + 
      186660 Subscript[$CellContext`\[Chi], 2] + 
      186660 Subscript[$CellContext`\[Chi], 3] + 
      186354 Subscript[$CellContext`\[Chi], 4] + 
      745722 Subscript[$CellContext`\[Chi], 5] + 
      746334 Subscript[$CellContext`\[Chi], 6] + 
      746334 Subscript[$CellContext`\[Chi], 7] + 
      745722 Subscript[$CellContext`\[Chi], 8] + 
      932688 Subscript[$CellContext`\[Chi], 11] + 
      932382 Subscript[$CellContext`\[Chi], 12] + 
      932382 Subscript[$CellContext`\[Chi], 13] + 
      932688 Subscript[$CellContext`\[Chi], 14] + 
      1119042 Subscript[$CellContext`\[Chi], 15] + 
      1119042 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 932972 Subscript[$CellContext`\[Chi], 9] + 
      932972 Subscript[$CellContext`\[Chi], 10] + 
      1866030 Subscript[$CellContext`\[Chi], 17] + 
      2799010 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 291200 Subscript[$CellContext`\[Chi], 1] + 
      290824 Subscript[$CellContext`\[Chi], 2] + 
      290824 Subscript[$CellContext`\[Chi], 3] + 
      291200 Subscript[$CellContext`\[Chi], 4] + 
      1164478 Subscript[$CellContext`\[Chi], 5] + 
      1163722 Subscript[$CellContext`\[Chi], 6] + 
      1163722 Subscript[$CellContext`\[Chi], 7] + 
      1164478 Subscript[$CellContext`\[Chi], 8] + 
      1454970 Subscript[$CellContext`\[Chi], 11] + 
      1455346 Subscript[$CellContext`\[Chi], 12] + 
      1455346 Subscript[$CellContext`\[Chi], 13] + 
      1454970 Subscript[$CellContext`\[Chi], 14] + 
      1746170 Subscript[$CellContext`\[Chi], 15] + 
      1746170 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 1449188 Subscript[$CellContext`\[Chi], 9] + 
      1449188 Subscript[$CellContext`\[Chi], 10] + 
      2898376 Subscript[$CellContext`\[Chi], 17] + 
      4347560 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 449814 Subscript[$CellContext`\[Chi], 1] + 
      450280 Subscript[$CellContext`\[Chi], 2] + 
      450280 Subscript[$CellContext`\[Chi], 3] + 
      449814 Subscript[$CellContext`\[Chi], 4] + 
      1799672 Subscript[$CellContext`\[Chi], 5] + 
      1800600 Subscript[$CellContext`\[Chi], 6] + 
      1800600 Subscript[$CellContext`\[Chi], 7] + 
      1799672 Subscript[$CellContext`\[Chi], 8] + 
      2250364 Subscript[$CellContext`\[Chi], 11] + 
      2249898 Subscript[$CellContext`\[Chi], 12] + 
      2249898 Subscript[$CellContext`\[Chi], 13] + 
      2250364 Subscript[$CellContext`\[Chi], 14] + 
      2700178 Subscript[$CellContext`\[Chi], 15] + 
      2700178 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 2231312 Subscript[$CellContext`\[Chi], 9] + 
      2231312 Subscript[$CellContext`\[Chi], 10] + 
      4462514 Subscript[$CellContext`\[Chi], 17] + 
      6693826 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 690284 Subscript[$CellContext`\[Chi], 1] + 
      689714 Subscript[$CellContext`\[Chi], 2] + 
      689714 Subscript[$CellContext`\[Chi], 3] + 
      690284 Subscript[$CellContext`\[Chi], 4] + 
      2760556 Subscript[$CellContext`\[Chi], 5] + 
      2759416 Subscript[$CellContext`\[Chi], 6] + 
      2759416 Subscript[$CellContext`\[Chi], 7] + 
      2760556 Subscript[$CellContext`\[Chi], 8] + 
      3449700 Subscript[$CellContext`\[Chi], 11] + 
      3450270 Subscript[$CellContext`\[Chi], 12] + 
      3450270 Subscript[$CellContext`\[Chi], 13] + 
      3449700 Subscript[$CellContext`\[Chi], 14] + 
      4139984 Subscript[$CellContext`\[Chi], 15] + 
      4139984 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 3407100 Subscript[$CellContext`\[Chi], 9] + 
      3407100 Subscript[$CellContext`\[Chi], 10] + 
      6814326 Subscript[$CellContext`\[Chi], 17] + 
      10221420 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 1049090 Subscript[$CellContext`\[Chi], 1] + 
      1049784 Subscript[$CellContext`\[Chi], 2] + 
      1049784 Subscript[$CellContext`\[Chi], 3] + 
      1049090 Subscript[$CellContext`\[Chi], 4] + 
      4197122 Subscript[$CellContext`\[Chi], 5] + 
      4198514 Subscript[$CellContext`\[Chi], 6] + 
      4198514 Subscript[$CellContext`\[Chi], 7] + 
      4197122 Subscript[$CellContext`\[Chi], 8] + 
      5247668 Subscript[$CellContext`\[Chi], 11] + 
      5246974 Subscript[$CellContext`\[Chi], 12] + 
      5246974 Subscript[$CellContext`\[Chi], 13] + 
      5247668 Subscript[$CellContext`\[Chi], 14] + 
      6296758 Subscript[$CellContext`\[Chi], 15] + 
      6296758 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 5162232 Subscript[$CellContext`\[Chi], 9] + 
      5162232 Subscript[$CellContext`\[Chi], 10] + 
      10324464 Subscript[$CellContext`\[Chi], 17] + 
      15486696 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 1584570 Subscript[$CellContext`\[Chi], 1] + 
      1583722 Subscript[$CellContext`\[Chi], 2] + 
      1583722 Subscript[$CellContext`\[Chi], 3] + 
      1584570 Subscript[$CellContext`\[Chi], 4] + 
      6337354 Subscript[$CellContext`\[Chi], 5] + 
      6335662 Subscript[$CellContext`\[Chi], 6] + 
      6335662 Subscript[$CellContext`\[Chi], 7] + 
      6337354 Subscript[$CellContext`\[Chi], 8] + 
      7920154 Subscript[$CellContext`\[Chi], 11] + 
      7921002 Subscript[$CellContext`\[Chi], 12] + 
      7921002 Subscript[$CellContext`\[Chi], 13] + 
      7920154 Subscript[$CellContext`\[Chi], 14] + 
      9504724 Subscript[$CellContext`\[Chi], 15] + 
      9504724 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 7763936 Subscript[$CellContext`\[Chi], 9] + 
      7763936 Subscript[$CellContext`\[Chi], 10] + 
      15527708 Subscript[$CellContext`\[Chi], 17] + 
      23291656 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 2373536 Subscript[$CellContext`\[Chi], 1] + 
      2374564 Subscript[$CellContext`\[Chi], 2] + 
      2374564 Subscript[$CellContext`\[Chi], 3] + 
      2373536 Subscript[$CellContext`\[Chi], 4] + 
      9495179 Subscript[$CellContext`\[Chi], 5] + 
      9497234 Subscript[$CellContext`\[Chi], 6] + 
      9497234 Subscript[$CellContext`\[Chi], 7] + 
      9495179 Subscript[$CellContext`\[Chi], 8] + 
      11870770 Subscript[$CellContext`\[Chi], 11] + 
      11869743 Subscript[$CellContext`\[Chi], 12] + 
      11869743 Subscript[$CellContext`\[Chi], 13] + 
      11870770 Subscript[$CellContext`\[Chi], 14] + 
      14244306 Subscript[$CellContext`\[Chi], 15] + 
      14244306 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 11595224 Subscript[$CellContext`\[Chi], 9] + 
      11595224 Subscript[$CellContext`\[Chi], 10] + 
      23190630 Subscript[$CellContext`\[Chi], 17] + 
      34785850 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 3534302 Subscript[$CellContext`\[Chi], 1] + 
      3533062 Subscript[$CellContext`\[Chi], 2] + 
      3533062 Subscript[$CellContext`\[Chi], 3] + 
      3534302 Subscript[$CellContext`\[Chi], 4] + 
      14136068 Subscript[$CellContext`\[Chi], 5] + 
      14133582 Subscript[$CellContext`\[Chi], 6] + 
      14133582 Subscript[$CellContext`\[Chi], 7] + 
      14136068 Subscript[$CellContext`\[Chi], 8] + 
      17667984 Subscript[$CellContext`\[Chi], 11] + 
      17669224 Subscript[$CellContext`\[Chi], 12] + 
      17669224 Subscript[$CellContext`\[Chi], 13] + 
      17667984 Subscript[$CellContext`\[Chi], 14] + 
      21202286 Subscript[$CellContext`\[Chi], 15] + 
      21202286 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 17202756 Subscript[$CellContext`\[Chi], 9] + 
      17202756 Subscript[$CellContext`\[Chi], 10] + 
      34405512 Subscript[$CellContext`\[Chi], 17] + 
      51608268 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 5225160 Subscript[$CellContext`\[Chi], 1] + 
      5226660 Subscript[$CellContext`\[Chi], 2] + 
      5226660 Subscript[$CellContext`\[Chi], 3] + 
      5225160 Subscript[$CellContext`\[Chi], 4] + 
      20902020 Subscript[$CellContext`\[Chi], 5] + 
      20905014 Subscript[$CellContext`\[Chi], 6] + 
      20905014 Subscript[$CellContext`\[Chi], 7] + 
      20902020 Subscript[$CellContext`\[Chi], 8] + 
      26130068 Subscript[$CellContext`\[Chi], 11] + 
      26128568 Subscript[$CellContext`\[Chi], 12] + 
      26128568 Subscript[$CellContext`\[Chi], 13] + 
      26130068 Subscript[$CellContext`\[Chi], 14] + 
      31355228 Subscript[$CellContext`\[Chi], 15] + 
      31355228 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 25361273 Subscript[$CellContext`\[Chi], 9] + 
      25361273 Subscript[$CellContext`\[Chi], 10] + 
      50722316 Subscript[$CellContext`\[Chi], 17] + 
      76083580 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 7681708 Subscript[$CellContext`\[Chi], 1] + 
      7679906 Subscript[$CellContext`\[Chi], 2] + 
      7679906 Subscript[$CellContext`\[Chi], 3] + 
      7681708 Subscript[$CellContext`\[Chi], 4] + 
      30725036 Subscript[$CellContext`\[Chi], 5] + 
      30721432 Subscript[$CellContext`\[Chi], 6] + 
      30721432 Subscript[$CellContext`\[Chi], 7] + 
      30725036 Subscript[$CellContext`\[Chi], 8] + 
      38403140 Subscript[$CellContext`\[Chi], 11] + 
      38404942 Subscript[$CellContext`\[Chi], 12] + 
      38404942 Subscript[$CellContext`\[Chi], 13] + 
      38403140 Subscript[$CellContext`\[Chi], 14] + 
      46084848 Subscript[$CellContext`\[Chi], 15] + 
      46084848 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 37164192 Subscript[$CellContext`\[Chi], 9] + 
      37164192 Subscript[$CellContext`\[Chi], 10] + 
      74328644 Subscript[$CellContext`\[Chi], 17] + 
      111492836 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 11221660 Subscript[$CellContext`\[Chi], 1] + 
      11223818 Subscript[$CellContext`\[Chi], 2] + 
      11223818 Subscript[$CellContext`\[Chi], 3] + 
      11221660 Subscript[$CellContext`\[Chi], 4] + 
      44888934 Subscript[$CellContext`\[Chi], 5] + 
      44893256 Subscript[$CellContext`\[Chi], 6] + 
      44893256 Subscript[$CellContext`\[Chi], 7] + 
      44888934 Subscript[$CellContext`\[Chi], 8] + 
      56115052 Subscript[$CellContext`\[Chi], 11] + 
      56112894 Subscript[$CellContext`\[Chi], 12] + 
      56112894 Subscript[$CellContext`\[Chi], 13] + 
      56115052 Subscript[$CellContext`\[Chi], 14] + 
      67336712 Subscript[$CellContext`\[Chi], 15] + 
      67336712 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 54148414 Subscript[$CellContext`\[Chi], 9] + 
      54148414 Subscript[$CellContext`\[Chi], 10] + 
      108296828 Subscript[$CellContext`\[Chi], 17] + 
      162445258 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 16307618 Subscript[$CellContext`\[Chi], 1] + 
      16305032 Subscript[$CellContext`\[Chi], 2] + 
      16305032 Subscript[$CellContext`\[Chi], 3] + 
      16307618 Subscript[$CellContext`\[Chi], 4] + 
      65227738 Subscript[$CellContext`\[Chi], 5] + 
      65222572 Subscript[$CellContext`\[Chi], 6] + 
      65222572 Subscript[$CellContext`\[Chi], 7] + 
      65227738 Subscript[$CellContext`\[Chi], 8] + 
      81530032 Subscript[$CellContext`\[Chi], 11] + 
      81532618 Subscript[$CellContext`\[Chi], 12] + 
      81532618 Subscript[$CellContext`\[Chi], 13] + 
      81530032 Subscript[$CellContext`\[Chi], 14] + 
      97837650 Subscript[$CellContext`\[Chi], 15] + 
      97837650 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 78462338 Subscript[$CellContext`\[Chi], 9] + 
      78462338 Subscript[$CellContext`\[Chi], 10] + 
      156924350 Subscript[$CellContext`\[Chi], 17] + 
      235386682 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 23563920 Subscript[$CellContext`\[Chi], 1] + 
      23567004 Subscript[$CellContext`\[Chi], 2] + 
      23567004 Subscript[$CellContext`\[Chi], 3] + 
      23563920 Subscript[$CellContext`\[Chi], 4] + 
      94258764 Subscript[$CellContext`\[Chi], 5] + 
      94264932 Subscript[$CellContext`\[Chi], 6] + 
      94264932 Subscript[$CellContext`\[Chi], 7] + 
      94258764 Subscript[$CellContext`\[Chi], 8] + 
      117828852 Subscript[$CellContext`\[Chi], 11] + 
      117825768 Subscript[$CellContext`\[Chi], 12] + 
      117825768 Subscript[$CellContext`\[Chi], 13] + 
      117828852 Subscript[$CellContext`\[Chi], 14] + 
      141392772 Subscript[$CellContext`\[Chi], 15] + 
      141392772 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 113097360 Subscript[$CellContext`\[Chi], 9] + 
      113097360 Subscript[$CellContext`\[Chi], 10] + 
      226195086 Subscript[$CellContext`\[Chi], 17] + 
      339292446 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 33883324 Subscript[$CellContext`\[Chi], 1] + 
      33879656 Subscript[$CellContext`\[Chi], 2] + 
      33879656 Subscript[$CellContext`\[Chi], 3] + 
      33883324 Subscript[$CellContext`\[Chi], 4] + 
      135529806 Subscript[$CellContext`\[Chi], 5] + 
      135522464 Subscript[$CellContext`\[Chi], 6] + 
      135522464 Subscript[$CellContext`\[Chi], 7] + 
      135529806 Subscript[$CellContext`\[Chi], 8] + 
      169405984 Subscript[$CellContext`\[Chi], 11] + 
      169409652 Subscript[$CellContext`\[Chi], 12] + 
      169409652 Subscript[$CellContext`\[Chi], 13] + 
      169405984 Subscript[$CellContext`\[Chi], 14] + 
      203289308 Subscript[$CellContext`\[Chi], 15] + 
      203289308 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 162202764 Subscript[$CellContext`\[Chi], 9] + 
      162202764 Subscript[$CellContext`\[Chi], 10] + 
      324405528 Subscript[$CellContext`\[Chi], 17] + 
      486608280 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 48471888 Subscript[$CellContext`\[Chi], 1] + 
      48476251 Subscript[$CellContext`\[Chi], 2] + 
      48476251 Subscript[$CellContext`\[Chi], 3] + 
      48471888 Subscript[$CellContext`\[Chi], 4] + 
      193891710 Subscript[$CellContext`\[Chi], 5] + 
      193900428 Subscript[$CellContext`\[Chi], 6] + 
      193900428 Subscript[$CellContext`\[Chi], 7] + 
      193891710 Subscript[$CellContext`\[Chi], 8] + 
      242372104 Subscript[$CellContext`\[Chi], 11] + 
      242367742 Subscript[$CellContext`\[Chi], 12] + 
      242367742 Subscript[$CellContext`\[Chi], 13] + 
      242372104 Subscript[$CellContext`\[Chi], 14] + 
      290843992 Subscript[$CellContext`\[Chi], 15] + 
      290843992 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 231507932 Subscript[$CellContext`\[Chi], 9] + 
      231507932 Subscript[$CellContext`\[Chi], 10] + 
      463015406 Subscript[$CellContext`\[Chi], 17] + 
      694523338 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 69026356 Subscript[$CellContext`\[Chi], 1] + 
      69021188 Subscript[$CellContext`\[Chi], 2] + 
      69021188 Subscript[$CellContext`\[Chi], 3] + 
      69026356 Subscript[$CellContext`\[Chi], 4] + 
      276100256 Subscript[$CellContext`\[Chi], 5] + 
      276089920 Subscript[$CellContext`\[Chi], 6] + 
      276089920 Subscript[$CellContext`\[Chi], 7] + 
      276100256 Subscript[$CellContext`\[Chi], 8] + 
      345116276 Subscript[$CellContext`\[Chi], 11] + 
      345121444 Subscript[$CellContext`\[Chi], 12] + 
      345121444 Subscript[$CellContext`\[Chi], 13] + 
      345116276 Subscript[$CellContext`\[Chi], 14] + 
      414142632 Subscript[$CellContext`\[Chi], 15] + 
      414142632 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 328895398 Subscript[$CellContext`\[Chi], 9] + 
      328895398 Subscript[$CellContext`\[Chi], 10] + 
      657791304 Subscript[$CellContext`\[Chi], 17] + 
      986686724 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 97836116 Subscript[$CellContext`\[Chi], 1] + 
      97842224 Subscript[$CellContext`\[Chi], 2] + 
      97842224 Subscript[$CellContext`\[Chi], 3] + 
      97836116 Subscript[$CellContext`\[Chi], 4] + 
      391350850 Subscript[$CellContext`\[Chi], 5] + 
      391363074 Subscript[$CellContext`\[Chi], 6] + 
      391363074 Subscript[$CellContext`\[Chi], 7] + 
      391350850 Subscript[$CellContext`\[Chi], 8] + 
      489199454 Subscript[$CellContext`\[Chi], 11] + 
      489193346 Subscript[$CellContext`\[Chi], 12] + 
      489193346 Subscript[$CellContext`\[Chi], 13] + 
      489199454 Subscript[$CellContext`\[Chi], 14] + 
      587035570 Subscript[$CellContext`\[Chi], 15] + 
      587035570 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 465171734 Subscript[$CellContext`\[Chi], 9] + 
      465171734 Subscript[$CellContext`\[Chi], 10] + 
      930343468 Subscript[$CellContext`\[Chi], 17] + 
      1395515192 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 138082660 Subscript[$CellContext`\[Chi], 1] + 
      138075444 Subscript[$CellContext`\[Chi], 2] + 
      138075444 Subscript[$CellContext`\[Chi], 3] + 
      138082660 Subscript[$CellContext`\[Chi], 4] + 
      552323122 Subscript[$CellContext`\[Chi], 5] + 
      552308698 Subscript[$CellContext`\[Chi], 6] + 
      552308698 Subscript[$CellContext`\[Chi], 7] + 
      552323122 Subscript[$CellContext`\[Chi], 8] + 
      690391056 Subscript[$CellContext`\[Chi], 11] + 
      690398272 Subscript[$CellContext`\[Chi], 12] + 
      690398272 Subscript[$CellContext`\[Chi], 13] + 
      690391056 Subscript[$CellContext`\[Chi], 14] + 
      828473716 Subscript[$CellContext`\[Chi], 15] + 
      828473716 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 655095236 Subscript[$CellContext`\[Chi], 9] + 
      655095236 Subscript[$CellContext`\[Chi], 10] + 
      1310189846 Subscript[$CellContext`\[Chi], 17] + 
      1965285082 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 194045112 Subscript[$CellContext`\[Chi], 1] + 
      194053610 Subscript[$CellContext`\[Chi], 2] + 
      194053610 Subscript[$CellContext`\[Chi], 3] + 
      194045112 Subscript[$CellContext`\[Chi], 4] + 
      776188920 Subscript[$CellContext`\[Chi], 5] + 
      776205916 Subscript[$CellContext`\[Chi], 6] + 
      776205916 Subscript[$CellContext`\[Chi], 7] + 
      776188920 Subscript[$CellContext`\[Chi], 8] + 
      970251028 Subscript[$CellContext`\[Chi], 11] + 
      970242530 Subscript[$CellContext`\[Chi], 12] + 
      970242530 Subscript[$CellContext`\[Chi], 13] + 
      970251028 Subscript[$CellContext`\[Chi], 14] + 
      1164296140 Subscript[$CellContext`\[Chi], 15] + 
      1164296140 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 918753956 Subscript[$CellContext`\[Chi], 9] + 
      918753956 Subscript[$CellContext`\[Chi], 10] + 
      1837508610 Subscript[$CellContext`\[Chi], 17] + 
      2756262550 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 271607274 Subscript[$CellContext`\[Chi], 1] + 
      271597286 Subscript[$CellContext`\[Chi], 2] + 
      271597286 Subscript[$CellContext`\[Chi], 3] + 
      271607274 Subscript[$CellContext`\[Chi], 4] + 
      1086419490 Subscript[$CellContext`\[Chi], 5] + 
      1086399506 Subscript[$CellContext`\[Chi], 6] + 
      1086399506 Subscript[$CellContext`\[Chi], 7] + 
      1086419490 Subscript[$CellContext`\[Chi], 8] + 
      1358007152 Subscript[$CellContext`\[Chi], 11] + 
      1358017140 Subscript[$CellContext`\[Chi], 12] + 
      1358017140 Subscript[$CellContext`\[Chi], 13] + 
      1358007152 Subscript[$CellContext`\[Chi], 14] + 
      1629614426 Subscript[$CellContext`\[Chi], 15] + 
      1629614426 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 1283401902 Subscript[$CellContext`\[Chi], 9] + 
      1283401902 Subscript[$CellContext`\[Chi], 10] + 
      2566803804 Subscript[$CellContext`\[Chi], 17] + 
      3850205706 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 378658282 Subscript[$CellContext`\[Chi], 1] + 
      378670012 Subscript[$CellContext`\[Chi], 2] + 
      378670012 Subscript[$CellContext`\[Chi], 3] + 
      378658282 Subscript[$CellContext`\[Chi], 4] + 
      1514644456 Subscript[$CellContext`\[Chi], 5] + 
      1514667906 Subscript[$CellContext`\[Chi], 6] + 
      1514667906 Subscript[$CellContext`\[Chi], 7] + 
      1514644456 Subscript[$CellContext`\[Chi], 8] + 
      1893325786 Subscript[$CellContext`\[Chi], 11] + 
      1893314056 Subscript[$CellContext`\[Chi], 12] + 
      1893314056 Subscript[$CellContext`\[Chi], 13] + 
      1893325786 Subscript[$CellContext`\[Chi], 14] + 
      2271984068 Subscript[$CellContext`\[Chi], 15] + 
      2271984068 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 1785890912 Subscript[$CellContext`\[Chi], 9] + 
      1785890912 Subscript[$CellContext`\[Chi], 10] + 
      3571780968 Subscript[$CellContext`\[Chi], 17] + 
      5357671908 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 525942042 Subscript[$CellContext`\[Chi], 1] + 
      525928302 Subscript[$CellContext`\[Chi], 2] + 
      525928302 Subscript[$CellContext`\[Chi], 3] + 
      525942042 Subscript[$CellContext`\[Chi], 4] + 
      2103754446 Subscript[$CellContext`\[Chi], 5] + 
      2103726966 Subscript[$CellContext`\[Chi], 6] + 
      2103726966 Subscript[$CellContext`\[Chi], 7] + 
      2103754446 Subscript[$CellContext`\[Chi], 8] + 
      2629669008 Subscript[$CellContext`\[Chi], 11] + 
      2629682748 Subscript[$CellContext`\[Chi], 12] + 
      2629682748 Subscript[$CellContext`\[Chi], 13] + 
      2629669008 Subscript[$CellContext`\[Chi], 14] + 
      3155611050 Subscript[$CellContext`\[Chi], 15] + 
      3155611050 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 2475898602 Subscript[$CellContext`\[Chi], 9] + 
      2475898602 Subscript[$CellContext`\[Chi], 10] + 
      4951798152 Subscript[$CellContext`\[Chi], 17] + 
      7427696742 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 727811152 Subscript[$CellContext`\[Chi], 1] + 
      727827218 Subscript[$CellContext`\[Chi], 2] + 
      727827218 Subscript[$CellContext`\[Chi], 3] + 
      727811152 Subscript[$CellContext`\[Chi], 4] + 
      2911261166 Subscript[$CellContext`\[Chi], 5] + 
      2911293308 Subscript[$CellContext`\[Chi], 6] + 
      2911293308 Subscript[$CellContext`\[Chi], 7] + 
      2911261166 Subscript[$CellContext`\[Chi], 8] + 
      3639104952 Subscript[$CellContext`\[Chi], 11] + 
      3639088886 Subscript[$CellContext`\[Chi], 12] + 
      3639088886 Subscript[$CellContext`\[Chi], 13] + 
      3639104952 Subscript[$CellContext`\[Chi], 14] + 
      4366916104 Subscript[$CellContext`\[Chi], 15] + 
      4366916104 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 3420193656 Subscript[$CellContext`\[Chi], 9] + 
      3420193656 Subscript[$CellContext`\[Chi], 10] + 
      6840387312 Subscript[$CellContext`\[Chi], 17] + 
      10260580968 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 1003655494 Subscript[$CellContext`\[Chi], 1] + 
      1003636725 Subscript[$CellContext`\[Chi], 2] + 
      1003636725 Subscript[$CellContext`\[Chi], 3] + 
      1003655494 Subscript[$CellContext`\[Chi], 4] + 
      4014602618 Subscript[$CellContext`\[Chi], 5] + 
      4014565090 Subscript[$CellContext`\[Chi], 6] + 
      4014565090 Subscript[$CellContext`\[Chi], 7] + 
      4014602618 Subscript[$CellContext`\[Chi], 8] + 
      5018220028 Subscript[$CellContext`\[Chi], 11] + 
      5018238798 Subscript[$CellContext`\[Chi], 12] + 
      5018238798 Subscript[$CellContext`\[Chi], 13] + 
      5018220028 Subscript[$CellContext`\[Chi], 14] + 
      6021875522 Subscript[$CellContext`\[Chi], 15] + 
      6021875522 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 4708246354 Subscript[$CellContext`\[Chi], 9] + 
      4708246354 Subscript[$CellContext`\[Chi], 10] + 
      9416491548 Subscript[$CellContext`\[Chi], 17] + 
      14124737880 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 1379269344 Subscript[$CellContext`\[Chi], 1] + 
      1379291224 Subscript[$CellContext`\[Chi], 2] + 
      1379291224 Subscript[$CellContext`\[Chi], 3] + 
      1379269344 Subscript[$CellContext`\[Chi], 4] + 
      5517099270 Subscript[$CellContext`\[Chi], 5] + 
      5517143030 Subscript[$CellContext`\[Chi], 6] + 
      5517143030 Subscript[$CellContext`\[Chi], 7] + 
      5517099270 Subscript[$CellContext`\[Chi], 8] + 
      6896412374 Subscript[$CellContext`\[Chi], 11] + 
      6896390494 Subscript[$CellContext`\[Chi], 12] + 
      6896390494 Subscript[$CellContext`\[Chi], 13] + 
      6896412374 Subscript[$CellContext`\[Chi], 14] + 
      8275681718 Subscript[$CellContext`\[Chi], 15] + 
      8275681718 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 6459611634 Subscript[$CellContext`\[Chi], 9] + 
      6459611634 Subscript[$CellContext`\[Chi], 10] + 
      12919224544 Subscript[$CellContext`\[Chi], 17] + 
      19378836178 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 1889249886 Subscript[$CellContext`\[Chi], 1] + 
      1889224422 Subscript[$CellContext`\[Chi], 2] + 
      1889224422 Subscript[$CellContext`\[Chi], 3] + 
      1889249886 Subscript[$CellContext`\[Chi], 4] + 
      7556974756 Subscript[$CellContext`\[Chi], 5] + 
      7556923816 Subscript[$CellContext`\[Chi], 6] + 
      7556923816 Subscript[$CellContext`\[Chi], 7] + 
      7556974756 Subscript[$CellContext`\[Chi], 8] + 
      9446174378 Subscript[$CellContext`\[Chi], 11] + 
      9446199842 Subscript[$CellContext`\[Chi], 12] + 
      9446199842 Subscript[$CellContext`\[Chi], 13] + 
      9446174378 Subscript[$CellContext`\[Chi], 14] + 
      11335424264 Subscript[$CellContext`\[Chi], 15] + 
      11335424264 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 8833610702 Subscript[$CellContext`\[Chi], 9] + 
      8833610702 Subscript[$CellContext`\[Chi], 10] + 
      17667221404 Subscript[$CellContext`\[Chi], 17] + 
      26500832144 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 2579434768 Subscript[$CellContext`\[Chi], 1] + 
      2579464376 Subscript[$CellContext`\[Chi], 2] + 
      2579464376 Subscript[$CellContext`\[Chi], 3] + 
      2579434768 Subscript[$CellContext`\[Chi], 4] + 
      10317767972 Subscript[$CellContext`\[Chi], 5] + 
      10317827176 Subscript[$CellContext`\[Chi], 6] + 
      10317827176 Subscript[$CellContext`\[Chi], 7] + 
      10317767972 Subscript[$CellContext`\[Chi], 8] + 
      12897261212 Subscript[$CellContext`\[Chi], 11] + 
      12897231604 Subscript[$CellContext`\[Chi], 12] + 
      12897231604 Subscript[$CellContext`\[Chi], 13] + 
      12897261212 Subscript[$CellContext`\[Chi], 14] + 
      15476695980 Subscript[$CellContext`\[Chi], 15] + 
      15476695980 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 12041981486 Subscript[$CellContext`\[Chi], 9] + 
      12041981486 Subscript[$CellContext`\[Chi], 10] + 
      24083961426 Subscript[$CellContext`\[Chi], 17] + 
      36125942898 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 3510898698 Subscript[$CellContext`\[Chi], 1] + 
      3510864336 Subscript[$CellContext`\[Chi], 2] + 
      3510864336 Subscript[$CellContext`\[Chi], 3] + 
      3510898698 Subscript[$CellContext`\[Chi], 4] + 
      14043560430 Subscript[$CellContext`\[Chi], 5] + 
      14043491706 Subscript[$CellContext`\[Chi], 6] + 
      14043491706 Subscript[$CellContext`\[Chi], 7] + 
      14043560430 Subscript[$CellContext`\[Chi], 8] + 
      17554390404 Subscript[$CellContext`\[Chi], 11] + 
      17554424766 Subscript[$CellContext`\[Chi], 12] + 
      17554424766 Subscript[$CellContext`\[Chi], 13] + 
      17554390404 Subscript[$CellContext`\[Chi], 14] + 
      21065289102 Subscript[$CellContext`\[Chi], 15] + 
      21065289102 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 16365399690 Subscript[$CellContext`\[Chi], 9] + 
      16365399690 Subscript[$CellContext`\[Chi], 10] + 
      32730801084 Subscript[$CellContext`\[Chi], 17] + 
      49096200774 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 4764225752 Subscript[$CellContext`\[Chi], 1] + 
      4764265572 Subscript[$CellContext`\[Chi], 2] + 
      4764265572 Subscript[$CellContext`\[Chi], 3] + 
      4764225752 Subscript[$CellContext`\[Chi], 4] + 
      19056943672 Subscript[$CellContext`\[Chi], 5] + 
      19057023326 Subscript[$CellContext`\[Chi], 6] + 
      19057023326 Subscript[$CellContext`\[Chi], 7] + 
      19056943672 Subscript[$CellContext`\[Chi], 8] + 
      23821249966 Subscript[$CellContext`\[Chi], 11] + 
      23821210146 Subscript[$CellContext`\[Chi], 12] + 
      23821210146 Subscript[$CellContext`\[Chi], 13] + 
      23821249966 Subscript[$CellContext`\[Chi], 14] + 
      28585475718 Subscript[$CellContext`\[Chi], 15] + 
      28585475718 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 22174992189 Subscript[$CellContext`\[Chi], 9] + 
      22174992189 Subscript[$CellContext`\[Chi], 10] + 
      44349984378 Subscript[$CellContext`\[Chi], 17] + 
      66524976540 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 6446155028 Subscript[$CellContext`\[Chi], 1] + 
      6446108926 Subscript[$CellContext`\[Chi], 2] + 
      6446108926 Subscript[$CellContext`\[Chi], 3] + 
      6446155028 Subscript[$CellContext`\[Chi], 4] + 
      25784573040 Subscript[$CellContext`\[Chi], 5] + 
      25784480850 Subscript[$CellContext`\[Chi], 6] + 
      25784480850 Subscript[$CellContext`\[Chi], 7] + 
      25784573040 Subscript[$CellContext`\[Chi], 8] + 
      32230634890 Subscript[$CellContext`\[Chi], 11] + 
      32230680992 Subscript[$CellContext`\[Chi], 12] + 
      32230680992 Subscript[$CellContext`\[Chi], 13] + 
      32230634890 Subscript[$CellContext`\[Chi], 14] + 
      38676789918 Subscript[$CellContext`\[Chi], 15] + 
      38676789918 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 29960269972 Subscript[$CellContext`\[Chi], 9] + 
      29960269972 Subscript[$CellContext`\[Chi], 10] + 
      59920537888 Subscript[$CellContext`\[Chi], 17] + 
      89880807860 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 8696934198 Subscript[$CellContext`\[Chi], 1] + 
      8696987484 Subscript[$CellContext`\[Chi], 2] + 
      8696987484 Subscript[$CellContext`\[Chi], 3] + 
      8696934198 Subscript[$CellContext`\[Chi], 4] + 
      34787790078 Subscript[$CellContext`\[Chi], 5] + 
      34787896650 Subscript[$CellContext`\[Chi], 6] + 
      34787896650 Subscript[$CellContext`\[Chi], 7] + 
      34787790078 Subscript[$CellContext`\[Chi], 8] + 
      43484830848 Subscript[$CellContext`\[Chi], 11] + 
      43484777562 Subscript[$CellContext`\[Chi], 12] + 
      43484777562 Subscript[$CellContext`\[Chi], 13] + 
      43484830848 Subscript[$CellContext`\[Chi], 14] + 
      52181765046 Subscript[$CellContext`\[Chi], 15] + 
      52181765046 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 40365358502 Subscript[$CellContext`\[Chi], 9] + 
      40365358502 Subscript[$CellContext`\[Chi], 10] + 
      80730719262 Subscript[$CellContext`\[Chi], 17] + 
      121096077814 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 11701323180 Subscript[$CellContext`\[Chi], 1] + 
      11701261672 Subscript[$CellContext`\[Chi], 2] + 
      11701261672 Subscript[$CellContext`\[Chi], 3] + 
      11701323180 Subscript[$CellContext`\[Chi], 4] + 
      46805232432 Subscript[$CellContext`\[Chi], 5] + 
      46805109402 Subscript[$CellContext`\[Chi], 6] + 
      46805109402 Subscript[$CellContext`\[Chi], 7] + 
      46805232432 Subscript[$CellContext`\[Chi], 8] + 
      58506433770 Subscript[$CellContext`\[Chi], 11] + 
      58506495278 Subscript[$CellContext`\[Chi], 12] + 
      58506495278 Subscript[$CellContext`\[Chi], 13] + 
      58506433770 Subscript[$CellContext`\[Chi], 14] + 
      70207756950 Subscript[$CellContext`\[Chi], 15] + 
      70207756950 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 54235873396 Subscript[$CellContext`\[Chi], 9] + 
      54235873396 Subscript[$CellContext`\[Chi], 10] + 
      108471746792 Subscript[$CellContext`\[Chi], 17] + 
      162707620168 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 15701106136 Subscript[$CellContext`\[Chi], 1] + 
      15701177066 Subscript[$CellContext`\[Chi], 2] + 
      15701177066 Subscript[$CellContext`\[Chi], 3] + 
      15701106136 Subscript[$CellContext`\[Chi], 4] + 
      62804494186 Subscript[$CellContext`\[Chi], 5] + 
      62804636030 Subscript[$CellContext`\[Chi], 6] + 
      62804636030 Subscript[$CellContext`\[Chi], 7] + 
      62804494186 Subscript[$CellContext`\[Chi], 8] + 
      78505740878 Subscript[$CellContext`\[Chi], 11] + 
      78505669948 Subscript[$CellContext`\[Chi], 12] + 
      78505669948 Subscript[$CellContext`\[Chi], 13] + 
      78505740878 Subscript[$CellContext`\[Chi], 14] + 
      94206847014 Subscript[$CellContext`\[Chi], 15] + 
      94206847014 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 72679420672 Subscript[$CellContext`\[Chi], 9] + 
      72679420672 Subscript[$CellContext`\[Chi], 10] + 
      145358838628 Subscript[$CellContext`\[Chi], 17] + 
      218038259300 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 21013191934 Subscript[$CellContext`\[Chi], 1] + 
      21013110258 Subscript[$CellContext`\[Chi], 2] + 
      21013110258 Subscript[$CellContext`\[Chi], 3] + 
      21013191934 Subscript[$CellContext`\[Chi], 4] + 
      84052686003 Subscript[$CellContext`\[Chi], 5] + 
      84052522650 Subscript[$CellContext`\[Chi], 6] + 
      84052522650 Subscript[$CellContext`\[Chi], 7] + 
      84052686003 Subscript[$CellContext`\[Chi], 8] + 
      105065714584 Subscript[$CellContext`\[Chi], 11] + 
      105065796261 Subscript[$CellContext`\[Chi], 12] + 
      105065796261 Subscript[$CellContext`\[Chi], 13] + 
      105065714584 Subscript[$CellContext`\[Chi], 14] + 
      126078906518 Subscript[$CellContext`\[Chi], 15] + 
      126078906518 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 97143579342 Subscript[$CellContext`\[Chi], 9] + 
      97143579342 Subscript[$CellContext`\[Chi], 10] + 
      194287161654 Subscript[$CellContext`\[Chi], 17] + 
      291430740960 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 28050665086 Subscript[$CellContext`\[Chi], 1] + 
      28050759022 Subscript[$CellContext`\[Chi], 2] + 
      28050759022 Subscript[$CellContext`\[Chi], 3] + 
      28050665086 Subscript[$CellContext`\[Chi], 4] + 
      112202755846 Subscript[$CellContext`\[Chi], 5] + 
      112202943736 Subscript[$CellContext`\[Chi], 6] + 
      112202943736 Subscript[$CellContext`\[Chi], 7] + 
      112202755846 Subscript[$CellContext`\[Chi], 8] + 
      140253610366 Subscript[$CellContext`\[Chi], 11] + 
      140253516430 Subscript[$CellContext`\[Chi], 12] + 
      140253516430 Subscript[$CellContext`\[Chi], 13] + 
      140253610366 Subscript[$CellContext`\[Chi], 14] + 
      168304275452 Subscript[$CellContext`\[Chi], 15] + 
      168304275452 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 129516198900 Subscript[$CellContext`\[Chi], 9] + 
      129516198900 Subscript[$CellContext`\[Chi], 10] + 
      259032397800 Subscript[$CellContext`\[Chi], 17] + 
      388548596700 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 37352428094 Subscript[$CellContext`\[Chi], 1] + 
      37352320160 Subscript[$CellContext`\[Chi], 2] + 
      37352320160 Subscript[$CellContext`\[Chi], 3] + 
      37352428094 Subscript[$CellContext`\[Chi], 4] + 
      149409602734 Subscript[$CellContext`\[Chi], 5] + 
      149409386884 Subscript[$CellContext`\[Chi], 6] + 
      149409386884 Subscript[$CellContext`\[Chi], 7] + 
      149409602734 Subscript[$CellContext`\[Chi], 8] + 
      186761813270 Subscript[$CellContext`\[Chi], 11] + 
      186761921204 Subscript[$CellContext`\[Chi], 12] + 
      186761921204 Subscript[$CellContext`\[Chi], 13] + 
      186761813270 Subscript[$CellContext`\[Chi], 14] + 
      224114241364 Subscript[$CellContext`\[Chi], 15] + 
      224114241364 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 172254121364 Subscript[$CellContext`\[Chi], 9] + 
      172254121364 Subscript[$CellContext`\[Chi], 10] + 
      344508239178 Subscript[$CellContext`\[Chi], 17] + 
      516762360606 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 49618218332 Subscript[$CellContext`\[Chi], 1] + 
      49618342188 Subscript[$CellContext`\[Chi], 2] + 
      49618342188 Subscript[$CellContext`\[Chi], 3] + 
      49618218332 Subscript[$CellContext`\[Chi], 4] + 
      198472997224 Subscript[$CellContext`\[Chi], 5] + 
      198473244936 Subscript[$CellContext`\[Chi], 6] + 
      198473244936 Subscript[$CellContext`\[Chi], 7] + 
      198472997224 Subscript[$CellContext`\[Chi], 8] + 
      248091463268 Subscript[$CellContext`\[Chi], 11] + 
      248091339412 Subscript[$CellContext`\[Chi], 12] + 
      248091339412 Subscript[$CellContext`\[Chi], 13] + 
      248091463268 Subscript[$CellContext`\[Chi], 14] + 
      297709681600 Subscript[$CellContext`\[Chi], 15] + 
      297709681600 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 228548147146 Subscript[$CellContext`\[Chi], 9] + 
      228548147146 Subscript[$CellContext`\[Chi], 10] + 
      457096298172 Subscript[$CellContext`\[Chi], 17] + 
      685644445292 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 65756897874 Subscript[$CellContext`\[Chi], 1] + 
      65756755908 Subscript[$CellContext`\[Chi], 2] + 
      65756755908 Subscript[$CellContext`\[Chi], 3] + 
      65756897874 Subscript[$CellContext`\[Chi], 4] + 
      263027451570 Subscript[$CellContext`\[Chi], 5] + 
      263027167618 Subscript[$CellContext`\[Chi], 6] + 
      263027167618 Subscript[$CellContext`\[Chi], 7] + 
      263027451570 Subscript[$CellContext`\[Chi], 8] + 
      328784067532 Subscript[$CellContext`\[Chi], 11] + 
      328784209498 Subscript[$CellContext`\[Chi], 12] + 
      328784209498 Subscript[$CellContext`\[Chi], 13] + 
      328784067532 Subscript[$CellContext`\[Chi], 14] + 
      394540965406 Subscript[$CellContext`\[Chi], 15] + 
      394540965406 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 302534037846 Subscript[$CellContext`\[Chi], 9] + 
      302534037846 Subscript[$CellContext`\[Chi], 10] + 
      605068075692 Subscript[$CellContext`\[Chi], 17] + 
      907602113538 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 86944193694 Subscript[$CellContext`\[Chi], 1] + 
      86944356270 Subscript[$CellContext`\[Chi], 2] + 
      86944356270 Subscript[$CellContext`\[Chi], 3] + 
      86944193694 Subscript[$CellContext`\[Chi], 4] + 
      347776935076 Subscript[$CellContext`\[Chi], 5] + 
      347777260208 Subscript[$CellContext`\[Chi], 6] + 
      347777260208 Subscript[$CellContext`\[Chi], 7] + 
      347776935076 Subscript[$CellContext`\[Chi], 8] + 
      434721451698 Subscript[$CellContext`\[Chi], 11] + 
      434721289122 Subscript[$CellContext`\[Chi], 12] + 
      434721289122 Subscript[$CellContext`\[Chi], 13] + 
      434721451698 Subscript[$CellContext`\[Chi], 14] + 
      521665645392 Subscript[$CellContext`\[Chi], 15] + 
      521665645392 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 399561886770 Subscript[$CellContext`\[Chi], 9] + 
      399561886770 Subscript[$CellContext`\[Chi], 10] + 
      799123768916 Subscript[$CellContext`\[Chi], 17] + 
      1198685655640 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 114700887528 Subscript[$CellContext`\[Chi], 1] + 
      114700701570 Subscript[$CellContext`\[Chi], 2] + 
      114700701570 Subscript[$CellContext`\[Chi], 3] + 
      114700887528 Subscript[$CellContext`\[Chi], 4] + 
      458803364184 Subscript[$CellContext`\[Chi], 5] + 
      458802992268 Subscript[$CellContext`\[Chi], 6] + 
      458802992268 Subscript[$CellContext`\[Chi], 7] + 
      458803364184 Subscript[$CellContext`\[Chi], 8] + 
      573503879796 Subscript[$CellContext`\[Chi], 11] + 
      573504065754 Subscript[$CellContext`\[Chi], 12] + 
      573504065754 Subscript[$CellContext`\[Chi], 13] + 
      573503879796 Subscript[$CellContext`\[Chi], 14] + 
      688204767324 Subscript[$CellContext`\[Chi], 15] + 
      688204767324 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 526539500190 Subscript[$CellContext`\[Chi], 9] + 
      526539500190 Subscript[$CellContext`\[Chi], 10] + 
      1053079005422 Subscript[$CellContext`\[Chi], 17] + 
      1579618505612 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 150987225920 Subscript[$CellContext`\[Chi], 1] + 
      150987438400 Subscript[$CellContext`\[Chi], 2] + 
      150987438400 Subscript[$CellContext`\[Chi], 3] + 
      150987225920 Subscript[$CellContext`\[Chi], 4] + 
      603949118780 Subscript[$CellContext`\[Chi], 5] + 
      603949543760 Subscript[$CellContext`\[Chi], 6] + 
      603949543760 Subscript[$CellContext`\[Chi], 7] + 
      603949118780 Subscript[$CellContext`\[Chi], 8] + 
      754936772300 Subscript[$CellContext`\[Chi], 11] + 
      754936559820 Subscript[$CellContext`\[Chi], 12] + 
      754936559820 Subscript[$CellContext`\[Chi], 13] + 
      754936772300 Subscript[$CellContext`\[Chi], 14] + 
      905923998220 Subscript[$CellContext`\[Chi], 15] + 
      905923998220 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 692369348614 Subscript[$CellContext`\[Chi], 9] + 
      692369348614 Subscript[$CellContext`\[Chi], 10] + 
      1384738697228 Subscript[$CellContext`\[Chi], 17] + 
      2077108045924 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 198328870512 Subscript[$CellContext`\[Chi], 1] + 
      198328627942 Subscript[$CellContext`\[Chi], 2] + 
      198328627942 Subscript[$CellContext`\[Chi], 3] + 
      198328870512 Subscript[$CellContext`\[Chi], 4] + 
      793315236652 Subscript[$CellContext`\[Chi], 5] + 
      793314751534 Subscript[$CellContext`\[Chi], 6] + 
      793314751534 Subscript[$CellContext`\[Chi], 7] + 
      793315236652 Subscript[$CellContext`\[Chi], 8] + 
      991643619168 Subscript[$CellContext`\[Chi], 11] + 
      991643861738 Subscript[$CellContext`\[Chi], 12] + 
      991643861738 Subscript[$CellContext`\[Chi], 13] + 
      991643619168 Subscript[$CellContext`\[Chi], 14] + 
      1189972489680 Subscript[$CellContext`\[Chi], 15] + 
      1189972489680 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 908503615856 Subscript[$CellContext`\[Chi], 9] + 
      908503615856 Subscript[$CellContext`\[Chi], 10] + 
      1817007225726 Subscript[$CellContext`\[Chi], 17] + 
      2725510841550 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 259969989924 Subscript[$CellContext`\[Chi], 1] + 
      259970266548 Subscript[$CellContext`\[Chi], 2] + 
      259970266548 Subscript[$CellContext`\[Chi], 3] + 
      259969989924 Subscript[$CellContext`\[Chi], 4] + 
      1039880236320 Subscript[$CellContext`\[Chi], 5] + 
      1039880789568 Subscript[$CellContext`\[Chi], 6] + 
      1039880789568 Subscript[$CellContext`\[Chi], 7] + 
      1039880236320 Subscript[$CellContext`\[Chi], 8] + 
      1299850779492 Subscript[$CellContext`\[Chi], 11] + 
      1299850502868 Subscript[$CellContext`\[Chi], 12] + 
      1299850502868 Subscript[$CellContext`\[Chi], 13] + 
      1299850779492 Subscript[$CellContext`\[Chi], 14] + 
      1559820769416 Subscript[$CellContext`\[Chi], 15] + 
      1559820769416 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 1189648246500 Subscript[$CellContext`\[Chi], 9] + 
      1189648246500 Subscript[$CellContext`\[Chi], 10] + 
      2379296499512 Subscript[$CellContext`\[Chi], 17] + 
      3568944746012 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 340075052698 Subscript[$CellContext`\[Chi], 1] + 
      340074737548 Subscript[$CellContext`\[Chi], 2] + 
      340074737548 Subscript[$CellContext`\[Chi], 3] + 
      340075052698 Subscript[$CellContext`\[Chi], 4] + 
      1360299898958 Subscript[$CellContext`\[Chi], 5] + 
      1360299268632 Subscript[$CellContext`\[Chi], 6] + 
      1360299268632 Subscript[$CellContext`\[Chi], 7] + 
      1360299898958 Subscript[$CellContext`\[Chi], 8] + 
      1700374324738 Subscript[$CellContext`\[Chi], 11] + 
      1700374639888 Subscript[$CellContext`\[Chi], 12] + 
      1700374639888 Subscript[$CellContext`\[Chi], 13] + 
      1700374324738 Subscript[$CellContext`\[Chi], 14] + 
      2040449377436 Subscript[$CellContext`\[Chi], 15] + 
      2040449377436 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 1554654531086 Subscript[$CellContext`\[Chi], 9] + 
      1554654531086 Subscript[$CellContext`\[Chi], 10] + 
      3109309062172 Subscript[$CellContext`\[Chi], 17] + 
      4663963593200 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 443975312430 Subscript[$CellContext`\[Chi], 1] + 
      443975671171 Subscript[$CellContext`\[Chi], 2] + 
      443975671171 Subscript[$CellContext`\[Chi], 3] + 
      443975312430 Subscript[$CellContext`\[Chi], 4] + 
      1775901604818 Subscript[$CellContext`\[Chi], 5] + 
      1775902322274 Subscript[$CellContext`\[Chi], 6] + 
      1775902322274 Subscript[$CellContext`\[Chi], 7] + 
      1775901604818 Subscript[$CellContext`\[Chi], 8] + 
      2219877631024 Subscript[$CellContext`\[Chi], 11] + 
      2219877272284 Subscript[$CellContext`\[Chi], 12] + 
      2219877272284 Subscript[$CellContext`\[Chi], 13] + 
      2219877631024 Subscript[$CellContext`\[Chi], 14] + 
      2663852943454 Subscript[$CellContext`\[Chi], 15] + 
      2663852943454 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2027646371140 Subscript[$CellContext`\[Chi], 9] + 
      2027646371140 Subscript[$CellContext`\[Chi], 10] + 
      4055292734584 Subscript[$CellContext`\[Chi], 17] + 
      6082939105724 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 578490290830 Subscript[$CellContext`\[Chi], 1] + 
      578489882876 Subscript[$CellContext`\[Chi], 2] + 
      578489882876 Subscript[$CellContext`\[Chi], 3] + 
      578490290830 Subscript[$CellContext`\[Chi], 4] + 
      2313960755366 Subscript[$CellContext`\[Chi], 5] + 
      2313959939458 Subscript[$CellContext`\[Chi], 6] + 
      2313959939458 Subscript[$CellContext`\[Chi], 7] + 
      2313960755366 Subscript[$CellContext`\[Chi], 8] + 
      2892450230288 Subscript[$CellContext`\[Chi], 11] + 
      2892450638242 Subscript[$CellContext`\[Chi], 12] + 
      2892450638242 Subscript[$CellContext`\[Chi], 13] + 
      2892450230288 Subscript[$CellContext`\[Chi], 14] + 
      3470940521118 Subscript[$CellContext`\[Chi], 15] + 
      3470940521118 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2639443520828 Subscript[$CellContext`\[Chi], 9] + 
      2639443520828 Subscript[$CellContext`\[Chi], 10] + 
      5278887050022 Subscript[$CellContext`\[Chi], 17] + 
      7918330570954 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 752321930972 Subscript[$CellContext`\[Chi], 1] + 
      752322394468 Subscript[$CellContext`\[Chi], 2] + 
      752322394468 Subscript[$CellContext`\[Chi], 3] + 
      752321930972 Subscript[$CellContext`\[Chi], 4] + 
      3009288191798 Subscript[$CellContext`\[Chi], 5] + 
      3009289118818 Subscript[$CellContext`\[Chi], 6] + 
      3009289118818 Subscript[$CellContext`\[Chi], 7] + 
      3009288191798 Subscript[$CellContext`\[Chi], 8] + 
      3761611054138 Subscript[$CellContext`\[Chi], 11] + 
      3761610590642 Subscript[$CellContext`\[Chi], 12] + 
      3761610590642 Subscript[$CellContext`\[Chi], 13] + 
      3761611054138 Subscript[$CellContext`\[Chi], 14] + 
      4513932985110 Subscript[$CellContext`\[Chi], 15] + 
      4513932985110 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 3429355790340 Subscript[$CellContext`\[Chi], 9] + 
      3429355790340 Subscript[$CellContext`\[Chi], 10] + 
      6858711580680 Subscript[$CellContext`\[Chi], 17] + 
      10288067370978 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 976564112258 Subscript[$CellContext`\[Chi], 1] + 
      976563586082 Subscript[$CellContext`\[Chi], 2] + 
      976563586082 Subscript[$CellContext`\[Chi], 3] + 
      976564112258 Subscript[$CellContext`\[Chi], 4] + 
      3906255918110 Subscript[$CellContext`\[Chi], 5] + 
      3906254865786 Subscript[$CellContext`\[Chi], 6] + 
      3906254865786 Subscript[$CellContext`\[Chi], 7] + 
      3906255918110 Subscript[$CellContext`\[Chi], 8] + 
      4882818973298 Subscript[$CellContext`\[Chi], 11] + 
      4882819499474 Subscript[$CellContext`\[Chi], 12] + 
      4882819499474 Subscript[$CellContext`\[Chi], 13] + 
      4882818973298 Subscript[$CellContext`\[Chi], 14] + 
      5859383085556 Subscript[$CellContext`\[Chi], 15] + 
      5859383085556 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 4447441530492 Subscript[$CellContext`\[Chi], 9] + 
      4447441530492 Subscript[$CellContext`\[Chi], 10] + 
      8894883051126 Subscript[$CellContext`\[Chi], 17] + 
      13342324581618 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 1265328772312 Subscript[$CellContext`\[Chi], 1] + 
      1265329369096 Subscript[$CellContext`\[Chi], 2] + 
      1265329369096 Subscript[$CellContext`\[Chi], 3] + 
      1265328772312 Subscript[$CellContext`\[Chi], 4] + 
      5061315685916 Subscript[$CellContext`\[Chi], 5] + 
      5061316879484 Subscript[$CellContext`\[Chi], 6] + 
      5061316879484 Subscript[$CellContext`\[Chi], 7] + 
      5061315685916 Subscript[$CellContext`\[Chi], 8] + 
      6326645651796 Subscript[$CellContext`\[Chi], 11] + 
      6326645055012 Subscript[$CellContext`\[Chi], 12] + 
      6326645055012 Subscript[$CellContext`\[Chi], 13] + 
      6326645651796 Subscript[$CellContext`\[Chi], 14] + 
      7591974424108 Subscript[$CellContext`\[Chi], 15] + 
      7591974424108 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 5757346688980 Subscript[$CellContext`\[Chi], 9] + 
      5757346688980 Subscript[$CellContext`\[Chi], 10] + 
      11514693388654 Subscript[$CellContext`\[Chi], 17] + 
      17272040077560 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 1636549256500 Subscript[$CellContext`\[Chi], 1] + 
      1636548580210 Subscript[$CellContext`\[Chi], 2] + 
      1636548580210 Subscript[$CellContext`\[Chi], 3] + 
      1636549256500 Subscript[$CellContext`\[Chi], 4] + 
      6546196355336 Subscript[$CellContext`\[Chi], 5] + 
      6546195002726 Subscript[$CellContext`\[Chi], 6] + 
      6546195002726 Subscript[$CellContext`\[Chi], 7] + 
      6546196355336 Subscript[$CellContext`\[Chi], 8] + 
      8182744264806 Subscript[$CellContext`\[Chi], 11] + 
      8182744941096 Subscript[$CellContext`\[Chi], 12] + 
      8182744941096 Subscript[$CellContext`\[Chi], 13] + 
      8182744264806 Subscript[$CellContext`\[Chi], 14] + 
      9819293521306 Subscript[$CellContext`\[Chi], 15] + 
      9819293521306 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 7439868618288 Subscript[$CellContext`\[Chi], 9] + 
      7439868618288 Subscript[$CellContext`\[Chi], 10] + 
      14879737236576 Subscript[$CellContext`\[Chi], 17] + 
      22319605854864 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2112968946234 Subscript[$CellContext`\[Chi], 1] + 
      2112969712030 Subscript[$CellContext`\[Chi], 2] + 
      2112969712030 Subscript[$CellContext`\[Chi], 3] + 
      2112968946234 Subscript[$CellContext`\[Chi], 4] + 
      8451876544714 Subscript[$CellContext`\[Chi], 5] + 
      8451878076274 Subscript[$CellContext`\[Chi], 6] + 
      8451878076274 Subscript[$CellContext`\[Chi], 7] + 
      8451876544714 Subscript[$CellContext`\[Chi], 8] + 
      10564847016490 Subscript[$CellContext`\[Chi], 11] + 
      10564846250694 Subscript[$CellContext`\[Chi], 12] + 
      10564846250694 Subscript[$CellContext`\[Chi], 13] + 
      10564847016490 Subscript[$CellContext`\[Chi], 14] + 
      12677815962724 Subscript[$CellContext`\[Chi], 15] + 
      12677815962724 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 9597423417938 Subscript[$CellContext`\[Chi], 9] + 
      9597423417938 Subscript[$CellContext`\[Chi], 10] + 
      19194846823308 Subscript[$CellContext`\[Chi], 17] + 
      28792270241376 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2723401323572 Subscript[$CellContext`\[Chi], 1] + 
      2723400457164 Subscript[$CellContext`\[Chi], 2] + 
      2723400457164 Subscript[$CellContext`\[Chi], 3] + 
      2723401323572 Subscript[$CellContext`\[Chi], 4] + 
      10893604427962 Subscript[$CellContext`\[Chi], 5] + 
      10893602695146 Subscript[$CellContext`\[Chi], 6] + 
      10893602695146 Subscript[$CellContext`\[Chi], 7] + 
      10893604427962 Subscript[$CellContext`\[Chi], 8] + 
      13617004018718 Subscript[$CellContext`\[Chi], 11] + 
      13617004885126 Subscript[$CellContext`\[Chi], 12] + 
      13617004885126 Subscript[$CellContext`\[Chi], 13] + 
      13617004018718 Subscript[$CellContext`\[Chi], 14] + 
      16340405342290 Subscript[$CellContext`\[Chi], 15] + 
      16340405342290 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 12359638612424 Subscript[$CellContext`\[Chi], 9] + 
      12359638612424 Subscript[$CellContext`\[Chi], 10] + 
      24719277238452 Subscript[$CellContext`\[Chi], 17] + 
      37078915850824 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 3504281978828 Subscript[$CellContext`\[Chi], 1] + 
      3504282958282 Subscript[$CellContext`\[Chi], 2] + 
      3504282958282 Subscript[$CellContext`\[Chi], 3] + 
      3504281978828 Subscript[$CellContext`\[Chi], 4] + 
      14017128901826 Subscript[$CellContext`\[Chi], 5] + 
      14017130860768 Subscript[$CellContext`\[Chi], 6] + 
      14017130860768 Subscript[$CellContext`\[Chi], 7] + 
      14017128901826 Subscript[$CellContext`\[Chi], 8] + 
      17521412846656 Subscript[$CellContext`\[Chi], 11] + 
      17521411867202 Subscript[$CellContext`\[Chi], 12] + 
      17521411867202 Subscript[$CellContext`\[Chi], 13] + 
      17521412846656 Subscript[$CellContext`\[Chi], 14] + 
      21025694825484 Subscript[$CellContext`\[Chi], 15] + 
      21025694825484 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 15890345310036 Subscript[$CellContext`\[Chi], 9] + 
      15890345310036 Subscript[$CellContext`\[Chi], 10] + 
      31780690620072 Subscript[$CellContext`\[Chi], 17] + 
      47671035930108 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 4501635333506 Subscript[$CellContext`\[Chi], 1] + 
      4501634227072 Subscript[$CellContext`\[Chi], 2] + 
      4501634227072 Subscript[$CellContext`\[Chi], 3] + 
      4501635333506 Subscript[$CellContext`\[Chi], 4] + 
      18006540219766 Subscript[$CellContext`\[Chi], 5] + 
      18006538006934 Subscript[$CellContext`\[Chi], 6] + 
      18006538006934 Subscript[$CellContext`\[Chi], 7] + 
      18006540219766 Subscript[$CellContext`\[Chi], 8] + 
      22508173332762 Subscript[$CellContext`\[Chi], 11] + 
      22508174439196 Subscript[$CellContext`\[Chi], 12] + 
      22508174439196 Subscript[$CellContext`\[Chi], 13] + 
      22508173332762 Subscript[$CellContext`\[Chi], 14] + 
      27009808666268 Subscript[$CellContext`\[Chi], 15] + 
      27009808666268 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 20396308595301 Subscript[$CellContext`\[Chi], 9] + 
      20396308595301 Subscript[$CellContext`\[Chi], 10] + 
      40792617174672 Subscript[$CellContext`\[Chi], 17] + 
      61188925769880 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 5773497470056 Subscript[$CellContext`\[Chi], 1] + 
      5773498718936 Subscript[$CellContext`\[Chi], 2] + 
      5773498718936 Subscript[$CellContext`\[Chi], 3] + 
      5773497470056 Subscript[$CellContext`\[Chi], 4] + 
      23093991129164 Subscript[$CellContext`\[Chi], 5] + 
      23093993626924 Subscript[$CellContext`\[Chi], 6] + 
      23093993626924 Subscript[$CellContext`\[Chi], 7] + 
      23093991129164 Subscript[$CellContext`\[Chi], 8] + 
      28867491096980 Subscript[$CellContext`\[Chi], 11] + 
      28867489848100 Subscript[$CellContext`\[Chi], 12] + 
      28867489848100 Subscript[$CellContext`\[Chi], 13] + 
      28867491096980 Subscript[$CellContext`\[Chi], 14] + 
      34640988567036 Subscript[$CellContext`\[Chi], 15] + 
      34640988567036 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 26138114744646 Subscript[$CellContext`\[Chi], 9] + 
      26138114744646 Subscript[$CellContext`\[Chi], 10] + 
      52276229506524 Subscript[$CellContext`\[Chi], 17] + 
      78414344251170 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 7392971002046 Subscript[$CellContext`\[Chi], 1] + 
      7392969593446 Subscript[$CellContext`\[Chi], 2] + 
      7392969593446 Subscript[$CellContext`\[Chi], 3] + 
      7392971002046 Subscript[$CellContext`\[Chi], 4] + 
      29571882608564 Subscript[$CellContext`\[Chi], 5] + 
      29571879791326 Subscript[$CellContext`\[Chi], 6] + 
      29571879791326 Subscript[$CellContext`\[Chi], 7] + 
      29571882608564 Subscript[$CellContext`\[Chi], 8] + 
      36964850802352 Subscript[$CellContext`\[Chi], 11] + 
      36964852210952 Subscript[$CellContext`\[Chi], 12] + 
      36964852210952 Subscript[$CellContext`\[Chi], 13] + 
      36964850802352 Subscript[$CellContext`\[Chi], 14] + 
      44357821804398 Subscript[$CellContext`\[Chi], 15] + 
      44357821804398 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 33443731039244 Subscript[$CellContext`\[Chi], 9] + 
      33443731039244 Subscript[$CellContext`\[Chi], 10] + 
      66887462078488 Subscript[$CellContext`\[Chi], 17] + 
      100331193117896 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 9451987544204 Subscript[$CellContext`\[Chi], 1] + 
      9451989131835 Subscript[$CellContext`\[Chi], 2] + 
      9451989131835 Subscript[$CellContext`\[Chi], 3] + 
      9451987544204 Subscript[$CellContext`\[Chi], 4] + 
      37807951754888 Subscript[$CellContext`\[Chi], 5] + 
      37807954930110 Subscript[$CellContext`\[Chi], 6] + 
      37807954930110 Subscript[$CellContext`\[Chi], 7] + 
      37807951754888 Subscript[$CellContext`\[Chi], 8] + 
      47259942464652 Subscript[$CellContext`\[Chi], 11] + 
      47259940877022 Subscript[$CellContext`\[Chi], 12] + 
      47259940877022 Subscript[$CellContext`\[Chi], 13] + 
      47259942464652 Subscript[$CellContext`\[Chi], 14] + 
      56711930008856 Subscript[$CellContext`\[Chi], 15] + 
      56711930008856 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 42725373376304 Subscript[$CellContext`\[Chi], 9] + 
      42725373376304 Subscript[$CellContext`\[Chi], 10] + 
      85450746732484 Subscript[$CellContext`\[Chi], 17] + 
      128176120108724 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 12066030213114 Subscript[$CellContext`\[Chi], 1] + 
      12066028425036 Subscript[$CellContext`\[Chi], 2] + 
      12066028425036 Subscript[$CellContext`\[Chi], 3] + 
      12066030213114 Subscript[$CellContext`\[Chi], 4] + 
      48264119064378 Subscript[$CellContext`\[Chi], 5] + 
      48264115488222 Subscript[$CellContext`\[Chi], 6] + 
      48264115488222 Subscript[$CellContext`\[Chi], 7] + 
      48264119064378 Subscript[$CellContext`\[Chi], 8] + 
      60330145701336 Subscript[$CellContext`\[Chi], 11] + 
      60330147489414 Subscript[$CellContext`\[Chi], 12] + 
      60330147489414 Subscript[$CellContext`\[Chi], 13] + 
      60330145701336 Subscript[$CellContext`\[Chi], 14] + 
      72396175914450 Subscript[$CellContext`\[Chi], 15] + 
      72396175914450 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 54500463725448 Subscript[$CellContext`\[Chi], 9] + 
      54500463725448 Subscript[$CellContext`\[Chi], 10] + 
      109000927472630 Subscript[$CellContext`\[Chi], 17] + 
      163501391198078 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 15379947027786 Subscript[$CellContext`\[Chi], 1] + 
      15379949040182 Subscript[$CellContext`\[Chi], 2] + 
      15379949040182 Subscript[$CellContext`\[Chi], 3] + 
      15379947027786 Subscript[$CellContext`\[Chi], 4] + 
      61519790134626 Subscript[$CellContext`\[Chi], 5] + 
      61519794159460 Subscript[$CellContext`\[Chi], 6] + 
      61519794159460 Subscript[$CellContext`\[Chi], 7] + 
      61519790134626 Subscript[$CellContext`\[Chi], 8] + 
      76899741198514 Subscript[$CellContext`\[Chi], 11] + 
      76899739186118 Subscript[$CellContext`\[Chi], 12] + 
      76899739186118 Subscript[$CellContext`\[Chi], 13] + 
      76899741198514 Subscript[$CellContext`\[Chi], 14] + 
      92279688226300 Subscript[$CellContext`\[Chi], 15] + 
      92279688226300 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 69417638112378 Subscript[$CellContext`\[Chi], 9] + 
      69417638112378 Subscript[$CellContext`\[Chi], 10] + 
      138835276224756 Subscript[$CellContext`\[Chi], 17] + 
      208252914337020 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 19575218086230 Subscript[$CellContext`\[Chi], 1] + 
      19575215822892 Subscript[$CellContext`\[Chi], 2] + 
      19575215822892 Subscript[$CellContext`\[Chi], 3] + 
      19575218086230 Subscript[$CellContext`\[Chi], 4] + 
      78300870069446 Subscript[$CellContext`\[Chi], 5] + 
      78300865542814 Subscript[$CellContext`\[Chi], 6] + 
      78300865542814 Subscript[$CellContext`\[Chi], 7] + 
      78300870069446 Subscript[$CellContext`\[Chi], 8] + 
      97876083616836 Subscript[$CellContext`\[Chi], 11] + 
      97876085880174 Subscript[$CellContext`\[Chi], 12] + 
      97876085880174 Subscript[$CellContext`\[Chi], 13] + 
      97876083616836 Subscript[$CellContext`\[Chi], 14] + 
      117451301703066 Subscript[$CellContext`\[Chi], 15] + 
      117451301703066 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 88288984495976 Subscript[$CellContext`\[Chi], 9] + 
      88288984495976 Subscript[$CellContext`\[Chi], 10] + 
      176577968966630 Subscript[$CellContext`\[Chi], 17] + 
      264866953462606 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 24878894101878 Subscript[$CellContext`\[Chi], 1] + 
      24878896645656 Subscript[$CellContext`\[Chi], 2] + 
      24878896645656 Subscript[$CellContext`\[Chi], 3] + 
      24878894101878 Subscript[$CellContext`\[Chi], 4] + 
      99515578951290 Subscript[$CellContext`\[Chi], 5] + 
      99515584038846 Subscript[$CellContext`\[Chi], 6] + 
      99515584038846 Subscript[$CellContext`\[Chi], 7] + 
      99515578951290 Subscript[$CellContext`\[Chi], 8] + 
      124394478140724 Subscript[$CellContext`\[Chi], 11] + 
      124394475596946 Subscript[$CellContext`\[Chi], 12] + 
      124394475596946 Subscript[$CellContext`\[Chi], 13] + 
      124394478140724 Subscript[$CellContext`\[Chi], 14] + 
      149273372242602 Subscript[$CellContext`\[Chi], 15] + 
      149273372242602 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 112129957644388 Subscript[$CellContext`\[Chi], 9] + 
      112129957644388 Subscript[$CellContext`\[Chi], 10] + 
      224259915316080 Subscript[$CellContext`\[Chi], 17] + 
      336389872960670 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 31574729641648 Subscript[$CellContext`\[Chi], 1] + 
      31574726784612 Subscript[$CellContext`\[Chi], 2] + 
      31574726784612 Subscript[$CellContext`\[Chi], 3] + 
      31574729641648 Subscript[$CellContext`\[Chi], 4] + 
      126298915723884 Subscript[$CellContext`\[Chi], 5] + 
      126298910009764 Subscript[$CellContext`\[Chi], 6] + 
      126298910009764 Subscript[$CellContext`\[Chi], 7] + 
      126298915723884 Subscript[$CellContext`\[Chi], 8] + 
      157873639665612 Subscript[$CellContext`\[Chi], 11] + 
      157873642522648 Subscript[$CellContext`\[Chi], 12] + 
      157873642522648 Subscript[$CellContext`\[Chi], 13] + 
      157873639665612 Subscript[$CellContext`\[Chi], 14] + 
      189448369307260 Subscript[$CellContext`\[Chi], 15] + 
      189448369307260 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 142208743400846 Subscript[$CellContext`\[Chi], 9] + 
      142208743400846 Subscript[$CellContext`\[Chi], 10] + 
      284417486801692 Subscript[$CellContext`\[Chi], 17] + 
      426626230202456 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 40016862998040 Subscript[$CellContext`\[Chi], 1] + 
      40016866204858 Subscript[$CellContext`\[Chi], 2] + 
      40016866204858 Subscript[$CellContext`\[Chi], 3] + 
      40016862998040 Subscript[$CellContext`\[Chi], 4] + 
      160067455183722 Subscript[$CellContext`\[Chi], 5] + 
      160067461597310 Subscript[$CellContext`\[Chi], 6] + 
      160067461597310 Subscript[$CellContext`\[Chi], 7] + 
      160067455183722 Subscript[$CellContext`\[Chi], 8] + 
      200084324580094 Subscript[$CellContext`\[Chi], 11] + 
      200084321373276 Subscript[$CellContext`\[Chi], 12] + 
      200084321373276 Subscript[$CellContext`\[Chi], 13] + 
      200084324580094 Subscript[$CellContext`\[Chi], 14] + 
      240101187578134 Subscript[$CellContext`\[Chi], 15] + 
      240101187578134 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 180107241578564 Subscript[$CellContext`\[Chi], 9] + 
      180107241578564 Subscript[$CellContext`\[Chi], 10] + 
      360214483125410 Subscript[$CellContext`\[Chi], 17] + 
      540321724703974 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 50646797937032 Subscript[$CellContext`\[Chi], 1] + 
      50646794340002 Subscript[$CellContext`\[Chi], 2] + 
      50646794340002 Subscript[$CellContext`\[Chi], 3] + 
      50646797937032 Subscript[$CellContext`\[Chi], 4] + 
      202587188150872 Subscript[$CellContext`\[Chi], 5] + 
      202587180956812 Subscript[$CellContext`\[Chi], 6] + 
      202587180956812 Subscript[$CellContext`\[Chi], 7] + 
      202587188150872 Subscript[$CellContext`\[Chi], 8] + 
      253233978893844 Subscript[$CellContext`\[Chi], 11] + 
      253233982490874 Subscript[$CellContext`\[Chi], 12] + 
      253233982490874 Subscript[$CellContext`\[Chi], 13] + 
      253233978893844 Subscript[$CellContext`\[Chi], 14] + 
      303880776830876 Subscript[$CellContext`\[Chi], 15] + 
      303880776830876 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 227796320766416 Subscript[$CellContext`\[Chi], 9] + 
      227796320766416 Subscript[$CellContext`\[Chi], 10] + 
      455592641567006 Subscript[$CellContext`\[Chi], 17] + 
      683388962333280 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 64014246068574 Subscript[$CellContext`\[Chi], 1] + 
      64014250100714 Subscript[$CellContext`\[Chi], 2] + 
      64014250100714 Subscript[$CellContext`\[Chi], 3] + 
      64014246068574 Subscript[$CellContext`\[Chi], 4] + 
      256056988324232 Subscript[$CellContext`\[Chi], 5] + 
      256056996388564 Subscript[$CellContext`\[Chi], 6] + 
      256056996388564 Subscript[$CellContext`\[Chi], 7] + 
      256056988324232 Subscript[$CellContext`\[Chi], 8] + 
      320071242474846 Subscript[$CellContext`\[Chi], 11] + 
      320071238442706 Subscript[$CellContext`\[Chi], 12] + 
      320071238442706 Subscript[$CellContext`\[Chi], 13] + 
      320071242474846 Subscript[$CellContext`\[Chi], 14] + 
      384085488543420 Subscript[$CellContext`\[Chi], 15] + 
      384085488543420 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 287728585436520 Subscript[$CellContext`\[Chi], 9] + 
      287728585436520 Subscript[$CellContext`\[Chi], 10] + 
      575457170873040 Subscript[$CellContext`\[Chi], 17] + 
      863185756309560 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 80802920554344 Subscript[$CellContext`\[Chi], 1] + 
      80802916037226 Subscript[$CellContext`\[Chi], 2] + 
      80802916037226 Subscript[$CellContext`\[Chi], 3] + 
      80802920554344 Subscript[$CellContext`\[Chi], 4] + 
      323211677681142 Subscript[$CellContext`\[Chi], 5] + 
      323211668646960 Subscript[$CellContext`\[Chi], 6] + 
      323211668646960 Subscript[$CellContext`\[Chi], 7] + 
      323211677681142 Subscript[$CellContext`\[Chi], 8] + 
      404014589182188 Subscript[$CellContext`\[Chi], 11] + 
      404014593699306 Subscript[$CellContext`\[Chi], 12] + 
      404014593699306 Subscript[$CellContext`\[Chi], 13] + 
      404014589182188 Subscript[$CellContext`\[Chi], 14] + 
      484817509736532 Subscript[$CellContext`\[Chi], 15] + 
      484817509736532 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 362952609761158 Subscript[$CellContext`\[Chi], 9] + 
      362952609761158 Subscript[$CellContext`\[Chi], 10] + 
      725905219482710 Subscript[$CellContext`\[Chi], 17] + 
      1088857829244118 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 101862153312830 Subscript[$CellContext`\[Chi], 1] + 
      101862158370074 Subscript[$CellContext`\[Chi], 2] + 
      101862158370074 Subscript[$CellContext`\[Chi], 3] + 
      101862153312830 Subscript[$CellContext`\[Chi], 4] + 
      407448618308722 Subscript[$CellContext`\[Chi], 5] + 
      407448628423210 Subscript[$CellContext`\[Chi], 6] + 
      407448628423210 Subscript[$CellContext`\[Chi], 7] + 
      407448618308722 Subscript[$CellContext`\[Chi], 8] + 
      509310781736040 Subscript[$CellContext`\[Chi], 11] + 
      509310776678796 Subscript[$CellContext`\[Chi], 12] + 
      509310776678796 Subscript[$CellContext`\[Chi], 13] + 
      509310781736040 Subscript[$CellContext`\[Chi], 14] + 
      611172935048870 Subscript[$CellContext`\[Chi], 15] + 
      611172935048870 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 457253460527000 Subscript[$CellContext`\[Chi], 9] + 
      457253460527000 Subscript[$CellContext`\[Chi], 10] + 
      914506921096614 Subscript[$CellContext`\[Chi], 17] + 
      1371760381623514 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 128245912904432 Subscript[$CellContext`\[Chi], 1] + 
      128245907245924 Subscript[$CellContext`\[Chi], 2] + 
      128245907245924 Subscript[$CellContext`\[Chi], 3] + 
      128245912904432 Subscript[$CellContext`\[Chi], 4] + 
      512983645981344 Subscript[$CellContext`\[Chi], 5] + 
      512983634664272 Subscript[$CellContext`\[Chi], 6] + 
      512983634664272 Subscript[$CellContext`\[Chi], 7] + 
      512983645981344 Subscript[$CellContext`\[Chi], 8] + 
      641229547590828 Subscript[$CellContext`\[Chi], 11] + 
      641229553249336 Subscript[$CellContext`\[Chi], 12] + 
      641229553249336 Subscript[$CellContext`\[Chi], 13] + 
      641229547590828 Subscript[$CellContext`\[Chi], 14] + 
      769475460495260 Subscript[$CellContext`\[Chi], 15] + 
      769475460495260 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 575325382350768 Subscript[$CellContext`\[Chi], 9] + 
      575325382350768 Subscript[$CellContext`\[Chi], 10] + 
      1150650764701536 Subscript[$CellContext`\[Chi], 17] + 
      1725976147052304 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 161260566694468 Subscript[$CellContext`\[Chi], 1] + 
      161260573022024 Subscript[$CellContext`\[Chi], 2] + 
      161260573022024 Subscript[$CellContext`\[Chi], 3] + 
      161260566694468 Subscript[$CellContext`\[Chi], 4] + 
      645042273081416 Subscript[$CellContext`\[Chi], 5] + 
      645042285736468 Subscript[$CellContext`\[Chi], 6] + 
      645042285736468 Subscript[$CellContext`\[Chi], 7] + 
      645042273081416 Subscript[$CellContext`\[Chi], 8] + 
      806302852407202 Subscript[$CellContext`\[Chi], 11] + 
      806302846079646 Subscript[$CellContext`\[Chi], 12] + 
      806302846079646 Subscript[$CellContext`\[Chi], 13] + 
      806302852407202 Subscript[$CellContext`\[Chi], 14] + 
      967563419101670 Subscript[$CellContext`\[Chi], 15] + 
      967563419101670 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 722983792608804 Subscript[$CellContext`\[Chi], 9] + 
      722983792608804 Subscript[$CellContext`\[Chi], 10] + 
      1445967585168322 Subscript[$CellContext`\[Chi], 17] + 
      2168951377776950 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 202523667262016 Subscript[$CellContext`\[Chi], 1] + 
      202523660190530 Subscript[$CellContext`\[Chi], 2] + 
      202523660190530 Subscript[$CellContext`\[Chi], 3] + 
      202523667262016 Subscript[$CellContext`\[Chi], 4] + 
      810094661976689 Subscript[$CellContext`\[Chi], 5] + 
      810094647833716 Subscript[$CellContext`\[Chi], 6] + 
      810094647833716 Subscript[$CellContext`\[Chi], 7] + 
      810094661976689 Subscript[$CellContext`\[Chi], 8] + 
      1012618315095732 Subscript[$CellContext`\[Chi], 11] + 
      1012618322167219 Subscript[$CellContext`\[Chi], 12] + 
      1012618322167219 Subscript[$CellContext`\[Chi], 13] + 
      1012618315095732 Subscript[$CellContext`\[Chi], 14] + 
      1215141982357748 Subscript[$CellContext`\[Chi], 15] + 
      1215141982357748 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 907425277769364 Subscript[$CellContext`\[Chi], 9] + 
      907425277769364 Subscript[$CellContext`\[Chi], 10] + 
      1814850555591690 Subscript[$CellContext`\[Chi], 17] + 
      2722275833361054 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 254035812293994 Subscript[$CellContext`\[Chi], 1] + 
      254035820192292 Subscript[$CellContext`\[Chi], 2] + 
      254035820192292 Subscript[$CellContext`\[Chi], 3] + 
      254035812293994 Subscript[$CellContext`\[Chi], 4] + 
      1016143257101690 Subscript[$CellContext`\[Chi], 5] + 
      1016143272898350 Subscript[$CellContext`\[Chi], 6] + 
      1016143272898350 Subscript[$CellContext`\[Chi], 7] + 
      1016143257101690 Subscript[$CellContext`\[Chi], 8] + 
      1270179085219760 Subscript[$CellContext`\[Chi], 11] + 
      1270179077321462 Subscript[$CellContext`\[Chi], 12] + 
      1270179077321462 Subscript[$CellContext`\[Chi], 13] + 
      1270179085219760 Subscript[$CellContext`\[Chi], 14] + 
      1524214897513754 Subscript[$CellContext`\[Chi], 15] + 
      1524214897513754 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 1137546148590980 Subscript[$CellContext`\[Chi], 9] + 
      1137546148590980 Subscript[$CellContext`\[Chi], 10] + 
      2275092297181960 Subscript[$CellContext`\[Chi], 17] + 
      3412638445773248 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 318268872708586 Subscript[$CellContext`\[Chi], 1] + 
      318268863891736 Subscript[$CellContext`\[Chi], 2] + 
      318268863891736 Subscript[$CellContext`\[Chi], 3] + 
      318268872708586 Subscript[$CellContext`\[Chi], 4] + 
      1273075481988170 Subscript[$CellContext`\[Chi], 5] + 
      1273075464354536 Subscript[$CellContext`\[Chi], 6] + 
      1273075464354536 Subscript[$CellContext`\[Chi], 7] + 
      1273075481988170 Subscript[$CellContext`\[Chi], 8] + 
      1591344337033604 Subscript[$CellContext`\[Chi], 11] + 
      1591344345850454 Subscript[$CellContext`\[Chi], 12] + 
      1591344345850454 Subscript[$CellContext`\[Chi], 13] + 
      1591344337033604 Subscript[$CellContext`\[Chi], 14] + 
      1909613209742190 Subscript[$CellContext`\[Chi], 15] + 
      1909613209742190 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 1424332367881398 Subscript[$CellContext`\[Chi], 9] + 
      1424332367881398 Subscript[$CellContext`\[Chi], 10] + 
      2848664735701696 Subscript[$CellContext`\[Chi], 17] + 
      4272997103582972 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 398273684810674 Subscript[$CellContext`\[Chi], 1] + 
      398273694647312 Subscript[$CellContext`\[Chi], 2] + 
      398273694647312 Subscript[$CellContext`\[Chi], 3] + 
      398273684810674 Subscript[$CellContext`\[Chi], 4] + 
      1593094749079334 Subscript[$CellContext`\[Chi], 5] + 
      1593094768752610 Subscript[$CellContext`\[Chi], 6] + 
      1593094768752610 Subscript[$CellContext`\[Chi], 7] + 
      1593094749079334 Subscript[$CellContext`\[Chi], 8] + 
      1991368453563284 Subscript[$CellContext`\[Chi], 11] + 
      1991368443726646 Subscript[$CellContext`\[Chi], 12] + 
      1991368443726646 Subscript[$CellContext`\[Chi], 13] + 
      1991368453563284 Subscript[$CellContext`\[Chi], 14] + 
      2389642138373958 Subscript[$CellContext`\[Chi], 15] + 
      2389642138373958 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 1781336391316932 Subscript[$CellContext`\[Chi], 9] + 
      1781336391316932 Subscript[$CellContext`\[Chi], 10] + 
      3562672782699470 Subscript[$CellContext`\[Chi], 17] + 
      5344009174016402 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 497811966739486 Subscript[$CellContext`\[Chi], 1] + 
      497811955771176 Subscript[$CellContext`\[Chi], 2] + 
      497811955771176 Subscript[$CellContext`\[Chi], 3] + 
      497811966739486 Subscript[$CellContext`\[Chi], 4] + 
      1991247856023318 Subscript[$CellContext`\[Chi], 5] + 
      1991247834086628 Subscript[$CellContext`\[Chi], 6] + 
      1991247834086628 Subscript[$CellContext`\[Chi], 7] + 
      1991247856023318 Subscript[$CellContext`\[Chi], 8] + 
      2489059800860138 Subscript[$CellContext`\[Chi], 11] + 
      2489059811828448 Subscript[$CellContext`\[Chi], 12] + 
      2489059811828448 Subscript[$CellContext`\[Chi], 13] + 
      2489059800860138 Subscript[$CellContext`\[Chi], 14] + 
      2986871767599624 Subscript[$CellContext`\[Chi], 15] + 
      2986871767599624 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2225259749399258 Subscript[$CellContext`\[Chi], 9] + 
      2225259749399258 Subscript[$CellContext`\[Chi], 10] + 
      4450519498798516 Subscript[$CellContext`\[Chi], 17] + 
      6675779248197560 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 621517098868486 Subscript[$CellContext`\[Chi], 1] + 
      621517111092116 Subscript[$CellContext`\[Chi], 2] + 
      621517111092116 Subscript[$CellContext`\[Chi], 3] + 
      621517098868486 Subscript[$CellContext`\[Chi], 4] + 
      2486068407661280 Subscript[$CellContext`\[Chi], 5] + 
      2486068432108468 Subscript[$CellContext`\[Chi], 6] + 
      2486068432108468 Subscript[$CellContext`\[Chi], 7] + 
      2486068407661280 Subscript[$CellContext`\[Chi], 8] + 
      3107585530940524 Subscript[$CellContext`\[Chi], 11] + 
      3107585518716894 Subscript[$CellContext`\[Chi], 12] + 
      3107585518716894 Subscript[$CellContext`\[Chi], 13] + 
      3107585530940524 Subscript[$CellContext`\[Chi], 14] + 
      3729102629809010 Subscript[$CellContext`\[Chi], 15] + 
      3729102629809010 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2776664163995020 Subscript[$CellContext`\[Chi], 9] + 
      2776664163995020 Subscript[$CellContext`\[Chi], 10] + 
      5553328327914502 Subscript[$CellContext`\[Chi], 17] + 
      8329992491909522 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 775090638451620 Subscript[$CellContext`\[Chi], 1] + 
      775090624836372 Subscript[$CellContext`\[Chi], 2] + 
      775090624836372 Subscript[$CellContext`\[Chi], 3] + 
      775090638451620 Subscript[$CellContext`\[Chi], 4] + 
      3100362540191232 Subscript[$CellContext`\[Chi], 5] + 
      3100362512960736 Subscript[$CellContext`\[Chi], 6] + 
      3100362512960736 Subscript[$CellContext`\[Chi], 7] + 
      3100362540191232 Subscript[$CellContext`\[Chi], 8] + 
      3875453151412356 Subscript[$CellContext`\[Chi], 11] + 
      3875453165027604 Subscript[$CellContext`\[Chi], 12] + 
      3875453165027604 Subscript[$CellContext`\[Chi], 13] + 
      3875453151412356 Subscript[$CellContext`\[Chi], 14] + 
      4650543789863976 Subscript[$CellContext`\[Chi], 15] + 
      4650543789863976 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 3460838772810076 Subscript[$CellContext`\[Chi], 9] + 
      3460838772810076 Subscript[$CellContext`\[Chi], 10] + 
      6921677545701168 Subscript[$CellContext`\[Chi], 17] + 
      10382516318511620 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 965541476275904 Subscript[$CellContext`\[Chi], 1] + 
      965541491433192 Subscript[$CellContext`\[Chi], 2] + 
      965541491433192 Subscript[$CellContext`\[Chi], 3] + 
      965541476275904 Subscript[$CellContext`\[Chi], 4] + 
      3862165920303046 Subscript[$CellContext`\[Chi], 5] + 
      3862165950617698 Subscript[$CellContext`\[Chi], 6] + 
      3862165950617698 Subscript[$CellContext`\[Chi], 7] + 
      3862165920303046 Subscript[$CellContext`\[Chi], 8] + 
      4827707426935506 Subscript[$CellContext`\[Chi], 11] + 
      4827707411778218 Subscript[$CellContext`\[Chi], 12] + 
      4827707411778218 Subscript[$CellContext`\[Chi], 13] + 
      4827707426935506 Subscript[$CellContext`\[Chi], 14] + 
      5793248903211410 Subscript[$CellContext`\[Chi], 15] + 
      5793248903211410 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 4308856785884094 Subscript[$CellContext`\[Chi], 9] + 
      4308856785884094 Subscript[$CellContext`\[Chi], 10] + 
      8617713571768188 Subscript[$CellContext`\[Chi], 17] + 
      12926570357652132 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 1201477539355070 Subscript[$CellContext`\[Chi], 1] + 
      1201477522489750 Subscript[$CellContext`\[Chi], 2] + 
      1201477522489750 Subscript[$CellContext`\[Chi], 3] + 
      1201477539355070 Subscript[$CellContext`\[Chi], 4] + 
      4805910140509956 Subscript[$CellContext`\[Chi], 5] + 
      4805910106779396 Subscript[$CellContext`\[Chi], 6] + 
      4805910106779396 Subscript[$CellContext`\[Chi], 7] + 
      4805910140509956 Subscript[$CellContext`\[Chi], 8] + 
      6007387646089462 Subscript[$CellContext`\[Chi], 11] + 
      6007387662954782 Subscript[$CellContext`\[Chi], 12] + 
      6007387662954782 Subscript[$CellContext`\[Chi], 13] + 
      6007387646089462 Subscript[$CellContext`\[Chi], 14] + 
      7208865185444532 Subscript[$CellContext`\[Chi], 15] + 
      7208865185444532 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 5358861817661728 Subscript[$CellContext`\[Chi], 9] + 
      5358861817661728 Subscript[$CellContext`\[Chi], 10] + 
      10717723635230350 Subscript[$CellContext`\[Chi], 17] + 
      16076585452892078 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 1493460259330538 Subscript[$CellContext`\[Chi], 1] + 
      1493460278086668 Subscript[$CellContext`\[Chi], 2] + 
      1493460278086668 Subscript[$CellContext`\[Chi], 3] + 
      1493460259330538 Subscript[$CellContext`\[Chi], 4] + 
      5973841056077866 Subscript[$CellContext`\[Chi], 5] + 
      5973841093590126 Subscript[$CellContext`\[Chi], 6] + 
      5973841093590126 Subscript[$CellContext`\[Chi], 7] + 
      5973841056077866 Subscript[$CellContext`\[Chi], 8] + 
      7467301352920664 Subscript[$CellContext`\[Chi], 11] + 
      7467301334164534 Subscript[$CellContext`\[Chi], 12] + 
      7467301334164534 Subscript[$CellContext`\[Chi], 13] + 
      7467301352920664 Subscript[$CellContext`\[Chi], 14] + 
      8960761612251202 Subscript[$CellContext`\[Chi], 15] + 
      8960761612251202 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 6657632458526258 Subscript[$CellContext`\[Chi], 9] + 
      6657632458526258 Subscript[$CellContext`\[Chi], 10] + 
      13315264917152264 Subscript[$CellContext`\[Chi], 17] + 
      19972897375678260 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 1854436067806442 Subscript[$CellContext`\[Chi], 1] + 
      1854436046958056 Subscript[$CellContext`\[Chi], 2] + 
      1854436046958056 Subscript[$CellContext`\[Chi], 3] + 
      1854436067806442 Subscript[$CellContext`\[Chi], 4] + 
      7417744250429206 Subscript[$CellContext`\[Chi], 5] + 
      7417744208732348 Subscript[$CellContext`\[Chi], 6] + 
      7417744208732348 Subscript[$CellContext`\[Chi], 7] + 
      7417744250429206 Subscript[$CellContext`\[Chi], 8] + 
      9272180276590450 Subscript[$CellContext`\[Chi], 11] + 
      9272180297438836 Subscript[$CellContext`\[Chi], 12] + 
      9272180297438836 Subscript[$CellContext`\[Chi], 13] + 
      9272180276590450 Subscript[$CellContext`\[Chi], 14] + 
      11126616344396892 Subscript[$CellContext`\[Chi], 15] + 
      11126616344396892 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 8262483638943684 Subscript[$CellContext`\[Chi], 9] + 
      8262483638943684 Subscript[$CellContext`\[Chi], 10] + 
      16524967277887368 Subscript[$CellContext`\[Chi], 17] + 
      24787450916831052 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2300259953936142 Subscript[$CellContext`\[Chi], 1] + 
      2300259977098772 Subscript[$CellContext`\[Chi], 2] + 
      2300259977098772 Subscript[$CellContext`\[Chi], 3] + 
      2300259953936142 Subscript[$CellContext`\[Chi], 4] + 
      9201039838851962 Subscript[$CellContext`\[Chi], 5] + 
      9201039885177134 Subscript[$CellContext`\[Chi], 6] + 
      9201039885177134 Subscript[$CellContext`\[Chi], 7] + 
      9201039838851962 Subscript[$CellContext`\[Chi], 8] + 
      11501299839058040 Subscript[$CellContext`\[Chi], 11] + 
      11501299815895410 Subscript[$CellContext`\[Chi], 12] + 
      11501299815895410 Subscript[$CellContext`\[Chi], 13] + 
      11501299839058040 Subscript[$CellContext`\[Chi], 14] + 
      13801559792994182 Subscript[$CellContext`\[Chi], 15] + 
      13801559792994182 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 10243575330904302 Subscript[$CellContext`\[Chi], 9] + 
      10243575330904302 Subscript[$CellContext`\[Chi], 10] + 
      20487150661694210 Subscript[$CellContext`\[Chi], 17] + 
      30730725992598970 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2850331586511902 Subscript[$CellContext`\[Chi], 1] + 
      2850331560790852 Subscript[$CellContext`\[Chi], 2] + 
      2850331560790852 Subscript[$CellContext`\[Chi], 3] + 
      2850331586511902 Subscript[$CellContext`\[Chi], 4] + 
      11401326320326846 Subscript[$CellContext`\[Chi], 5] + 
      11401326268884746 Subscript[$CellContext`\[Chi], 6] + 
      11401326268884746 Subscript[$CellContext`\[Chi], 7] + 
      11401326320326846 Subscript[$CellContext`\[Chi], 8] + 
      14251657855396648 Subscript[$CellContext`\[Chi], 11] + 
      14251657881117698 Subscript[$CellContext`\[Chi], 12] + 
      14251657881117698 Subscript[$CellContext`\[Chi], 13] + 
      14251657855396648 Subscript[$CellContext`\[Chi], 14] + 
      17101989441908550 Subscript[$CellContext`\[Chi], 15] + 
      17101989441908550 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 12686713517076898 Subscript[$CellContext`\[Chi], 9] + 
      12686713517076898 Subscript[$CellContext`\[Chi], 10] + 
      25373427034276254 Subscript[$CellContext`\[Chi], 17] + 
      38060140551352970 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 3528366013214844 Subscript[$CellContext`\[Chi], 1] + 
      3528366041763084 Subscript[$CellContext`\[Chi], 2] + 
      3528366041763084 Subscript[$CellContext`\[Chi], 3] + 
      3528366013214844 Subscript[$CellContext`\[Chi], 4] + 
      14113464081470916 Subscript[$CellContext`\[Chi], 5] + 
      14113464138567490 Subscript[$CellContext`\[Chi], 6] + 
      14113464138567490 Subscript[$CellContext`\[Chi], 7] + 
      14113464081470916 Subscript[$CellContext`\[Chi], 8] + 
      17641830151845634 Subscript[$CellContext`\[Chi], 11] + 
      17641830123297394 Subscript[$CellContext`\[Chi], 12] + 
      17641830123297394 Subscript[$CellContext`\[Chi], 13] + 
      17641830151845634 Subscript[$CellContext`\[Chi], 14] + 
      21170196165060478 Subscript[$CellContext`\[Chi], 15] + 
      21170196165060478 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 15696745593735024 Subscript[$CellContext`\[Chi], 9] + 
      15696745593735024 Subscript[$CellContext`\[Chi], 10] + 
      31393491187470048 Subscript[$CellContext`\[Chi], 17] + 
      47090236781205072 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 4363328361901024 Subscript[$CellContext`\[Chi], 1] + 
      4363328330229807 Subscript[$CellContext`\[Chi], 2] + 
      4363328330229807 Subscript[$CellContext`\[Chi], 3] + 
      4363328361901024 Subscript[$CellContext`\[Chi], 4] + 
      17453313415864552 Subscript[$CellContext`\[Chi], 5] + 
      17453313352522214 Subscript[$CellContext`\[Chi], 6] + 
      17453313352522214 Subscript[$CellContext`\[Chi], 7] + 
      17453313415864552 Subscript[$CellContext`\[Chi], 8] + 
      21816641714355416 Subscript[$CellContext`\[Chi], 11] + 
      21816641746026634 Subscript[$CellContext`\[Chi], 12] + 
      21816641746026634 Subscript[$CellContext`\[Chi], 13] + 
      21816641714355416 Subscript[$CellContext`\[Chi], 14] + 
      26179970076256440 Subscript[$CellContext`\[Chi], 15] + 
      26179970076256440 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 19401673018070663 Subscript[$CellContext`\[Chi], 9] + 
      19401673018070663 Subscript[$CellContext`\[Chi], 10] + 
      38803346036001136 Subscript[$CellContext`\[Chi], 17] + 
      58205019054071480 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 5390564620846120 Subscript[$CellContext`\[Chi], 1] + 
      5390564655965326 Subscript[$CellContext`\[Chi], 2] + 
      5390564655965326 Subscript[$CellContext`\[Chi], 3] + 
      5390564620846120 Subscript[$CellContext`\[Chi], 4] + 
      21562258518503888 Subscript[$CellContext`\[Chi], 5] + 
      21562258588742300 Subscript[$CellContext`\[Chi], 6] + 
      21562258588742300 Subscript[$CellContext`\[Chi], 7] + 
      21562258518503888 Subscript[$CellContext`\[Chi], 8] + 
      26952823209588420 Subscript[$CellContext`\[Chi], 11] + 
      26952823174469214 Subscript[$CellContext`\[Chi], 12] + 
      26952823174469214 Subscript[$CellContext`\[Chi], 13] + 
      26952823209588420 Subscript[$CellContext`\[Chi], 14] + 
      32343387830434540 Subscript[$CellContext`\[Chi], 15] + 
      32343387830434540 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 23957628722135106 Subscript[$CellContext`\[Chi], 9] + 
      23957628722135106 Subscript[$CellContext`\[Chi], 10] + 
      47915257444420144 Subscript[$CellContext`\[Chi], 17] + 
      71872886166555250 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 6653170657783726 Subscript[$CellContext`\[Chi], 1] + 
      6653170618859228 Subscript[$CellContext`\[Chi], 2] + 
      6653170618859228 Subscript[$CellContext`\[Chi], 3] + 
      6653170657783726 Subscript[$CellContext`\[Chi], 4] + 
      26612682592287970 Subscript[$CellContext`\[Chi], 5] + 
      26612682514438872 Subscript[$CellContext`\[Chi], 6] + 
      26612682514438872 Subscript[$CellContext`\[Chi], 7] + 
      26612682592287970 Subscript[$CellContext`\[Chi], 8] + 
      33265853172300162 Subscript[$CellContext`\[Chi], 11] + 
      33265853211224660 Subscript[$CellContext`\[Chi], 12] + 
      33265853211224660 Subscript[$CellContext`\[Chi], 13] + 
      33265853172300162 Subscript[$CellContext`\[Chi], 14] + 
      39919023830083888 Subscript[$CellContext`\[Chi], 15] + 
      39919023830083888 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 29554896362949388 Subscript[$CellContext`\[Chi], 9] + 
      29554896362949388 Subscript[$CellContext`\[Chi], 10] + 
      59109792725898776 Subscript[$CellContext`\[Chi], 17] + 
      88664689088848720 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 8203646020564378 Subscript[$CellContext`\[Chi], 1] + 
      8203646063686900 Subscript[$CellContext`\[Chi], 2] + 
      8203646063686900 Subscript[$CellContext`\[Chi], 3] + 
      8203646020564378 Subscript[$CellContext`\[Chi], 4] + 
      32814584125297570 Subscript[$CellContext`\[Chi], 5] + 
      32814584211542508 Subscript[$CellContext`\[Chi], 6] + 
      32814584211542508 Subscript[$CellContext`\[Chi], 7] + 
      32814584125297570 Subscript[$CellContext`\[Chi], 8] + 
      41018230232024072 Subscript[$CellContext`\[Chi], 11] + 
      41018230188901550 Subscript[$CellContext`\[Chi], 12] + 
      41018230188901550 Subscript[$CellContext`\[Chi], 13] + 
      41018230232024072 Subscript[$CellContext`\[Chi], 14] + 
      49221876252588450 Subscript[$CellContext`\[Chi], 15] + 
      49221876252588450 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 36425183794456616 Subscript[$CellContext`\[Chi], 9] + 
      36425183794456616 Subscript[$CellContext`\[Chi], 10] + 
      72850367588741884 Subscript[$CellContext`\[Chi], 17] + 
      109275551383198280 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 10105892809461716 Subscript[$CellContext`\[Chi], 1] + 
      10105892761710082 Subscript[$CellContext`\[Chi], 2] + 
      10105892761710082 Subscript[$CellContext`\[Chi], 3] + 
      10105892809461716 Subscript[$CellContext`\[Chi], 4] + 
      40423571190095230 Subscript[$CellContext`\[Chi], 5] + 
      40423571094591962 Subscript[$CellContext`\[Chi], 6] + 
      40423571094591962 Subscript[$CellContext`\[Chi], 7] + 
      40423571190095230 Subscript[$CellContext`\[Chi], 8] + 
      50529463904053678 Subscript[$CellContext`\[Chi], 11] + 
      50529463951805312 Subscript[$CellContext`\[Chi], 12] + 
      50529463951805312 Subscript[$CellContext`\[Chi], 13] + 
      50529463904053678 Subscript[$CellContext`\[Chi], 14] + 
      60635356713515394 Subscript[$CellContext`\[Chi], 15] + 
      60635356713515394 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 44850405331268202 Subscript[$CellContext`\[Chi], 9] + 
      44850405331268202 Subscript[$CellContext`\[Chi], 10] + 
      89700810662719488 Subscript[$CellContext`\[Chi], 17] + 
      134551215993987690 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 12437626891595206 Subscript[$CellContext`\[Chi], 1] + 
      12437626944449316 Subscript[$CellContext`\[Chi], 2] + 
      12437626944449316 Subscript[$CellContext`\[Chi], 3] + 
      12437626891595206 Subscript[$CellContext`\[Chi], 4] + 
      49750507619328884 Subscript[$CellContext`\[Chi], 5] + 
      49750507725037218 Subscript[$CellContext`\[Chi], 6] + 
      49750507725037218 Subscript[$CellContext`\[Chi], 7] + 
      49750507619328884 Subscript[$CellContext`\[Chi], 8] + 
      62188134616726984 Subscript[$CellContext`\[Chi], 11] + 
      62188134563872874 Subscript[$CellContext`\[Chi], 12] + 
      62188134563872874 Subscript[$CellContext`\[Chi], 13] + 
      62188134616726984 Subscript[$CellContext`\[Chi], 14] + 
      74625761508322190 Subscript[$CellContext`\[Chi], 15] + 
      74625761508322190 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 55173277713699048 Subscript[$CellContext`\[Chi], 9] + 
      55173277713699048 Subscript[$CellContext`\[Chi], 10] + 
      110346555427398096 Subscript[$CellContext`\[Chi], 17] + 
      165519833141096760 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 15293287504853012 Subscript[$CellContext`\[Chi], 1] + 
      15293287446376744 Subscript[$CellContext`\[Chi], 2] + 
      15293287446376744 Subscript[$CellContext`\[Chi], 3] + 
      15293287504853012 Subscript[$CellContext`\[Chi], 4] + 
      61173149960834904 Subscript[$CellContext`\[Chi], 5] + 
      61173149843882484 Subscript[$CellContext`\[Chi], 6] + 
      61173149843882484 Subscript[$CellContext`\[Chi], 7] + 
      61173149960834904 Subscript[$CellContext`\[Chi], 8] + 
      76466437348634378 Subscript[$CellContext`\[Chi], 11] + 
      76466437407110646 Subscript[$CellContext`\[Chi], 12] + 
      76466437407110646 Subscript[$CellContext`\[Chi], 13] + 
      76466437348634378 Subscript[$CellContext`\[Chi], 14] + 
      91759724853487390 Subscript[$CellContext`\[Chi], 15] + 
      91759724853487390 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 67810094728864584 Subscript[$CellContext`\[Chi], 9] + 
      67810094728864584 Subscript[$CellContext`\[Chi], 10] + 
      135620189457520308 Subscript[$CellContext`\[Chi], 17] + 
      203430284186384892 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 18787542116120464 Subscript[$CellContext`\[Chi], 1] + 
      18787542180788744 Subscript[$CellContext`\[Chi], 2] + 
      18787542180788744 Subscript[$CellContext`\[Chi], 3] + 
      18787542116120464 Subscript[$CellContext`\[Chi], 4] + 
      75150168529150136 Subscript[$CellContext`\[Chi], 5] + 
      75150168658486696 Subscript[$CellContext`\[Chi], 6] + 
      75150168658486696 Subscript[$CellContext`\[Chi], 7] + 
      75150168529150136 Subscript[$CellContext`\[Chi], 8] + 
      93937710774607160 Subscript[$CellContext`\[Chi], 11] + 
      93937710709938880 Subscript[$CellContext`\[Chi], 12] + 
      93937710709938880 Subscript[$CellContext`\[Chi], 13] + 
      93937710774607160 Subscript[$CellContext`\[Chi], 14] + 
      112725252890727624 Subscript[$CellContext`\[Chi], 15] + 
      112725252890727624 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 83266117020030378 Subscript[$CellContext`\[Chi], 9] + 
      83266117020030378 Subscript[$CellContext`\[Chi], 10] + 
      166532234040283758 Subscript[$CellContext`\[Chi], 17] + 
      249798351060314808 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 23059509102295210 Subscript[$CellContext`\[Chi], 1] + 
      23059509030809878 Subscript[$CellContext`\[Chi], 2] + 
      23059509030809878 Subscript[$CellContext`\[Chi], 3] + 
      23059509102295210 Subscript[$CellContext`\[Chi], 4] + 
      92238036337811200 Subscript[$CellContext`\[Chi], 5] + 
      92238036194840412 Subscript[$CellContext`\[Chi], 6] + 
      92238036194840412 Subscript[$CellContext`\[Chi], 7] + 
      92238036337811200 Subscript[$CellContext`\[Chi], 8] + 
      115297545297250890 Subscript[$CellContext`\[Chi], 11] + 
      115297545368736222 Subscript[$CellContext`\[Chi], 12] + 
      115297545368736222 Subscript[$CellContext`\[Chi], 13] + 
      115297545297250890 Subscript[$CellContext`\[Chi], 14] + 
      138357054399546100 Subscript[$CellContext`\[Chi], 15] + 
      138357054399546100 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 102154098867501290 Subscript[$CellContext`\[Chi], 9] + 
      102154098867501290 Subscript[$CellContext`\[Chi], 10] + 
      204308197735002580 Subscript[$CellContext`\[Chi], 17] + 
      306462296602503602 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 28277837244446438 Subscript[$CellContext`\[Chi], 1] + 
      28277837323434236 Subscript[$CellContext`\[Chi], 2] + 
      28277837323434236 Subscript[$CellContext`\[Chi], 3] + 
      28277837244446438 Subscript[$CellContext`\[Chi], 4] + 
      113111349056650670 Subscript[$CellContext`\[Chi], 5] + 
      113111349214626138 Subscript[$CellContext`\[Chi], 6] + 
      113111349214626138 Subscript[$CellContext`\[Chi], 7] + 
      113111349056650670 Subscript[$CellContext`\[Chi], 8] + 
      141389186458949696 Subscript[$CellContext`\[Chi], 11] + 
      141389186379961898 Subscript[$CellContext`\[Chi], 12] + 
      141389186379961898 Subscript[$CellContext`\[Chi], 13] + 
      141389186458949696 Subscript[$CellContext`\[Chi], 14] + 
      169667023703396134 Subscript[$CellContext`\[Chi], 15] + 
      169667023703396134 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 125216575212995268 Subscript[$CellContext`\[Chi], 9] + 
      125216575212995268 Subscript[$CellContext`\[Chi], 10] + 
      250433150425736544 Subscript[$CellContext`\[Chi], 17] + 
      375649725638731812 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 34646816262402648 Subscript[$CellContext`\[Chi], 1] + 
      34646816175161538 Subscript[$CellContext`\[Chi], 2] + 
      34646816175161538 Subscript[$CellContext`\[Chi], 3] + 
      34646816262402648 Subscript[$CellContext`\[Chi], 4] + 
      138587264962368744 Subscript[$CellContext`\[Chi], 5] + 
      138587264787886524 Subscript[$CellContext`\[Chi], 6] + 
      138587264787886524 Subscript[$CellContext`\[Chi], 7] + 
      138587264962368744 Subscript[$CellContext`\[Chi], 8] + 
      173234081050289172 Subscript[$CellContext`\[Chi], 11] + 
      173234081137530282 Subscript[$CellContext`\[Chi], 12] + 
      173234081137530282 Subscript[$CellContext`\[Chi], 13] + 
      173234081050289172 Subscript[$CellContext`\[Chi], 14] + 
      207880897312691820 Subscript[$CellContext`\[Chi], 15] + 
      207880897312691820 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 153352652944299550 Subscript[$CellContext`\[Chi], 9] + 
      153352652944299550 Subscript[$CellContext`\[Chi], 10] + 
      306705305888870064 Subscript[$CellContext`\[Chi], 17] + 
      460057958833169150 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 42413717174905446 Subscript[$CellContext`\[Chi], 1] + 
      42413717271222538 Subscript[$CellContext`\[Chi], 2] + 
      42413717271222538 Subscript[$CellContext`\[Chi], 3] + 
      42413717174905446 Subscript[$CellContext`\[Chi], 4] + 
      169654868796079014 Subscript[$CellContext`\[Chi], 5] + 
      169654868988713332 Subscript[$CellContext`\[Chi], 6] + 
      169654868988713332 Subscript[$CellContext`\[Chi], 7] + 
      169654868796079014 Subscript[$CellContext`\[Chi], 8] + 
      212068586163758626 Subscript[$CellContext`\[Chi], 11] + 
      212068586067441534 Subscript[$CellContext`\[Chi], 12] + 
      212068586067441534 Subscript[$CellContext`\[Chi], 13] + 
      212068586163758626 Subscript[$CellContext`\[Chi], 14] + 
      254482303338664072 Subscript[$CellContext`\[Chi], 15] + 
      254482303338664072 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 187650193999921584 Subscript[$CellContext`\[Chi], 9] + 
      187650193999921584 Subscript[$CellContext`\[Chi], 10] + 
      375300387999843168 Subscript[$CellContext`\[Chi], 17] + 
      562950581999764752 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 51877609626536542 Subscript[$CellContext`\[Chi], 1] + 
      51877609520242324 Subscript[$CellContext`\[Chi], 2] + 
      51877609520242324 Subscript[$CellContext`\[Chi], 3] + 
      51877609626536542 Subscript[$CellContext`\[Chi], 4] + 
      207510438399702670 Subscript[$CellContext`\[Chi], 5] + 
      207510438187114374 Subscript[$CellContext`\[Chi], 6] + 
      207510438187114374 Subscript[$CellContext`\[Chi], 7] + 
      207510438399702670 Subscript[$CellContext`\[Chi], 8] + 
      259388047813501636 Subscript[$CellContext`\[Chi], 11] + 
      259388047919795854 Subscript[$CellContext`\[Chi], 12] + 
      259388047919795854 Subscript[$CellContext`\[Chi], 13] + 
      259388047813501636 Subscript[$CellContext`\[Chi], 14] + 
      311265657440038178 Subscript[$CellContext`\[Chi], 15] + 
      311265657440038178 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 229424448413794020 Subscript[$CellContext`\[Chi], 9] + 
      229424448413794020 Subscript[$CellContext`\[Chi], 10] + 
      458848896827279890 Subscript[$CellContext`\[Chi], 17] + 
      688273345241074718 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 63399939587756188 Subscript[$CellContext`\[Chi], 1] + 
      63399939705013756 Subscript[$CellContext`\[Chi], 2] + 
      63399939705013756 Subscript[$CellContext`\[Chi], 3] + 
      63399939587756188 Subscript[$CellContext`\[Chi], 4] + 
      253599758468282828 Subscript[$CellContext`\[Chi], 5] + 
      253599758702797964 Subscript[$CellContext`\[Chi], 6] + 
      253599758702797964 Subscript[$CellContext`\[Chi], 7] + 
      253599758468282828 Subscript[$CellContext`\[Chi], 8] + 
      316999698290554152 Subscript[$CellContext`\[Chi], 11] + 
      316999698173296584 Subscript[$CellContext`\[Chi], 12] + 
      316999698173296584 Subscript[$CellContext`\[Chi], 13] + 
      316999698290554152 Subscript[$CellContext`\[Chi], 14] + 
      380399637878310340 Subscript[$CellContext`\[Chi], 15] + 
      380399637878310340 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 280264397961899128 Subscript[$CellContext`\[Chi], 9] + 
      280264397961899128 Subscript[$CellContext`\[Chi], 10] + 
      560528795924126724 Subscript[$CellContext`\[Chi], 17] + 
      840793193886025532 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 77417217270496602 Subscript[$CellContext`\[Chi], 1] + 
      77417217141196248 Subscript[$CellContext`\[Chi], 2] + 
      77417217141196248 Subscript[$CellContext`\[Chi], 3] + 
      77417217270496602 Subscript[$CellContext`\[Chi], 4] + 
      309668868952855678 Subscript[$CellContext`\[Chi], 5] + 
      309668868694254820 Subscript[$CellContext`\[Chi], 6] + 
      309668868694254820 Subscript[$CellContext`\[Chi], 7] + 
      309668868952855678 Subscript[$CellContext`\[Chi], 8] + 
      387086085964921046 Subscript[$CellContext`\[Chi], 11] + 
      387086086094221400 Subscript[$CellContext`\[Chi], 12] + 
      387086086094221400 Subscript[$CellContext`\[Chi], 13] + 
      387086085964921046 Subscript[$CellContext`\[Chi], 14] + 
      464503303235417648 Subscript[$CellContext`\[Chi], 15] + 
      464503303235417648 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 342088311420793968 Subscript[$CellContext`\[Chi], 9] + 
      342088311420793968 Subscript[$CellContext`\[Chi], 10] + 
      684176622841587936 Subscript[$CellContext`\[Chi], 17] + 
      1026264934262381904 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 94456218097777818 Subscript[$CellContext`\[Chi], 1] + 
      94456218240302131 Subscript[$CellContext`\[Chi], 2] + 
      94456218240302131 Subscript[$CellContext`\[Chi], 3] + 
      94456218097777818 Subscript[$CellContext`\[Chi], 4] + 
      377824872533454106 Subscript[$CellContext`\[Chi], 5] + 
      377824872818502578 Subscript[$CellContext`\[Chi], 6] + 
      377824872818502578 Subscript[$CellContext`\[Chi], 7] + 
      377824872533454106 Subscript[$CellContext`\[Chi], 8] + 
      472281090916099802 Subscript[$CellContext`\[Chi], 11] + 
      472281090773575490 Subscript[$CellContext`\[Chi], 12] + 
      472281090773575490 Subscript[$CellContext`\[Chi], 13] + 
      472281090916099802 Subscript[$CellContext`\[Chi], 14] + 
      566737309013877620 Subscript[$CellContext`\[Chi], 15] + 
      566737309013877620 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 417210297513410078 Subscript[$CellContext`\[Chi], 9] + 
      417210297513410078 Subscript[$CellContext`\[Chi], 10] + 
      834420595026447200 Subscript[$CellContext`\[Chi], 17] + 
      1251630892539856720 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 115152190897419544 Subscript[$CellContext`\[Chi], 1] + 
      115152190740379804 Subscript[$CellContext`\[Chi], 2] + 
      115152190740379804 Subscript[$CellContext`\[Chi], 3] + 
      115152190897419544 Subscript[$CellContext`\[Chi], 4] + 
      460608763432638788 Subscript[$CellContext`\[Chi], 5] + 
      460608763118559308 Subscript[$CellContext`\[Chi], 6] + 
      460608763118559308 Subscript[$CellContext`\[Chi], 7] + 
      460608763432638788 Subscript[$CellContext`\[Chi], 8] + 
      575760954015978852 Subscript[$CellContext`\[Chi], 11] + 
      575760954173018592 Subscript[$CellContext`\[Chi], 12] + 
      575760954173018592 Subscript[$CellContext`\[Chi], 13] + 
      575760954015978852 Subscript[$CellContext`\[Chi], 14] + 
      690913144913398396 Subscript[$CellContext`\[Chi], 15] + 
      690913144913398396 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 508419979523311524 Subscript[$CellContext`\[Chi], 9] + 
      508419979523311524 Subscript[$CellContext`\[Chi], 10] + 
      1016839959047020328 Subscript[$CellContext`\[Chi], 17] + 
      1525259938570331852 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 140270644292017116 Subscript[$CellContext`\[Chi], 1] + 
      140270644464984396 Subscript[$CellContext`\[Chi], 2] + 
      140270644464984396 Subscript[$CellContext`\[Chi], 3] + 
      140270644292017116 Subscript[$CellContext`\[Chi], 4] + 
      561082577341240664 Subscript[$CellContext`\[Chi], 5] + 
      561082577687175386 Subscript[$CellContext`\[Chi], 6] + 
      561082577687175386 Subscript[$CellContext`\[Chi], 7] + 
      561082577341240664 Subscript[$CellContext`\[Chi], 8] + 
      701353221979397422 Subscript[$CellContext`\[Chi], 11] + 
      701353221806430142 Subscript[$CellContext`\[Chi], 12] + 
      701353221806430142 Subscript[$CellContext`\[Chi], 13] + 
      701353221979397422 Subscript[$CellContext`\[Chi], 14] + 
      841623866271414538 Subscript[$CellContext`\[Chi], 15] + 
      841623866271414538 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 619077815833060528 Subscript[$CellContext`\[Chi], 9] + 
      619077815833060528 Subscript[$CellContext`\[Chi], 10] + 
      1238155631666121056 Subscript[$CellContext`\[Chi], 17] + 
      1857233447499182554 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 170733407848380370 Subscript[$CellContext`\[Chi], 1] + 
      170733407657941896 Subscript[$CellContext`\[Chi], 2] + 
      170733407657941896 Subscript[$CellContext`\[Chi], 3] + 
      170733407848380370 Subscript[$CellContext`\[Chi], 4] + 
      682933631202865254 Subscript[$CellContext`\[Chi], 5] + 
      682933630821988472 Subscript[$CellContext`\[Chi], 6] + 
      682933630821988472 Subscript[$CellContext`\[Chi], 7] + 
      682933631202865254 Subscript[$CellContext`\[Chi], 8] + 
      853667038670150480 Subscript[$CellContext`\[Chi], 11] + 
      853667038860588954 Subscript[$CellContext`\[Chi], 12] + 
      853667038860588954 Subscript[$CellContext`\[Chi], 13] + 
      853667038670150480 Subscript[$CellContext`\[Chi], 14] + 
      1024400446518530850 Subscript[$CellContext`\[Chi], 15] + 
      1024400446518530850 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 753229064552480766 Subscript[$CellContext`\[Chi], 9] + 
      753229064552480766 Subscript[$CellContext`\[Chi], 10] + 
      1506458129104511096 Subscript[$CellContext`\[Chi], 17] + 
      2259687193656991480 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 207649775032395522 Subscript[$CellContext`\[Chi], 1] + 
      207649775241991440 Subscript[$CellContext`\[Chi], 2] + 
      207649775241991440 Subscript[$CellContext`\[Chi], 3] + 
      207649775032395522 Subscript[$CellContext`\[Chi], 4] + 
      830599100339178006 Subscript[$CellContext`\[Chi], 5] + 
      830599100758369842 Subscript[$CellContext`\[Chi], 6] + 
      830599100758369842 Subscript[$CellContext`\[Chi], 7] + 
      830599100339178006 Subscript[$CellContext`\[Chi], 8] + 
      1038248875790765364 Subscript[$CellContext`\[Chi], 11] + 
      1038248875581169446 Subscript[$CellContext`\[Chi], 12] + 
      1038248875581169446 Subscript[$CellContext`\[Chi], 13] + 
      1038248875790765364 Subscript[$CellContext`\[Chi], 14] + 
      1245898650823160886 Subscript[$CellContext`\[Chi], 15] + 
      1245898650823160886 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 915739951177550118 Subscript[$CellContext`\[Chi], 9] + 
      915739951177550118 Subscript[$CellContext`\[Chi], 10] + 
      1831479902355579696 Subscript[$CellContext`\[Chi], 17] + 
      2747219853533129814 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 252353707762892736 Subscript[$CellContext`\[Chi], 1] + 
      252353707532297380 Subscript[$CellContext`\[Chi], 2] + 
      252353707532297380 Subscript[$CellContext`\[Chi], 3] + 
      252353707762892736 Subscript[$CellContext`\[Chi], 4] + 
      1009414830821221920 Subscript[$CellContext`\[Chi], 5] + 
      1009414830360031032 Subscript[$CellContext`\[Chi], 6] + 
      1009414830360031032 Subscript[$CellContext`\[Chi], 7] + 
      1009414830821221920 Subscript[$CellContext`\[Chi], 8] + 
      1261768538123171160 Subscript[$CellContext`\[Chi], 11] + 
      1261768538353766516 Subscript[$CellContext`\[Chi], 12] + 
      1261768538353766516 Subscript[$CellContext`\[Chi], 13] + 
      1261768538123171160 Subscript[$CellContext`\[Chi], 14] + 
      1514122245886063896 Subscript[$CellContext`\[Chi], 15] + 
      1514122245886063896 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 1112460261367533762 Subscript[$CellContext`\[Chi], 9] + 
      1112460261367533762 Subscript[$CellContext`\[Chi], 10] + 
      2224920522735067524 Subscript[$CellContext`\[Chi], 17] + 
      3337380784102600620 Subscript[$CellContext`\[Chi], 18]}, 6, 3024, 24],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.557202737704645*^9, 3.557202752344997*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "dec", "]"}]], "Input",
 CellChangeTimes->{{3.5572027584028063`*^9, 3.557202761948057*^9}}],

Cell["\<\
\\sqrt[4]{q} \\left(\\chi _2+\\chi _3\\right)+q^{3/4} \\left(\\chi _9+\\chi \
_{10}\\right)+q^{5/4} \\left(\\chi _5+\\chi _8+\\chi _{12}+\\chi \
_{13}\\right)+q^{7/4} \\left(2 \\chi _{17}+2 \\chi
   _{18}\\right)+q^{9/4} \\left(2 \\chi _6+2 \\chi _7+2 \\chi _{11}+2 \\chi \
_{12}+2 \\chi _{13}+2 \\chi _{14}+2 \\chi _{15}+2 \\chi \
_{16}\\right)+q^{11/4} \\left(2 \\chi _9+2 \\chi _{10}+4 \\chi _{17}+8 \\chi
   _{18}\\right)+q^{13/4} \\left(2 \\chi _1+\\chi _2+\\chi _3+2 \\chi _4+6 \
\\chi _5+4 \\chi _6+4 \\chi _7+6 \\chi _8+4 \\chi _{11}+6 \\chi _{12}+6 \\chi \
_{13}+4 \\chi _{14}+6 \\chi _{15}+6 \\chi
   _{16}\\right)+q^{15/4} \\left(8 \\chi _9+8 \\chi _{10}+14 \\chi _{17}+22 \
\\chi _{18}\\right)+q^{17/4} \\left(2 \\chi _1+4 \\chi _2+4 \\chi _3+2 \\chi \
_4+10 \\chi _5+14 \\chi _6+14 \\chi _7+10 \\chi _8+16
   \\chi _{11}+14 \\chi _{12}+14 \\chi _{13}+16 \\chi _{14}+18 \\chi _{15}+18 \
\\chi _{16}\\right)+q^{19/4} \\left(18 \\chi _9+18 \\chi _{10}+40 \\chi \
_{17}+58 \\chi _{18}\\right)+q^{21/4} \\left(8 \\chi _1+6
   \\chi _2+6 \\chi _3+8 \\chi _4+32 \\chi _5+26 \\chi _6+26 \\chi _7+32 \
\\chi _8+38 \\chi _{11}+40 \\chi _{12}+40 \\chi _{13}+38 \\chi _{14}+46 \\chi \
_{15}+46 \\chi _{16}\\right)+q^{23/4} \\left(47 \\chi
   _9+47 \\chi _{10}+94 \\chi _{17}+140 \\chi _{18}\\right)+q^{25/4} \
\\left(16 \\chi _1+21 \\chi _2+21 \\chi _3+16 \\chi _4+68 \\chi _5+76 \\chi \
_6+76 \\chi _7+68 \\chi _8+90 \\chi _{11}+86 \\chi _{12}+86
   \\chi _{13}+90 \\chi _{14}+106 \\chi _{15}+106 \\chi \
_{16}\\right)+q^{27/4} \\left(108 \\chi _9+108 \\chi _{10}+210 \\chi \
_{17}+318 \\chi _{18}\\right)+q^{29/4} \\left(42 \\chi _1+36 \\chi _2+36 \
\\chi
   _3+42 \\chi _4+162 \\chi _5+150 \\chi _6+150 \\chi _7+162 \\chi _8+192 \
\\chi _{11}+198 \\chi _{12}+198 \\chi _{13}+192 \\chi _{14}+234 \\chi \
_{15}+234 \\chi _{16}\\right)+q^{31/4} \\left(224 \\chi _9+224
   \\chi _{10}+456 \\chi _{17}+682 \\chi _{18}\\right)+q^{33/4} \\left(76 \
\\chi _1+84 \\chi _2+84 \\chi _3+76 \\chi _4+318 \\chi _5+334 \\chi _6+334 \
\\chi _7+318 \\chi _8+414 \\chi _{11}+406 \\chi _{12}+406
   \\chi _{13}+414 \\chi _{14}+490 \\chi _{15}+490 \\chi \
_{16}\\right)+q^{35/4} \\left(466 \\chi _9+466 \\chi _{10}+932 \\chi \
_{17}+1396 \\chi _{18}\\right)+q^{37/4} \\left(172 \\chi _1+160 \\chi _2+160 \
\\chi
   _3+172 \\chi _4+670 \\chi _5+648 \\chi _6+648 \\chi _7+670 \\chi _8+814 \
\\chi _{11}+826 \\chi _{12}+826 \\chi _{13}+814 \\chi _{14}+986 \\chi \
_{15}+986 \\chi _{16}\\right)+q^{39/4} \\left(924 \\chi _9+924
   \\chi _{10}+1836 \\chi _{17}+2760 \\chi _{18}\\right)+q^{41/4} \\left(312 \
\\chi _1+328 \\chi _2+328 \\chi _3+312 \\chi _4+1261 \\chi _5+1292 \\chi \
_6+1292 \\chi _7+1261 \\chi _8+1604 \\chi _{11}+1589 \\chi
   _{12}+1589 \\chi _{13}+1604 \\chi _{14}+1916 \\chi _{15}+1916 \\chi \
_{16}\\right)+q^{43/4} \\left(1756 \\chi _9+1756 \\chi _{10}+3526 \\chi \
_{17}+5280 \\chi _{18}\\right)+q^{45/4} \\left(610 \\chi _1+590
   \\chi _2+590 \\chi _3+610 \\chi _4+2428 \\chi _5+2386 \\chi _6+2386 \\chi \
_7+2428 \\chi _8+3004 \\chi _{11}+3024 \\chi _{12}+3024 \\chi _{13}+3004 \
\\chi _{14}+3614 \\chi _{15}+3614 \\chi
   _{16}\\right)+q^{47/4} \\left(3276 \\chi _9+3276 \\chi _{10}+6552 \\chi \
_{17}+9828 \\chi _{18}\\right)+q^{49/4} \\left(1096 \\chi _1+1124 \\chi \
_2+1124 \\chi _3+1096 \\chi _4+4404 \\chi _5+4458 \\chi
   _6+4458 \\chi _7+4404 \\chi _8+5546 \\chi _{11}+5518 \\chi _{12}+5518 \
\\chi _{13}+5546 \\chi _{14}+6642 \\chi _{15}+6642 \\chi \
_{16}\\right)+q^{51/4} \\left(5956 \\chi _9+5956 \\chi _{10}+11894 \\chi
   _{17}+17854 \\chi _{18}\\right)+q^{53/4} \\left(2006 \\chi _1+1970 \\chi \
_2+1970 \\chi _3+2006 \\chi _4+7990 \\chi _5+7918 \\chi _6+7918 \\chi _7+7990 \
\\chi _8+9924 \\chi _{11}+9960 \\chi _{12}+9960 \\chi
   _{13}+9924 \\chi _{14}+11930 \\chi _{15}+11930 \\chi \
_{16}\\right)+q^{55/4} \\left(10570 \\chi _9+10570 \\chi _{10}+21162 \\chi \
_{17}+31730 \\chi _{18}\\right)+q^{57/4} \\left(3472 \\chi _1+3518 \\chi
   _2+3518 \\chi _3+3472 \\chi _4+13946 \\chi _5+14040 \\chi _6+14040 \\chi \
_7+13946 \\chi _8+17524 \\chi _{11}+17478 \\chi _{12}+17478 \\chi _{13}+17524 \
\\chi _{14}+20996 \\chi _{15}+20996 \\chi
   _{16}\\right)+q^{59/4} \\left(18438 \\chi _9+18438 \\chi _{10}+36876 \\chi \
_{17}+55314 \\chi _{18}\\right)+q^{61/4} \\left(6082 \\chi _1+6021 \\chi \
_2+6021 \\chi _3+6082 \\chi _4+24246 \\chi _5+24126
   \\chi _6+24126 \\chi _7+24246 \\chi _8+30192 \\chi _{11}+30254 \\chi \
_{12}+30254 \\chi _{13}+30192 \\chi _{14}+36274 \\chi _{15}+36274 \\chi _{16}\
\\right)+q^{63/4} \\left(31595 \\chi _9+31595 \\chi
   _{10}+63158 \\chi _{17}+94750 \\chi _{18}\\right)+q^{65/4} \\left(10232 \
\\chi _1+10310 \\chi _2+10310 \\chi _3+10232 \\chi _4+41008 \\chi _5+41164 \
\\chi _6+41164 \\chi _7+41008 \\chi _8+51396 \\chi
   _{11}+51318 \\chi _{12}+51318 \\chi _{13}+51396 \\chi _{14}+61628 \\chi \
_{15}+61628 \\chi _{16}\\right)+q^{67/4} \\left(53232 \\chi _9+53232 \\chi \
_{10}+106500 \\chi _{17}+159732 \\chi
   _{18}\\right)+q^{69/4} \\left(17230 \\chi _1+17132 \\chi _2+17132 \\chi \
_3+17230 \\chi _4+68842 \\chi _5+68644 \\chi _6+68644 \\chi _7+68842 \\chi \
_8+85894 \\chi _{11}+85992 \\chi _{12}+85992 \\chi
   _{13}+85894 \\chi _{14}+103124 \\chi _{15}+103124 \\chi \
_{16}\\right)+q^{71/4} \\left(88458 \\chi _9+88458 \\chi _{10}+176916 \\chi \
_{17}+265380 \\chi _{18}\\right)+q^{73/4} \\left(28304 \\chi _1+28430
   \\chi _2+28430 \\chi _3+28304 \\chi _4+113324 \\chi _5+113574 \\chi \
_6+113574 \\chi _7+113324 \\chi _8+141856 \\chi _{11}+141730 \\chi \
_{12}+141730 \\chi _{13}+141856 \\chi _{14}+170160 \\chi
   _{15}+170160 \\chi _{16}\\right)+q^{75/4} \\left(145026 \\chi _9+145026 \
\\chi _{10}+290002 \\chi _{17}+435026 \\chi _{18}\\right)+q^{77/4} \
\\left(46276 \\chi _1+46118 \\chi _2+46118 \\chi _3+46276 \\chi
   _4+184946 \\chi _5+184630 \\chi _6+184630 \\chi _7+184946 \\chi _8+230906 \
\\chi _{11}+231064 \\chi _{12}+231064 \\chi _{13}+230906 \\chi _{14}+277182 \
\\chi _{15}+277182 \\chi _{16}\\right)+q^{79/4}
   \\left(234762 \\chi _9+234762 \\chi _{10}+469580 \\chi _{17}+704342 \\chi \
_{18}\\right)+q^{81/4} \\left(74254 \\chi _1+74450 \\chi _2+74450 \\chi \
_3+74254 \\chi _4+297234 \\chi _5+297630 \\chi _6+297630
   \\chi _7+297234 \\chi _8+371912 \\chi _{11}+371716 \\chi _{12}+371716 \
\\chi _{13}+371912 \\chi _{14}+446166 \\chi _{15}+446166 \\chi \
_{16}\\right)+q^{83/4} \\left(375788 \\chi _9+375788 \\chi
   _{10}+751576 \\chi _{17}+1127360 \\chi _{18}\\right)+q^{85/4} \
\\left(118510 \\chi _1+118263 \\chi _2+118263 \\chi _3+118510 \\chi _4+473760 \
\\chi _5+473268 \\chi _6+473268 \\chi _7+473760 \\chi
   _8+591742 \\chi _{11}+591990 \\chi _{12}+591990 \\chi _{13}+591742 \\chi \
_{14}+710252 \\chi _{15}+710252 \\chi _{16}\\right)+q^{87/4} \\left(595112 \
\\chi _9+595112 \\chi _{10}+1190150 \\chi
   _{17}+1785262 \\chi _{18}\\right)+q^{89/4} \\left(186354 \\chi _1+186660 \
\\chi _2+186660 \\chi _3+186354 \\chi _4+745722 \\chi _5+746334 \\chi \
_6+746334 \\chi _7+745722 \\chi _8+932688 \\chi
   _{11}+932382 \\chi _{12}+932382 \\chi _{13}+932688 \\chi _{14}+1119042 \
\\chi _{15}+1119042 \\chi _{16}\\right)+q^{91/4} \\left(932972 \\chi \
_9+932972 \\chi _{10}+1866030 \\chi _{17}+2799010 \\chi
   _{18}\\right)+q^{93/4} \\left(291200 \\chi _1+290824 \\chi _2+290824 \\chi \
_3+291200 \\chi _4+1164478 \\chi _5+1163722 \\chi _6+1163722 \\chi _7+1164478 \
\\chi _8+1454970 \\chi _{11}+1455346 \\chi
   _{12}+1455346 \\chi _{13}+1454970 \\chi _{14}+1746170 \\chi _{15}+1746170 \
\\chi _{16}\\right)+q^{95/4} \\left(1449188 \\chi _9+1449188 \\chi \
_{10}+2898376 \\chi _{17}+4347560 \\chi
   _{18}\\right)+q^{97/4} \\left(449814 \\chi _1+450280 \\chi _2+450280 \\chi \
_3+449814 \\chi _4+1799672 \\chi _5+1800600 \\chi _6+1800600 \\chi _7+1799672 \
\\chi _8+2250364 \\chi _{11}+2249898 \\chi
   _{12}+2249898 \\chi _{13}+2250364 \\chi _{14}+2700178 \\chi _{15}+2700178 \
\\chi _{16}\\right)+q^{99/4} \\left(2231312 \\chi _9+2231312 \\chi \
_{10}+4462514 \\chi _{17}+6693826 \\chi
   _{18}\\right)+q^{101/4} \\left(690284 \\chi _1+689714 \\chi _2+689714 \
\\chi _3+690284 \\chi _4+2760556 \\chi _5+2759416 \\chi _6+2759416 \\chi \
_7+2760556 \\chi _8+3449700 \\chi _{11}+3450270 \\chi
   _{12}+3450270 \\chi _{13}+3449700 \\chi _{14}+4139984 \\chi _{15}+4139984 \
\\chi _{16}\\right)+q^{103/4} \\left(3407100 \\chi _9+3407100 \\chi \
_{10}+6814326 \\chi _{17}+10221420 \\chi
   _{18}\\right)+q^{105/4} \\left(1049090 \\chi _1+1049784 \\chi _2+1049784 \
\\chi _3+1049090 \\chi _4+4197122 \\chi _5+4198514 \\chi _6+4198514 \\chi \
_7+4197122 \\chi _8+5247668 \\chi _{11}+5246974 \\chi
   _{12}+5246974 \\chi _{13}+5247668 \\chi _{14}+6296758 \\chi _{15}+6296758 \
\\chi _{16}\\right)+q^{107/4} \\left(5162232 \\chi _9+5162232 \\chi \
_{10}+10324464 \\chi _{17}+15486696 \\chi
   _{18}\\right)+q^{109/4} \\left(1584570 \\chi _1+1583722 \\chi _2+1583722 \
\\chi _3+1584570 \\chi _4+6337354 \\chi _5+6335662 \\chi _6+6335662 \\chi \
_7+6337354 \\chi _8+7920154 \\chi _{11}+7921002 \\chi
   _{12}+7921002 \\chi _{13}+7920154 \\chi _{14}+9504724 \\chi _{15}+9504724 \
\\chi _{16}\\right)+q^{111/4} \\left(7763936 \\chi _9+7763936 \\chi \
_{10}+15527708 \\chi _{17}+23291656 \\chi
   _{18}\\right)+q^{113/4} \\left(2373536 \\chi _1+2374564 \\chi _2+2374564 \
\\chi _3+2373536 \\chi _4+9495179 \\chi _5+9497234 \\chi _6+9497234 \\chi \
_7+9495179 \\chi _8+11870770 \\chi _{11}+11869743 \\chi
   _{12}+11869743 \\chi _{13}+11870770 \\chi _{14}+14244306 \\chi \
_{15}+14244306 \\chi _{16}\\right)+q^{115/4} \\left(11595224 \\chi \
_9+11595224 \\chi _{10}+23190630 \\chi _{17}+34785850 \\chi
   _{18}\\right)+q^{117/4} \\left(3534302 \\chi _1+3533062 \\chi _2+3533062 \
\\chi _3+3534302 \\chi _4+14136068 \\chi _5+14133582 \\chi _6+14133582 \\chi \
_7+14136068 \\chi _8+17667984 \\chi _{11}+17669224
   \\chi _{12}+17669224 \\chi _{13}+17667984 \\chi _{14}+21202286 \\chi \
_{15}+21202286 \\chi _{16}\\right)+q^{119/4} \\left(17202756 \\chi \
_9+17202756 \\chi _{10}+34405512 \\chi _{17}+51608268 \\chi
   _{18}\\right)+q^{121/4} \\left(5225160 \\chi _1+5226660 \\chi _2+5226660 \
\\chi _3+5225160 \\chi _4+20902020 \\chi _5+20905014 \\chi _6+20905014 \\chi \
_7+20902020 \\chi _8+26130068 \\chi _{11}+26128568
   \\chi _{12}+26128568 \\chi _{13}+26130068 \\chi _{14}+31355228 \\chi \
_{15}+31355228 \\chi _{16}\\right)+q^{123/4} \\left(25361273 \\chi \
_9+25361273 \\chi _{10}+50722316 \\chi _{17}+76083580 \\chi
   _{18}\\right)+q^{125/4} \\left(7681708 \\chi _1+7679906 \\chi _2+7679906 \
\\chi _3+7681708 \\chi _4+30725036 \\chi _5+30721432 \\chi _6+30721432 \\chi \
_7+30725036 \\chi _8+38403140 \\chi _{11}+38404942
   \\chi _{12}+38404942 \\chi _{13}+38403140 \\chi _{14}+46084848 \\chi \
_{15}+46084848 \\chi _{16}\\right)+q^{127/4} \\left(37164192 \\chi \
_9+37164192 \\chi _{10}+74328644 \\chi _{17}+111492836 \\chi
   _{18}\\right)+q^{129/4} \\left(11221660 \\chi _1+11223818 \\chi \
_2+11223818 \\chi _3+11221660 \\chi _4+44888934 \\chi _5+44893256 \\chi \
_6+44893256 \\chi _7+44888934 \\chi _8+56115052 \\chi
   _{11}+56112894 \\chi _{12}+56112894 \\chi _{13}+56115052 \\chi \
_{14}+67336712 \\chi _{15}+67336712 \\chi _{16}\\right)+q^{131/4} \
\\left(54148414 \\chi _9+54148414 \\chi _{10}+108296828 \\chi
   _{17}+162445258 \\chi _{18}\\right)+q^{133/4} \\left(16307618 \\chi \
_1+16305032 \\chi _2+16305032 \\chi _3+16307618 \\chi _4+65227738 \\chi \
_5+65222572 \\chi _6+65222572 \\chi _7+65227738 \\chi
   _8+81530032 \\chi _{11}+81532618 \\chi _{12}+81532618 \\chi _{13}+81530032 \
\\chi _{14}+97837650 \\chi _{15}+97837650 \\chi _{16}\\right)+q^{135/4} \
\\left(78462338 \\chi _9+78462338 \\chi
   _{10}+156924350 \\chi _{17}+235386682 \\chi _{18}\\right)+q^{137/4} \
\\left(23563920 \\chi _1+23567004 \\chi _2+23567004 \\chi _3+23563920 \\chi \
_4+94258764 \\chi _5+94264932 \\chi _6+94264932 \\chi
   _7+94258764 \\chi _8+117828852 \\chi _{11}+117825768 \\chi _{12}+117825768 \
\\chi _{13}+117828852 \\chi _{14}+141392772 \\chi _{15}+141392772 \\chi _{16}\
\\right)+q^{139/4} \\left(113097360 \\chi
   _9+113097360 \\chi _{10}+226195086 \\chi _{17}+339292446 \\chi \
_{18}\\right)+q^{141/4} \\left(33883324 \\chi _1+33879656 \\chi _2+33879656 \
\\chi _3+33883324 \\chi _4+135529806 \\chi _5+135522464 \\chi
   _6+135522464 \\chi _7+135529806 \\chi _8+169405984 \\chi _{11}+169409652 \
\\chi _{12}+169409652 \\chi _{13}+169405984 \\chi _{14}+203289308 \\chi \
_{15}+203289308 \\chi _{16}\\right)+q^{143/4}
   \\left(162202764 \\chi _9+162202764 \\chi _{10}+324405528 \\chi \
_{17}+486608280 \\chi _{18}\\right)+q^{145/4} \\left(48471888 \\chi \
_1+48476251 \\chi _2+48476251 \\chi _3+48471888 \\chi _4+193891710
   \\chi _5+193900428 \\chi _6+193900428 \\chi _7+193891710 \\chi \
_8+242372104 \\chi _{11}+242367742 \\chi _{12}+242367742 \\chi \
_{13}+242372104 \\chi _{14}+290843992 \\chi _{15}+290843992 \\chi
   _{16}\\right)+q^{147/4} \\left(231507932 \\chi _9+231507932 \\chi \
_{10}+463015406 \\chi _{17}+694523338 \\chi _{18}\\right)+q^{149/4} \
\\left(69026356 \\chi _1+69021188 \\chi _2+69021188 \\chi
   _3+69026356 \\chi _4+276100256 \\chi _5+276089920 \\chi _6+276089920 \\chi \
_7+276100256 \\chi _8+345116276 \\chi _{11}+345121444 \\chi _{12}+345121444 \
\\chi _{13}+345116276 \\chi _{14}+414142632 \\chi
   _{15}+414142632 \\chi _{16}\\right)+q^{151/4} \\left(328895398 \\chi \
_9+328895398 \\chi _{10}+657791304 \\chi _{17}+986686724 \\chi \
_{18}\\right)+q^{153/4} \\left(97836116 \\chi _1+97842224 \\chi
   _2+97842224 \\chi _3+97836116 \\chi _4+391350850 \\chi _5+391363074 \\chi \
_6+391363074 \\chi _7+391350850 \\chi _8+489199454 \\chi _{11}+489193346 \
\\chi _{12}+489193346 \\chi _{13}+489199454 \\chi
   _{14}+587035570 \\chi _{15}+587035570 \\chi _{16}\\right)+q^{155/4} \
\\left(465171734 \\chi _9+465171734 \\chi _{10}+930343468 \\chi \
_{17}+1395515192 \\chi _{18}\\right)+q^{157/4} \\left(138082660 \\chi
   _1+138075444 \\chi _2+138075444 \\chi _3+138082660 \\chi _4+552323122 \
\\chi _5+552308698 \\chi _6+552308698 \\chi _7+552323122 \\chi _8+690391056 \
\\chi _{11}+690398272 \\chi _{12}+690398272 \\chi
   _{13}+690391056 \\chi _{14}+828473716 \\chi _{15}+828473716 \\chi \
_{16}\\right)+q^{159/4} \\left(655095236 \\chi _9+655095236 \\chi \
_{10}+1310189846 \\chi _{17}+1965285082 \\chi
   _{18}\\right)+q^{161/4} \\left(194045112 \\chi _1+194053610 \\chi \
_2+194053610 \\chi _3+194045112 \\chi _4+776188920 \\chi _5+776205916 \\chi \
_6+776205916 \\chi _7+776188920 \\chi _8+970251028 \\chi
   _{11}+970242530 \\chi _{12}+970242530 \\chi _{13}+970251028 \\chi \
_{14}+1164296140 \\chi _{15}+1164296140 \\chi _{16}\\right)+q^{163/4} \
\\left(918753956 \\chi _9+918753956 \\chi _{10}+1837508610 \\chi
   _{17}+2756262550 \\chi _{18}\\right)+q^{165/4} \\left(271607274 \\chi \
_1+271597286 \\chi _2+271597286 \\chi _3+271607274 \\chi _4+1086419490 \\chi \
_5+1086399506 \\chi _6+1086399506 \\chi _7+1086419490
   \\chi _8+1358007152 \\chi _{11}+1358017140 \\chi _{12}+1358017140 \\chi \
_{13}+1358007152 \\chi _{14}+1629614426 \\chi _{15}+1629614426 \\chi \
_{16}\\right)+q^{167/4} \\left(1283401902 \\chi
   _9+1283401902 \\chi _{10}+2566803804 \\chi _{17}+3850205706 \\chi \
_{18}\\right)+q^{169/4} \\left(378658282 \\chi _1+378670012 \\chi \
_2+378670012 \\chi _3+378658282 \\chi _4+1514644456 \\chi
   _5+1514667906 \\chi _6+1514667906 \\chi _7+1514644456 \\chi _8+1893325786 \
\\chi _{11}+1893314056 \\chi _{12}+1893314056 \\chi _{13}+1893325786 \\chi \
_{14}+2271984068 \\chi _{15}+2271984068 \\chi
   _{16}\\right)+q^{171/4} \\left(1785890912 \\chi _9+1785890912 \\chi \
_{10}+3571780968 \\chi _{17}+5357671908 \\chi _{18}\\right)+q^{173/4} \
\\left(525942042 \\chi _1+525928302 \\chi _2+525928302 \\chi
   _3+525942042 \\chi _4+2103754446 \\chi _5+2103726966 \\chi _6+2103726966 \
\\chi _7+2103754446 \\chi _8+2629669008 \\chi _{11}+2629682748 \\chi \
_{12}+2629682748 \\chi _{13}+2629669008 \\chi
   _{14}+3155611050 \\chi _{15}+3155611050 \\chi _{16}\\right)+q^{175/4} \
\\left(2475898602 \\chi _9+2475898602 \\chi _{10}+4951798152 \\chi \
_{17}+7427696742 \\chi _{18}\\right)+q^{177/4} \\left(727811152
   \\chi _1+727827218 \\chi _2+727827218 \\chi _3+727811152 \\chi \
_4+2911261166 \\chi _5+2911293308 \\chi _6+2911293308 \\chi _7+2911261166 \
\\chi _8+3639104952 \\chi _{11}+3639088886 \\chi
   _{12}+3639088886 \\chi _{13}+3639104952 \\chi _{14}+4366916104 \\chi \
_{15}+4366916104 \\chi _{16}\\right)+q^{179/4} \\left(3420193656 \\chi \
_9+3420193656 \\chi _{10}+6840387312 \\chi
   _{17}+10260580968 \\chi _{18}\\right)+q^{181/4} \\left(1003655494 \\chi \
_1+1003636725 \\chi _2+1003636725 \\chi _3+1003655494 \\chi _4+4014602618 \
\\chi _5+4014565090 \\chi _6+4014565090 \\chi
   _7+4014602618 \\chi _8+5018220028 \\chi _{11}+5018238798 \\chi \
_{12}+5018238798 \\chi _{13}+5018220028 \\chi _{14}+6021875522 \\chi \
_{15}+6021875522 \\chi _{16}\\right)+q^{183/4} \\left(4708246354
   \\chi _9+4708246354 \\chi _{10}+9416491548 \\chi _{17}+14124737880 \\chi \
_{18}\\right)+q^{185/4} \\left(1379269344 \\chi _1+1379291224 \\chi \
_2+1379291224 \\chi _3+1379269344 \\chi _4+5517099270 \\chi
   _5+5517143030 \\chi _6+5517143030 \\chi _7+5517099270 \\chi _8+6896412374 \
\\chi _{11}+6896390494 \\chi _{12}+6896390494 \\chi _{13}+6896412374 \\chi \
_{14}+8275681718 \\chi _{15}+8275681718 \\chi
   _{16}\\right)+q^{187/4} \\left(6459611634 \\chi _9+6459611634 \\chi \
_{10}+12919224544 \\chi _{17}+19378836178 \\chi _{18}\\right)+q^{189/4} \
\\left(1889249886 \\chi _1+1889224422 \\chi _2+1889224422
   \\chi _3+1889249886 \\chi _4+7556974756 \\chi _5+7556923816 \\chi \
_6+7556923816 \\chi _7+7556974756 \\chi _8+9446174378 \\chi _{11}+9446199842 \
\\chi _{12}+9446199842 \\chi _{13}+9446174378 \\chi
   _{14}+11335424264 \\chi _{15}+11335424264 \\chi _{16}\\right)+q^{191/4} \
\\left(8833610702 \\chi _9+8833610702 \\chi _{10}+17667221404 \\chi \
_{17}+26500832144 \\chi _{18}\\right)+q^{193/4}
   \\left(2579434768 \\chi _1+2579464376 \\chi _2+2579464376 \\chi \
_3+2579434768 \\chi _4+10317767972 \\chi _5+10317827176 \\chi _6+10317827176 \
\\chi _7+10317767972 \\chi _8+12897261212 \\chi
   _{11}+12897231604 \\chi _{12}+12897231604 \\chi _{13}+12897261212 \\chi \
_{14}+15476695980 \\chi _{15}+15476695980 \\chi _{16}\\right)+q^{195/4} \
\\left(12041981486 \\chi _9+12041981486 \\chi
   _{10}+24083961426 \\chi _{17}+36125942898 \\chi _{18}\\right)+q^{197/4} \
\\left(3510898698 \\chi _1+3510864336 \\chi _2+3510864336 \\chi _3+3510898698 \
\\chi _4+14043560430 \\chi _5+14043491706 \\chi
   _6+14043491706 \\chi _7+14043560430 \\chi _8+17554390404 \\chi \
_{11}+17554424766 \\chi _{12}+17554424766 \\chi _{13}+17554390404 \\chi \
_{14}+21065289102 \\chi _{15}+21065289102 \\chi
   _{16}\\right)+q^{199/4} \\left(16365399690 \\chi _9+16365399690 \\chi \
_{10}+32730801084 \\chi _{17}+49096200774 \\chi _{18}\\right)+q^{201/4} \
\\left(4764225752 \\chi _1+4764265572 \\chi _2+4764265572
   \\chi _3+4764225752 \\chi _4+19056943672 \\chi _5+19057023326 \\chi \
_6+19057023326 \\chi _7+19056943672 \\chi _8+23821249966 \\chi \
_{11}+23821210146 \\chi _{12}+23821210146 \\chi _{13}+23821249966
   \\chi _{14}+28585475718 \\chi _{15}+28585475718 \\chi \
_{16}\\right)+q^{203/4} \\left(22174992189 \\chi _9+22174992189 \\chi \
_{10}+44349984378 \\chi _{17}+66524976540 \\chi _{18}\\right)+q^{205/4}
   \\left(6446155028 \\chi _1+6446108926 \\chi _2+6446108926 \\chi \
_3+6446155028 \\chi _4+25784573040 \\chi _5+25784480850 \\chi _6+25784480850 \
\\chi _7+25784573040 \\chi _8+32230634890 \\chi
   _{11}+32230680992 \\chi _{12}+32230680992 \\chi _{13}+32230634890 \\chi \
_{14}+38676789918 \\chi _{15}+38676789918 \\chi _{16}\\right)+q^{207/4} \
\\left(29960269972 \\chi _9+29960269972 \\chi
   _{10}+59920537888 \\chi _{17}+89880807860 \\chi _{18}\\right)+q^{209/4} \
\\left(8696934198 \\chi _1+8696987484 \\chi _2+8696987484 \\chi _3+8696934198 \
\\chi _4+34787790078 \\chi _5+34787896650 \\chi
   _6+34787896650 \\chi _7+34787790078 \\chi _8+43484830848 \\chi \
_{11}+43484777562 \\chi _{12}+43484777562 \\chi _{13}+43484830848 \\chi \
_{14}+52181765046 \\chi _{15}+52181765046 \\chi
   _{16}\\right)+q^{211/4} \\left(40365358502 \\chi _9+40365358502 \\chi \
_{10}+80730719262 \\chi _{17}+121096077814 \\chi _{18}\\right)+q^{213/4} \
\\left(11701323180 \\chi _1+11701261672 \\chi
   _2+11701261672 \\chi _3+11701323180 \\chi _4+46805232432 \\chi \
_5+46805109402 \\chi _6+46805109402 \\chi _7+46805232432 \\chi _8+58506433770 \
\\chi _{11}+58506495278 \\chi _{12}+58506495278 \\chi
   _{13}+58506433770 \\chi _{14}+70207756950 \\chi _{15}+70207756950 \\chi \
_{16}\\right)+q^{215/4} \\left(54235873396 \\chi _9+54235873396 \\chi \
_{10}+108471746792 \\chi _{17}+162707620168 \\chi
   _{18}\\right)+q^{217/4} \\left(15701106136 \\chi _1+15701177066 \\chi \
_2+15701177066 \\chi _3+15701106136 \\chi _4+62804494186 \\chi _5+62804636030 \
\\chi _6+62804636030 \\chi _7+62804494186 \\chi
   _8+78505740878 \\chi _{11}+78505669948 \\chi _{12}+78505669948 \\chi \
_{13}+78505740878 \\chi _{14}+94206847014 \\chi _{15}+94206847014 \\chi _{16}\
\\right)+q^{219/4} \\left(72679420672 \\chi
   _9+72679420672 \\chi _{10}+145358838628 \\chi _{17}+218038259300 \\chi \
_{18}\\right)+q^{221/4} \\left(21013191934 \\chi _1+21013110258 \\chi \
_2+21013110258 \\chi _3+21013191934 \\chi _4+84052686003
   \\chi _5+84052522650 \\chi _6+84052522650 \\chi _7+84052686003 \\chi \
_8+105065714584 \\chi _{11}+105065796261 \\chi _{12}+105065796261 \\chi \
_{13}+105065714584 \\chi _{14}+126078906518 \\chi
   _{15}+126078906518 \\chi _{16}\\right)+q^{223/4} \\left(97143579342 \\chi \
_9+97143579342 \\chi _{10}+194287161654 \\chi _{17}+291430740960 \\chi \
_{18}\\right)+q^{225/4} \\left(28050665086 \\chi
   _1+28050759022 \\chi _2+28050759022 \\chi _3+28050665086 \\chi \
_4+112202755846 \\chi _5+112202943736 \\chi _6+112202943736 \\chi \
_7+112202755846 \\chi _8+140253610366 \\chi _{11}+140253516430 \\chi
   _{12}+140253516430 \\chi _{13}+140253610366 \\chi _{14}+168304275452 \\chi \
_{15}+168304275452 \\chi _{16}\\right)+q^{227/4} \\left(129516198900 \\chi \
_9+129516198900 \\chi _{10}+259032397800 \\chi
   _{17}+388548596700 \\chi _{18}\\right)+q^{229/4} \\left(37352428094 \\chi \
_1+37352320160 \\chi _2+37352320160 \\chi _3+37352428094 \\chi \
_4+149409602734 \\chi _5+149409386884 \\chi _6+149409386884
   \\chi _7+149409602734 \\chi _8+186761813270 \\chi _{11}+186761921204 \\chi \
_{12}+186761921204 \\chi _{13}+186761813270 \\chi _{14}+224114241364 \\chi \
_{15}+224114241364 \\chi _{16}\\right)+q^{231/4}
   \\left(172254121364 \\chi _9+172254121364 \\chi _{10}+344508239178 \\chi \
_{17}+516762360606 \\chi _{18}\\right)+q^{233/4} \\left(49618218332 \\chi \
_1+49618342188 \\chi _2+49618342188 \\chi
   _3+49618218332 \\chi _4+198472997224 \\chi _5+198473244936 \\chi \
_6+198473244936 \\chi _7+198472997224 \\chi _8+248091463268 \\chi \
_{11}+248091339412 \\chi _{12}+248091339412 \\chi
   _{13}+248091463268 \\chi _{14}+297709681600 \\chi _{15}+297709681600 \\chi \
_{16}\\right)+q^{235/4} \\left(228548147146 \\chi _9+228548147146 \\chi \
_{10}+457096298172 \\chi _{17}+685644445292 \\chi
   _{18}\\right)+q^{237/4} \\left(65756897874 \\chi _1+65756755908 \\chi \
_2+65756755908 \\chi _3+65756897874 \\chi _4+263027451570 \\chi \
_5+263027167618 \\chi _6+263027167618 \\chi _7+263027451570 \\chi
   _8+328784067532 \\chi _{11}+328784209498 \\chi _{12}+328784209498 \\chi \
_{13}+328784067532 \\chi _{14}+394540965406 \\chi _{15}+394540965406 \\chi \
_{16}\\right)+q^{239/4} \\left(302534037846 \\chi
   _9+302534037846 \\chi _{10}+605068075692 \\chi _{17}+907602113538 \\chi \
_{18}\\right)+q^{241/4} \\left(86944193694 \\chi _1+86944356270 \\chi \
_2+86944356270 \\chi _3+86944193694 \\chi _4+347776935076
   \\chi _5+347777260208 \\chi _6+347777260208 \\chi _7+347776935076 \\chi \
_8+434721451698 \\chi _{11}+434721289122 \\chi _{12}+434721289122 \\chi \
_{13}+434721451698 \\chi _{14}+521665645392 \\chi
   _{15}+521665645392 \\chi _{16}\\right)+q^{243/4} \\left(399561886770 \\chi \
_9+399561886770 \\chi _{10}+799123768916 \\chi _{17}+1198685655640 \\chi \
_{18}\\right)+q^{245/4} \\left(114700887528 \\chi
   _1+114700701570 \\chi _2+114700701570 \\chi _3+114700887528 \\chi \
_4+458803364184 \\chi _5+458802992268 \\chi _6+458802992268 \\chi \
_7+458803364184 \\chi _8+573503879796 \\chi _{11}+573504065754
   \\chi _{12}+573504065754 \\chi _{13}+573503879796 \\chi _{14}+688204767324 \
\\chi _{15}+688204767324 \\chi _{16}\\right)+q^{247/4} \\left(526539500190 \
\\chi _9+526539500190 \\chi _{10}+1053079005422
   \\chi _{17}+1579618505612 \\chi _{18}\\right)+q^{249/4} \
\\left(150987225920 \\chi _1+150987438400 \\chi _2+150987438400 \\chi \
_3+150987225920 \\chi _4+603949118780 \\chi _5+603949543760 \\chi
   _6+603949543760 \\chi _7+603949118780 \\chi _8+754936772300 \\chi \
_{11}+754936559820 \\chi _{12}+754936559820 \\chi _{13}+754936772300 \\chi \
_{14}+905923998220 \\chi _{15}+905923998220 \\chi
   _{16}\\right)+q^{251/4} \\left(692369348614 \\chi _9+692369348614 \\chi \
_{10}+1384738697228 \\chi _{17}+2077108045924 \\chi _{18}\\right)+q^{253/4} \
\\left(198328870512 \\chi _1+198328627942 \\chi
   _2+198328627942 \\chi _3+198328870512 \\chi _4+793315236652 \\chi \
_5+793314751534 \\chi _6+793314751534 \\chi _7+793315236652 \\chi \
_8+991643619168 \\chi _{11}+991643861738 \\chi _{12}+991643861738
   \\chi _{13}+991643619168 \\chi _{14}+1189972489680 \\chi \
_{15}+1189972489680 \\chi _{16}\\right)+q^{255/4} \\left(908503615856 \\chi \
_9+908503615856 \\chi _{10}+1817007225726 \\chi
   _{17}+2725510841550 \\chi _{18}\\right)+q^{257/4} \\left(259969989924 \
\\chi _1+259970266548 \\chi _2+259970266548 \\chi _3+259969989924 \\chi \
_4+1039880236320 \\chi _5+1039880789568 \\chi
   _6+1039880789568 \\chi _7+1039880236320 \\chi _8+1299850779492 \\chi \
_{11}+1299850502868 \\chi _{12}+1299850502868 \\chi _{13}+1299850779492 \\chi \
_{14}+1559820769416 \\chi _{15}+1559820769416 \\chi
   _{16}\\right)+q^{259/4} \\left(1189648246500 \\chi _9+1189648246500 \\chi \
_{10}+2379296499512 \\chi _{17}+3568944746012 \\chi _{18}\\right)+q^{261/4} \
\\left(340075052698 \\chi _1+340074737548 \\chi
   _2+340074737548 \\chi _3+340075052698 \\chi _4+1360299898958 \\chi \
_5+1360299268632 \\chi _6+1360299268632 \\chi _7+1360299898958 \\chi \
_8+1700374324738 \\chi _{11}+1700374639888 \\chi
   _{12}+1700374639888 \\chi _{13}+1700374324738 \\chi _{14}+2040449377436 \
\\chi _{15}+2040449377436 \\chi _{16}\\right)+q^{263/4} \\left(1554654531086 \
\\chi _9+1554654531086 \\chi _{10}+3109309062172
   \\chi _{17}+4663963593200 \\chi _{18}\\right)+q^{265/4} \
\\left(443975312430 \\chi _1+443975671171 \\chi _2+443975671171 \\chi \
_3+443975312430 \\chi _4+1775901604818 \\chi _5+1775902322274 \\chi
   _6+1775902322274 \\chi _7+1775901604818 \\chi _8+2219877631024 \\chi \
_{11}+2219877272284 \\chi _{12}+2219877272284 \\chi _{13}+2219877631024 \\chi \
_{14}+2663852943454 \\chi _{15}+2663852943454 \\chi
   _{16}\\right)+q^{267/4} \\left(2027646371140 \\chi _9+2027646371140 \\chi \
_{10}+4055292734584 \\chi _{17}+6082939105724 \\chi _{18}\\right)+q^{269/4} \
\\left(578490290830 \\chi _1+578489882876 \\chi
   _2+578489882876 \\chi _3+578490290830 \\chi _4+2313960755366 \\chi \
_5+2313959939458 \\chi _6+2313959939458 \\chi _7+2313960755366 \\chi \
_8+2892450230288 \\chi _{11}+2892450638242 \\chi
   _{12}+2892450638242 \\chi _{13}+2892450230288 \\chi _{14}+3470940521118 \
\\chi _{15}+3470940521118 \\chi _{16}\\right)+q^{271/4} \\left(2639443520828 \
\\chi _9+2639443520828 \\chi _{10}+5278887050022
   \\chi _{17}+7918330570954 \\chi _{18}\\right)+q^{273/4} \
\\left(752321930972 \\chi _1+752322394468 \\chi _2+752322394468 \\chi \
_3+752321930972 \\chi _4+3009288191798 \\chi _5+3009289118818 \\chi
   _6+3009289118818 \\chi _7+3009288191798 \\chi _8+3761611054138 \\chi \
_{11}+3761610590642 \\chi _{12}+3761610590642 \\chi _{13}+3761611054138 \\chi \
_{14}+4513932985110 \\chi _{15}+4513932985110 \\chi
   _{16}\\right)+q^{275/4} \\left(3429355790340 \\chi _9+3429355790340 \\chi \
_{10}+6858711580680 \\chi _{17}+10288067370978 \\chi _{18}\\right)+q^{277/4} \
\\left(976564112258 \\chi _1+976563586082 \\chi
   _2+976563586082 \\chi _3+976564112258 \\chi _4+3906255918110 \\chi \
_5+3906254865786 \\chi _6+3906254865786 \\chi _7+3906255918110 \\chi \
_8+4882818973298 \\chi _{11}+4882819499474 \\chi
   _{12}+4882819499474 \\chi _{13}+4882818973298 \\chi _{14}+5859383085556 \
\\chi _{15}+5859383085556 \\chi _{16}\\right)+q^{279/4} \\left(4447441530492 \
\\chi _9+4447441530492 \\chi _{10}+8894883051126
   \\chi _{17}+13342324581618 \\chi _{18}\\right)+q^{281/4} \
\\left(1265328772312 \\chi _1+1265329369096 \\chi _2+1265329369096 \\chi \
_3+1265328772312 \\chi _4+5061315685916 \\chi _5+5061316879484 \\chi
   _6+5061316879484 \\chi _7+5061315685916 \\chi _8+6326645651796 \\chi \
_{11}+6326645055012 \\chi _{12}+6326645055012 \\chi _{13}+6326645651796 \\chi \
_{14}+7591974424108 \\chi _{15}+7591974424108 \\chi
   _{16}\\right)+q^{283/4} \\left(5757346688980 \\chi _9+5757346688980 \\chi \
_{10}+11514693388654 \\chi _{17}+17272040077560 \\chi _{18}\\right)+q^{285/4} \
\\left(1636549256500 \\chi _1+1636548580210
   \\chi _2+1636548580210 \\chi _3+1636549256500 \\chi _4+6546196355336 \\chi \
_5+6546195002726 \\chi _6+6546195002726 \\chi _7+6546196355336 \\chi \
_8+8182744264806 \\chi _{11}+8182744941096 \\chi
   _{12}+8182744941096 \\chi _{13}+8182744264806 \\chi _{14}+9819293521306 \
\\chi _{15}+9819293521306 \\chi _{16}\\right)+q^{287/4} \\left(7439868618288 \
\\chi _9+7439868618288 \\chi _{10}+14879737236576
   \\chi _{17}+22319605854864 \\chi _{18}\\right)+q^{289/4} \
\\left(2112968946234 \\chi _1+2112969712030 \\chi _2+2112969712030 \\chi \
_3+2112968946234 \\chi _4+8451876544714 \\chi _5+8451878076274 \\chi
   _6+8451878076274 \\chi _7+8451876544714 \\chi _8+10564847016490 \\chi \
_{11}+10564846250694 \\chi _{12}+10564846250694 \\chi _{13}+10564847016490 \
\\chi _{14}+12677815962724 \\chi
   _{15}+12677815962724 \\chi _{16}\\right)+q^{291/4} \\left(9597423417938 \
\\chi _9+9597423417938 \\chi _{10}+19194846823308 \\chi _{17}+28792270241376 \
\\chi _{18}\\right)+q^{293/4} \\left(2723401323572
   \\chi _1+2723400457164 \\chi _2+2723400457164 \\chi _3+2723401323572 \\chi \
_4+10893604427962 \\chi _5+10893602695146 \\chi _6+10893602695146 \\chi \
_7+10893604427962 \\chi _8+13617004018718 \\chi
   _{11}+13617004885126 \\chi _{12}+13617004885126 \\chi _{13}+13617004018718 \
\\chi _{14}+16340405342290 \\chi _{15}+16340405342290 \\chi \
_{16}\\right)+q^{295/4} \\left(12359638612424 \\chi
   _9+12359638612424 \\chi _{10}+24719277238452 \\chi _{17}+37078915850824 \
\\chi _{18}\\right)+q^{297/4} \\left(3504281978828 \\chi _1+3504282958282 \
\\chi _2+3504282958282 \\chi _3+3504281978828 \\chi
   _4+14017128901826 \\chi _5+14017130860768 \\chi _6+14017130860768 \\chi \
_7+14017128901826 \\chi _8+17521412846656 \\chi _{11}+17521411867202 \\chi \
_{12}+17521411867202 \\chi _{13}+17521412846656
   \\chi _{14}+21025694825484 \\chi _{15}+21025694825484 \\chi \
_{16}\\right)+q^{299/4} \\left(15890345310036 \\chi _9+15890345310036 \\chi \
_{10}+31780690620072 \\chi _{17}+47671035930108 \\chi
   _{18}\\right)+q^{301/4} \\left(4501635333506 \\chi _1+4501634227072 \\chi \
_2+4501634227072 \\chi _3+4501635333506 \\chi _4+18006540219766 \\chi \
_5+18006538006934 \\chi _6+18006538006934 \\chi
   _7+18006540219766 \\chi _8+22508173332762 \\chi _{11}+22508174439196 \\chi \
_{12}+22508174439196 \\chi _{13}+22508173332762 \\chi _{14}+27009808666268 \
\\chi _{15}+27009808666268 \\chi
   _{16}\\right)+q^{303/4} \\left(20396308595301 \\chi _9+20396308595301 \
\\chi _{10}+40792617174672 \\chi _{17}+61188925769880 \\chi \
_{18}\\right)+q^{305/4} \\left(5773497470056 \\chi _1+5773498718936
   \\chi _2+5773498718936 \\chi _3+5773497470056 \\chi _4+23093991129164 \
\\chi _5+23093993626924 \\chi _6+23093993626924 \\chi _7+23093991129164 \\chi \
_8+28867491096980 \\chi _{11}+28867489848100 \\chi
   _{12}+28867489848100 \\chi _{13}+28867491096980 \\chi _{14}+34640988567036 \
\\chi _{15}+34640988567036 \\chi _{16}\\right)+q^{307/4} \
\\left(26138114744646 \\chi _9+26138114744646 \\chi
   _{10}+52276229506524 \\chi _{17}+78414344251170 \\chi \
_{18}\\right)+q^{309/4} \\left(7392971002046 \\chi _1+7392969593446 \\chi \
_2+7392969593446 \\chi _3+7392971002046 \\chi _4+29571882608564 \\chi
   _5+29571879791326 \\chi _6+29571879791326 \\chi _7+29571882608564 \\chi \
_8+36964850802352 \\chi _{11}+36964852210952 \\chi _{12}+36964852210952 \\chi \
_{13}+36964850802352 \\chi _{14}+44357821804398
   \\chi _{15}+44357821804398 \\chi _{16}\\right)+q^{311/4} \
\\left(33443731039244 \\chi _9+33443731039244 \\chi _{10}+66887462078488 \
\\chi _{17}+100331193117896 \\chi _{18}\\right)+q^{313/4}
   \\left(9451987544204 \\chi _1+9451989131835 \\chi _2+9451989131835 \\chi \
_3+9451987544204 \\chi _4+37807951754888 \\chi _5+37807954930110 \\chi \
_6+37807954930110 \\chi _7+37807951754888 \\chi
   _8+47259942464652 \\chi _{11}+47259940877022 \\chi _{12}+47259940877022 \
\\chi _{13}+47259942464652 \\chi _{14}+56711930008856 \\chi \
_{15}+56711930008856 \\chi _{16}\\right)+q^{315/4}
   \\left(42725373376304 \\chi _9+42725373376304 \\chi _{10}+85450746732484 \
\\chi _{17}+128176120108724 \\chi _{18}\\right)+q^{317/4} \
\\left(12066030213114 \\chi _1+12066028425036 \\chi
   _2+12066028425036 \\chi _3+12066030213114 \\chi _4+48264119064378 \\chi \
_5+48264115488222 \\chi _6+48264115488222 \\chi _7+48264119064378 \\chi \
_8+60330145701336 \\chi _{11}+60330147489414 \\chi
   _{12}+60330147489414 \\chi _{13}+60330145701336 \\chi _{14}+72396175914450 \
\\chi _{15}+72396175914450 \\chi _{16}\\right)+q^{319/4} \
\\left(54500463725448 \\chi _9+54500463725448 \\chi
   _{10}+109000927472630 \\chi _{17}+163501391198078 \\chi \
_{18}\\right)+q^{321/4} \\left(15379947027786 \\chi _1+15379949040182 \\chi \
_2+15379949040182 \\chi _3+15379947027786 \\chi _4+61519790134626
   \\chi _5+61519794159460 \\chi _6+61519794159460 \\chi _7+61519790134626 \
\\chi _8+76899741198514 \\chi _{11}+76899739186118 \\chi _{12}+76899739186118 \
\\chi _{13}+76899741198514 \\chi
   _{14}+92279688226300 \\chi _{15}+92279688226300 \\chi \
_{16}\\right)+q^{323/4} \\left(69417638112378 \\chi _9+69417638112378 \\chi \
_{10}+138835276224756 \\chi _{17}+208252914337020 \\chi
   _{18}\\right)+q^{325/4} \\left(19575218086230 \\chi _1+19575215822892 \
\\chi _2+19575215822892 \\chi _3+19575218086230 \\chi _4+78300870069446 \\chi \
_5+78300865542814 \\chi _6+78300865542814 \\chi
   _7+78300870069446 \\chi _8+97876083616836 \\chi _{11}+97876085880174 \\chi \
_{12}+97876085880174 \\chi _{13}+97876083616836 \\chi _{14}+117451301703066 \
\\chi _{15}+117451301703066 \\chi
   _{16}\\right)+q^{327/4} \\left(88288984495976 \\chi _9+88288984495976 \
\\chi _{10}+176577968966630 \\chi _{17}+264866953462606 \\chi \
_{18}\\right)+q^{329/4} \\left(24878894101878 \\chi
   _1+24878896645656 \\chi _2+24878896645656 \\chi _3+24878894101878 \\chi \
_4+99515578951290 \\chi _5+99515584038846 \\chi _6+99515584038846 \\chi \
_7+99515578951290 \\chi _8+124394478140724 \\chi
   _{11}+124394475596946 \\chi _{12}+124394475596946 \\chi \
_{13}+124394478140724 \\chi _{14}+149273372242602 \\chi _{15}+149273372242602 \
\\chi _{16}\\right)+q^{331/4} \\left(112129957644388 \\chi
   _9+112129957644388 \\chi _{10}+224259915316080 \\chi _{17}+336389872960670 \
\\chi _{18}\\right)+q^{333/4} \\left(31574729641648 \\chi _1+31574726784612 \
\\chi _2+31574726784612 \\chi _3+31574729641648
   \\chi _4+126298915723884 \\chi _5+126298910009764 \\chi _6+126298910009764 \
\\chi _7+126298915723884 \\chi _8+157873639665612 \\chi _{11}+157873642522648 \
\\chi _{12}+157873642522648 \\chi
   _{13}+157873639665612 \\chi _{14}+189448369307260 \\chi \
_{15}+189448369307260 \\chi _{16}\\right)+q^{335/4} \\left(142208743400846 \
\\chi _9+142208743400846 \\chi _{10}+284417486801692 \\chi
   _{17}+426626230202456 \\chi _{18}\\right)+q^{337/4} \\left(40016862998040 \
\\chi _1+40016866204858 \\chi _2+40016866204858 \\chi _3+40016862998040 \\chi \
_4+160067455183722 \\chi _5+160067461597310
   \\chi _6+160067461597310 \\chi _7+160067455183722 \\chi _8+200084324580094 \
\\chi _{11}+200084321373276 \\chi _{12}+200084321373276 \\chi \
_{13}+200084324580094 \\chi _{14}+240101187578134 \\chi
   _{15}+240101187578134 \\chi _{16}\\right)+q^{339/4} \\left(180107241578564 \
\\chi _9+180107241578564 \\chi _{10}+360214483125410 \\chi \
_{17}+540321724703974 \\chi _{18}\\right)+q^{341/4}
   \\left(50646797937032 \\chi _1+50646794340002 \\chi _2+50646794340002 \
\\chi _3+50646797937032 \\chi _4+202587188150872 \\chi _5+202587180956812 \
\\chi _6+202587180956812 \\chi _7+202587188150872 \\chi
   _8+253233978893844 \\chi _{11}+253233982490874 \\chi _{12}+253233982490874 \
\\chi _{13}+253233978893844 \\chi _{14}+303880776830876 \\chi \
_{15}+303880776830876 \\chi _{16}\\right)+q^{343/4}
   \\left(227796320766416 \\chi _9+227796320766416 \\chi \
_{10}+455592641567006 \\chi _{17}+683388962333280 \\chi \
_{18}\\right)+q^{345/4} \\left(64014246068574 \\chi _1+64014250100714 \\chi
   _2+64014250100714 \\chi _3+64014246068574 \\chi _4+256056988324232 \\chi \
_5+256056996388564 \\chi _6+256056996388564 \\chi _7+256056988324232 \\chi \
_8+320071242474846 \\chi _{11}+320071238442706
   \\chi _{12}+320071238442706 \\chi _{13}+320071242474846 \\chi \
_{14}+384085488543420 \\chi _{15}+384085488543420 \\chi \
_{16}\\right)+q^{347/4} \\left(287728585436520 \\chi _9+287728585436520 \\chi
   _{10}+575457170873040 \\chi _{17}+863185756309560 \\chi \
_{18}\\right)+q^{349/4} \\left(80802920554344 \\chi _1+80802916037226 \\chi \
_2+80802916037226 \\chi _3+80802920554344 \\chi _4+323211677681142
   \\chi _5+323211668646960 \\chi _6+323211668646960 \\chi _7+323211677681142 \
\\chi _8+404014589182188 \\chi _{11}+404014593699306 \\chi \
_{12}+404014593699306 \\chi _{13}+404014589182188 \\chi
   _{14}+484817509736532 \\chi _{15}+484817509736532 \\chi \
_{16}\\right)+q^{351/4} \\left(362952609761158 \\chi _9+362952609761158 \\chi \
_{10}+725905219482710 \\chi _{17}+1088857829244118 \\chi
   _{18}\\right)+q^{353/4} \\left(101862153312830 \\chi _1+101862158370074 \
\\chi _2+101862158370074 \\chi _3+101862153312830 \\chi _4+407448618308722 \
\\chi _5+407448628423210 \\chi _6+407448628423210
   \\chi _7+407448618308722 \\chi _8+509310781736040 \\chi \
_{11}+509310776678796 \\chi _{12}+509310776678796 \\chi _{13}+509310781736040 \
\\chi _{14}+611172935048870 \\chi _{15}+611172935048870 \\chi
   _{16}\\right)+q^{355/4} \\left(457253460527000 \\chi _9+457253460527000 \
\\chi _{10}+914506921096614 \\chi _{17}+1371760381623514 \\chi \
_{18}\\right)+q^{357/4} \\left(128245912904432 \\chi
   _1+128245907245924 \\chi _2+128245907245924 \\chi _3+128245912904432 \\chi \
_4+512983645981344 \\chi _5+512983634664272 \\chi _6+512983634664272 \\chi \
_7+512983645981344 \\chi _8+641229547590828
   \\chi _{11}+641229553249336 \\chi _{12}+641229553249336 \\chi \
_{13}+641229547590828 \\chi _{14}+769475460495260 \\chi _{15}+769475460495260 \
\\chi _{16}\\right)+q^{359/4} \\left(575325382350768 \\chi
   _9+575325382350768 \\chi _{10}+1150650764701536 \\chi \
_{17}+1725976147052304 \\chi _{18}\\right)+q^{361/4} \\left(161260566694468 \
\\chi _1+161260573022024 \\chi _2+161260573022024 \\chi
   _3+161260566694468 \\chi _4+645042273081416 \\chi _5+645042285736468 \\chi \
_6+645042285736468 \\chi _7+645042273081416 \\chi _8+806302852407202 \\chi \
_{11}+806302846079646 \\chi
   _{12}+806302846079646 \\chi _{13}+806302852407202 \\chi \
_{14}+967563419101670 \\chi _{15}+967563419101670 \\chi \
_{16}\\right)+q^{363/4} \\left(722983792608804 \\chi _9+722983792608804 \\chi
   _{10}+1445967585168322 \\chi _{17}+2168951377776950 \\chi \
_{18}\\right)+q^{365/4} \\left(202523667262016 \\chi _1+202523660190530 \\chi \
_2+202523660190530 \\chi _3+202523667262016 \\chi
   _4+810094661976689 \\chi _5+810094647833716 \\chi _6+810094647833716 \\chi \
_7+810094661976689 \\chi _8+1012618315095732 \\chi _{11}+1012618322167219 \
\\chi _{12}+1012618322167219 \\chi
   _{13}+1012618315095732 \\chi _{14}+1215141982357748 \\chi \
_{15}+1215141982357748 \\chi _{16}\\right)+q^{367/4} \\left(907425277769364 \
\\chi _9+907425277769364 \\chi _{10}+1814850555591690 \\chi
   _{17}+2722275833361054 \\chi _{18}\\right)+q^{369/4} \
\\left(254035812293994 \\chi _1+254035820192292 \\chi _2+254035820192292 \
\\chi _3+254035812293994 \\chi _4+1016143257101690 \\chi
   _5+1016143272898350 \\chi _6+1016143272898350 \\chi _7+1016143257101690 \
\\chi _8+1270179085219760 \\chi _{11}+1270179077321462 \\chi \
_{12}+1270179077321462 \\chi _{13}+1270179085219760 \\chi
   _{14}+1524214897513754 \\chi _{15}+1524214897513754 \\chi \
_{16}\\right)+q^{371/4} \\left(1137546148590980 \\chi _9+1137546148590980 \
\\chi _{10}+2275092297181960 \\chi _{17}+3412638445773248 \\chi
   _{18}\\right)+q^{373/4} \\left(318268872708586 \\chi _1+318268863891736 \
\\chi _2+318268863891736 \\chi _3+318268872708586 \\chi _4+1273075481988170 \
\\chi _5+1273075464354536 \\chi
   _6+1273075464354536 \\chi _7+1273075481988170 \\chi _8+1591344337033604 \
\\chi _{11}+1591344345850454 \\chi _{12}+1591344345850454 \\chi \
_{13}+1591344337033604 \\chi _{14}+1909613209742190 \\chi
   _{15}+1909613209742190 \\chi _{16}\\right)+q^{375/4} \
\\left(1424332367881398 \\chi _9+1424332367881398 \\chi \
_{10}+2848664735701696 \\chi _{17}+4272997103582972 \\chi \
_{18}\\right)+q^{377/4}
   \\left(398273684810674 \\chi _1+398273694647312 \\chi _2+398273694647312 \
\\chi _3+398273684810674 \\chi _4+1593094749079334 \\chi _5+1593094768752610 \
\\chi _6+1593094768752610 \\chi
   _7+1593094749079334 \\chi _8+1991368453563284 \\chi _{11}+1991368443726646 \
\\chi _{12}+1991368443726646 \\chi _{13}+1991368453563284 \\chi \
_{14}+2389642138373958 \\chi _{15}+2389642138373958 \\chi
   _{16}\\right)+q^{379/4} \\left(1781336391316932 \\chi _9+1781336391316932 \
\\chi _{10}+3562672782699470 \\chi _{17}+5344009174016402 \\chi \
_{18}\\right)+q^{381/4} \\left(497811966739486 \\chi
   _1+497811955771176 \\chi _2+497811955771176 \\chi _3+497811966739486 \\chi \
_4+1991247856023318 \\chi _5+1991247834086628 \\chi _6+1991247834086628 \\chi \
_7+1991247856023318 \\chi
   _8+2489059800860138 \\chi _{11}+2489059811828448 \\chi \
_{12}+2489059811828448 \\chi _{13}+2489059800860138 \\chi \
_{14}+2986871767599624 \\chi _{15}+2986871767599624 \\chi \
_{16}\\right)+q^{383/4}
   \\left(2225259749399258 \\chi _9+2225259749399258 \\chi \
_{10}+4450519498798516 \\chi _{17}+6675779248197560 \\chi \
_{18}\\right)+q^{385/4} \\left(621517098868486 \\chi _1+621517111092116 \\chi
   _2+621517111092116 \\chi _3+621517098868486 \\chi _4+2486068407661280 \
\\chi _5+2486068432108468 \\chi _6+2486068432108468 \\chi _7+2486068407661280 \
\\chi _8+3107585530940524 \\chi
   _{11}+3107585518716894 \\chi _{12}+3107585518716894 \\chi \
_{13}+3107585530940524 \\chi _{14}+3729102629809010 \\chi \
_{15}+3729102629809010 \\chi _{16}\\right)+q^{387/4} \\left(2776664163995020 \
\\chi
   _9+2776664163995020 \\chi _{10}+5553328327914502 \\chi \
_{17}+8329992491909522 \\chi _{18}\\right)+q^{389/4} \\left(775090638451620 \
\\chi _1+775090624836372 \\chi _2+775090624836372 \\chi
   _3+775090638451620 \\chi _4+3100362540191232 \\chi _5+3100362512960736 \
\\chi _6+3100362512960736 \\chi _7+3100362540191232 \\chi _8+3875453151412356 \
\\chi _{11}+3875453165027604 \\chi
   _{12}+3875453165027604 \\chi _{13}+3875453151412356 \\chi \
_{14}+4650543789863976 \\chi _{15}+4650543789863976 \\chi \
_{16}\\right)+q^{391/4} \\left(3460838772810076 \\chi _9+3460838772810076 \\chi
   _{10}+6921677545701168 \\chi _{17}+10382516318511620 \\chi \
_{18}\\right)+q^{393/4} \\left(965541476275904 \\chi _1+965541491433192 \\chi \
_2+965541491433192 \\chi _3+965541476275904 \\chi
   _4+3862165920303046 \\chi _5+3862165950617698 \\chi _6+3862165950617698 \
\\chi _7+3862165920303046 \\chi _8+4827707426935506 \\chi \
_{11}+4827707411778218 \\chi _{12}+4827707411778218 \\chi
   _{13}+4827707426935506 \\chi _{14}+5793248903211410 \\chi \
_{15}+5793248903211410 \\chi _{16}\\right)+q^{395/4} \\left(4308856785884094 \
\\chi _9+4308856785884094 \\chi _{10}+8617713571768188 \\chi
   _{17}+12926570357652132 \\chi _{18}\\right)+q^{397/4} \
\\left(1201477539355070 \\chi _1+1201477522489750 \\chi _2+1201477522489750 \
\\chi _3+1201477539355070 \\chi _4+4805910140509956 \\chi
   _5+4805910106779396 \\chi _6+4805910106779396 \\chi _7+4805910140509956 \
\\chi _8+6007387646089462 \\chi _{11}+6007387662954782 \\chi \
_{12}+6007387662954782 \\chi _{13}+6007387646089462 \\chi
   _{14}+7208865185444532 \\chi _{15}+7208865185444532 \\chi \
_{16}\\right)+q^{399/4} \\left(5358861817661728 \\chi _9+5358861817661728 \
\\chi _{10}+10717723635230350 \\chi _{17}+16076585452892078 \\chi
   _{18}\\right)+q^{401/4} \\left(1493460259330538 \\chi _1+1493460278086668 \
\\chi _2+1493460278086668 \\chi _3+1493460259330538 \\chi _4+5973841056077866 \
\\chi _5+5973841093590126 \\chi
   _6+5973841093590126 \\chi _7+5973841056077866 \\chi _8+7467301352920664 \
\\chi _{11}+7467301334164534 \\chi _{12}+7467301334164534 \\chi \
_{13}+7467301352920664 \\chi _{14}+8960761612251202 \\chi
   _{15}+8960761612251202 \\chi _{16}\\right)+q^{403/4} \
\\left(6657632458526258 \\chi _9+6657632458526258 \\chi \
_{10}+13315264917152264 \\chi _{17}+19972897375678260 \\chi \
_{18}\\right)+q^{405/4}
   \\left(1854436067806442 \\chi _1+1854436046958056 \\chi \
_2+1854436046958056 \\chi _3+1854436067806442 \\chi _4+7417744250429206 \\chi \
_5+7417744208732348 \\chi _6+7417744208732348 \\chi
   _7+7417744250429206 \\chi _8+9272180276590450 \\chi _{11}+9272180297438836 \
\\chi _{12}+9272180297438836 \\chi _{13}+9272180276590450 \\chi \
_{14}+11126616344396892 \\chi _{15}+11126616344396892
   \\chi _{16}\\right)+q^{407/4} \\left(8262483638943684 \\chi \
_9+8262483638943684 \\chi _{10}+16524967277887368 \\chi \
_{17}+24787450916831052 \\chi _{18}\\right)+q^{409/4} \\left(2300259953936142 \
\\chi
   _1+2300259977098772 \\chi _2+2300259977098772 \\chi _3+2300259953936142 \
\\chi _4+9201039838851962 \\chi _5+9201039885177134 \\chi _6+9201039885177134 \
\\chi _7+9201039838851962 \\chi
   _8+11501299839058040 \\chi _{11}+11501299815895410 \\chi \
_{12}+11501299815895410 \\chi _{13}+11501299839058040 \\chi \
_{14}+13801559792994182 \\chi _{15}+13801559792994182 \\chi
   _{16}\\right)+q^{411/4} \\left(10243575330904302 \\chi \
_9+10243575330904302 \\chi _{10}+20487150661694210 \\chi \
_{17}+30730725992598970 \\chi _{18}\\right)+q^{413/4} \\left(2850331586511902 \
\\chi
   _1+2850331560790852 \\chi _2+2850331560790852 \\chi _3+2850331586511902 \
\\chi _4+11401326320326846 \\chi _5+11401326268884746 \\chi \
_6+11401326268884746 \\chi _7+11401326320326846 \\chi
   _8+14251657855396648 \\chi _{11}+14251657881117698 \\chi \
_{12}+14251657881117698 \\chi _{13}+14251657855396648 \\chi \
_{14}+17101989441908550 \\chi _{15}+17101989441908550 \\chi
   _{16}\\right)+q^{415/4} \\left(12686713517076898 \\chi \
_9+12686713517076898 \\chi _{10}+25373427034276254 \\chi \
_{17}+38060140551352970 \\chi _{18}\\right)+q^{417/4} \\left(3528366013214844 \
\\chi
   _1+3528366041763084 \\chi _2+3528366041763084 \\chi _3+3528366013214844 \
\\chi _4+14113464081470916 \\chi _5+14113464138567490 \\chi \
_6+14113464138567490 \\chi _7+14113464081470916 \\chi
   _8+17641830151845634 \\chi _{11}+17641830123297394 \\chi \
_{12}+17641830123297394 \\chi _{13}+17641830151845634 \\chi \
_{14}+21170196165060478 \\chi _{15}+21170196165060478 \\chi
   _{16}\\right)+q^{419/4} \\left(15696745593735024 \\chi \
_9+15696745593735024 \\chi _{10}+31393491187470048 \\chi \
_{17}+47090236781205072 \\chi _{18}\\right)+q^{421/4} \\left(4363328361901024 \
\\chi
   _1+4363328330229807 \\chi _2+4363328330229807 \\chi _3+4363328361901024 \
\\chi _4+17453313415864552 \\chi _5+17453313352522214 \\chi \
_6+17453313352522214 \\chi _7+17453313415864552 \\chi
   _8+21816641714355416 \\chi _{11}+21816641746026634 \\chi \
_{12}+21816641746026634 \\chi _{13}+21816641714355416 \\chi \
_{14}+26179970076256440 \\chi _{15}+26179970076256440 \\chi
   _{16}\\right)+q^{423/4} \\left(19401673018070663 \\chi \
_9+19401673018070663 \\chi _{10}+38803346036001136 \\chi \
_{17}+58205019054071480 \\chi _{18}\\right)+q^{425/4} \\left(5390564620846120 \
\\chi
   _1+5390564655965326 \\chi _2+5390564655965326 \\chi _3+5390564620846120 \
\\chi _4+21562258518503888 \\chi _5+21562258588742300 \\chi \
_6+21562258588742300 \\chi _7+21562258518503888 \\chi
   _8+26952823209588420 \\chi _{11}+26952823174469214 \\chi \
_{12}+26952823174469214 \\chi _{13}+26952823209588420 \\chi \
_{14}+32343387830434540 \\chi _{15}+32343387830434540 \\chi
   _{16}\\right)+q^{427/4} \\left(23957628722135106 \\chi \
_9+23957628722135106 \\chi _{10}+47915257444420144 \\chi \
_{17}+71872886166555250 \\chi _{18}\\right)+q^{429/4} \\left(6653170657783726 \
\\chi
   _1+6653170618859228 \\chi _2+6653170618859228 \\chi _3+6653170657783726 \
\\chi _4+26612682592287970 \\chi _5+26612682514438872 \\chi \
_6+26612682514438872 \\chi _7+26612682592287970 \\chi
   _8+33265853172300162 \\chi _{11}+33265853211224660 \\chi \
_{12}+33265853211224660 \\chi _{13}+33265853172300162 \\chi \
_{14}+39919023830083888 \\chi _{15}+39919023830083888 \\chi
   _{16}\\right)+q^{431/4} \\left(29554896362949388 \\chi \
_9+29554896362949388 \\chi _{10}+59109792725898776 \\chi \
_{17}+88664689088848720 \\chi _{18}\\right)+q^{433/4} \\left(8203646020564378 \
\\chi
   _1+8203646063686900 \\chi _2+8203646063686900 \\chi _3+8203646020564378 \
\\chi _4+32814584125297570 \\chi _5+32814584211542508 \\chi \
_6+32814584211542508 \\chi _7+32814584125297570 \\chi
   _8+41018230232024072 \\chi _{11}+41018230188901550 \\chi \
_{12}+41018230188901550 \\chi _{13}+41018230232024072 \\chi \
_{14}+49221876252588450 \\chi _{15}+49221876252588450 \\chi
   _{16}\\right)+q^{435/4} \\left(36425183794456616 \\chi \
_9+36425183794456616 \\chi _{10}+72850367588741884 \\chi \
_{17}+109275551383198280 \\chi _{18}\\right)+q^{437/4} \
\\left(10105892809461716 \\chi
   _1+10105892761710082 \\chi _2+10105892761710082 \\chi _3+10105892809461716 \
\\chi _4+40423571190095230 \\chi _5+40423571094591962 \\chi \
_6+40423571094591962 \\chi _7+40423571190095230 \\chi
   _8+50529463904053678 \\chi _{11}+50529463951805312 \\chi \
_{12}+50529463951805312 \\chi _{13}+50529463904053678 \\chi \
_{14}+60635356713515394 \\chi _{15}+60635356713515394 \\chi
   _{16}\\right)+q^{439/4} \\left(44850405331268202 \\chi \
_9+44850405331268202 \\chi _{10}+89700810662719488 \\chi \
_{17}+134551215993987690 \\chi _{18}\\right)+q^{441/4} \
\\left(12437626891595206 \\chi
   _1+12437626944449316 \\chi _2+12437626944449316 \\chi _3+12437626891595206 \
\\chi _4+49750507619328884 \\chi _5+49750507725037218 \\chi \
_6+49750507725037218 \\chi _7+49750507619328884 \\chi
   _8+62188134616726984 \\chi _{11}+62188134563872874 \\chi \
_{12}+62188134563872874 \\chi _{13}+62188134616726984 \\chi \
_{14}+74625761508322190 \\chi _{15}+74625761508322190 \\chi
   _{16}\\right)+q^{443/4} \\left(55173277713699048 \\chi \
_9+55173277713699048 \\chi _{10}+110346555427398096 \\chi \
_{17}+165519833141096760 \\chi _{18}\\right)+q^{445/4} \
\\left(15293287504853012 \\chi
   _1+15293287446376744 \\chi _2+15293287446376744 \\chi _3+15293287504853012 \
\\chi _4+61173149960834904 \\chi _5+61173149843882484 \\chi \
_6+61173149843882484 \\chi _7+61173149960834904 \\chi
   _8+76466437348634378 \\chi _{11}+76466437407110646 \\chi \
_{12}+76466437407110646 \\chi _{13}+76466437348634378 \\chi \
_{14}+91759724853487390 \\chi _{15}+91759724853487390 \\chi
   _{16}\\right)+q^{447/4} \\left(67810094728864584 \\chi \
_9+67810094728864584 \\chi _{10}+135620189457520308 \\chi \
_{17}+203430284186384892 \\chi _{18}\\right)+q^{449/4} \
\\left(18787542116120464 \\chi
   _1+18787542180788744 \\chi _2+18787542180788744 \\chi _3+18787542116120464 \
\\chi _4+75150168529150136 \\chi _5+75150168658486696 \\chi \
_6+75150168658486696 \\chi _7+75150168529150136 \\chi
   _8+93937710774607160 \\chi _{11}+93937710709938880 \\chi \
_{12}+93937710709938880 \\chi _{13}+93937710774607160 \\chi \
_{14}+112725252890727624 \\chi _{15}+112725252890727624 \\chi
   _{16}\\right)+q^{451/4} \\left(83266117020030378 \\chi \
_9+83266117020030378 \\chi _{10}+166532234040283758 \\chi \
_{17}+249798351060314808 \\chi _{18}\\right)+q^{453/4} \
\\left(23059509102295210 \\chi
   _1+23059509030809878 \\chi _2+23059509030809878 \\chi _3+23059509102295210 \
\\chi _4+92238036337811200 \\chi _5+92238036194840412 \\chi \
_6+92238036194840412 \\chi _7+92238036337811200 \\chi
   _8+115297545297250890 \\chi _{11}+115297545368736222 \\chi \
_{12}+115297545368736222 \\chi _{13}+115297545297250890 \\chi \
_{14}+138357054399546100 \\chi _{15}+138357054399546100 \\chi
   _{16}\\right)+q^{455/4} \\left(102154098867501290 \\chi \
_9+102154098867501290 \\chi _{10}+204308197735002580 \\chi \
_{17}+306462296602503602 \\chi _{18}\\right)+q^{457/4} \\left(28277837244446438
   \\chi _1+28277837323434236 \\chi _2+28277837323434236 \\chi \
_3+28277837244446438 \\chi _4+113111349056650670 \\chi _5+113111349214626138 \
\\chi _6+113111349214626138 \\chi _7+113111349056650670 \\chi
   _8+141389186458949696 \\chi _{11}+141389186379961898 \\chi \
_{12}+141389186379961898 \\chi _{13}+141389186458949696 \\chi \
_{14}+169667023703396134 \\chi _{15}+169667023703396134 \\chi
   _{16}\\right)+q^{459/4} \\left(125216575212995268 \\chi \
_9+125216575212995268 \\chi _{10}+250433150425736544 \\chi \
_{17}+375649725638731812 \\chi _{18}\\right)+q^{461/4} \\left(34646816262402648
   \\chi _1+34646816175161538 \\chi _2+34646816175161538 \\chi \
_3+34646816262402648 \\chi _4+138587264962368744 \\chi _5+138587264787886524 \
\\chi _6+138587264787886524 \\chi _7+138587264962368744 \\chi
   _8+173234081050289172 \\chi _{11}+173234081137530282 \\chi \
_{12}+173234081137530282 \\chi _{13}+173234081050289172 \\chi \
_{14}+207880897312691820 \\chi _{15}+207880897312691820 \\chi
   _{16}\\right)+q^{463/4} \\left(153352652944299550 \\chi \
_9+153352652944299550 \\chi _{10}+306705305888870064 \\chi \
_{17}+460057958833169150 \\chi _{18}\\right)+q^{465/4} \\left(42413717174905446
   \\chi _1+42413717271222538 \\chi _2+42413717271222538 \\chi \
_3+42413717174905446 \\chi _4+169654868796079014 \\chi _5+169654868988713332 \
\\chi _6+169654868988713332 \\chi _7+169654868796079014 \\chi
   _8+212068586163758626 \\chi _{11}+212068586067441534 \\chi \
_{12}+212068586067441534 \\chi _{13}+212068586163758626 \\chi \
_{14}+254482303338664072 \\chi _{15}+254482303338664072 \\chi
   _{16}\\right)+q^{467/4} \\left(187650193999921584 \\chi \
_9+187650193999921584 \\chi _{10}+375300387999843168 \\chi \
_{17}+562950581999764752 \\chi _{18}\\right)+q^{469/4} \\left(51877609626536542
   \\chi _1+51877609520242324 \\chi _2+51877609520242324 \\chi \
_3+51877609626536542 \\chi _4+207510438399702670 \\chi _5+207510438187114374 \
\\chi _6+207510438187114374 \\chi _7+207510438399702670 \\chi
   _8+259388047813501636 \\chi _{11}+259388047919795854 \\chi \
_{12}+259388047919795854 \\chi _{13}+259388047813501636 \\chi \
_{14}+311265657440038178 \\chi _{15}+311265657440038178 \\chi
   _{16}\\right)+q^{471/4} \\left(229424448413794020 \\chi \
_9+229424448413794020 \\chi _{10}+458848896827279890 \\chi \
_{17}+688273345241074718 \\chi _{18}\\right)+q^{473/4} \\left(63399939587756188
   \\chi _1+63399939705013756 \\chi _2+63399939705013756 \\chi \
_3+63399939587756188 \\chi _4+253599758468282828 \\chi _5+253599758702797964 \
\\chi _6+253599758702797964 \\chi _7+253599758468282828 \\chi
   _8+316999698290554152 \\chi _{11}+316999698173296584 \\chi \
_{12}+316999698173296584 \\chi _{13}+316999698290554152 \\chi \
_{14}+380399637878310340 \\chi _{15}+380399637878310340 \\chi
   _{16}\\right)+q^{475/4} \\left(280264397961899128 \\chi \
_9+280264397961899128 \\chi _{10}+560528795924126724 \\chi \
_{17}+840793193886025532 \\chi _{18}\\right)+q^{477/4} \\left(77417217270496602
   \\chi _1+77417217141196248 \\chi _2+77417217141196248 \\chi \
_3+77417217270496602 \\chi _4+309668868952855678 \\chi _5+309668868694254820 \
\\chi _6+309668868694254820 \\chi _7+309668868952855678 \\chi
   _8+387086085964921046 \\chi _{11}+387086086094221400 \\chi \
_{12}+387086086094221400 \\chi _{13}+387086085964921046 \\chi \
_{14}+464503303235417648 \\chi _{15}+464503303235417648 \\chi
   _{16}\\right)+q^{479/4} \\left(342088311420793968 \\chi \
_9+342088311420793968 \\chi _{10}+684176622841587936 \\chi \
_{17}+1026264934262381904 \\chi _{18}\\right)+q^{481/4} \
\\left(94456218097777818
   \\chi _1+94456218240302131 \\chi _2+94456218240302131 \\chi \
_3+94456218097777818 \\chi _4+377824872533454106 \\chi _5+377824872818502578 \
\\chi _6+377824872818502578 \\chi _7+377824872533454106 \\chi
   _8+472281090916099802 \\chi _{11}+472281090773575490 \\chi \
_{12}+472281090773575490 \\chi _{13}+472281090916099802 \\chi \
_{14}+566737309013877620 \\chi _{15}+566737309013877620 \\chi
   _{16}\\right)+q^{483/4} \\left(417210297513410078 \\chi \
_9+417210297513410078 \\chi _{10}+834420595026447200 \\chi \
_{17}+1251630892539856720 \\chi _{18}\\right)+q^{485/4} \
\\left(115152190897419544
   \\chi _1+115152190740379804 \\chi _2+115152190740379804 \\chi \
_3+115152190897419544 \\chi _4+460608763432638788 \\chi _5+460608763118559308 \
\\chi _6+460608763118559308 \\chi _7+460608763432638788
   \\chi _8+575760954015978852 \\chi _{11}+575760954173018592 \\chi \
_{12}+575760954173018592 \\chi _{13}+575760954015978852 \\chi \
_{14}+690913144913398396 \\chi _{15}+690913144913398396 \\chi
   _{16}\\right)+q^{487/4} \\left(508419979523311524 \\chi \
_9+508419979523311524 \\chi _{10}+1016839959047020328 \\chi \
_{17}+1525259938570331852 \\chi _{18}\\right)+q^{489/4} \
\\left(140270644292017116
   \\chi _1+140270644464984396 \\chi _2+140270644464984396 \\chi \
_3+140270644292017116 \\chi _4+561082577341240664 \\chi _5+561082577687175386 \
\\chi _6+561082577687175386 \\chi _7+561082577341240664
   \\chi _8+701353221979397422 \\chi _{11}+701353221806430142 \\chi \
_{12}+701353221806430142 \\chi _{13}+701353221979397422 \\chi \
_{14}+841623866271414538 \\chi _{15}+841623866271414538 \\chi
   _{16}\\right)+q^{491/4} \\left(619077815833060528 \\chi \
_9+619077815833060528 \\chi _{10}+1238155631666121056 \\chi \
_{17}+1857233447499182554 \\chi _{18}\\right)+q^{493/4} \
\\left(170733407848380370
   \\chi _1+170733407657941896 \\chi _2+170733407657941896 \\chi \
_3+170733407848380370 \\chi _4+682933631202865254 \\chi _5+682933630821988472 \
\\chi _6+682933630821988472 \\chi _7+682933631202865254
   \\chi _8+853667038670150480 \\chi _{11}+853667038860588954 \\chi \
_{12}+853667038860588954 \\chi _{13}+853667038670150480 \\chi \
_{14}+1024400446518530850 \\chi _{15}+1024400446518530850 \\chi
   _{16}\\right)+q^{495/4} \\left(753229064552480766 \\chi \
_9+753229064552480766 \\chi _{10}+1506458129104511096 \\chi \
_{17}+2259687193656991480 \\chi _{18}\\right)+q^{497/4} \
\\left(207649775032395522
   \\chi _1+207649775241991440 \\chi _2+207649775241991440 \\chi \
_3+207649775032395522 \\chi _4+830599100339178006 \\chi _5+830599100758369842 \
\\chi _6+830599100758369842 \\chi _7+830599100339178006
   \\chi _8+1038248875790765364 \\chi _{11}+1038248875581169446 \\chi \
_{12}+1038248875581169446 \\chi _{13}+1038248875790765364 \\chi \
_{14}+1245898650823160886 \\chi _{15}+1245898650823160886 \\chi
   _{16}\\right)+q^{499/4} \\left(915739951177550118 \\chi \
_9+915739951177550118 \\chi _{10}+1831479902355579696 \\chi \
_{17}+2747219853533129814 \\chi _{18}\\right)+q^{501/4} \
\\left(252353707762892736
   \\chi _1+252353707532297380 \\chi _2+252353707532297380 \\chi \
_3+252353707762892736 \\chi _4+1009414830821221920 \\chi \
_5+1009414830360031032 \\chi _6+1009414830360031032 \\chi
   _7+1009414830821221920 \\chi _8+1261768538123171160 \\chi \
_{11}+1261768538353766516 \\chi _{12}+1261768538353766516 \\chi \
_{13}+1261768538123171160 \\chi _{14}+1514122245886063896 \\chi
   _{15}+1514122245886063896 \\chi _{16}\\right)+q^{503/4} \
\\left(1112460261367533762 \\chi _9+1112460261367533762 \\chi \
_{10}+2224920522735067524 \\chi _{17}+3337380784102600620 \\chi
   _{18}\\right)+O\\left(q^{126}\\right)\
\>", "Output",
 CellChangeTimes->{3.557202766675482*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "4"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"4", "*", "10"}], ",", "2"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551173396601552*^9, 3.5511734347817802`*^9}, {
  3.5511742921239443`*^9, 3.55117430926124*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", 
     RowBox[{
      SubscriptBox["\[Chi]", "2"], "+", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"3", 
     RowBox[{
      SubscriptBox["\[Chi]", "9"], "+", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"5", 
     RowBox[{
      SubscriptBox["\[Chi]", "5"], "+", 
      SubscriptBox["\[Chi]", "8"], "+", 
      SubscriptBox["\[Chi]", "12"], "+", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"7", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"9", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"11", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"13", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      SubscriptBox["\[Chi]", "2"], "+", 
      SubscriptBox["\[Chi]", "3"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"15", 
     RowBox[{
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"17", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"19", 
     RowBox[{
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"40", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"58", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"21", 
     RowBox[{
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"38", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"40", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"40", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"38", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"46", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"46", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"23", 
     RowBox[{
      RowBox[{"47", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"47", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"94", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"140", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"25", 
     RowBox[{
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"21", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"21", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"68", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"76", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"76", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"68", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"86", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"86", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"106", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"106", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"27", 
     RowBox[{
      RowBox[{"108", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"108", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"210", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"318", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"29", 
     RowBox[{
      RowBox[{"42", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"42", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"162", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"150", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"150", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"162", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"192", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"198", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"198", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"192", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"234", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"234", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"31", 
     RowBox[{
      RowBox[{"224", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"224", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"456", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"682", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"33", 
     RowBox[{
      RowBox[{"76", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"84", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"84", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"76", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"318", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"334", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"334", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"318", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"414", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"406", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"406", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"414", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"490", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"490", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"35", 
     RowBox[{
      RowBox[{"466", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"466", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"932", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"1396", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"37", 
     RowBox[{
      RowBox[{"172", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"160", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"160", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"172", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"670", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"648", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"648", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"670", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"814", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"826", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"826", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"814", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"986", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"986", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"39", 
     RowBox[{
      RowBox[{"924", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"924", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"1836", " ", 
       SubscriptBox["\[Chi]", "17"]}], "+", 
      RowBox[{"2760", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.551173424042766*^9, 3.5511734371029367`*^9}, {
   3.551174288887026*^9, 3.551174309674342*^9}, 3.551526435491558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"chii", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", "I"}], "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{"f", "^", "p"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"1", "-", "I"}], "\[Rule]", " ", 
      RowBox[{"f", "^", "m"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "-", "I"}], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"f", "^", "p"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "I"}], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"f", "^", "m"}]}]}]}], "}"}]}], "//", 
  "TableForm"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "chii", "]"}]}], "Input",
 CellChangeTimes->{{3.5515230263310823`*^9, 3.551523059745343*^9}, {
   3.551526361863402*^9, 3.551526366877737*^9}, {3.551526444654649*^9, 
   3.551526445795779*^9}, 3.551526476039468*^9, {3.551526583550036*^9, 
   3.5515265992008047`*^9}, {3.5515271365442266`*^9, 3.551527209362743*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"4", "0", "0", "4", "0", 
     RowBox[{"-", "4"}], "2", "0", 
     RowBox[{"-", "2"}], "0", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "1", "0", "2", "0", "0", 
     RowBox[{"-", "2"}], "0", "0", 
     RowBox[{"-", "1"}], "1", "1", 
     RowBox[{"-", "1"}], "0", 
     SuperscriptBox["f", "m"], "0", 
     SuperscriptBox["f", "p"]},
    {"4", "0", "0", 
     RowBox[{"-", "4"}], "0", 
     RowBox[{"-", "4"}], "2", "0", "2", "0", 
     RowBox[{"-", "1"}], "1", "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "0", "2", "0", "0", "2", "0", "0", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "1", "1", "0", 
     RowBox[{"-", 
      SuperscriptBox["f", "p"]}], "0", 
     RowBox[{"-", 
      SuperscriptBox["f", "m"]}]},
    {"4", "0", "0", "4", "0", 
     RowBox[{"-", "4"}], 
     RowBox[{"-", "2"}], "0", "2", "0", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}], "0", "2", "0", "0", 
     RowBox[{"-", "2"}], "0", "0", 
     RowBox[{"-", "1"}], "1", "1", 
     RowBox[{"-", "1"}], "0", 
     RowBox[{"-", 
      SuperscriptBox["f", "m"]}], "0", 
     RowBox[{"-", 
      SuperscriptBox["f", "p"]}]},
    {"4", "0", "0", 
     RowBox[{"-", "4"}], "0", 
     RowBox[{"-", "4"}], 
     RowBox[{"-", "2"}], "0", 
     RowBox[{"-", "2"}], "0", 
     RowBox[{"-", "1"}], "1", "1", "1", "1", "0", "2", "0", "0", "2", "0", 
     "0", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "1", "1", "0", 
     SuperscriptBox["f", "p"], "0", 
     SuperscriptBox["f", "m"]},
    {"16", "0", "0", "16", "0", 
     RowBox[{"-", "16"}], "4", "0", 
     RowBox[{"-", "4"}], "0", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "1", "0", "0", "0", "0"},
    {"16", "0", "0", 
     RowBox[{"-", "16"}], "0", 
     RowBox[{"-", "16"}], "4", "0", "4", "0", 
     RowBox[{"-", "1"}], "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", 
     "0", "1", "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "0", "0", "0", "0"},
    {"16", "0", "0", "16", "0", 
     RowBox[{"-", "16"}], 
     RowBox[{"-", "4"}], "0", "4", "0", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "1", "0", "0", "0", "0"},
    {"16", "0", "0", 
     RowBox[{"-", "16"}], "0", 
     RowBox[{"-", "16"}], 
     RowBox[{"-", "4"}], "0", 
     RowBox[{"-", "4"}], "0", 
     RowBox[{"-", "1"}], "1", "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "1", "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "0", "0", "0", "0"},
    {"16", "0", "0", "0", "0", "16", "0", "0", "0", "0", "2", "2", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "1", 
     SqrtBox["5"], "1", 
     SqrtBox["5"], "0", "0", "0", "0"},
    {"16", "0", "0", "0", "0", "16", "0", "0", "0", "0", "2", "2", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "1", 
     RowBox[{"-", 
      SqrtBox["5"]}], "1", 
     RowBox[{"-", 
      SqrtBox["5"]}], "0", "0", "0", "0"},
    {"20", "0", "0", "20", "0", 
     RowBox[{"-", "20"}], 
     RowBox[{"-", "2"}], "0", "2", "0", "1", 
     RowBox[{"-", "1"}], "1", "1", 
     RowBox[{"-", "1"}], "0", "2", "0", "0", 
     RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", 
     SuperscriptBox["f", "m"], "0", 
     SuperscriptBox["f", "p"]},
    {"20", "0", "0", 
     RowBox[{"-", "20"}], "0", 
     RowBox[{"-", "20"}], 
     RowBox[{"-", "2"}], "0", 
     RowBox[{"-", "2"}], "0", "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "1", "1", "0", "2", "0", "0", "2", "0", "0", "0", 
     "0", "0", "0", "0", 
     RowBox[{"-", 
      SuperscriptBox["f", "p"]}], "0", 
     RowBox[{"-", 
      SuperscriptBox["f", "m"]}]},
    {"20", "0", "0", "20", "0", 
     RowBox[{"-", "20"}], "2", "0", 
     RowBox[{"-", "2"}], "0", "1", 
     RowBox[{"-", "1"}], "1", 
     RowBox[{"-", "1"}], "1", "0", "2", "0", "0", 
     RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", 
      SuperscriptBox["f", "m"]}], "0", 
     RowBox[{"-", 
      SuperscriptBox["f", "p"]}]},
    {"20", "0", "0", 
     RowBox[{"-", "20"}], "0", 
     RowBox[{"-", "20"}], "2", "0", "2", "0", "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "0", "2", "0", "0", "2", "0", "0", "0", "0", "0", 
     "0", "0", 
     SuperscriptBox["f", "p"], "0", 
     SuperscriptBox["f", "m"]},
    {"24", "0", "0", "24", "0", 
     RowBox[{"-", "24"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "4", "0", "0", 
     RowBox[{"-", "1"}], "1", "1", 
     RowBox[{"-", "1"}], "0", "0", "0", "0"},
    {"24", "0", "0", 
     RowBox[{"-", "24"}], "0", 
     RowBox[{"-", "24"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "4"}], "0", "0", 
     RowBox[{"-", "4"}], "0", "0", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "1", "1", "0", "0", "0", "0"},
    {"32", "0", "0", "0", "0", "32", "0", "0", "0", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "2", "0", "2", "0", "0", "0", "0", "0"},
    {"48", "0", "0", "0", "0", "48", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "2"}], "0", 
     RowBox[{"-", "2"}], "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5515264463983297`*^9, 3.551526476416648*^9}, {
   3.551526570244012*^9, 3.5515265994702272`*^9}, 3.5515266540635767`*^9, 
   3.551526775926917*^9, 3.5515268412890663`*^9, {3.5515269201386423`*^9, 
   3.551526941951531*^9}, {3.551527167853189*^9, 3.5515272102920856`*^9}}],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{{3.5515264463983297`*^9, 3.551526476416648*^9}, {
   3.551526570244012*^9, 3.5515265994702272`*^9}, 3.5515266540635767`*^9, 
   3.551526775926917*^9, 3.5515268412890663`*^9, {3.5515269201386423`*^9, 
   3.551526941951531*^9}, {3.551527167853189*^9, 3.551527210300185*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "4"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "39", ",", "2"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "18"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"{", "\"\<4r\>\"", "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "39", ",", "2"}], "}"}]}], "]"}]}], 
      "}"}], "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552885235356351*^9, 3.552885263458538*^9}, 
   3.552885305007762*^9, {3.552906228575645*^9, 3.5529062325741777`*^9}, {
   3.552906461931699*^9, 3.5529064644088306`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"4r\"\>", "1", "3", "5", "7", "9", "11", "13", "15", "17", "19", 
     "21", "23", "25", "27", "29", "31", "33", "35", "37", "39"},
    {"1", "0", "0", "0", "0", "0", "0", "2", "0", "2", "0", "8", "0", "16", 
     "0", "42", "0", "76", "0", "172", "0"},
    {"2", "1", "0", "0", "0", "0", "0", "1", "0", "4", "0", "6", "0", "21", 
     "0", "36", "0", "84", "0", "160", "0"},
    {"3", "1", "0", "0", "0", "0", "0", "1", "0", "4", "0", "6", "0", "21", 
     "0", "36", "0", "84", "0", "160", "0"},
    {"4", "0", "0", "0", "0", "0", "0", "2", "0", "2", "0", "8", "0", "16", 
     "0", "42", "0", "76", "0", "172", "0"},
    {"5", "0", "0", "1", "0", "0", "0", "6", "0", "10", "0", "32", "0", "68", 
     "0", "162", "0", "318", "0", "670", "0"},
    {"6", "0", "0", "0", "0", "2", "0", "4", "0", "14", "0", "26", "0", "76", 
     "0", "150", "0", "334", "0", "648", "0"},
    {"7", "0", "0", "0", "0", "2", "0", "4", "0", "14", "0", "26", "0", "76", 
     "0", "150", "0", "334", "0", "648", "0"},
    {"8", "0", "0", "1", "0", "0", "0", "6", "0", "10", "0", "32", "0", "68", 
     "0", "162", "0", "318", "0", "670", "0"},
    {"9", "0", "1", "0", "0", "0", "2", "0", "8", "0", "18", "0", "47", "0", 
     "108", "0", "224", "0", "466", "0", "924"},
    {"10", "0", "1", "0", "0", "0", "2", "0", "8", "0", "18", "0", "47", "0", 
     "108", "0", "224", "0", "466", "0", "924"},
    {"11", "0", "0", "0", "0", "2", "0", "4", "0", "16", "0", "38", "0", "90",
      "0", "192", "0", "414", "0", "814", "0"},
    {"12", "0", "0", "1", "0", "2", "0", "6", "0", "14", "0", "40", "0", "86",
      "0", "198", "0", "406", "0", "826", "0"},
    {"13", "0", "0", "1", "0", "2", "0", "6", "0", "14", "0", "40", "0", "86",
      "0", "198", "0", "406", "0", "826", "0"},
    {"14", "0", "0", "0", "0", "2", "0", "4", "0", "16", "0", "38", "0", "90",
      "0", "192", "0", "414", "0", "814", "0"},
    {"15", "0", "0", "0", "0", "2", "0", "6", "0", "18", "0", "46", "0", 
     "106", "0", "234", "0", "490", "0", "986", "0"},
    {"16", "0", "0", "0", "0", "2", "0", "6", "0", "18", "0", "46", "0", 
     "106", "0", "234", "0", "490", "0", "986", "0"},
    {"17", "0", "0", "0", "2", "0", "4", "0", "14", "0", "40", "0", "94", "0",
      "210", "0", "456", "0", "932", "0", "1836"},
    {"18", "0", "0", "0", "2", "0", "8", "0", "22", "0", "58", "0", "140", 
     "0", "318", "0", "682", "0", "1396", "0", "2760"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.552885264284397*^9, 3.552885306065466*^9, 
  3.552906234198599*^9, 3.552906465167838*^9}]
}, Open  ]]
},
WindowSize->{1672, 1021},
WindowMargins->{{Automatic, -7}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 97611, 2179, 2274, "Input",
 InitializationCell->True],
Cell[98171, 2201, 3101, 56, 50, "Input"],
Cell[101275, 2259, 343, 10, 30, "Input"],
Cell[101621, 2271, 354299, 7965, 5503, InheritFromParent],
Cell[CellGroupData[{
Cell[455945, 10240, 130, 2, 30, "Input"],
Cell[456078, 10244, 60271, 930, 4859, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516386, 11179, 492, 14, 30, "Input"],
Cell[516881, 11195, 11264, 342, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528182, 11542, 1005, 27, 50, "Input"],
Cell[529190, 11571, 6376, 168, 312, "Output"],
Cell[535569, 11741, 321, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[535927, 11750, 1245, 35, 50, "Input"],
Cell[537175, 11787, 3027, 54, 316, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/3A_Moonshine.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    679912,      15125]
NotebookOptionsPosition[    678506,      15074]
NotebookOutlinePosition[    678866,      15090]
CellTagsIndexPosition[    678823,      15087]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_500"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "1080", ",", "1080", ",", "1080", ",", "24", ",", "24", ",", "24", ",", 
      "9", ",", "9", ",", "12", ",", "12", ",", "12", ",", "15", ",", "15", 
      ",", "15", ",", "15", ",", "15", ",", "15"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"names", " ", ":=", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\\\\mathrm{1A}\>\"", ",", "\"\<\\\\mathrm{3A}_{1}\>\"", ",", 
      "\"\<\\\\mathrm{3A}_{2}\>\"", ",", "\"\<\\\\mathrm{6A}_{1}\>\"", ",", 
      "\"\<\\\\mathrm{6A}_{2}\>\"", ",", "\"\<\\\\mathrm{2A}_{1}\>\"", ",", 
      "\"\<\\\\mathrm{3A}_{3}\>\"", ",", "\"\<\\\\mathrm{3B}_{1}\>\"", ",", 
      "\"\<\\\\mathrm{12A}_{1}\>\"", ",", "\"\<\\\\mathrm{12A}_{2}\>\"", ",", 
      "\"\<\\\\mathrm{4A}_{1}\>\"", ",", "\"\<\\\\mathrm{15A}_{1}\>\"", ",", 
      "\"\<\\\\mathrm{5A}_{1}\>\"", ",", "\"\<\\\\mathrm{15B}_{1}\>\"", ",", 
      "\"\<\\\\mathrm{5A}_{2}\>\"", ",", "\"\<\\\\mathrm{15A}_{2}\>\"", ",", 
      "\"\<\\\\mathrm{15B}_{2}\>\""}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"3", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "8"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "7"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "13"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "15", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "11"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "14"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"3", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "11"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "14"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "15", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "7"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "13"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "8"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"3", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "15", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "11"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "14"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "8"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "7"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "13"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"3", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "7"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "13"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "8"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "15", "]"}], "^", "11"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "14"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "15", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "15", "]"}], "^", "4"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "5", ",", "5", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "2", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "5", ",", "5", ",", "5", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", 
          RowBox[{"6", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "2", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"6", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "2", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "8", ",", "8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "8", ",", "8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "9", ",", "9", ",", "9", ",", "1", ",", "1", ",", "1", ",", "0", ",",
           "0", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", 
          RowBox[{"9", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"9", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", 
          RowBox[{"9", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"9", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", "0", ",",
           "0", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "10", ",", "10", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", 
          RowBox[{"15", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"15", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"15", ",", 
          RowBox[{"15", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"15", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0"}], "}"}]}], "}"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "A"}], ",", 
      RowBox[{"6", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg6A", "[", "q_", "]"}], " ", ":=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], 
         RowBox[{"Psi", "[", 
          RowBox[{"2", ",", "q"}], "]"}]}], "-", 
        RowBox[{"6", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "3"}], 
            RowBox[{"E2", "[", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"2", "\[Pi]", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}], 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "3"}], ")"}]}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"12", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "3"}], 
            RowBox[{"E2", "[", 
             RowBox[{
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"2", "/", "3"}], ")"}]}], 
              RowBox[{"Exp", "[", 
               RowBox[{"2", "\[Pi]", " ", "I", " ", 
                RowBox[{"2", "/", "3"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg6Ax", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"Psi", "[", 
         RowBox[{"2", ",", "q"}], "]"}]}], "-", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"E2", "[", "q", "]"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "3"}], 
           RowBox[{"E2", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"12", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"E2", "[", "q", "]"}], "-", 
          RowBox[{
           RowBox[{"2", "/", "3"}], 
           RowBox[{"E2", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"2", "/", "3"}], ")"}]}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "g"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"18", 
       RowBox[{"Psi", "[", 
        RowBox[{
         RowBox[{"1", "/", "3"}], ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "A"}], ",", 
      RowBox[{"15", "AB"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg15AB", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"E2", "[", "q", "]"}], "-", 
            RowBox[{
             RowBox[{"1", "/", "3"}], 
             RowBox[{"E2", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "3"}], ")"}]}], 
               RowBox[{"Exp", "[", 
                RowBox[{"2", "\[Pi]", " ", 
                 RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}]}]}], ")"}]}], "-", 
         
         RowBox[{"5", 
          RowBox[{"Psi", "[", 
           RowBox[{"5", ",", "q"}], "]"}]}], "+", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"E2", "[", "q", "]"}], "-", 
            RowBox[{
             RowBox[{"5", "/", "3"}], 
             RowBox[{"E2", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"5", "/", "3"}], ")"}]}], 
               RowBox[{"Exp", "[", 
                RowBox[{"2", "\[Pi]", " ", "I", " ", 
                 RowBox[{"5", "/", "3"}]}], "]"}]}], "]"}]}]}], ")"}]}], "-", 
         
         RowBox[{"5", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"2", "/", "3"}], ")"}]}], " ", 
          RowBox[{"Eta", "[", "q", "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}], 
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", 
              RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "5"}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"5", "/", "3"}], ")"}]}], 
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", 
              RowBox[{"2", "/", "3"}]}], "]"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg15ABx", "[", "q_", "]"}], " ", ":=", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "3"}], 
            RowBox[{"E2", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"5", 
         RowBox[{"Psi", "[", 
          RowBox[{"5", ",", "q"}], "]"}]}], "+", 
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"5", "/", "3"}], 
            RowBox[{"E2", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"5", "/", "3"}], ")"}]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"5", 
         RowBox[{"Eta", "[", "q", "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}]}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "5"}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "3"}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "A"}], ",", " ", 
      RowBox[{"12", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg12A", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "6"}], ")"}]}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "4"}], "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "3"}], ")"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", 
               RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}], "^", "3"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{"q", "^", "2"}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "3"}], ")"}]}], 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "\[Pi]", " ", 
                RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}], 
            RowBox[{
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"4", "/", "3"}], ")"}]}], 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "\[Pi]", " ", 
                 RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}], "^", "2"}]}], 
           ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg12Ax", "[", "q_", "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "4"}], "]"}], "^", "2"}], 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"2", "/", "3"}], ")"}]}], "]"}], "^", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "2"}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}], "]"}], 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"4", "/", "3"}], ")"}]}], "]"}], "^", "2"}]}], 
          ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "3"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "3"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "3"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "3"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg6", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", "  ", 
               RowBox[{"(", 
                RowBox[{"m", "+", "1"}], ")"}], " ", 
               RowBox[{"k", "/", "3"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg6Ax", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "3"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "3"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "3"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg15", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "+", "1"}], ")"}], " ", 
               RowBox[{"k", "/", "3"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg15ABx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "3"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "3"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "3"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg12", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "-", "1"}], ")"}], " ", 
               RowBox[{"k", "/", "3"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg12Ax", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "3"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "3"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "3"}], ",", "3"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", "/", "3"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "3"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", "/", "3"}]}], "]"}], 
          RowBox[{"Fg6", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "3"}]}], "]"}], 
          RowBox[{"Fg6", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{"Fg6", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", " ", "/", "3"}]}], "]"}], 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "3"}]}], "]"}], 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], ",", 
         RowBox[{"Fg12", "[", 
          RowBox[{"q", ",", "1"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "3"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{"Fg15", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", "/", "3"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], ",", 
         RowBox[{"Fg15", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", "/", "3"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "3"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5451267359881153`*^9, 3.545126747797295*^9}, {
   3.545127150855592*^9, 3.545127243904255*^9}, {3.5451282718328753`*^9, 
   3.545128397499606*^9}, {3.545128622136628*^9, 3.545128636685361*^9}, {
   3.545128681684907*^9, 3.545128693245875*^9}, {3.545128727053344*^9, 
   3.545128731150023*^9}, {3.545128773300559*^9, 3.545128776260519*^9}, {
   3.54512887200492*^9, 3.5451289574192467`*^9}, {3.545129039247726*^9, 
   3.545129083618568*^9}, {3.5451291244477367`*^9, 3.545129180179328*^9}, {
   3.5451895562957582`*^9, 3.545189570160471*^9}, {3.5451900039312267`*^9, 
   3.545190191203597*^9}, {3.545190247184823*^9, 3.545190270319975*^9}, {
   3.545190317383419*^9, 3.5451903215373363`*^9}, {3.545190368510754*^9, 
   3.545190392969487*^9}, {3.5451904360062103`*^9, 3.545190638806381*^9}, {
   3.545190783397107*^9, 3.5451908369217787`*^9}, {3.545190883049768*^9, 
   3.545190905143709*^9}, {3.545190970056347*^9, 3.5451910296916523`*^9}, {
   3.545191093457382*^9, 3.5451912441690063`*^9}, {3.545191277509532*^9, 
   3.545191295146296*^9}, {3.545191332449153*^9, 3.545191437010578*^9}, {
   3.545191563463773*^9, 3.545191588651065*^9}, {3.545191623145123*^9, 
   3.545191636630067*^9}, 3.5451918911982307`*^9, {3.545192482225463*^9, 
   3.545192489461747*^9}, {3.5451926505939407`*^9, 3.545192730108883*^9}, 
   3.5451928005609913`*^9, {3.5451928658906527`*^9, 3.5451928719483633`*^9}, {
   3.545192906832955*^9, 3.545192975634437*^9}, 3.545193006236026*^9, {
   3.5451930928777103`*^9, 3.545193135943269*^9}, {3.5451931940228577`*^9, 
   3.545193213185556*^9}, {3.545193283913375*^9, 3.545193302143647*^9}, 
   3.545208731092342*^9, {3.545208804026162*^9, 3.545208820220995*^9}, {
   3.545208851297311*^9, 3.54520885224235*^9}, {3.545208993404748*^9, 
   3.5452090089476624`*^9}, {3.545209173098978*^9, 3.545209553729467*^9}, {
   3.5452096088401117`*^9, 3.545209702805087*^9}, {3.545209733906649*^9, 
   3.545209743906642*^9}, {3.545209848157258*^9, 3.545209899110098*^9}, {
   3.545210031476634*^9, 3.545210033735239*^9}, {3.545210187632389*^9, 
   3.545210207541112*^9}, {3.545210277307493*^9, 3.545210297550764*^9}, {
   3.54521033832755*^9, 3.545210454451123*^9}, {3.5452111219494257`*^9, 
   3.545211188805996*^9}, {3.54521123185114*^9, 3.54521128502038*^9}, {
   3.545211329026435*^9, 3.5452115982085447`*^9}, {3.545211639193574*^9, 
   3.545211663060485*^9}, {3.5452117033647213`*^9, 3.545211708443594*^9}, {
   3.545211745833021*^9, 3.545211759925502*^9}, {3.545211828570075*^9, 
   3.54521183254935*^9}, {3.545211867667633*^9, 3.54521188358915*^9}, {
   3.545211971723913*^9, 3.545212107450768*^9}, {3.545212873872345*^9, 
   3.545213039632536*^9}, {3.545213106909676*^9, 3.545213227446472*^9}, {
   3.5452135627853527`*^9, 3.54521361661047*^9}, {3.5452136529752007`*^9, 
   3.545213675127623*^9}, {3.5452137227144957`*^9, 3.545213739449716*^9}, {
   3.545213861427586*^9, 3.5452138798053827`*^9}, {3.547989001945822*^9, 
   3.547989040761201*^9}, 3.5479890891368847`*^9, {3.551094000768683*^9, 
   3.551094000925255*^9}, 3.551095018202623*^9, 3.551152227383016*^9, {
   3.551167505824821*^9, 3.551167563512401*^9}, {3.5511677079800863`*^9, 
   3.5511677683103237`*^9}, {3.5511714298348503`*^9, 3.551171469264935*^9}, {
   3.5511715085094757`*^9, 3.55117154706824*^9}, 3.5511717432344503`*^9, 
   3.551174382050428*^9, {3.551257242006192*^9, 3.551257273127121*^9}, {
   3.551341174584989*^9, 3.55134121397477*^9}, 3.5513419128300447`*^9, {
   3.552885385737569*^9, 3.552885387718686*^9}, 3.552885448322785*^9, {
   3.554784763399235*^9, 3.5547847787598658`*^9}, 3.554785187936699*^9, {
   3.555739525638115*^9, 3.555739526102682*^9}, {3.5557669997761097`*^9, 
   3.555767049877936*^9}, 3.555767102298411*^9, {3.555767132416758*^9, 
   3.5557671563411093`*^9}, {3.555767191002965*^9, 3.555767251228178*^9}, {
   3.555767289396343*^9, 3.555767410570936*^9}, {3.555767487413121*^9, 
   3.555767512400247*^9}, {3.555767715153811*^9, 3.5557677500706787`*^9}, {
   3.555772342238863*^9, 3.5557723620106564`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "17"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.54519186888589*^9, 3.5451918690338917`*^9}, 
   3.545192196623722*^9, {3.5451922448723288`*^9, 3.545192265441709*^9}, {
   3.545192342801116*^9, 3.545192343290626*^9}, {3.545192607816016*^9, 
   3.5451926226974916`*^9}, {3.545192822608219*^9, 3.545192823078364*^9}, {
   3.545208854165001*^9, 3.54520885470126*^9}, 3.5452117392817593`*^9, {
   3.555739531998228*^9, 3.5557395328461437`*^9}, 3.555767897082205*^9, 
   3.555769692561841*^9, {3.555772885817762*^9, 3.555772890227364*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/6\\)\\)\\)\\) + \\(\\(1\\/6\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) - \\(\\(1\\/6\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\)\\)\
\[NoBreak] is equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5557678985369577`*^9, 3.555769812028901*^9, 
  3.5557725117624407`*^9, 3.55577291253997*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/54\\)\\)\\)\\) + \\(\\(1\\/54\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) - \\(\\(1\\/54\\\\ \[ExponentialE]\\^\
\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\)\\)\[NoBreak] is equal to \
zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5557678985369577`*^9, 3.555769812028901*^9, 
  3.5557725117624407`*^9, 3.555772912633852*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/18\\)\\)\\)\\) + \\(\\(1\\/18\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) - \\(\\(1\\/18\\\\ \[ExponentialE]\\^\
\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\)\\)\[NoBreak] is equal to \
zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5557678985369577`*^9, 3.555769812028901*^9, 
  3.5557725117624407`*^9, 3.5557729126414127`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Limit :: \
ztest1\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5557678985369577`*^9, 3.555769812028901*^9, 
  3.5557725117624407`*^9, 3.555772912642281*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Length", "[", "chi", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
   3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
   3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
   3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
   3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
   3.5450596590693483`*^9, 3.545059662143572*^9}, {3.545060850925535*^9, 
   3.545061010057419*^9}, {3.545061044743537*^9, 3.545061231249195*^9}, {
   3.545061294442012*^9, 3.5450613129857903`*^9}, {3.545061345990862*^9, 
   3.545061445768465*^9}, {3.5450614794268503`*^9, 3.5450616506184053`*^9}, {
   3.5450617309731703`*^9, 3.545061734973875*^9}, {3.5450618001593437`*^9, 
   3.5450618087297564`*^9}, {3.5450618880008783`*^9, 3.545061889520842*^9}, {
   3.5450619408337803`*^9, 3.54506195706769*^9}, {3.545062117136582*^9, 
   3.545062119820085*^9}, {3.545062281066485*^9, 3.5450623470902*^9}, {
   3.545062388082514*^9, 3.5450624961531343`*^9}, {3.5451028705873528`*^9, 
   3.545102916315999*^9}, {3.545115131697977*^9, 3.545115145232956*^9}, {
   3.545124904122867*^9, 3.545124931021132*^9}, {3.545126569208301*^9, 
   3.5451265983779507`*^9}, {3.545129199696376*^9, 3.545129248892915*^9}, {
   3.545193409934517*^9, 3.545193442855548*^9}, {3.551095030007976*^9, 
   3.5510950521413383`*^9}, {3.551095331844392*^9, 3.5510953319470177`*^9}, 
   3.5510953880294313`*^9, {3.5512561564483356`*^9, 3.55125616108994*^9}, {
   3.555769580021389*^9, 3.555769593204796*^9}, {3.555772878948271*^9, 
   3.555772879104966*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dec", "=", 
   InterpretationBox[
    RowBox[{
     SubscriptBox["\[Chi]", "9"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Chi]", "2"], "+", 
        SubscriptBox["\[Chi]", "3"]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "3"}]]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "12"], " ", 
      SuperscriptBox["q", 
       RowBox[{"2", "/", "3"}]]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "17"], " ", "q"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"4", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Chi]", "4"], "+", 
        SubscriptBox["\[Chi]", "5"], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"7", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"8", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"12", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"22", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"16", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"20", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"30", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"10", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"14", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"24", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"24", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"24", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"32", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"28", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"40", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"62", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"20", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"30", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"50", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"88", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"13", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"42", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"42", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"64", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"64", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"74", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"76", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"34", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"34", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"60", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"94", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"164", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"41", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"41", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"94", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"134", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"216", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"16", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"92", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"92", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"154", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"154", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"172", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"200", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"74", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"74", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"162", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"236", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"382", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"104", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"104", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"194", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"298", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"510", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"19", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"50", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"226", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"226", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"354", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"354", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"402", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"432", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"20", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"178", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"178", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"332", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"508", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"862", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"216", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"216", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"454", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"674", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1104", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"22", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"88", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"468", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"468", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"758", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"758", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"846", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"960", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"356", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"356", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"744", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1100", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1814", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"472", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"472", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"906", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1378", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2318", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"25", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"206", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"986", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"986", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1564", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1564", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1768", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1936", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"26", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"746", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"746", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1454", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2204", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3700", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"916", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"916", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1880", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2796", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4630", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"28", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"374", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1918", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1918", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3092", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3092", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3466", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3892", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1434", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1434", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2924", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4356", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"7224", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1811", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1811", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3564", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5372", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"8998", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"31", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"758", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3730", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3730", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"5938", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"5938", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6700", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"7388", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"32", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2768", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2768", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5454", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"8222", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"13752", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "11"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3364", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3364", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"6810", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"10174", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"16898", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"34", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1360", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6896", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"6896", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"11068", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"11068", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"12426", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"13880", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5058", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5058", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"10220", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"15276", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"25394", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6232", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6232", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"12346", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"18582", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"31040", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"37", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2550", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"12626", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"12626", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"20154", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"20154", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"22704", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"25132", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"38", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9208", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"9208", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"18288", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"27496", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"45918", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "13"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11090", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"11090", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"22330", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"33418", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"55600", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"40", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4446", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"22374", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"22374", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"35868", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"35868", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"40310", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"44916", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16192", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"16192", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"32556", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"48754", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"81134", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19588", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"19588", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"38992", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"58580", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"97764", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"43", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7882", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"39206", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"39206", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"62644", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"62644", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"70526", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"78200", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"44", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28226", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"28226", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"56216", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"84440", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"140884", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "15"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33664", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"33664", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"67572", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"101232", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"168558", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"46", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13358", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"67078", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"67078", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"107426", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"107426", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"120790", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"134416", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"47984", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"47984", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"96264", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"144248", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"240220", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"57292", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"57292", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"114258", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"171550", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"286124", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"49", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22760", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"113440", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"113440", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"181370", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"181370", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"204126", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"226540", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"50", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"80789", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"80789", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"161216", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"242000", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"403590", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "17"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"95524", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"95524", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"191456", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"286988", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"478040", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"52", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"37596", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"188408", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"188408", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"301634", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"301634", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"339230", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"377264", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"133512", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"133512", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"267492", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"401004", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"668024", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"157722", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"157722", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"314944", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"472664", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"788118", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"55", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"62020", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"309544", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"309544", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"495048", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"495048", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"557064", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"618532", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"56", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"218484", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"218484", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"436360", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"654852", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1091808", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "19"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"256320", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"256320", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"513278", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"769598", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1282232", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"58", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"100106", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"501238", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"501238", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"802250", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"802250", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"902356", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1003156", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"352296", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"352296", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"705346", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1057638", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1762236", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"412622", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"412622", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"824424", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1237040", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2062270", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"61", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160882", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"803558", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"803558", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1285348", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1285348", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1446240", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1606256", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"62", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"562830", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"562830", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1124742", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1687572", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2813246", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "21"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"655728", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"655728", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1312466", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1968194", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3279656", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"64", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"254370", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1272906", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1272906", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2037092", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2037092", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2291460", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2546908", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"65", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"888402", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"888402", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1777956", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2666352", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4443148", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1032934", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1032934", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2064640", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3097584", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5163470", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"67", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"399902", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1998182", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1998182", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3196552", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3196552", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3596454", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3995020", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"68", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1390302", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1390302", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2779152", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4169454", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6950040", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "23"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1609758", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1609758", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3221046", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4830798", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"8050308", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"70", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"620670", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3104998", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3104998", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4968646", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4968646", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5589308", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6211624", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"71", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2153698", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2153698", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4309170", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6462880", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"10770284", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2488420", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2488420", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4974928", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"7463348", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"12440166", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"73", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"957474", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4785334", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4785334", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7655730", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"7655730", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"8613204", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"9568652", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"74", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3310128", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3310128", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6618112", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"9928236", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"16548516", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "25"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3811459", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3811459", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"7625244", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"11436696", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"19059624", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"76", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1461608", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7310524", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7310524", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"11697840", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"11697840", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"13159462", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"14623548", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"77", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5043106", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5043106", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"10088850", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"15131956", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"25218160", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5794800", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5794800", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"11586796", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"17381596", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"28971220", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"79", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2217656", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"11085256", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"11085256", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"17735196", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"17735196", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"19952846", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"22167480", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"80", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7628234", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"7628234", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"15253216", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"22881440", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"38137880", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "27"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8739888", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"8739888", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"17483206", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"26223110", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"43702872", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"82", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3335200", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"16679704", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"16679704", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"26688978", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"26688978", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"30024178", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"33363052", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"83", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11450176", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"11450176", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"22904280", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"34354456", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"57254820", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13092654", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"13092654", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"26181102", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"39273750", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"65459028", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"85", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4986476", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"24927900", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"24927900", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"39882870", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"39882870", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"44869336", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"49851364", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"86", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17074260", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"17074260", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"34143812", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"51218088", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"85366638", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "29"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19474660", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"19474660", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"38954382", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"58429042", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"97378376", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"88", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7398872", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"36999700", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"36999700", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"59201690", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"59201690", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"66600562", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"74004808", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"89", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"25287682", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"25287682", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"50581070", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"75868744", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"126444092", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28788336", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"28788336", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"57570622", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"86358946", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"143935654", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"91", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10917082", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"54578990", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"54578990", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"87323782", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"87323782", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"98240882", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"109151492", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"92", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"37226884", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"37226884", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"74446848", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"111673732", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"186127464", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "31"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42287168", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"42287168", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"84581636", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"126868804", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"211443126", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"94", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16001344", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"80014520", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"80014520", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"128026320", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"128026320", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"144027658", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"160036776", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"95", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54468272", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"54468272", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"108944820", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"163413080", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"272349640", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"61762756", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"61762756", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"123516698", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"185279474", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"308804942", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"97", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23330204", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"116641684", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"116641684", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"186622980", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"186622980", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"209953184", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"233274072", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"98", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"79254742", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"79254742", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"158499642", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"237754384", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"396263914", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "33"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"89692490", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"89692490", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"179395490", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"269087970", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"448472968", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"100", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33814842", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"169085266", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"169085266", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"270540908", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"270540908", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"304355736", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"338181708", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"101", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"114682500", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"114682500", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"229376784", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"344059308", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"573424290", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"129571368", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"129571368", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"259130270", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"388701638", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"647844422", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"103", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48769994", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"243836722", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"243836722", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"390133436", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"390133436", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"438903430", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"487660156", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"104", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"165102304", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"165102304", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"330190496", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"495292792", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"825497348", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "35"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"186207267", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"186207267", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"372429408", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"558636660", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"931051170", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"106", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"69965102", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"349841398", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"349841398", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"559752510", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"559752510", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"629717638", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"699698520", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"107", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"236488480", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"236488480", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"472993692", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"709482172", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1182459156", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"266306972", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"266306972", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"532596196", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"798903168", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1331517056", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"109", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"99909400", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"499528232", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"499528232", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"799237698", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"799237698", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"899147086", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"999037764", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"110", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"337146870", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"337146870", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"674273988", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1011420840", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1685714640", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "37"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"379046408", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"379046408", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"758113804", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1137160240", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1895253082", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"112", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"141979462", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"709919414", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"709919414", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1135879970", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1135879970", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1277859432", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1419861064", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"113", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"478419984", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"478419984", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"956863386", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1435283370", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2392123308", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"537101026", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"537101026", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1074177332", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1611278348", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2685480470", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"115", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"200895954", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1004453562", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1004453562", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1607115206", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1607115206", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1808011142", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2008880896", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"116", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"675928876", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"675928876", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1351829994", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2027758900", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3379616582", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "39"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"757716316", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"757716316", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1515461854", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2273178170", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3788610774", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"118", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"283001180", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1415036868", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1415036868", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2264071304", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2264071304", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2547072484", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2830104560", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"119", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"950887426", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"950887426", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1901807516", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2852694928", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4754469812", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1064508526", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1064508526", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2128982520", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3193491024", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5322507996", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"121", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"397056872", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1985248024", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1985248024", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3176382304", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3176382304", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3573439212", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3970459712", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"122", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1332268422", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1332268422", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2664498540", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3996766962", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6661303890", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "41"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1489431084", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1489431084", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2978902708", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4468333792", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7447195996", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"124", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"554803664", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2774060944", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2774060944", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4438514658", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4438514658", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4993318310", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5548164708", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"125", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1859201222", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1859201222", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3718447480", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5577648680", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"9296051090", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2075902054", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2075902054", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4151756666", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6227658758", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"10379462954", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"127", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"772296868", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3861434260", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3861434260", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6178274746", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6178274746", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6950571614", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"7722818364", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"128", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2584725052", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2584725052", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5169397176", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"7754122228", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"12923572234", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "43"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2882348392", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2882348392", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5764752428", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"8647100804", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"14411797544", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"130", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1070980232", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5354959892", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5354959892", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"8567959242", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"8567959242", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"9638939448", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"10709978360", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"131", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3580086976", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3580086976", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7160235816", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"10740322834", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"17900496830", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3987600428", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3987600428", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"7975135630", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"11962736058", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"19937936810", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"133", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1479920916", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7399535956", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7399535956", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"11839230122", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"11839230122", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"13319151038", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"14799003372", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"134", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4941201870", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4941201870", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"9882331630", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"14823533484", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"24705937332", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "45"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5497179282", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5497179282", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"10994434644", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"16491613900", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"27485972510", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"136", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2037799020", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10189075104", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"10189075104", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"16302552242", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"16302552242", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"18340351306", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"20378230360", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"137", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6796238392", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6796238392", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"13592560968", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"20388799360", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"33981276092", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "46"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7552537772", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"7552537772", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"15104987030", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"22657524802", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"37762600470", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"139", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2796640798", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"13983110750", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"13983110750", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"22372939872", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"22372939872", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"25169580650", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"27966128196", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"140", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9316658291", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"9316658291", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"18633218362", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"27949876622", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"46583193078", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "47"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10342056678", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"10342056678", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"20684216468", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"31026273196", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"51710386500", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"142", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3825409472", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"19127155976", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"19127155976", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"30603492876", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"30603492876", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"34428902348", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"38254420304", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"143", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12730427830", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"12730427830", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"25460969778", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"38191397608", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"63652253324", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "48"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14116761190", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"14116761190", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"28233402336", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"42350163508", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"70583685746", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"145", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5216223418", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"26080990938", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"26080990938", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"41729535134", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"41729535134", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"46945758520", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"52161855912", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"146", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17340748374", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"17340748374", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"34681364460", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"52022112888", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"86703609786", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "49"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19209314824", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"19209314824", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"38418768862", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"57628083686", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"96046713396", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"148", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7090703140", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"35453661736", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"35453661736", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"56725917344", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"56725917344", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"63816620484", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"70907469812", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"149", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23548787132", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"23548787132", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"47097727752", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"70646514860", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"117744089062", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "50"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"26060558522", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"26060558522", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"52120955940", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"78181514424", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"130302631626", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"151", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9610292266", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"48051292178", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"48051292178", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"76881999696", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"76881999696", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"86492292022", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"96102414948", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"152", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31885229088", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"31885229088", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"63770280216", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"95655509304", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"159425967310", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "51"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35251949240", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"35251949240", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"70504085046", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"105756034286", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"176259932692", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"154", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12987285128", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"64936621672", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"64936621672", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"103898672932", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"103898672932", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"116885958038", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"129873439064", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"155", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"43048962226", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"43048962226", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"86098130108", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"129147092296", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"215245016824", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "52"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"47550053304", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"47550053304", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"95099890708", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"142649944076", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"237750050502", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"157", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17501886970", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"87509208462", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"87509208462", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"140014643058", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"140014643058", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"157516530028", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"175018190684", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"158", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"57959851190", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"57959851190", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"115919465166", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"173879316356", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"289799018926", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "53"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"63961380900", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"63961380900", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"127923010886", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"191884391758", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"319807153638", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"160", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23521095476", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"117605738216", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"117605738216", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"188169285728", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"188169285728", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"211690381160", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"235211737764", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"161", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"77823917226", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"77823917226", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"155648108178", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"233472025476", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"389119859838", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "54"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"85806456260", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"85806456260", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"171612625662", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"257419081922", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"429031994656", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"163", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31526774070", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"157633569514", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"157633569514", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"252213590798", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"252213590798", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"283740364868", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"315266838012", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"164", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"104220988154", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"104220988154", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"208441660676", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"312662648804", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"521104624894", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "55"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"114811633778", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"114811633778", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"229623598010", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"344435231742", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"574058499208", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"166", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42147574386", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"210738218670", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"210738218670", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"337181288266", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"337181288266", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"379328862728", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"421476783476", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"167", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"139213511684", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"139213511684", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"278427386358", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"417640898042", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"696067921506", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "56"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"153231553184", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"153231553184", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"306462725968", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"459694279152", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"766157385278", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"169", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"56204906610", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"281024134674", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"281024134674", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"449638456268", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"449638456268", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"505843362844", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"562047871252", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"170", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"185491133036", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"185491133036", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"370981849288", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"556472982272", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"927455248598", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "57"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"204001535556", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"204001535556", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"408003507930", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"612005043570", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1020008114790", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"172", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"74766310610", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"373832010050", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"373832010050", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"598131399140", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"598131399140", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"672897709750", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"747664477620", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"173", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"246550796956", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"246550796956", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"493102072512", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"739652869468", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1232754463274", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "58"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"270938665072", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"270938665072", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"541876829308", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"812815494348", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1354692824762", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"175", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"99220349842", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"496101224726", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"496101224726", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"793761749708", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"793761749708", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"892982099496", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"992201924848", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"176", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"326933627964", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"326933627964", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"653866706748", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"980800334802", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1634667590442", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "59"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"358992666960", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"358992666960", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"717985908166", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1076978575126", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1794963908920", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"178", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"131364957496", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"656825388736", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"656825388736", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1050920862178", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1050920862178", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1182285819674", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1313651378124", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"179", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"432520647012", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"432520647012", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"865041922838", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1297562569812", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2162603863962", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "60"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"474573927217", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"474573927217", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"949147196496", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1423721123652", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2372868977778", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"181", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"173528810938", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"867643366946", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"867643366946", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1388229112044", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1388229112044", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1561757923082", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1735286046204", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"182", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"570918356460", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"570918356460", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1141835993928", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1712754350388", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2854591063628", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "61"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"625963333028", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"625963333028", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1251927418360", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1877890751388", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3129817417580", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"184", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"228716254288", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1143582057452", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1143582057452", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1829731606706", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1829731606706", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2058447860956", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2287164901672", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"185", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"751940639004", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"751940639004", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1503882100024", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2255822738964", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3759704016826", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "62"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"823843945598", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"823843945598", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1647687032134", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2471530977838", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4119218869390", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"187", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"300802957674", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1504013890262", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1504013890262", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2406421865026", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2406421865026", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2707224822700", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3008026882116", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"188", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"988232426626", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"988232426626", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1976463914130", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2964696340756", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4941161193644", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "63"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1081965685708", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1081965685708", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2163932352232", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3245898037896", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5409829409162", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"190", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"394771683760", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1973859444000", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1973859444000", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3158175520174", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3158175520174", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3552947203862", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3947719912588", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"191", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1296049437312", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1296049437312", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2592099945616", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3888149383044", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6480248257830", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "64"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1418001755472", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1418001755472", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2836002391924", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4254004147396", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7090007657938", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"193", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"517026018744", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2585128925120", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2585128925120", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4136205812926", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4136205812926", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4653231831670", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5170256681988", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"194", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1696260751296", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1696260751296", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3392520282698", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5088781033950", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"8481302536962", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "65"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1854619269854", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1854619269854", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3709239814248", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5563859084028", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"9273097623912", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"196", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"675770995752", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3378856309260", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3378856309260", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"5406170627322", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"5406170627322", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6081941623198", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6757713949632", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"197", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2215601985180", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2215601985180", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4431205359516", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6646807344696", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"11078011314878", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "66"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2420850505804", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2420850505804", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4841699561624", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"7262550067428", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"12104251079482", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"199", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"881513488308", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4407565927560", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4407565927560", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7052104878366", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"7052104878366", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"7933618366622", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"8815130340864", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"200", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2888277401848", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2888277401848", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5776553222904", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"8664830624668", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"14441385427892", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "67"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3153806204334", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3153806204334", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"6307614057786", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"9461420262258", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"15769032670722", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"202", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1147672321386", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5738363328578", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5738363328578", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"9181382013892", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"9181382013892", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"10329054335278", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"11476728377820", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"203", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3757961127806", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3757961127806", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7515924051756", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"11273885179562", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"18789807435382", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "68"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4100858364076", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4100858364076", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"8201714853854", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"12302573217878", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"20504289945524", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"205", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1491372206720", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7456859078400", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7456859078400", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"11930973743656", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"11930973743656", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"13422345950288", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"14913716202192", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"206", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4880342596054", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4880342596054", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"9760683153472", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"14641025749672", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"24401710942304", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "69"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5322365046492", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5322365046492", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"10644732220148", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"15967097266640", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"26611827359846", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"208", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1934415186892", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"9672078152184", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"9672078152184", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"15475325931138", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"15475325931138", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"17409741118030", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"19344158523200", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"209", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6326302873702", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6326302873702", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"12652608060500", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"18978910934140", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"31631516681306", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "70"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6895125468842", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6895125468842", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"13790248526040", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"20685373994784", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"34475624933046", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"211", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2504533817284", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"12522666571880", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"12522666571880", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"20036265508792", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"20036265508792", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"22540799326234", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"25045330628420", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"212", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8185936377612", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"8185936377612", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"16371870132504", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"24557806510116", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"40929679264748", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "71"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8916687903492", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"8916687903492", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"17833378540186", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"26750066443678", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"44583442250416", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"214", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3236928227814", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"16184643988806", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"16184643988806", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"25895431521430", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"25895431521430", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"29132359749184", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"32369290826240", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"215", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10573563024972", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10573563024972", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"21147129019878", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"31720692044748", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"52867818094952", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "72"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11510788901478", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"11510788901478", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"23021574707402", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"34532363609050", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"57553941411360", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"217", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4176234192540", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"20881167737276", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"20881167737276", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"33409867089750", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"33409867089750", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"37586101282290", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"41762332249684", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"218", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13634048222280", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"13634048222280", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"27268093084680", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"40902141306960", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"68170237752194", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "73"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14834125595464", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"14834125595464", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"29668254692544", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"44502380287936", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"74170631479148", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"220", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5378940681720", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"26894707055376", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"26894707055376", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"43031532748118", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"43031532748118", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"48410473429724", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"53789417759140", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"221", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17550667846890", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"17550667846890", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"35101339493322", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"52652007340398", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"87753343033890", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "74"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19084873398944", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"19084873398944", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"38169742840628", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"57254616239572", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"95424363038178", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"223", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6916465337602", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"34582322565958", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"34582322565958", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"55331714456408", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"55331714456408", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"62248179794010", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"69164641009256", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"224", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22554988188228", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"22554988188228", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"45109972082518", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"67664960270676", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"112774936646376", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "75"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24513274861423", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"24513274861423", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"49026554193240", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"73539829054544", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"122566378777066", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"226", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8878935430568", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"44394681809212", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"44394681809212", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"71031492756304", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"71031492756304", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"79910428187070", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"88789368272828", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"227", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28939141633028", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"28939141633028", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"57878288113248", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"86817429746276", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"144695713012662", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "76"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31434910261336", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"31434910261336", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"62869815475852", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"94304725737188", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"157174546259052", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"229", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11379970625368", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"56899847873444", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"56899847873444", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"91039754496570", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"91039754496570", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"102419725121856", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"113799690494328", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"230", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"37071194035336", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"37071194035336", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"74142382603692", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"111213576638896", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"185355964710404", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "77"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40247167756822", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"40247167756822", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"80494341205072", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"120741508962108", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"201235844476106", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"232", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14562564430752", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"72812828075832", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"72812828075832", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"116500527291038", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"116500527291038", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"131063091721790", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"145625662075492", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"233", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"47414206299164", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"47414206299164", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"94828418761740", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"142242625060904", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"237071037658856", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "78"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"51449817116322", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"51449817116322", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"102899627819666", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"154349444935906", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"257249079169464", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"235", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18606486953910", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"93032428096062", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"93032428096062", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"148851882284056", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"148851882284056", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"167458369237828", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"186064849518140", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"236", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"60550020435956", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"60550020435956", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"121100033927688", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"181650054363872", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"302750095234846", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "79"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"65670499626576", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"65670499626576", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"131341006476042", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"197011506102618", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"328352505355380", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"238", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23737386721210", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"118686941121014", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"118686941121014", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"189899108798634", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"189899108798634", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"213636495519844", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"237373889755044", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"239", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"77208712055060", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"77208712055060", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"154417431926326", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"231626143981292", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"386043568091824", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "80"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"83696471906820", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"83696471906820", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"167392935683548", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"251089407590216", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"418482351402834", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"241", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30238195996800", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"151190971529784", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"151190971529784", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"241905551066158", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"241905551066158", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"272143747063206", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"302381934605732", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"242", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"98305233375334", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"98305233375334", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"196610457959934", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"294915691335268", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"491526158086998", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "81"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"106513865128732", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"106513865128732", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"213027739399998", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"319541604528730", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"532569334786640", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"244", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"38463146877534", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"192315743892018", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"192315743892018", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"307705194030154", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"307705194030154", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"346168340907592", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"384631497290756", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"245", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"124984704345776", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"124984704345776", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"249969418573960", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"374954122919576", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"624923531610674", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "82"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"135356437250844", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"135356437250844", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"270712864228506", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"406069301479614", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"676782175982430", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"247", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48855264712078", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"244276312880394", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"244276312880394", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"390842096336154", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"390842096336154", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"439697361048232", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"488552615079836", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"248", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"158678604122396", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"158678604122396", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"317357197141752", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"476035801264148", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"793393009507758", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "83"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"171765758582158", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"171765758582158", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"343531528702846", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"515297287284894", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"858828804448706", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"250", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"61967849682312", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"309839260404964", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"309839260404964", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"495742821444252", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"495742821444252", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"557710671126388", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"619678532801228", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"251", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"201174098533174", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"201174098533174", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"402348209529800", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"603522308063260", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1005870505130126", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "84"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"217665750548516", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"217665750548516", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"435331488144900", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"652997238693416", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1088328739789186", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"253", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"78491191337580", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"392455943230456", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"392455943230456", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"627929503786278", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"627929503786278", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"706420695123858", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"784911873004520", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"254", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"254699827267734", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"254699827267734", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"509399640555020", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"764099467822644", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1273499122359420", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "85"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"275454538038776", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"275454538038776", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"550909090604136", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"826363628642728", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1377272704720832", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"256", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"99285342199938", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"496426726089342", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"496426726089342", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"794282767779872", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"794282767779872", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"893568109980114", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"992853467270464", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"257", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"322031553268766", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"322031553268766", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"644063122212588", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"966094675481354", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1610157782018302", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "86"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"348117919751420", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"348117919751420", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"696235823221854", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1044353742973274", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1740589582477534", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"259", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"125420741314532", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"627103689661528", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"627103689661528", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1003365896693522", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1003365896693522", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1128786638007928", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1254207362410984", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"260", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"406622571358074", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"406622571358074", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"813245125151044", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1219867696508916", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2033112839223604", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "87"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"439368940989562", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"439368940989562", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"878737900218204", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1318106841208096", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2196844723186610", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"262", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"158227996354150", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"791140000712738", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"791140000712738", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1265824008715666", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1265824008715666", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1424052005069816", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1582280020364444", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"263", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"512764018855536", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"512764018855536", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1025528057378568", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1538292076234104", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2563820113945814", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "88"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"553819903169178", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"553819903169178", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1107639785917080", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1661459689086132", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2769099495422910", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"265", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"199359403560200", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"996796996599960", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"996796996599960", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1594875186080404", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1594875186080404", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1794234589640392", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1993593972000648", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"266", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"645782289914790", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"645782289914790", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1291564557822700", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1937346847737840", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3228911427569058", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "89"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"697193559711420", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"697193559711420", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1394387142269930", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2091580701981350", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3485967821404880", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"268", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"250864245179576", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1254321249610824", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1254321249610824", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2006914008864180", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2006914008864180", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2257778254043756", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2508642522937960", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"269", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"812281278600594", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"812281278600594", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1624562581814694", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2436843860415144", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4061406417615630", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "90"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"876582801295176", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"876582801295176", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1753165577045844", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2629748378340788", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4382913980932882", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"271", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"315281581544856", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1576407881213904", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1576407881213904", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2522252599336982", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2522252599336982", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2837534180882216", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3152815735915204", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"272", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1020440020400384", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1020440020400384", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2040880013286768", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3061320033687152", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"5102200074486102", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "91"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1100768930601252", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1100768930601252", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2201537889750152", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3302306820351404", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5503844681553134", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"274", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"395753675665170", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1978768407949218", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1978768407949218", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3166029464566356", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3166029464566356", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3561783140231380", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3957536845518324", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"275", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1280377270747071", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1280377270747071", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2560754572228440", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3841131842975268", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6401886384470202", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "92"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1380612160649670", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1380612160649670", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2761224289412442", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4141836450062514", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"6903060771359916", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"277", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"496165408556508", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2480827009704288", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2480827009704288", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3969323202296370", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3969323202296370", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4465488610852878", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4961653986331944", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"278", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1604598499670134", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1604598499670134", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3209196965029890", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4813795464700024", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"8022992464042296", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "93"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1729529370181192", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1729529370181192", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3459058775954446", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5188588146135474", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"8647646886498704", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"280", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"621314460734914", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3106572340587342", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3106572340587342", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4970515759707212", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4970515759707212", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5591830220441860", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6213144718092168", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"281", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2008542448201350", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2008542448201350", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4017084934688308", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6025627382890092", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"10042712279291904", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "94"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2164079052855036", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2164079052855036", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4328158066006176", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6492237118861212", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"10820395224573450", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"283", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"777119982665154", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3885599872150950", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3885599872150950", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6216959778970680", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6216959778970680", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6994079761635834", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"7771199703125256", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"284", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2511249863819288", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2511249863819288", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5022499684939128", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"7533749548758248", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"12556249276394596", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "95"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2704675726925684", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2704675726925684", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5409351498122652", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"8114027225048056", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"13523378678898494", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"286", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"970876955382900", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4854384822820284", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4854384822820284", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7767015734872006", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"7767015734872006", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"8737892690255366", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"9708769691540828", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"287", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3136179770487516", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3136179770487516", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6272359588566108", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"9408539359053624", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"15680898900029628", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "96"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3376462890263196", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3376462890263196", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"6752925731187274", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"10129388621450470", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"16882314401974462", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"289", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1211567366911300", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6057836783410676", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"6057836783410676", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"9692538832999960", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"9692538832999960", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"10904106199911072", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"12115673515677944", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"290", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3912206242305916", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3912206242305916", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7824412431599104", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"11736618673904716", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"19561031158519034", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "97"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4210377350484042", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4210377350484042", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"8420754755920322", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"12631132106404858", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"21051886807373988", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"292", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1510238978208238", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7551194947993190", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7551194947993190", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"12081911939572460", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"12081911939572460", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"13592150917780698", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"15102389952943492", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"293", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4874833010394652", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4874833010394652", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"9749666079815730", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"14624499090210382", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"24374165110998618", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "98"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5244447258526008", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5244447258526008", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"10488894455882298", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"15733341714408114", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"26222236231462770", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"295", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1880467694252622", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"9402338407872078", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"9402338407872078", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"15043741427238116", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"15043741427238116", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"16924209121490420", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"18804676752351532", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"296", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6067673844990330", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6067673844990330", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"12135347624290532", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"18203021469281388", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"30338369159259300", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "99"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6525372043151240", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6525372043151240", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"13050744154363858", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"19576116197515098", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"32626860283816412", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"298", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2338919547591088", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"11694597808477848", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"11694597808477848", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"18711356521770674", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"18711356521770674", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"21050276069361762", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"23389195687472412", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"299", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7544253441706586", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"7544253441706586", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"15088506956475508", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"22632760398181880", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"37721267281596250", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "100"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8110445696942166", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"8110445696942166", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"16220891318191332", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"24331337015133152", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"40552228409014558", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"301", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2906035325733892", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"14530176550260176", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14530176550260176", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"23248282449053226", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"23248282449053226", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"26154317774787684", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"29060353022112384", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"302", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9370198354430880", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"9370198354430880", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"18740396627643294", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"28110594982074174", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"46850991690938958", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "101"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10069893888875576", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"10069893888875576", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"20139787861882428", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"30209681750758004", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"50349469528510432", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"304", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3606861479901730", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"18034307486642906", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"18034307486642906", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"28854892013485714", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"28854892013485714", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"32461753493387226", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"36068615060426792", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"305", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11625897897215664", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"11625897897215664", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"23251795884678268", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"34877693781893568", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"58129489576323562", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "102"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12489713892389128", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"12489713892389128", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"24979427691316896", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"37469141583706624", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"62448569368488134", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"307", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4472060394689448", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"22360301876658304", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"22360301876658304", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"35776482963936344", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"35776482963936344", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"40248543358625792", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"44720603656524936", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"308", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14409735638051264", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"14409735638051264", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"28819471175870256", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"43229206813921520", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"72048678090020702", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "103"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15475119987862492", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"15475119987862492", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"30950240079507674", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"46425360067369922", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"77375600043093506", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"310", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5539134731153836", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"27695673763231456", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"27695673763231456", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"44313078064152178", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"44313078064152178", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"49852212795305620", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"55391347633919064", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"311", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17842007762789928", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"17842007762789928", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"35684015636840688", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"53526023399631258", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"89210038925212572", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "104"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19154722883998688", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"19154722883998688", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"38309445652806432", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"57464168536805120", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"95773614304798906", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"313", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6853913287418526", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"34269566317843378", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"34269566317843378", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"54831306060851226", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"54831306060851226", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"61685219348269752", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"68539132516440548", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"314", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22069673536781712", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"22069673536781712", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"44139346950122422", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"66209020486903884", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"110348367560471022", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "105"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23685592159850998", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"23685592159850998", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"47371184447486262", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"71056776607336846", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"118427960927040404", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"316", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8472349098518932", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"42361745624858468", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"42361745624858468", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"67778793052682210", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"67778793052682210", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"76251142151201824", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"84723491381987020", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"317", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27272106437085912", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"27272106437085912", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"54544213011070224", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"81816319448156136", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"136360532322326362", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "106"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29259386942033404", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"29259386942033404", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"58518773742381982", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"87778160684415386", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"146296934568486138", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"319", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10462697714706700", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"52313488426897088", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"52313488426897088", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"83701581424379390", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"83701581424379390", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"94164279139085814", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"104626976707154992", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"320", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33668055031961936", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"33668055031961936", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"67336109912168464", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"101004164944129952", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"168340275008049728", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "107"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36109770339738896", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"36109770339738896", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"72219540836511528", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"108329311176251156", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"180548851855727212", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"322", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12908149433139672", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"64540747328197956", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"64540747328197956", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"103265195790112332", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"103265195790112332", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"116173345223252004", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"129081494818887036", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"323", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"41524057167900782", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"41524057167900782", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"83048114503939914", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"124572171671840696", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"207620286007644040", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "108"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"44521373834005084", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"44521373834005084", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"89042747494040914", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"133564121328045714", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"222606868996051526", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"325", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15910012605438294", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"79550062847202494", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"79550062847202494", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"127280100483530694", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"127280100483530694", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"143190113088968516", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"159100125514420600", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"326", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"51164607704318688", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"51164607704318688", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"102329215222435192", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"153493822926754656", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"255823038335396526", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "109"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54840622339402736", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"54840622339402736", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"109681244871439950", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"164521867210842686", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"274203111889650052", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"328", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19591554873432830", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"97957774566429858", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"97957774566429858", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"156732439385998718", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"156732439385998718", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"176323994259431548", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"195915549332134748", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"329", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"62984430561941322", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"62984430561941322", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"125968861330007450", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"188953291891948458", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"314922153015829128", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "110"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"67488801565418105", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"67488801565418105", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"134977602917632404", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"202466404483050000", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"337444007613891030", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"331", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24102640924229604", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"120513204400628688", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"120513204400628688", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"192821126952795310", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"192821126952795310", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"216923767877025744", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"241026408580732328", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"332", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"77463285159862586", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"77463285159862586", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"154926570091642914", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"232389855251505500", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"387316425571225716", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "111"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"82977814228394212", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"82977814228394212", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"165955628692665272", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"248933442921059484", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"414889071377845834", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"334", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29625320916458352", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"148126604826231924", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"148126604826231924", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"237002567819542354", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"237002567819542354", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"266627888736000382", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"296253209896394432", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"335", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"95183810831503854", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"95183810831503854", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"190367621915265444", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"285551432746768764", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"475919054409778626", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "112"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"101929170864612554", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"101929170864612554", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"203858341468373042", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"305787512332986474", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"509645854062206278", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"337", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36380566970966188", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"181902834585110932", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"181902834585110932", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"291044535228291732", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"291044535228291732", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"327425102199257920", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"363805668900506344", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"338", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"116853023745373612", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"116853023745373612", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"233706047211875472", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"350559070957249084", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"584265118448001788", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "113"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"125096855065161266", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"125096855065161266", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"250193710418658996", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"375290565483819908", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"625484275614144742", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"340", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"44636379297226820", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"223181896784225136", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"223181896784225136", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"357091034974002842", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"357091034974002842", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"401727414271229086", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"446363793866553728", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"341", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"143328187166414054", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"143328187166414054", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"286656374641003430", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"429984561807418424", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"716640936140244172", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "114"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"153394841664309364", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"153394841664309364", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"306789683010040942", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"460184524674350306", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"766974208002974844", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"343", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54717542552734038", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"273587712434346994", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"273587712434346994", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"437740339763223464", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"437740339763223464", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"492457882315957502", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"547175424539365896", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"344", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"175647930983695442", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"175647930983695442", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"351295861626970692", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"526943792610665768", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"878239654578050632", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "115"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"187930181944117550", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"187930181944117550", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"375860364240092484", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"563790546184209428", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"939650910072441982", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"346", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"67017349810222134", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"335086749414792762", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"335086749414792762", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"536138799209134042", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"536138799209134042", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"603156149019357172", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"670173499193253188", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"347", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"215069649327606608", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"215069649327606608", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"430139299031083200", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"645208948358689808", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1075348247013905640", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "116"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"230042763747196648", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"230042763747196648", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"460085527105934794", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"690128290853131442", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1150213818347518344", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"349", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"82011692210914106", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"410058460653127006", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"410058460653127006", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"656093536884428878", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"656093536884428878", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"738105229095342582", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"820116920904816644", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"350", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"263114421758625784", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"263114421758625784", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"526228843102414552", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"789343264861039684", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1315572108378297846", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "117"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"281353048666968080", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"281353048666968080", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"562706097762614468", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"844059146429583612", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1406765243763522550", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"352", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"100275967418414338", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"501379837535013718", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"501379837535013718", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"802207740233205590", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"802207740233205590", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"902483707651619928", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1002759675512983124", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"353", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"321620922335442848", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"321620922335442848", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"643241845128559968", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"964862767464002816", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1608104612134885624", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "118"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"343819359103999114", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"343819359103999114", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"687638717735131038", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1031458076839129738", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1719096795047135018", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"355", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"122505370475497254", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"612526851888933462", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"612526851888933462", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"980042962826870138", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"980042962826870138", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1102548333302366708", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1225053703289309560", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"356", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"392810083267985826", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"392810083267985826", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"785620166031231998", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1178430249299218950", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1964050415835183354", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "119"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"419806565190420168", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"419806565190420168", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"839613130902260614", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1259419696092680782", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2099032826473518082", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"358", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"149539211962842740", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"747696060352863940", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"747696060352863940", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1196313696780034928", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1196313696780034928", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1345852908742877668", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1495392121244363176", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"359", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"479362591654172830", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"479362591654172830", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"958725183864755596", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1438087775518927972", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2396812958827276778", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "120"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"512168399039120264", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"512168399039120264", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1024336797503500980", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1536505196542620508", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2560841994620853302", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"361", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"182390059778195396", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"911950298297341216", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"911950298297341216", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1459120477038293706", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1459120477038293706", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1641510536816490304", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1823900596001050800", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"362", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"584511719424984984", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"584511719424984984", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1169023438236844512", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1753535157661829496", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2922558596511807446", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "121"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"624346017677652028", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"624346017677652028", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1248692035988552822", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1873038053666204850", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3121730089021512262", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"364", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"222278619673821364", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1111393099023087044", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1111393099023087044", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1778228958698540034", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1778228958698540034", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2000507578372360930", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2222786198700171660", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"365", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"712154429078778448", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"712154429078778448", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1424308858832937696", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2136463287911715370", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3560772146069268830", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "122"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"760485961900300182", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"760485961900300182", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1520971923103159132", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2281457885003460584", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3802429808804069406", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"367", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"270675477359608064", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1353377386077838036", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1353377386077838036", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2165403817436456384", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2165403817436456384", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2436079294796064448", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2706754771435466668", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"368", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"866984284963581250", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"866984284963581250", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1733968569183480390", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2600952854147061640", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4334921424074215390", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "123"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"925581215836105480", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"925581215836105480", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1851162432440080906", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2776743648276185874", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4627906079948393138", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"370", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"329350997107356104", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1646754986329616408", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1646754986329616408", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2634807978444512410", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2634807978444512410", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2964158975551867684", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3293509973452052308", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"371", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1054650325395478306", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1054650325395478306", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2109300651609520988", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3163950977005000648", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"5273251627795961054", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "124"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1125639803777601056", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1125639803777601056", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2251279606710099756", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3376919410487700812", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5628199018042893646", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"373", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"400434956743646046", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2002174782845776554", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2002174782845776554", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3203479652204264904", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3203479652204264904", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3603914608947910950", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4004349564819107208", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"374", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1281946867598203762", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1281946867598203762", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2563893734295761736", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3845840601893964970", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6409734337090382054", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "125"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1367886147234737160", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1367886147234737160", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2735772295399213320", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4103658442633949608", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"6839430737103427952", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"376", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"486487746400639832", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2432438732962906744", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2432438732962906744", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3891901973124542276", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3891901973124542276", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4378389719525183540", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4864877466885537976", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"377", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1557040098733320752", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1557040098733320752", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3114080198457258348", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4671120297190579100", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"7785200494657216432", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "126"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1661001422044253820", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1661001422044253820", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3322002843066036232", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4983004265110290052", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"8305007109198807886", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"379", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"590585349478740326", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2952926746338380134", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2952926746338380134", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4724682793719275906", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4724682793719275906", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5315268143198015658", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5905853491621431352", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"380", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1889738440684273002", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1889738440684273002", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3779476880279356324", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5669215320963628392", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"9448692202332163918", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "127"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2015410260901922754", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2015410260901922754", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4030820522927916236", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6046230783829840516", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"10077051305633681634", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"382", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"716420677789726148", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3582103390108684716", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3582103390108684716", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"5731365424637906342", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"5731365424637906342", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6447786102427632490", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"7164206781377401820", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"383", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2291814913844100856", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2291814913844100856", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4583629828885321224", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6875444742729422080", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"11459074570417628334", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "128"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2443622557781374980", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2443622557781374980", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4887245114327415892", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"7330867672108790276", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"12218112787671529080", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"385", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"868424369598807660", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4342121846719331132", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4342121846719331132", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6947394954241052634", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6947394954241052634", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"7815819323839859312", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"8684243692163966476", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"386", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2777391298586146842", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2777391298586146842", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5554782595857023198", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"8332173894443171652", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"13886956491615476838", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "129"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2960640680027878888", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2960640680027878888", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5921281361412865324", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"8881922041440744212", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"14803203401496506820", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"388", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1051908661390396562", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5259543308352170038", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5259543308352170038", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"8415269293923558772", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"8415269293923558772", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"9467177955313955334", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"10519086618104550944", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"389", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3363395625754454414", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3363395625754454414", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6726791252953512100", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"10090186878707965868", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"16816978130216869744", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "130"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3584444349213061279", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3584444349213061279", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"7168888696935766032", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"10753333046148826260", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"17922221744574960990", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"391", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1273238680704855990", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6366193401986768574", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"6366193401986768574", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"10185909442563818332", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"10185909442563818332", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"11459148123268676036", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"12732386802436012100", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"392", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4070106706656306370", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4070106706656306370", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"8140213411726497768", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"12210320118382804138", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"20350533531695404304", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "131"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4336567616747787720", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4336567616747787720", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"8673135235131728036", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"13009702851879515756", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"21682838085375085892", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"394", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1540036216955109276", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7700181086463287208", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7700181086463287208", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"12320289739016343574", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"12320289739016343574", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"13860325955971452180", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"15400362174614290664", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"395", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4921801831851630236", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4921801831851630236", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"9843603665444126304", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"14765405497295755436", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"24609009160999021354", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "132"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5242785065521585156", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5242785065521585156", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"10485570129247560192", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"15728355194769147160", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"26213925325812304154", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"397", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1861422037392059330", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"9307110185108306170", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"9307110185108306170", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"14891376295432499260", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"14891376295432499260", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"16752798332824558590", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"18614220368364633020", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"398", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5947526781461319588", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5947526781461319588", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"11895053561012580264", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"17842580342473899852", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"29737633905396552740", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "133"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6333927385554161434", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6333927385554161434", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"12667854773078237772", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"19001782158632398480", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"31669636929740727116", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"400", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2248303813593118660", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"11241519069997121680", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"11241519069997121680", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"17986430512808021380", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"17986430512808021380", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"20234734326401138860", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"22483038142025802420", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"401", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7182010657229693120", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"7182010657229693120", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14364021316554412252", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"21546031973784107300", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"35910053288243487568", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "134"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7646850208732997180", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"7646850208732997180", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"15293700415305585282", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"22940550624038582462", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"38234251041504591412", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"403", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2713718108825775286", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"13568590541901107726", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"13568590541901107726", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"21709744866150658752", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"21709744866150658752", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"24423462974976434038", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"27137181081574434492", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"404", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8666752207168753244", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"8666752207168753244", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"17333504412040349564", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"26000256619209102056", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"43333761033546593554", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "135"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9225584280334036064", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"9225584280334036064", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"18451168563036648648", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"27676752843370683472", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"46127921404038749318", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"406", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3273236275173336162", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"16366181378308857402", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"16366181378308857402", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"26185890206271025016", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"26185890206271025016", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"29459126481444363214", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"32732362759059856468", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"407", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10451308989794504396", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10451308989794504396", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"20902617982106941248", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"31353926971901445644", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"52256544951490460926", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "136"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11122700199299315040", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"11122700199299315040", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"22245400396002661936", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"33368100595301976976", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"55613500993900591132", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"409", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3945446006682491748", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"19727230030736149836", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"19727230030736149836", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"31563568048107323702", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"31563568048107323702", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"35509014054789814636", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"39454460058796005820", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"410", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12594826460288147836", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"12594826460288147836", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"25189652917817274820", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"37784479378105421332", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"62974132298681733408", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "137"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13400926771525613504", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"13400926771525613504", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"26801853545895464436", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"40202780317421080100", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"67004633860472314000", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"412", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4752522246916610062", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"23762611237514983994", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"23762611237514983994", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"38020177981196764716", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"38020177981196764716", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"42772700228113374778", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"47525222477961935376", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"413", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15167850538294979854", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"15167850538294979854", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"30335701079612221782", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"45503551617907201636", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"75839252694497154282", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "138"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16135069117901721652", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"16135069117901721652", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"32270138232688200236", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"48405207350589921044", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"80675345586393381692", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"415", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5720903746517687728", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"28604518729377442844", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"28604518729377442844", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"45767229965719504330", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"45767229965719504330", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"51488133712237190668", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"57209037455543878088", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"416", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18254475110406266528", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"18254475110406266528", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"36508950217502948328", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"54763425327909217136", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"91272375548721732298", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "139"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19414280717121708816", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"19414280717121708816", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"38828561437654450376", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"58242842154776159192", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"97071403589019569282", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"418", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6882094281903444932", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"34410471413032746016", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"34410471413032746016", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"55056754262258583740", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"55056754262258583740", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"61938848544162028672", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"68820942829580976532", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"419", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"21954884871504984566", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"21954884871504984566", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"43909769746633016280", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"65864654618137999934", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"109774424361147976804", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "140"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23344753320764934550", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"23344753320764934550", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"46689506637796113456", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"70034259958561046524", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"116723766600090896696", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"421", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8273611098152351316", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"41368055486914069452", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"41368055486914069452", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"66188888777523441784", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"66188888777523441784", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"74462499875675795522", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"82736110969980462800", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"422", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"26388364754846982038", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"26388364754846982038", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"52776729505729010358", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"79165094260575992396", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"131941823770269975946", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "141"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28052899769344933760", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"28052899769344933760", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"56105799542775574066", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"84158699312120507826", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"140264498850810383534", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"424", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9940106904634091052", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"49700534527380389496", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"49700534527380389496", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"79520855245492617918", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"79520855245492617918", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"89460962150126708024", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"99401069058970755288", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"425", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31696859542252804570", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"31696859542252804570", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"63393719088843446908", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"95090578631096249920", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"158484297715601850600", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "142"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33689118130521783816", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"33689118130521783816", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"67378236256574117934", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"101067354387095904306", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"168445590648139492614", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"427", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11934696604590386850", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"59673483018347009454", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"59673483018347009454", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"95477572827513236522", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"95477572827513236522", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"107412269432103623372", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"119346966032089076740", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"428", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"38049182123808174392", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"38049182123808174392", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"76098364242871984272", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"114147546366680158664", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"190245910614296486212", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "143"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40432240850357451776", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"40432240850357451776", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"80864481705602704836", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"121296722555960155592", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"202161204256675050244", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"430", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14320525145956795854", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"71602625734819445642", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"71602625734819445642", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"114564201177725279390", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"114564201177725279390", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"128884726323682073584", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"143205251474674317284", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"431", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"45645985855210733054", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"45645985855210733054", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"91291971715608848122", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"136937957570819583884", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"228229929281241059176", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "144"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48494790960187524016", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"48494790960187524016", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"96989581915031320742", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"145484372875218844758", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"242473954795593870268", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"433", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17172619503172172708", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"85863097510356287336", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"85863097510356287336", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"137380956014368238742", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"137380956014368238742", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"154553575517540411450", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"171726195015208017440", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"434", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54725636837106425252", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"54725636837106425252", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"109451273668542788896", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"164176910505649213088", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"273628184179862086774", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "145"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"58129188359041526950", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"58129188359041526950", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"116258376723923452236", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"174387565082964977444", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"290645941801048041076", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"436", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20580074977659150308", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"102900374894311344796", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"102900374894311344796", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"164640599833304409924", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"164640599833304409924", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"185220674810963563088", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"205800749794638324744", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"437", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"65571145249726152432", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"65571145249726152432", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"131142290505648184422", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"196713435755374336854", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"327855726254826631740", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "146"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"69635074297760943564", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"69635074297760943564", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"139270148589140548030", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"208905222886901491594", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"348175371482423403202", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"439", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24648635031931792564", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"123243175153086793328", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"123243175153086793328", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"197189080242309992376", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"197189080242309992376", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"221837715274241783802", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"246486350299601398860", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"440", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"78518342736845726536", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"78518342736845726536", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"157036685466922948746", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"235555028203768673428", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"392591713677460101272", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "147"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"83367950949840114248", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"83367950949840114248", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"166735901906650638202", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"250103852856490755478", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"416839754756170973350", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"442", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29503733743232677766", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"147518668723341571722", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"147518668723341571722", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"236029869960217761952", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"236029869960217761952", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"265533603703450439718", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"295037337453861274416", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"443", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"93965524766892225216", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"93965524766892225216", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"187931049541176310272", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"281896574308068535488", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"469827623841852996822", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "148"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"99749367244883524544", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"99749367244883524544", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"199498734482155361722", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"299248101727038885082", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"498746836216805907514", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"445", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35294082253046063076", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"176470411257392539604", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"176470411257392539604", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"282352658008692966176", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"282352658008692966176", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"317646740261739027304", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"352940822506947329672", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"446", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"112384814931447620922", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"112384814931447620922", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"224769629854824947064", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"337154444786272571178", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"561924074649167840430", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "149"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"119278921488457486448", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"119278921488457486448", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"238557842985224507206", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"357836764473681993654", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"596394607450596978068", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"448", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42195894129822224998", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"210979470657666641562", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"210979470657666641562", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"337567153055688861366", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"337567153055688861366", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"379763047185511086364", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"421958941323888856172", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"449", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"134335551804579285968", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"134335551804579285968", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"268671103617967135644", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"403006655422546420340", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"671677759031704980388", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "150"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"142548398051710769342", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"142548398051710769342", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"285096796094352760596", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"427645194146063527868", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"712741990249485095602", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"451", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"50417861274417137866", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"252089306362749271574", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"252089306362749271574", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"403342890176664251840", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"403342890176664251840", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"453760751451081393086", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"504178612716162094240", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"452", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160480050820127060856", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"160480050820127060856", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"320960101630642425072", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"481440152450769485928", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"802400254091023577816", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "151"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"170258409145135566416", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"170258409145135566416", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"340516818300165825396", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"510775227445301391812", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"851292045735572512144", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"454", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"60207010530007936210", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"301035052660225473878", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"301035052660225473878", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"481656084260435046002", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"481656084260435046002", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"541863094790442980890", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"602070105330636681916", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"455", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"191602153209798738061", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"191602153209798738061", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"383204306430082553860", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"574806459639881289748", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"958010766059478778752", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "152"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"203237976350189284822", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"203237976350189284822", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"406475952689585708392", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"609713929039774996776", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1016189881740153534848", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"457", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"71855593853585742320", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"359277969256819408424", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"359277969256819408424", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"574844750806467345496", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"574844750806467345496", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"646700344660053087816", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"718555938502529540248", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"458", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"228629044574473738286", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"228629044574473738286", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"457258089137512827198", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"685887133711986565484", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1143145222860934074528", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "153"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"242467559815364718854", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"242467559815364718854", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"484935119642498699626", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"727402679457863417062", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1212337799088592868404", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"460", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"85709190213094267866", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"428545951077584539718", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"428545951077584539718", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"685673521728980579346", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"685673521728980579346", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"771382711942074844904", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"857091902167282351108", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"461", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"272656906823378627134", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"272656906823378627134", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"545313813659224147732", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"817970720482602778636", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1363284534129360018932", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "154"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"289106129551517526408", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"289106129551517526408", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"578212259090204569114", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"867318388641722095522", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1445530647744757182598", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"463", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"102176228154167967984", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"510881140757635515360", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"510881140757635515360", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"817409825206935080358", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"817409825206935080358", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"919586053361103048342", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1021762281502066677372", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"464", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"324981063031344011874", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"324981063031344011874", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"649962126049099342060", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"974943189080443352460", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1624905315143131340934", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "155"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"344522972890453600936", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"344522972890453600936", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"689045945794890910798", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1033568918685344509310", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1722614864466251696340", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"466", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"121739172465234723104", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"608695862340563521264", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"608695862340563521264", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"973913379750657556080", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"973913379750657556080", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1095652552215892283154", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1217391724695516867792", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"467", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"387131385114379392688", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"387131385114379392688", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"774262770243566158548", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1161394155357945551236", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1935656925586704351836", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "156"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"410335049596502126576", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"410335049596502126576", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"820670099177767696864", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1231005148774269823440", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2051675247967274039366", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"469", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"144967660058055042354", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"724838300274597534378", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"724838300274597534378", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1159741280433085001232", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1159741280433085001232", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1304708940491140042006", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1449676600533517425732", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"470", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"460913864184724710152", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"460913864184724710152", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"921827728353318359752", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1382741592538043067332", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2304569320907492525888", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "157"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"488450841417394851830", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"488450841417394851830", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"976901682851386889692", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1465352524268781745720", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2442254207103571465450", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"472", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"172533917076044167882", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"862669585397297010950", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"862669585397297010950", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1380271336642505725506", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1380271336642505725506", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1552805253718549893388", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1725339170811670272180", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"473", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"548459393213781486698", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"548459393213781486698", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1096918786445131526316", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1645378179658913013014", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2742296966086475969848", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "158"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"581121801966173375020", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"581121801966173375020", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1162243603914272188314", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1743365405880445561690", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2905609009812792352202", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"475", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"205230845628758288606", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1026154228125196779690", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1026154228125196779690", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1641846764992876967876", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1641846764992876967876", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1847077610621635253784", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2052308456231798867456", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"476", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"652280987629448193526", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"652280987629448193526", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1304561975239767182388", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1956842962869215380336", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3261404938128111725852", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "159"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"691002696236957092048", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"691002696236957092048", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1382005392493592618250", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2073008088730549710298", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3455013481204463876984", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"478", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"243993232197841860634", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1219966161009452281126", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1219966161009452281126", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1951945857623220798310", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1951945857623220798310", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2195939089821062658944", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2439932322039147454860", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"479", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"775340872385464046716", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"775340872385464046716", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1550681744791751130640", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2326022617177215175600", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3876704361948143286956", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "160"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"821222334300704206082", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"821222334300704206082", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1642444668579989249388", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2463667002880693452608", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4106111671482101820862", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"481", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"289922605920987432080", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1449613029582905490952", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1449613029582905490952", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2319380847323836131540", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2319380847323836131540", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2609303453244823568294", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2899226059143779340048", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"482", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"921129102013909805036", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"921129102013909805036", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1842258204005158574700", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2763387306019068379736", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4605645510046888034936", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "161"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"975466451937836961416", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"975466451937836961416", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1950932903898981769412", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2926399355836818730828", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4877332259712492672600", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"484", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"344316361179449281870", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1721581805921218720934", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1721581805921218720934", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2754530889483538926266", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2754530889483538926266", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3098847250662988206306", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3443163611866409849728", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"485", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1093755654617735474956", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1093755654617735474956", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2187511309260126083992", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3281266963877861555944", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"5468778273113332486446", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "162"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1158074781704477355170", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1158074781704477355170", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2316149563383598070764", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3474224345088075430852", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5790373908497030188756", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"487", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"408701861645033109912", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2043509308199088111248", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2043509308199088111248", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3269614893108109982696", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3269614893108109982696", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3678316754753143092608", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4087018616372098744232", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"488", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1298058262038964391496", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1298058262038964391496", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2596116524051110758768", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3894174786090075150264", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6490291310168003884330", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "163"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1374154693271221503062", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1374154693271221503062", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2748309386570021745338", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4122464079841243246446", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"6870773466383686231996", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"490", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"484876359524916736220", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2424381797652944071288", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2424381797652944071288", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3879010876256054623044", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3879010876256054623044", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4363887235780971356082", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4848763595334248438580", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"491", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1539728609020932450102", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1539728609020932450102", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3079457218071028204448", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4619185827091960659744", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"7698643045133825581050", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "164"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1629714173991857666028", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1629714173991857666028", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3259428347953727147736", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4889142521945584813764", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"8148570869929300094238", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"493", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"574953702119878433696", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2874768510568556675456", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2874768510568556675456", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4599629616897356505140", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4599629616897356505140", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5174583319017234938836", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5749537021106277901128", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"494", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1825459967270477989656", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1825459967270477989656", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3650919934509250141806", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5476379901779728129428", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"9127299836320684161714", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "165"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1931817372977639608442", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1931817372977639608442", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3863634745987879235172", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5795452118965518840276", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"9659086864920798079404", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"496", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"681418955170931874796", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3407094775888177739924", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3407094775888177739924", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"5451351641434491779266", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"5451351641434491779266", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6132770596605423659528", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6814189551809873943812", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"497", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2163119829908362345496", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2163119829908362345496", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4326239659851186436296", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6489359489759548781792", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"10815599149576273449880", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", "166"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2288766460003269971852", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2288766460003269971852", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4577532919971109274338", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6866299379974379246190", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"11443832299980919245860", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"499", "/", "3"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"807192258605710558136", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4035961292992126859092", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4035961292992126859092", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6457538068772832580598", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6457538068772832580598", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"7264730327378543136564", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"8071922585947827743968", " ", 
         SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"500", "/", "3"}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "167"],
      SeriesData[$CellContext`q, 0, {}, 0, 4008, 24],
      Editable->False]}],
    SeriesData[$CellContext`q, 0, {
      Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
      Subscript[$CellContext`\[Chi], 2] + Subscript[$CellContext`\[Chi], 3], 
      0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 
      0, 0, 0, 2 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 8] + 
      2 Subscript[$CellContext`\[Chi], 13] + 
      2 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 10] + 
      2 Subscript[$CellContext`\[Chi], 11] + 
      2 Subscript[$CellContext`\[Chi], 12] + 
      4 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      Subscript[$CellContext`\[Chi], 4] + Subscript[$CellContext`\[Chi], 5] + 
      4 Subscript[$CellContext`\[Chi], 9] + 
      4 Subscript[$CellContext`\[Chi], 14] + 
      6 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 2] + 
      2 Subscript[$CellContext`\[Chi], 3] + 
      2 Subscript[$CellContext`\[Chi], 8] + 
      6 Subscript[$CellContext`\[Chi], 13] + 
      10 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 1] + 
      6 Subscript[$CellContext`\[Chi], 6] + 
      6 Subscript[$CellContext`\[Chi], 7] + 
      8 Subscript[$CellContext`\[Chi], 10] + 
      8 Subscript[$CellContext`\[Chi], 11] + 
      10 Subscript[$CellContext`\[Chi], 12] + 
      8 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      6 Subscript[$CellContext`\[Chi], 4] + 
      6 Subscript[$CellContext`\[Chi], 5] + 
      6 Subscript[$CellContext`\[Chi], 9] + 
      12 Subscript[$CellContext`\[Chi], 14] + 
      22 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      6 Subscript[$CellContext`\[Chi], 2] + 
      6 Subscript[$CellContext`\[Chi], 3] + 
      16 Subscript[$CellContext`\[Chi], 8] + 
      20 Subscript[$CellContext`\[Chi], 13] + 
      30 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 1] + 
      14 Subscript[$CellContext`\[Chi], 6] + 
      14 Subscript[$CellContext`\[Chi], 7] + 
      24 Subscript[$CellContext`\[Chi], 10] + 
      24 Subscript[$CellContext`\[Chi], 11] + 
      24 Subscript[$CellContext`\[Chi], 12] + 
      32 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      10 Subscript[$CellContext`\[Chi], 4] + 
      10 Subscript[$CellContext`\[Chi], 5] + 
      28 Subscript[$CellContext`\[Chi], 9] + 
      40 Subscript[$CellContext`\[Chi], 14] + 
      62 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      20 Subscript[$CellContext`\[Chi], 2] + 
      20 Subscript[$CellContext`\[Chi], 3] + 
      30 Subscript[$CellContext`\[Chi], 8] + 
      50 Subscript[$CellContext`\[Chi], 13] + 
      88 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      10 Subscript[$CellContext`\[Chi], 1] + 
      42 Subscript[$CellContext`\[Chi], 6] + 
      42 Subscript[$CellContext`\[Chi], 7] + 
      64 Subscript[$CellContext`\[Chi], 10] + 
      64 Subscript[$CellContext`\[Chi], 11] + 
      74 Subscript[$CellContext`\[Chi], 12] + 
      76 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      34 Subscript[$CellContext`\[Chi], 4] + 
      34 Subscript[$CellContext`\[Chi], 5] + 
      60 Subscript[$CellContext`\[Chi], 9] + 
      94 Subscript[$CellContext`\[Chi], 14] + 
      164 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      41 Subscript[$CellContext`\[Chi], 2] + 
      41 Subscript[$CellContext`\[Chi], 3] + 
      94 Subscript[$CellContext`\[Chi], 8] + 
      134 Subscript[$CellContext`\[Chi], 13] + 
      216 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      16 Subscript[$CellContext`\[Chi], 1] + 
      92 Subscript[$CellContext`\[Chi], 6] + 
      92 Subscript[$CellContext`\[Chi], 7] + 
      154 Subscript[$CellContext`\[Chi], 10] + 
      154 Subscript[$CellContext`\[Chi], 11] + 
      172 Subscript[$CellContext`\[Chi], 12] + 
      200 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      74 Subscript[$CellContext`\[Chi], 4] + 
      74 Subscript[$CellContext`\[Chi], 5] + 
      162 Subscript[$CellContext`\[Chi], 9] + 
      236 Subscript[$CellContext`\[Chi], 14] + 
      382 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      104 Subscript[$CellContext`\[Chi], 2] + 
      104 Subscript[$CellContext`\[Chi], 3] + 
      194 Subscript[$CellContext`\[Chi], 8] + 
      298 Subscript[$CellContext`\[Chi], 13] + 
      510 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      50 Subscript[$CellContext`\[Chi], 1] + 
      226 Subscript[$CellContext`\[Chi], 6] + 
      226 Subscript[$CellContext`\[Chi], 7] + 
      354 Subscript[$CellContext`\[Chi], 10] + 
      354 Subscript[$CellContext`\[Chi], 11] + 
      402 Subscript[$CellContext`\[Chi], 12] + 
      432 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      178 Subscript[$CellContext`\[Chi], 4] + 
      178 Subscript[$CellContext`\[Chi], 5] + 
      332 Subscript[$CellContext`\[Chi], 9] + 
      508 Subscript[$CellContext`\[Chi], 14] + 
      862 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      216 Subscript[$CellContext`\[Chi], 2] + 
      216 Subscript[$CellContext`\[Chi], 3] + 
      454 Subscript[$CellContext`\[Chi], 8] + 
      674 Subscript[$CellContext`\[Chi], 13] + 
      1104 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      88 Subscript[$CellContext`\[Chi], 1] + 
      468 Subscript[$CellContext`\[Chi], 6] + 
      468 Subscript[$CellContext`\[Chi], 7] + 
      758 Subscript[$CellContext`\[Chi], 10] + 
      758 Subscript[$CellContext`\[Chi], 11] + 
      846 Subscript[$CellContext`\[Chi], 12] + 
      960 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      356 Subscript[$CellContext`\[Chi], 4] + 
      356 Subscript[$CellContext`\[Chi], 5] + 
      744 Subscript[$CellContext`\[Chi], 9] + 
      1100 Subscript[$CellContext`\[Chi], 14] + 
      1814 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      472 Subscript[$CellContext`\[Chi], 2] + 
      472 Subscript[$CellContext`\[Chi], 3] + 
      906 Subscript[$CellContext`\[Chi], 8] + 
      1378 Subscript[$CellContext`\[Chi], 13] + 
      2318 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      206 Subscript[$CellContext`\[Chi], 1] + 
      986 Subscript[$CellContext`\[Chi], 6] + 
      986 Subscript[$CellContext`\[Chi], 7] + 
      1564 Subscript[$CellContext`\[Chi], 10] + 
      1564 Subscript[$CellContext`\[Chi], 11] + 
      1768 Subscript[$CellContext`\[Chi], 12] + 
      1936 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      746 Subscript[$CellContext`\[Chi], 4] + 
      746 Subscript[$CellContext`\[Chi], 5] + 
      1454 Subscript[$CellContext`\[Chi], 9] + 
      2204 Subscript[$CellContext`\[Chi], 14] + 
      3700 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      916 Subscript[$CellContext`\[Chi], 2] + 
      916 Subscript[$CellContext`\[Chi], 3] + 
      1880 Subscript[$CellContext`\[Chi], 8] + 
      2796 Subscript[$CellContext`\[Chi], 13] + 
      4630 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      374 Subscript[$CellContext`\[Chi], 1] + 
      1918 Subscript[$CellContext`\[Chi], 6] + 
      1918 Subscript[$CellContext`\[Chi], 7] + 
      3092 Subscript[$CellContext`\[Chi], 10] + 
      3092 Subscript[$CellContext`\[Chi], 11] + 
      3466 Subscript[$CellContext`\[Chi], 12] + 
      3892 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      1434 Subscript[$CellContext`\[Chi], 4] + 
      1434 Subscript[$CellContext`\[Chi], 5] + 
      2924 Subscript[$CellContext`\[Chi], 9] + 
      4356 Subscript[$CellContext`\[Chi], 14] + 
      7224 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      1811 Subscript[$CellContext`\[Chi], 2] + 
      1811 Subscript[$CellContext`\[Chi], 3] + 
      3564 Subscript[$CellContext`\[Chi], 8] + 
      5372 Subscript[$CellContext`\[Chi], 13] + 
      8998 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      758 Subscript[$CellContext`\[Chi], 1] + 
      3730 Subscript[$CellContext`\[Chi], 6] + 
      3730 Subscript[$CellContext`\[Chi], 7] + 
      5938 Subscript[$CellContext`\[Chi], 10] + 
      5938 Subscript[$CellContext`\[Chi], 11] + 
      6700 Subscript[$CellContext`\[Chi], 12] + 
      7388 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      2768 Subscript[$CellContext`\[Chi], 4] + 
      2768 Subscript[$CellContext`\[Chi], 5] + 
      5454 Subscript[$CellContext`\[Chi], 9] + 
      8222 Subscript[$CellContext`\[Chi], 14] + 
      13752 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      3364 Subscript[$CellContext`\[Chi], 2] + 
      3364 Subscript[$CellContext`\[Chi], 3] + 
      6810 Subscript[$CellContext`\[Chi], 8] + 
      10174 Subscript[$CellContext`\[Chi], 13] + 
      16898 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      1360 Subscript[$CellContext`\[Chi], 1] + 
      6896 Subscript[$CellContext`\[Chi], 6] + 
      6896 Subscript[$CellContext`\[Chi], 7] + 
      11068 Subscript[$CellContext`\[Chi], 10] + 
      11068 Subscript[$CellContext`\[Chi], 11] + 
      12426 Subscript[$CellContext`\[Chi], 12] + 
      13880 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      5058 Subscript[$CellContext`\[Chi], 4] + 
      5058 Subscript[$CellContext`\[Chi], 5] + 
      10220 Subscript[$CellContext`\[Chi], 9] + 
      15276 Subscript[$CellContext`\[Chi], 14] + 
      25394 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      6232 Subscript[$CellContext`\[Chi], 2] + 
      6232 Subscript[$CellContext`\[Chi], 3] + 
      12346 Subscript[$CellContext`\[Chi], 8] + 
      18582 Subscript[$CellContext`\[Chi], 13] + 
      31040 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      2550 Subscript[$CellContext`\[Chi], 1] + 
      12626 Subscript[$CellContext`\[Chi], 6] + 
      12626 Subscript[$CellContext`\[Chi], 7] + 
      20154 Subscript[$CellContext`\[Chi], 10] + 
      20154 Subscript[$CellContext`\[Chi], 11] + 
      22704 Subscript[$CellContext`\[Chi], 12] + 
      25132 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      9208 Subscript[$CellContext`\[Chi], 4] + 
      9208 Subscript[$CellContext`\[Chi], 5] + 
      18288 Subscript[$CellContext`\[Chi], 9] + 
      27496 Subscript[$CellContext`\[Chi], 14] + 
      45918 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      11090 Subscript[$CellContext`\[Chi], 2] + 
      11090 Subscript[$CellContext`\[Chi], 3] + 
      22330 Subscript[$CellContext`\[Chi], 8] + 
      33418 Subscript[$CellContext`\[Chi], 13] + 
      55600 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      4446 Subscript[$CellContext`\[Chi], 1] + 
      22374 Subscript[$CellContext`\[Chi], 6] + 
      22374 Subscript[$CellContext`\[Chi], 7] + 
      35868 Subscript[$CellContext`\[Chi], 10] + 
      35868 Subscript[$CellContext`\[Chi], 11] + 
      40310 Subscript[$CellContext`\[Chi], 12] + 
      44916 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      16192 Subscript[$CellContext`\[Chi], 4] + 
      16192 Subscript[$CellContext`\[Chi], 5] + 
      32556 Subscript[$CellContext`\[Chi], 9] + 
      48754 Subscript[$CellContext`\[Chi], 14] + 
      81134 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      19588 Subscript[$CellContext`\[Chi], 2] + 
      19588 Subscript[$CellContext`\[Chi], 3] + 
      38992 Subscript[$CellContext`\[Chi], 8] + 
      58580 Subscript[$CellContext`\[Chi], 13] + 
      97764 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      7882 Subscript[$CellContext`\[Chi], 1] + 
      39206 Subscript[$CellContext`\[Chi], 6] + 
      39206 Subscript[$CellContext`\[Chi], 7] + 
      62644 Subscript[$CellContext`\[Chi], 10] + 
      62644 Subscript[$CellContext`\[Chi], 11] + 
      70526 Subscript[$CellContext`\[Chi], 12] + 
      78200 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      28226 Subscript[$CellContext`\[Chi], 4] + 
      28226 Subscript[$CellContext`\[Chi], 5] + 
      56216 Subscript[$CellContext`\[Chi], 9] + 
      84440 Subscript[$CellContext`\[Chi], 14] + 
      140884 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      33664 Subscript[$CellContext`\[Chi], 2] + 
      33664 Subscript[$CellContext`\[Chi], 3] + 
      67572 Subscript[$CellContext`\[Chi], 8] + 
      101232 Subscript[$CellContext`\[Chi], 13] + 
      168558 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      13358 Subscript[$CellContext`\[Chi], 1] + 
      67078 Subscript[$CellContext`\[Chi], 6] + 
      67078 Subscript[$CellContext`\[Chi], 7] + 
      107426 Subscript[$CellContext`\[Chi], 10] + 
      107426 Subscript[$CellContext`\[Chi], 11] + 
      120790 Subscript[$CellContext`\[Chi], 12] + 
      134416 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      47984 Subscript[$CellContext`\[Chi], 4] + 
      47984 Subscript[$CellContext`\[Chi], 5] + 
      96264 Subscript[$CellContext`\[Chi], 9] + 
      144248 Subscript[$CellContext`\[Chi], 14] + 
      240220 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      57292 Subscript[$CellContext`\[Chi], 2] + 
      57292 Subscript[$CellContext`\[Chi], 3] + 
      114258 Subscript[$CellContext`\[Chi], 8] + 
      171550 Subscript[$CellContext`\[Chi], 13] + 
      286124 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      22760 Subscript[$CellContext`\[Chi], 1] + 
      113440 Subscript[$CellContext`\[Chi], 6] + 
      113440 Subscript[$CellContext`\[Chi], 7] + 
      181370 Subscript[$CellContext`\[Chi], 10] + 
      181370 Subscript[$CellContext`\[Chi], 11] + 
      204126 Subscript[$CellContext`\[Chi], 12] + 
      226540 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      80789 Subscript[$CellContext`\[Chi], 4] + 
      80789 Subscript[$CellContext`\[Chi], 5] + 
      161216 Subscript[$CellContext`\[Chi], 9] + 
      242000 Subscript[$CellContext`\[Chi], 14] + 
      403590 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      95524 Subscript[$CellContext`\[Chi], 2] + 
      95524 Subscript[$CellContext`\[Chi], 3] + 
      191456 Subscript[$CellContext`\[Chi], 8] + 
      286988 Subscript[$CellContext`\[Chi], 13] + 
      478040 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      37596 Subscript[$CellContext`\[Chi], 1] + 
      188408 Subscript[$CellContext`\[Chi], 6] + 
      188408 Subscript[$CellContext`\[Chi], 7] + 
      301634 Subscript[$CellContext`\[Chi], 10] + 
      301634 Subscript[$CellContext`\[Chi], 11] + 
      339230 Subscript[$CellContext`\[Chi], 12] + 
      377264 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      133512 Subscript[$CellContext`\[Chi], 4] + 
      133512 Subscript[$CellContext`\[Chi], 5] + 
      267492 Subscript[$CellContext`\[Chi], 9] + 
      401004 Subscript[$CellContext`\[Chi], 14] + 
      668024 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      157722 Subscript[$CellContext`\[Chi], 2] + 
      157722 Subscript[$CellContext`\[Chi], 3] + 
      314944 Subscript[$CellContext`\[Chi], 8] + 
      472664 Subscript[$CellContext`\[Chi], 13] + 
      788118 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      62020 Subscript[$CellContext`\[Chi], 1] + 
      309544 Subscript[$CellContext`\[Chi], 6] + 
      309544 Subscript[$CellContext`\[Chi], 7] + 
      495048 Subscript[$CellContext`\[Chi], 10] + 
      495048 Subscript[$CellContext`\[Chi], 11] + 
      557064 Subscript[$CellContext`\[Chi], 12] + 
      618532 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      218484 Subscript[$CellContext`\[Chi], 4] + 
      218484 Subscript[$CellContext`\[Chi], 5] + 
      436360 Subscript[$CellContext`\[Chi], 9] + 
      654852 Subscript[$CellContext`\[Chi], 14] + 
      1091808 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      256320 Subscript[$CellContext`\[Chi], 2] + 
      256320 Subscript[$CellContext`\[Chi], 3] + 
      513278 Subscript[$CellContext`\[Chi], 8] + 
      769598 Subscript[$CellContext`\[Chi], 13] + 
      1282232 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      100106 Subscript[$CellContext`\[Chi], 1] + 
      501238 Subscript[$CellContext`\[Chi], 6] + 
      501238 Subscript[$CellContext`\[Chi], 7] + 
      802250 Subscript[$CellContext`\[Chi], 10] + 
      802250 Subscript[$CellContext`\[Chi], 11] + 
      902356 Subscript[$CellContext`\[Chi], 12] + 
      1003156 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      352296 Subscript[$CellContext`\[Chi], 4] + 
      352296 Subscript[$CellContext`\[Chi], 5] + 
      705346 Subscript[$CellContext`\[Chi], 9] + 
      1057638 Subscript[$CellContext`\[Chi], 14] + 
      1762236 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      412622 Subscript[$CellContext`\[Chi], 2] + 
      412622 Subscript[$CellContext`\[Chi], 3] + 
      824424 Subscript[$CellContext`\[Chi], 8] + 
      1237040 Subscript[$CellContext`\[Chi], 13] + 
      2062270 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      160882 Subscript[$CellContext`\[Chi], 1] + 
      803558 Subscript[$CellContext`\[Chi], 6] + 
      803558 Subscript[$CellContext`\[Chi], 7] + 
      1285348 Subscript[$CellContext`\[Chi], 10] + 
      1285348 Subscript[$CellContext`\[Chi], 11] + 
      1446240 Subscript[$CellContext`\[Chi], 12] + 
      1606256 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      562830 Subscript[$CellContext`\[Chi], 4] + 
      562830 Subscript[$CellContext`\[Chi], 5] + 
      1124742 Subscript[$CellContext`\[Chi], 9] + 
      1687572 Subscript[$CellContext`\[Chi], 14] + 
      2813246 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      655728 Subscript[$CellContext`\[Chi], 2] + 
      655728 Subscript[$CellContext`\[Chi], 3] + 
      1312466 Subscript[$CellContext`\[Chi], 8] + 
      1968194 Subscript[$CellContext`\[Chi], 13] + 
      3279656 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      254370 Subscript[$CellContext`\[Chi], 1] + 
      1272906 Subscript[$CellContext`\[Chi], 6] + 
      1272906 Subscript[$CellContext`\[Chi], 7] + 
      2037092 Subscript[$CellContext`\[Chi], 10] + 
      2037092 Subscript[$CellContext`\[Chi], 11] + 
      2291460 Subscript[$CellContext`\[Chi], 12] + 
      2546908 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      888402 Subscript[$CellContext`\[Chi], 4] + 
      888402 Subscript[$CellContext`\[Chi], 5] + 
      1777956 Subscript[$CellContext`\[Chi], 9] + 
      2666352 Subscript[$CellContext`\[Chi], 14] + 
      4443148 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      1032934 Subscript[$CellContext`\[Chi], 2] + 
      1032934 Subscript[$CellContext`\[Chi], 3] + 
      2064640 Subscript[$CellContext`\[Chi], 8] + 
      3097584 Subscript[$CellContext`\[Chi], 13] + 
      5163470 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      399902 Subscript[$CellContext`\[Chi], 1] + 
      1998182 Subscript[$CellContext`\[Chi], 6] + 
      1998182 Subscript[$CellContext`\[Chi], 7] + 
      3196552 Subscript[$CellContext`\[Chi], 10] + 
      3196552 Subscript[$CellContext`\[Chi], 11] + 
      3596454 Subscript[$CellContext`\[Chi], 12] + 
      3995020 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      1390302 Subscript[$CellContext`\[Chi], 4] + 
      1390302 Subscript[$CellContext`\[Chi], 5] + 
      2779152 Subscript[$CellContext`\[Chi], 9] + 
      4169454 Subscript[$CellContext`\[Chi], 14] + 
      6950040 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      1609758 Subscript[$CellContext`\[Chi], 2] + 
      1609758 Subscript[$CellContext`\[Chi], 3] + 
      3221046 Subscript[$CellContext`\[Chi], 8] + 
      4830798 Subscript[$CellContext`\[Chi], 13] + 
      8050308 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      620670 Subscript[$CellContext`\[Chi], 1] + 
      3104998 Subscript[$CellContext`\[Chi], 6] + 
      3104998 Subscript[$CellContext`\[Chi], 7] + 
      4968646 Subscript[$CellContext`\[Chi], 10] + 
      4968646 Subscript[$CellContext`\[Chi], 11] + 
      5589308 Subscript[$CellContext`\[Chi], 12] + 
      6211624 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      2153698 Subscript[$CellContext`\[Chi], 4] + 
      2153698 Subscript[$CellContext`\[Chi], 5] + 
      4309170 Subscript[$CellContext`\[Chi], 9] + 
      6462880 Subscript[$CellContext`\[Chi], 14] + 
      10770284 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      2488420 Subscript[$CellContext`\[Chi], 2] + 
      2488420 Subscript[$CellContext`\[Chi], 3] + 
      4974928 Subscript[$CellContext`\[Chi], 8] + 
      7463348 Subscript[$CellContext`\[Chi], 13] + 
      12440166 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      957474 Subscript[$CellContext`\[Chi], 1] + 
      4785334 Subscript[$CellContext`\[Chi], 6] + 
      4785334 Subscript[$CellContext`\[Chi], 7] + 
      7655730 Subscript[$CellContext`\[Chi], 10] + 
      7655730 Subscript[$CellContext`\[Chi], 11] + 
      8613204 Subscript[$CellContext`\[Chi], 12] + 
      9568652 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      3310128 Subscript[$CellContext`\[Chi], 4] + 
      3310128 Subscript[$CellContext`\[Chi], 5] + 
      6618112 Subscript[$CellContext`\[Chi], 9] + 
      9928236 Subscript[$CellContext`\[Chi], 14] + 
      16548516 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      3811459 Subscript[$CellContext`\[Chi], 2] + 
      3811459 Subscript[$CellContext`\[Chi], 3] + 
      7625244 Subscript[$CellContext`\[Chi], 8] + 
      11436696 Subscript[$CellContext`\[Chi], 13] + 
      19059624 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      1461608 Subscript[$CellContext`\[Chi], 1] + 
      7310524 Subscript[$CellContext`\[Chi], 6] + 
      7310524 Subscript[$CellContext`\[Chi], 7] + 
      11697840 Subscript[$CellContext`\[Chi], 10] + 
      11697840 Subscript[$CellContext`\[Chi], 11] + 
      13159462 Subscript[$CellContext`\[Chi], 12] + 
      14623548 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      5043106 Subscript[$CellContext`\[Chi], 4] + 
      5043106 Subscript[$CellContext`\[Chi], 5] + 
      10088850 Subscript[$CellContext`\[Chi], 9] + 
      15131956 Subscript[$CellContext`\[Chi], 14] + 
      25218160 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      5794800 Subscript[$CellContext`\[Chi], 2] + 
      5794800 Subscript[$CellContext`\[Chi], 3] + 
      11586796 Subscript[$CellContext`\[Chi], 8] + 
      17381596 Subscript[$CellContext`\[Chi], 13] + 
      28971220 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      2217656 Subscript[$CellContext`\[Chi], 1] + 
      11085256 Subscript[$CellContext`\[Chi], 6] + 
      11085256 Subscript[$CellContext`\[Chi], 7] + 
      17735196 Subscript[$CellContext`\[Chi], 10] + 
      17735196 Subscript[$CellContext`\[Chi], 11] + 
      19952846 Subscript[$CellContext`\[Chi], 12] + 
      22167480 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      7628234 Subscript[$CellContext`\[Chi], 4] + 
      7628234 Subscript[$CellContext`\[Chi], 5] + 
      15253216 Subscript[$CellContext`\[Chi], 9] + 
      22881440 Subscript[$CellContext`\[Chi], 14] + 
      38137880 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      8739888 Subscript[$CellContext`\[Chi], 2] + 
      8739888 Subscript[$CellContext`\[Chi], 3] + 
      17483206 Subscript[$CellContext`\[Chi], 8] + 
      26223110 Subscript[$CellContext`\[Chi], 13] + 
      43702872 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      3335200 Subscript[$CellContext`\[Chi], 1] + 
      16679704 Subscript[$CellContext`\[Chi], 6] + 
      16679704 Subscript[$CellContext`\[Chi], 7] + 
      26688978 Subscript[$CellContext`\[Chi], 10] + 
      26688978 Subscript[$CellContext`\[Chi], 11] + 
      30024178 Subscript[$CellContext`\[Chi], 12] + 
      33363052 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      11450176 Subscript[$CellContext`\[Chi], 4] + 
      11450176 Subscript[$CellContext`\[Chi], 5] + 
      22904280 Subscript[$CellContext`\[Chi], 9] + 
      34354456 Subscript[$CellContext`\[Chi], 14] + 
      57254820 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      13092654 Subscript[$CellContext`\[Chi], 2] + 
      13092654 Subscript[$CellContext`\[Chi], 3] + 
      26181102 Subscript[$CellContext`\[Chi], 8] + 
      39273750 Subscript[$CellContext`\[Chi], 13] + 
      65459028 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      4986476 Subscript[$CellContext`\[Chi], 1] + 
      24927900 Subscript[$CellContext`\[Chi], 6] + 
      24927900 Subscript[$CellContext`\[Chi], 7] + 
      39882870 Subscript[$CellContext`\[Chi], 10] + 
      39882870 Subscript[$CellContext`\[Chi], 11] + 
      44869336 Subscript[$CellContext`\[Chi], 12] + 
      49851364 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      17074260 Subscript[$CellContext`\[Chi], 4] + 
      17074260 Subscript[$CellContext`\[Chi], 5] + 
      34143812 Subscript[$CellContext`\[Chi], 9] + 
      51218088 Subscript[$CellContext`\[Chi], 14] + 
      85366638 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      19474660 Subscript[$CellContext`\[Chi], 2] + 
      19474660 Subscript[$CellContext`\[Chi], 3] + 
      38954382 Subscript[$CellContext`\[Chi], 8] + 
      58429042 Subscript[$CellContext`\[Chi], 13] + 
      97378376 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      7398872 Subscript[$CellContext`\[Chi], 1] + 
      36999700 Subscript[$CellContext`\[Chi], 6] + 
      36999700 Subscript[$CellContext`\[Chi], 7] + 
      59201690 Subscript[$CellContext`\[Chi], 10] + 
      59201690 Subscript[$CellContext`\[Chi], 11] + 
      66600562 Subscript[$CellContext`\[Chi], 12] + 
      74004808 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      25287682 Subscript[$CellContext`\[Chi], 4] + 
      25287682 Subscript[$CellContext`\[Chi], 5] + 
      50581070 Subscript[$CellContext`\[Chi], 9] + 
      75868744 Subscript[$CellContext`\[Chi], 14] + 
      126444092 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      28788336 Subscript[$CellContext`\[Chi], 2] + 
      28788336 Subscript[$CellContext`\[Chi], 3] + 
      57570622 Subscript[$CellContext`\[Chi], 8] + 
      86358946 Subscript[$CellContext`\[Chi], 13] + 
      143935654 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      10917082 Subscript[$CellContext`\[Chi], 1] + 
      54578990 Subscript[$CellContext`\[Chi], 6] + 
      54578990 Subscript[$CellContext`\[Chi], 7] + 
      87323782 Subscript[$CellContext`\[Chi], 10] + 
      87323782 Subscript[$CellContext`\[Chi], 11] + 
      98240882 Subscript[$CellContext`\[Chi], 12] + 
      109151492 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      37226884 Subscript[$CellContext`\[Chi], 4] + 
      37226884 Subscript[$CellContext`\[Chi], 5] + 
      74446848 Subscript[$CellContext`\[Chi], 9] + 
      111673732 Subscript[$CellContext`\[Chi], 14] + 
      186127464 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      42287168 Subscript[$CellContext`\[Chi], 2] + 
      42287168 Subscript[$CellContext`\[Chi], 3] + 
      84581636 Subscript[$CellContext`\[Chi], 8] + 
      126868804 Subscript[$CellContext`\[Chi], 13] + 
      211443126 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      16001344 Subscript[$CellContext`\[Chi], 1] + 
      80014520 Subscript[$CellContext`\[Chi], 6] + 
      80014520 Subscript[$CellContext`\[Chi], 7] + 
      128026320 Subscript[$CellContext`\[Chi], 10] + 
      128026320 Subscript[$CellContext`\[Chi], 11] + 
      144027658 Subscript[$CellContext`\[Chi], 12] + 
      160036776 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      54468272 Subscript[$CellContext`\[Chi], 4] + 
      54468272 Subscript[$CellContext`\[Chi], 5] + 
      108944820 Subscript[$CellContext`\[Chi], 9] + 
      163413080 Subscript[$CellContext`\[Chi], 14] + 
      272349640 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      61762756 Subscript[$CellContext`\[Chi], 2] + 
      61762756 Subscript[$CellContext`\[Chi], 3] + 
      123516698 Subscript[$CellContext`\[Chi], 8] + 
      185279474 Subscript[$CellContext`\[Chi], 13] + 
      308804942 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      23330204 Subscript[$CellContext`\[Chi], 1] + 
      116641684 Subscript[$CellContext`\[Chi], 6] + 
      116641684 Subscript[$CellContext`\[Chi], 7] + 
      186622980 Subscript[$CellContext`\[Chi], 10] + 
      186622980 Subscript[$CellContext`\[Chi], 11] + 
      209953184 Subscript[$CellContext`\[Chi], 12] + 
      233274072 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      79254742 Subscript[$CellContext`\[Chi], 4] + 
      79254742 Subscript[$CellContext`\[Chi], 5] + 
      158499642 Subscript[$CellContext`\[Chi], 9] + 
      237754384 Subscript[$CellContext`\[Chi], 14] + 
      396263914 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      89692490 Subscript[$CellContext`\[Chi], 2] + 
      89692490 Subscript[$CellContext`\[Chi], 3] + 
      179395490 Subscript[$CellContext`\[Chi], 8] + 
      269087970 Subscript[$CellContext`\[Chi], 13] + 
      448472968 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      33814842 Subscript[$CellContext`\[Chi], 1] + 
      169085266 Subscript[$CellContext`\[Chi], 6] + 
      169085266 Subscript[$CellContext`\[Chi], 7] + 
      270540908 Subscript[$CellContext`\[Chi], 10] + 
      270540908 Subscript[$CellContext`\[Chi], 11] + 
      304355736 Subscript[$CellContext`\[Chi], 12] + 
      338181708 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      114682500 Subscript[$CellContext`\[Chi], 4] + 
      114682500 Subscript[$CellContext`\[Chi], 5] + 
      229376784 Subscript[$CellContext`\[Chi], 9] + 
      344059308 Subscript[$CellContext`\[Chi], 14] + 
      573424290 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      129571368 Subscript[$CellContext`\[Chi], 2] + 
      129571368 Subscript[$CellContext`\[Chi], 3] + 
      259130270 Subscript[$CellContext`\[Chi], 8] + 
      388701638 Subscript[$CellContext`\[Chi], 13] + 
      647844422 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      48769994 Subscript[$CellContext`\[Chi], 1] + 
      243836722 Subscript[$CellContext`\[Chi], 6] + 
      243836722 Subscript[$CellContext`\[Chi], 7] + 
      390133436 Subscript[$CellContext`\[Chi], 10] + 
      390133436 Subscript[$CellContext`\[Chi], 11] + 
      438903430 Subscript[$CellContext`\[Chi], 12] + 
      487660156 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      165102304 Subscript[$CellContext`\[Chi], 4] + 
      165102304 Subscript[$CellContext`\[Chi], 5] + 
      330190496 Subscript[$CellContext`\[Chi], 9] + 
      495292792 Subscript[$CellContext`\[Chi], 14] + 
      825497348 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      186207267 Subscript[$CellContext`\[Chi], 2] + 
      186207267 Subscript[$CellContext`\[Chi], 3] + 
      372429408 Subscript[$CellContext`\[Chi], 8] + 
      558636660 Subscript[$CellContext`\[Chi], 13] + 
      931051170 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      69965102 Subscript[$CellContext`\[Chi], 1] + 
      349841398 Subscript[$CellContext`\[Chi], 6] + 
      349841398 Subscript[$CellContext`\[Chi], 7] + 
      559752510 Subscript[$CellContext`\[Chi], 10] + 
      559752510 Subscript[$CellContext`\[Chi], 11] + 
      629717638 Subscript[$CellContext`\[Chi], 12] + 
      699698520 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      236488480 Subscript[$CellContext`\[Chi], 4] + 
      236488480 Subscript[$CellContext`\[Chi], 5] + 
      472993692 Subscript[$CellContext`\[Chi], 9] + 
      709482172 Subscript[$CellContext`\[Chi], 14] + 
      1182459156 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      266306972 Subscript[$CellContext`\[Chi], 2] + 
      266306972 Subscript[$CellContext`\[Chi], 3] + 
      532596196 Subscript[$CellContext`\[Chi], 8] + 
      798903168 Subscript[$CellContext`\[Chi], 13] + 
      1331517056 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      99909400 Subscript[$CellContext`\[Chi], 1] + 
      499528232 Subscript[$CellContext`\[Chi], 6] + 
      499528232 Subscript[$CellContext`\[Chi], 7] + 
      799237698 Subscript[$CellContext`\[Chi], 10] + 
      799237698 Subscript[$CellContext`\[Chi], 11] + 
      899147086 Subscript[$CellContext`\[Chi], 12] + 
      999037764 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      337146870 Subscript[$CellContext`\[Chi], 4] + 
      337146870 Subscript[$CellContext`\[Chi], 5] + 
      674273988 Subscript[$CellContext`\[Chi], 9] + 
      1011420840 Subscript[$CellContext`\[Chi], 14] + 
      1685714640 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      379046408 Subscript[$CellContext`\[Chi], 2] + 
      379046408 Subscript[$CellContext`\[Chi], 3] + 
      758113804 Subscript[$CellContext`\[Chi], 8] + 
      1137160240 Subscript[$CellContext`\[Chi], 13] + 
      1895253082 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      141979462 Subscript[$CellContext`\[Chi], 1] + 
      709919414 Subscript[$CellContext`\[Chi], 6] + 
      709919414 Subscript[$CellContext`\[Chi], 7] + 
      1135879970 Subscript[$CellContext`\[Chi], 10] + 
      1135879970 Subscript[$CellContext`\[Chi], 11] + 
      1277859432 Subscript[$CellContext`\[Chi], 12] + 
      1419861064 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      478419984 Subscript[$CellContext`\[Chi], 4] + 
      478419984 Subscript[$CellContext`\[Chi], 5] + 
      956863386 Subscript[$CellContext`\[Chi], 9] + 
      1435283370 Subscript[$CellContext`\[Chi], 14] + 
      2392123308 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      537101026 Subscript[$CellContext`\[Chi], 2] + 
      537101026 Subscript[$CellContext`\[Chi], 3] + 
      1074177332 Subscript[$CellContext`\[Chi], 8] + 
      1611278348 Subscript[$CellContext`\[Chi], 13] + 
      2685480470 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      200895954 Subscript[$CellContext`\[Chi], 1] + 
      1004453562 Subscript[$CellContext`\[Chi], 6] + 
      1004453562 Subscript[$CellContext`\[Chi], 7] + 
      1607115206 Subscript[$CellContext`\[Chi], 10] + 
      1607115206 Subscript[$CellContext`\[Chi], 11] + 
      1808011142 Subscript[$CellContext`\[Chi], 12] + 
      2008880896 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      675928876 Subscript[$CellContext`\[Chi], 4] + 
      675928876 Subscript[$CellContext`\[Chi], 5] + 
      1351829994 Subscript[$CellContext`\[Chi], 9] + 
      2027758900 Subscript[$CellContext`\[Chi], 14] + 
      3379616582 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      757716316 Subscript[$CellContext`\[Chi], 2] + 
      757716316 Subscript[$CellContext`\[Chi], 3] + 
      1515461854 Subscript[$CellContext`\[Chi], 8] + 
      2273178170 Subscript[$CellContext`\[Chi], 13] + 
      3788610774 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      283001180 Subscript[$CellContext`\[Chi], 1] + 
      1415036868 Subscript[$CellContext`\[Chi], 6] + 
      1415036868 Subscript[$CellContext`\[Chi], 7] + 
      2264071304 Subscript[$CellContext`\[Chi], 10] + 
      2264071304 Subscript[$CellContext`\[Chi], 11] + 
      2547072484 Subscript[$CellContext`\[Chi], 12] + 
      2830104560 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      950887426 Subscript[$CellContext`\[Chi], 4] + 
      950887426 Subscript[$CellContext`\[Chi], 5] + 
      1901807516 Subscript[$CellContext`\[Chi], 9] + 
      2852694928 Subscript[$CellContext`\[Chi], 14] + 
      4754469812 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      1064508526 Subscript[$CellContext`\[Chi], 2] + 
      1064508526 Subscript[$CellContext`\[Chi], 3] + 
      2128982520 Subscript[$CellContext`\[Chi], 8] + 
      3193491024 Subscript[$CellContext`\[Chi], 13] + 
      5322507996 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      397056872 Subscript[$CellContext`\[Chi], 1] + 
      1985248024 Subscript[$CellContext`\[Chi], 6] + 
      1985248024 Subscript[$CellContext`\[Chi], 7] + 
      3176382304 Subscript[$CellContext`\[Chi], 10] + 
      3176382304 Subscript[$CellContext`\[Chi], 11] + 
      3573439212 Subscript[$CellContext`\[Chi], 12] + 
      3970459712 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      1332268422 Subscript[$CellContext`\[Chi], 4] + 
      1332268422 Subscript[$CellContext`\[Chi], 5] + 
      2664498540 Subscript[$CellContext`\[Chi], 9] + 
      3996766962 Subscript[$CellContext`\[Chi], 14] + 
      6661303890 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      1489431084 Subscript[$CellContext`\[Chi], 2] + 
      1489431084 Subscript[$CellContext`\[Chi], 3] + 
      2978902708 Subscript[$CellContext`\[Chi], 8] + 
      4468333792 Subscript[$CellContext`\[Chi], 13] + 
      7447195996 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      554803664 Subscript[$CellContext`\[Chi], 1] + 
      2774060944 Subscript[$CellContext`\[Chi], 6] + 
      2774060944 Subscript[$CellContext`\[Chi], 7] + 
      4438514658 Subscript[$CellContext`\[Chi], 10] + 
      4438514658 Subscript[$CellContext`\[Chi], 11] + 
      4993318310 Subscript[$CellContext`\[Chi], 12] + 
      5548164708 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      1859201222 Subscript[$CellContext`\[Chi], 4] + 
      1859201222 Subscript[$CellContext`\[Chi], 5] + 
      3718447480 Subscript[$CellContext`\[Chi], 9] + 
      5577648680 Subscript[$CellContext`\[Chi], 14] + 
      9296051090 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      2075902054 Subscript[$CellContext`\[Chi], 2] + 
      2075902054 Subscript[$CellContext`\[Chi], 3] + 
      4151756666 Subscript[$CellContext`\[Chi], 8] + 
      6227658758 Subscript[$CellContext`\[Chi], 13] + 
      10379462954 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      772296868 Subscript[$CellContext`\[Chi], 1] + 
      3861434260 Subscript[$CellContext`\[Chi], 6] + 
      3861434260 Subscript[$CellContext`\[Chi], 7] + 
      6178274746 Subscript[$CellContext`\[Chi], 10] + 
      6178274746 Subscript[$CellContext`\[Chi], 11] + 
      6950571614 Subscript[$CellContext`\[Chi], 12] + 
      7722818364 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      2584725052 Subscript[$CellContext`\[Chi], 4] + 
      2584725052 Subscript[$CellContext`\[Chi], 5] + 
      5169397176 Subscript[$CellContext`\[Chi], 9] + 
      7754122228 Subscript[$CellContext`\[Chi], 14] + 
      12923572234 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      2882348392 Subscript[$CellContext`\[Chi], 2] + 
      2882348392 Subscript[$CellContext`\[Chi], 3] + 
      5764752428 Subscript[$CellContext`\[Chi], 8] + 
      8647100804 Subscript[$CellContext`\[Chi], 13] + 
      14411797544 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      1070980232 Subscript[$CellContext`\[Chi], 1] + 
      5354959892 Subscript[$CellContext`\[Chi], 6] + 
      5354959892 Subscript[$CellContext`\[Chi], 7] + 
      8567959242 Subscript[$CellContext`\[Chi], 10] + 
      8567959242 Subscript[$CellContext`\[Chi], 11] + 
      9638939448 Subscript[$CellContext`\[Chi], 12] + 
      10709978360 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      3580086976 Subscript[$CellContext`\[Chi], 4] + 
      3580086976 Subscript[$CellContext`\[Chi], 5] + 
      7160235816 Subscript[$CellContext`\[Chi], 9] + 
      10740322834 Subscript[$CellContext`\[Chi], 14] + 
      17900496830 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      3987600428 Subscript[$CellContext`\[Chi], 2] + 
      3987600428 Subscript[$CellContext`\[Chi], 3] + 
      7975135630 Subscript[$CellContext`\[Chi], 8] + 
      11962736058 Subscript[$CellContext`\[Chi], 13] + 
      19937936810 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      1479920916 Subscript[$CellContext`\[Chi], 1] + 
      7399535956 Subscript[$CellContext`\[Chi], 6] + 
      7399535956 Subscript[$CellContext`\[Chi], 7] + 
      11839230122 Subscript[$CellContext`\[Chi], 10] + 
      11839230122 Subscript[$CellContext`\[Chi], 11] + 
      13319151038 Subscript[$CellContext`\[Chi], 12] + 
      14799003372 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      4941201870 Subscript[$CellContext`\[Chi], 4] + 
      4941201870 Subscript[$CellContext`\[Chi], 5] + 
      9882331630 Subscript[$CellContext`\[Chi], 9] + 
      14823533484 Subscript[$CellContext`\[Chi], 14] + 
      24705937332 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      5497179282 Subscript[$CellContext`\[Chi], 2] + 
      5497179282 Subscript[$CellContext`\[Chi], 3] + 
      10994434644 Subscript[$CellContext`\[Chi], 8] + 
      16491613900 Subscript[$CellContext`\[Chi], 13] + 
      27485972510 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      2037799020 Subscript[$CellContext`\[Chi], 1] + 
      10189075104 Subscript[$CellContext`\[Chi], 6] + 
      10189075104 Subscript[$CellContext`\[Chi], 7] + 
      16302552242 Subscript[$CellContext`\[Chi], 10] + 
      16302552242 Subscript[$CellContext`\[Chi], 11] + 
      18340351306 Subscript[$CellContext`\[Chi], 12] + 
      20378230360 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      6796238392 Subscript[$CellContext`\[Chi], 4] + 
      6796238392 Subscript[$CellContext`\[Chi], 5] + 
      13592560968 Subscript[$CellContext`\[Chi], 9] + 
      20388799360 Subscript[$CellContext`\[Chi], 14] + 
      33981276092 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      7552537772 Subscript[$CellContext`\[Chi], 2] + 
      7552537772 Subscript[$CellContext`\[Chi], 3] + 
      15104987030 Subscript[$CellContext`\[Chi], 8] + 
      22657524802 Subscript[$CellContext`\[Chi], 13] + 
      37762600470 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      2796640798 Subscript[$CellContext`\[Chi], 1] + 
      13983110750 Subscript[$CellContext`\[Chi], 6] + 
      13983110750 Subscript[$CellContext`\[Chi], 7] + 
      22372939872 Subscript[$CellContext`\[Chi], 10] + 
      22372939872 Subscript[$CellContext`\[Chi], 11] + 
      25169580650 Subscript[$CellContext`\[Chi], 12] + 
      27966128196 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      9316658291 Subscript[$CellContext`\[Chi], 4] + 
      9316658291 Subscript[$CellContext`\[Chi], 5] + 
      18633218362 Subscript[$CellContext`\[Chi], 9] + 
      27949876622 Subscript[$CellContext`\[Chi], 14] + 
      46583193078 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      10342056678 Subscript[$CellContext`\[Chi], 2] + 
      10342056678 Subscript[$CellContext`\[Chi], 3] + 
      20684216468 Subscript[$CellContext`\[Chi], 8] + 
      31026273196 Subscript[$CellContext`\[Chi], 13] + 
      51710386500 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      3825409472 Subscript[$CellContext`\[Chi], 1] + 
      19127155976 Subscript[$CellContext`\[Chi], 6] + 
      19127155976 Subscript[$CellContext`\[Chi], 7] + 
      30603492876 Subscript[$CellContext`\[Chi], 10] + 
      30603492876 Subscript[$CellContext`\[Chi], 11] + 
      34428902348 Subscript[$CellContext`\[Chi], 12] + 
      38254420304 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      12730427830 Subscript[$CellContext`\[Chi], 4] + 
      12730427830 Subscript[$CellContext`\[Chi], 5] + 
      25460969778 Subscript[$CellContext`\[Chi], 9] + 
      38191397608 Subscript[$CellContext`\[Chi], 14] + 
      63652253324 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      14116761190 Subscript[$CellContext`\[Chi], 2] + 
      14116761190 Subscript[$CellContext`\[Chi], 3] + 
      28233402336 Subscript[$CellContext`\[Chi], 8] + 
      42350163508 Subscript[$CellContext`\[Chi], 13] + 
      70583685746 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      5216223418 Subscript[$CellContext`\[Chi], 1] + 
      26080990938 Subscript[$CellContext`\[Chi], 6] + 
      26080990938 Subscript[$CellContext`\[Chi], 7] + 
      41729535134 Subscript[$CellContext`\[Chi], 10] + 
      41729535134 Subscript[$CellContext`\[Chi], 11] + 
      46945758520 Subscript[$CellContext`\[Chi], 12] + 
      52161855912 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      17340748374 Subscript[$CellContext`\[Chi], 4] + 
      17340748374 Subscript[$CellContext`\[Chi], 5] + 
      34681364460 Subscript[$CellContext`\[Chi], 9] + 
      52022112888 Subscript[$CellContext`\[Chi], 14] + 
      86703609786 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      19209314824 Subscript[$CellContext`\[Chi], 2] + 
      19209314824 Subscript[$CellContext`\[Chi], 3] + 
      38418768862 Subscript[$CellContext`\[Chi], 8] + 
      57628083686 Subscript[$CellContext`\[Chi], 13] + 
      96046713396 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      7090703140 Subscript[$CellContext`\[Chi], 1] + 
      35453661736 Subscript[$CellContext`\[Chi], 6] + 
      35453661736 Subscript[$CellContext`\[Chi], 7] + 
      56725917344 Subscript[$CellContext`\[Chi], 10] + 
      56725917344 Subscript[$CellContext`\[Chi], 11] + 
      63816620484 Subscript[$CellContext`\[Chi], 12] + 
      70907469812 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      23548787132 Subscript[$CellContext`\[Chi], 4] + 
      23548787132 Subscript[$CellContext`\[Chi], 5] + 
      47097727752 Subscript[$CellContext`\[Chi], 9] + 
      70646514860 Subscript[$CellContext`\[Chi], 14] + 
      117744089062 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      26060558522 Subscript[$CellContext`\[Chi], 2] + 
      26060558522 Subscript[$CellContext`\[Chi], 3] + 
      52120955940 Subscript[$CellContext`\[Chi], 8] + 
      78181514424 Subscript[$CellContext`\[Chi], 13] + 
      130302631626 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      9610292266 Subscript[$CellContext`\[Chi], 1] + 
      48051292178 Subscript[$CellContext`\[Chi], 6] + 
      48051292178 Subscript[$CellContext`\[Chi], 7] + 
      76881999696 Subscript[$CellContext`\[Chi], 10] + 
      76881999696 Subscript[$CellContext`\[Chi], 11] + 
      86492292022 Subscript[$CellContext`\[Chi], 12] + 
      96102414948 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      31885229088 Subscript[$CellContext`\[Chi], 4] + 
      31885229088 Subscript[$CellContext`\[Chi], 5] + 
      63770280216 Subscript[$CellContext`\[Chi], 9] + 
      95655509304 Subscript[$CellContext`\[Chi], 14] + 
      159425967310 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      35251949240 Subscript[$CellContext`\[Chi], 2] + 
      35251949240 Subscript[$CellContext`\[Chi], 3] + 
      70504085046 Subscript[$CellContext`\[Chi], 8] + 
      105756034286 Subscript[$CellContext`\[Chi], 13] + 
      176259932692 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      12987285128 Subscript[$CellContext`\[Chi], 1] + 
      64936621672 Subscript[$CellContext`\[Chi], 6] + 
      64936621672 Subscript[$CellContext`\[Chi], 7] + 
      103898672932 Subscript[$CellContext`\[Chi], 10] + 
      103898672932 Subscript[$CellContext`\[Chi], 11] + 
      116885958038 Subscript[$CellContext`\[Chi], 12] + 
      129873439064 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      43048962226 Subscript[$CellContext`\[Chi], 4] + 
      43048962226 Subscript[$CellContext`\[Chi], 5] + 
      86098130108 Subscript[$CellContext`\[Chi], 9] + 
      129147092296 Subscript[$CellContext`\[Chi], 14] + 
      215245016824 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      47550053304 Subscript[$CellContext`\[Chi], 2] + 
      47550053304 Subscript[$CellContext`\[Chi], 3] + 
      95099890708 Subscript[$CellContext`\[Chi], 8] + 
      142649944076 Subscript[$CellContext`\[Chi], 13] + 
      237750050502 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      17501886970 Subscript[$CellContext`\[Chi], 1] + 
      87509208462 Subscript[$CellContext`\[Chi], 6] + 
      87509208462 Subscript[$CellContext`\[Chi], 7] + 
      140014643058 Subscript[$CellContext`\[Chi], 10] + 
      140014643058 Subscript[$CellContext`\[Chi], 11] + 
      157516530028 Subscript[$CellContext`\[Chi], 12] + 
      175018190684 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      57959851190 Subscript[$CellContext`\[Chi], 4] + 
      57959851190 Subscript[$CellContext`\[Chi], 5] + 
      115919465166 Subscript[$CellContext`\[Chi], 9] + 
      173879316356 Subscript[$CellContext`\[Chi], 14] + 
      289799018926 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      63961380900 Subscript[$CellContext`\[Chi], 2] + 
      63961380900 Subscript[$CellContext`\[Chi], 3] + 
      127923010886 Subscript[$CellContext`\[Chi], 8] + 
      191884391758 Subscript[$CellContext`\[Chi], 13] + 
      319807153638 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      23521095476 Subscript[$CellContext`\[Chi], 1] + 
      117605738216 Subscript[$CellContext`\[Chi], 6] + 
      117605738216 Subscript[$CellContext`\[Chi], 7] + 
      188169285728 Subscript[$CellContext`\[Chi], 10] + 
      188169285728 Subscript[$CellContext`\[Chi], 11] + 
      211690381160 Subscript[$CellContext`\[Chi], 12] + 
      235211737764 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      77823917226 Subscript[$CellContext`\[Chi], 4] + 
      77823917226 Subscript[$CellContext`\[Chi], 5] + 
      155648108178 Subscript[$CellContext`\[Chi], 9] + 
      233472025476 Subscript[$CellContext`\[Chi], 14] + 
      389119859838 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      85806456260 Subscript[$CellContext`\[Chi], 2] + 
      85806456260 Subscript[$CellContext`\[Chi], 3] + 
      171612625662 Subscript[$CellContext`\[Chi], 8] + 
      257419081922 Subscript[$CellContext`\[Chi], 13] + 
      429031994656 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      31526774070 Subscript[$CellContext`\[Chi], 1] + 
      157633569514 Subscript[$CellContext`\[Chi], 6] + 
      157633569514 Subscript[$CellContext`\[Chi], 7] + 
      252213590798 Subscript[$CellContext`\[Chi], 10] + 
      252213590798 Subscript[$CellContext`\[Chi], 11] + 
      283740364868 Subscript[$CellContext`\[Chi], 12] + 
      315266838012 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      104220988154 Subscript[$CellContext`\[Chi], 4] + 
      104220988154 Subscript[$CellContext`\[Chi], 5] + 
      208441660676 Subscript[$CellContext`\[Chi], 9] + 
      312662648804 Subscript[$CellContext`\[Chi], 14] + 
      521104624894 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      114811633778 Subscript[$CellContext`\[Chi], 2] + 
      114811633778 Subscript[$CellContext`\[Chi], 3] + 
      229623598010 Subscript[$CellContext`\[Chi], 8] + 
      344435231742 Subscript[$CellContext`\[Chi], 13] + 
      574058499208 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      42147574386 Subscript[$CellContext`\[Chi], 1] + 
      210738218670 Subscript[$CellContext`\[Chi], 6] + 
      210738218670 Subscript[$CellContext`\[Chi], 7] + 
      337181288266 Subscript[$CellContext`\[Chi], 10] + 
      337181288266 Subscript[$CellContext`\[Chi], 11] + 
      379328862728 Subscript[$CellContext`\[Chi], 12] + 
      421476783476 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      139213511684 Subscript[$CellContext`\[Chi], 4] + 
      139213511684 Subscript[$CellContext`\[Chi], 5] + 
      278427386358 Subscript[$CellContext`\[Chi], 9] + 
      417640898042 Subscript[$CellContext`\[Chi], 14] + 
      696067921506 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      153231553184 Subscript[$CellContext`\[Chi], 2] + 
      153231553184 Subscript[$CellContext`\[Chi], 3] + 
      306462725968 Subscript[$CellContext`\[Chi], 8] + 
      459694279152 Subscript[$CellContext`\[Chi], 13] + 
      766157385278 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      56204906610 Subscript[$CellContext`\[Chi], 1] + 
      281024134674 Subscript[$CellContext`\[Chi], 6] + 
      281024134674 Subscript[$CellContext`\[Chi], 7] + 
      449638456268 Subscript[$CellContext`\[Chi], 10] + 
      449638456268 Subscript[$CellContext`\[Chi], 11] + 
      505843362844 Subscript[$CellContext`\[Chi], 12] + 
      562047871252 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      185491133036 Subscript[$CellContext`\[Chi], 4] + 
      185491133036 Subscript[$CellContext`\[Chi], 5] + 
      370981849288 Subscript[$CellContext`\[Chi], 9] + 
      556472982272 Subscript[$CellContext`\[Chi], 14] + 
      927455248598 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      204001535556 Subscript[$CellContext`\[Chi], 2] + 
      204001535556 Subscript[$CellContext`\[Chi], 3] + 
      408003507930 Subscript[$CellContext`\[Chi], 8] + 
      612005043570 Subscript[$CellContext`\[Chi], 13] + 
      1020008114790 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      74766310610 Subscript[$CellContext`\[Chi], 1] + 
      373832010050 Subscript[$CellContext`\[Chi], 6] + 
      373832010050 Subscript[$CellContext`\[Chi], 7] + 
      598131399140 Subscript[$CellContext`\[Chi], 10] + 
      598131399140 Subscript[$CellContext`\[Chi], 11] + 
      672897709750 Subscript[$CellContext`\[Chi], 12] + 
      747664477620 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      246550796956 Subscript[$CellContext`\[Chi], 4] + 
      246550796956 Subscript[$CellContext`\[Chi], 5] + 
      493102072512 Subscript[$CellContext`\[Chi], 9] + 
      739652869468 Subscript[$CellContext`\[Chi], 14] + 
      1232754463274 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      270938665072 Subscript[$CellContext`\[Chi], 2] + 
      270938665072 Subscript[$CellContext`\[Chi], 3] + 
      541876829308 Subscript[$CellContext`\[Chi], 8] + 
      812815494348 Subscript[$CellContext`\[Chi], 13] + 
      1354692824762 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      99220349842 Subscript[$CellContext`\[Chi], 1] + 
      496101224726 Subscript[$CellContext`\[Chi], 6] + 
      496101224726 Subscript[$CellContext`\[Chi], 7] + 
      793761749708 Subscript[$CellContext`\[Chi], 10] + 
      793761749708 Subscript[$CellContext`\[Chi], 11] + 
      892982099496 Subscript[$CellContext`\[Chi], 12] + 
      992201924848 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      326933627964 Subscript[$CellContext`\[Chi], 4] + 
      326933627964 Subscript[$CellContext`\[Chi], 5] + 
      653866706748 Subscript[$CellContext`\[Chi], 9] + 
      980800334802 Subscript[$CellContext`\[Chi], 14] + 
      1634667590442 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      358992666960 Subscript[$CellContext`\[Chi], 2] + 
      358992666960 Subscript[$CellContext`\[Chi], 3] + 
      717985908166 Subscript[$CellContext`\[Chi], 8] + 
      1076978575126 Subscript[$CellContext`\[Chi], 13] + 
      1794963908920 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      131364957496 Subscript[$CellContext`\[Chi], 1] + 
      656825388736 Subscript[$CellContext`\[Chi], 6] + 
      656825388736 Subscript[$CellContext`\[Chi], 7] + 
      1050920862178 Subscript[$CellContext`\[Chi], 10] + 
      1050920862178 Subscript[$CellContext`\[Chi], 11] + 
      1182285819674 Subscript[$CellContext`\[Chi], 12] + 
      1313651378124 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      432520647012 Subscript[$CellContext`\[Chi], 4] + 
      432520647012 Subscript[$CellContext`\[Chi], 5] + 
      865041922838 Subscript[$CellContext`\[Chi], 9] + 
      1297562569812 Subscript[$CellContext`\[Chi], 14] + 
      2162603863962 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      474573927217 Subscript[$CellContext`\[Chi], 2] + 
      474573927217 Subscript[$CellContext`\[Chi], 3] + 
      949147196496 Subscript[$CellContext`\[Chi], 8] + 
      1423721123652 Subscript[$CellContext`\[Chi], 13] + 
      2372868977778 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      173528810938 Subscript[$CellContext`\[Chi], 1] + 
      867643366946 Subscript[$CellContext`\[Chi], 6] + 
      867643366946 Subscript[$CellContext`\[Chi], 7] + 
      1388229112044 Subscript[$CellContext`\[Chi], 10] + 
      1388229112044 Subscript[$CellContext`\[Chi], 11] + 
      1561757923082 Subscript[$CellContext`\[Chi], 12] + 
      1735286046204 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      570918356460 Subscript[$CellContext`\[Chi], 4] + 
      570918356460 Subscript[$CellContext`\[Chi], 5] + 
      1141835993928 Subscript[$CellContext`\[Chi], 9] + 
      1712754350388 Subscript[$CellContext`\[Chi], 14] + 
      2854591063628 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      625963333028 Subscript[$CellContext`\[Chi], 2] + 
      625963333028 Subscript[$CellContext`\[Chi], 3] + 
      1251927418360 Subscript[$CellContext`\[Chi], 8] + 
      1877890751388 Subscript[$CellContext`\[Chi], 13] + 
      3129817417580 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      228716254288 Subscript[$CellContext`\[Chi], 1] + 
      1143582057452 Subscript[$CellContext`\[Chi], 6] + 
      1143582057452 Subscript[$CellContext`\[Chi], 7] + 
      1829731606706 Subscript[$CellContext`\[Chi], 10] + 
      1829731606706 Subscript[$CellContext`\[Chi], 11] + 
      2058447860956 Subscript[$CellContext`\[Chi], 12] + 
      2287164901672 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      751940639004 Subscript[$CellContext`\[Chi], 4] + 
      751940639004 Subscript[$CellContext`\[Chi], 5] + 
      1503882100024 Subscript[$CellContext`\[Chi], 9] + 
      2255822738964 Subscript[$CellContext`\[Chi], 14] + 
      3759704016826 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      823843945598 Subscript[$CellContext`\[Chi], 2] + 
      823843945598 Subscript[$CellContext`\[Chi], 3] + 
      1647687032134 Subscript[$CellContext`\[Chi], 8] + 
      2471530977838 Subscript[$CellContext`\[Chi], 13] + 
      4119218869390 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      300802957674 Subscript[$CellContext`\[Chi], 1] + 
      1504013890262 Subscript[$CellContext`\[Chi], 6] + 
      1504013890262 Subscript[$CellContext`\[Chi], 7] + 
      2406421865026 Subscript[$CellContext`\[Chi], 10] + 
      2406421865026 Subscript[$CellContext`\[Chi], 11] + 
      2707224822700 Subscript[$CellContext`\[Chi], 12] + 
      3008026882116 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      988232426626 Subscript[$CellContext`\[Chi], 4] + 
      988232426626 Subscript[$CellContext`\[Chi], 5] + 
      1976463914130 Subscript[$CellContext`\[Chi], 9] + 
      2964696340756 Subscript[$CellContext`\[Chi], 14] + 
      4941161193644 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      1081965685708 Subscript[$CellContext`\[Chi], 2] + 
      1081965685708 Subscript[$CellContext`\[Chi], 3] + 
      2163932352232 Subscript[$CellContext`\[Chi], 8] + 
      3245898037896 Subscript[$CellContext`\[Chi], 13] + 
      5409829409162 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      394771683760 Subscript[$CellContext`\[Chi], 1] + 
      1973859444000 Subscript[$CellContext`\[Chi], 6] + 
      1973859444000 Subscript[$CellContext`\[Chi], 7] + 
      3158175520174 Subscript[$CellContext`\[Chi], 10] + 
      3158175520174 Subscript[$CellContext`\[Chi], 11] + 
      3552947203862 Subscript[$CellContext`\[Chi], 12] + 
      3947719912588 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      1296049437312 Subscript[$CellContext`\[Chi], 4] + 
      1296049437312 Subscript[$CellContext`\[Chi], 5] + 
      2592099945616 Subscript[$CellContext`\[Chi], 9] + 
      3888149383044 Subscript[$CellContext`\[Chi], 14] + 
      6480248257830 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      1418001755472 Subscript[$CellContext`\[Chi], 2] + 
      1418001755472 Subscript[$CellContext`\[Chi], 3] + 
      2836002391924 Subscript[$CellContext`\[Chi], 8] + 
      4254004147396 Subscript[$CellContext`\[Chi], 13] + 
      7090007657938 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      517026018744 Subscript[$CellContext`\[Chi], 1] + 
      2585128925120 Subscript[$CellContext`\[Chi], 6] + 
      2585128925120 Subscript[$CellContext`\[Chi], 7] + 
      4136205812926 Subscript[$CellContext`\[Chi], 10] + 
      4136205812926 Subscript[$CellContext`\[Chi], 11] + 
      4653231831670 Subscript[$CellContext`\[Chi], 12] + 
      5170256681988 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      1696260751296 Subscript[$CellContext`\[Chi], 4] + 
      1696260751296 Subscript[$CellContext`\[Chi], 5] + 
      3392520282698 Subscript[$CellContext`\[Chi], 9] + 
      5088781033950 Subscript[$CellContext`\[Chi], 14] + 
      8481302536962 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      1854619269854 Subscript[$CellContext`\[Chi], 2] + 
      1854619269854 Subscript[$CellContext`\[Chi], 3] + 
      3709239814248 Subscript[$CellContext`\[Chi], 8] + 
      5563859084028 Subscript[$CellContext`\[Chi], 13] + 
      9273097623912 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      675770995752 Subscript[$CellContext`\[Chi], 1] + 
      3378856309260 Subscript[$CellContext`\[Chi], 6] + 
      3378856309260 Subscript[$CellContext`\[Chi], 7] + 
      5406170627322 Subscript[$CellContext`\[Chi], 10] + 
      5406170627322 Subscript[$CellContext`\[Chi], 11] + 
      6081941623198 Subscript[$CellContext`\[Chi], 12] + 
      6757713949632 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      2215601985180 Subscript[$CellContext`\[Chi], 4] + 
      2215601985180 Subscript[$CellContext`\[Chi], 5] + 
      4431205359516 Subscript[$CellContext`\[Chi], 9] + 
      6646807344696 Subscript[$CellContext`\[Chi], 14] + 
      11078011314878 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      2420850505804 Subscript[$CellContext`\[Chi], 2] + 
      2420850505804 Subscript[$CellContext`\[Chi], 3] + 
      4841699561624 Subscript[$CellContext`\[Chi], 8] + 
      7262550067428 Subscript[$CellContext`\[Chi], 13] + 
      12104251079482 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      881513488308 Subscript[$CellContext`\[Chi], 1] + 
      4407565927560 Subscript[$CellContext`\[Chi], 6] + 
      4407565927560 Subscript[$CellContext`\[Chi], 7] + 
      7052104878366 Subscript[$CellContext`\[Chi], 10] + 
      7052104878366 Subscript[$CellContext`\[Chi], 11] + 
      7933618366622 Subscript[$CellContext`\[Chi], 12] + 
      8815130340864 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      2888277401848 Subscript[$CellContext`\[Chi], 4] + 
      2888277401848 Subscript[$CellContext`\[Chi], 5] + 
      5776553222904 Subscript[$CellContext`\[Chi], 9] + 
      8664830624668 Subscript[$CellContext`\[Chi], 14] + 
      14441385427892 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      3153806204334 Subscript[$CellContext`\[Chi], 2] + 
      3153806204334 Subscript[$CellContext`\[Chi], 3] + 
      6307614057786 Subscript[$CellContext`\[Chi], 8] + 
      9461420262258 Subscript[$CellContext`\[Chi], 13] + 
      15769032670722 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      1147672321386 Subscript[$CellContext`\[Chi], 1] + 
      5738363328578 Subscript[$CellContext`\[Chi], 6] + 
      5738363328578 Subscript[$CellContext`\[Chi], 7] + 
      9181382013892 Subscript[$CellContext`\[Chi], 10] + 
      9181382013892 Subscript[$CellContext`\[Chi], 11] + 
      10329054335278 Subscript[$CellContext`\[Chi], 12] + 
      11476728377820 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      3757961127806 Subscript[$CellContext`\[Chi], 4] + 
      3757961127806 Subscript[$CellContext`\[Chi], 5] + 
      7515924051756 Subscript[$CellContext`\[Chi], 9] + 
      11273885179562 Subscript[$CellContext`\[Chi], 14] + 
      18789807435382 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      4100858364076 Subscript[$CellContext`\[Chi], 2] + 
      4100858364076 Subscript[$CellContext`\[Chi], 3] + 
      8201714853854 Subscript[$CellContext`\[Chi], 8] + 
      12302573217878 Subscript[$CellContext`\[Chi], 13] + 
      20504289945524 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      1491372206720 Subscript[$CellContext`\[Chi], 1] + 
      7456859078400 Subscript[$CellContext`\[Chi], 6] + 
      7456859078400 Subscript[$CellContext`\[Chi], 7] + 
      11930973743656 Subscript[$CellContext`\[Chi], 10] + 
      11930973743656 Subscript[$CellContext`\[Chi], 11] + 
      13422345950288 Subscript[$CellContext`\[Chi], 12] + 
      14913716202192 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      4880342596054 Subscript[$CellContext`\[Chi], 4] + 
      4880342596054 Subscript[$CellContext`\[Chi], 5] + 
      9760683153472 Subscript[$CellContext`\[Chi], 9] + 
      14641025749672 Subscript[$CellContext`\[Chi], 14] + 
      24401710942304 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      5322365046492 Subscript[$CellContext`\[Chi], 2] + 
      5322365046492 Subscript[$CellContext`\[Chi], 3] + 
      10644732220148 Subscript[$CellContext`\[Chi], 8] + 
      15967097266640 Subscript[$CellContext`\[Chi], 13] + 
      26611827359846 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      1934415186892 Subscript[$CellContext`\[Chi], 1] + 
      9672078152184 Subscript[$CellContext`\[Chi], 6] + 
      9672078152184 Subscript[$CellContext`\[Chi], 7] + 
      15475325931138 Subscript[$CellContext`\[Chi], 10] + 
      15475325931138 Subscript[$CellContext`\[Chi], 11] + 
      17409741118030 Subscript[$CellContext`\[Chi], 12] + 
      19344158523200 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      6326302873702 Subscript[$CellContext`\[Chi], 4] + 
      6326302873702 Subscript[$CellContext`\[Chi], 5] + 
      12652608060500 Subscript[$CellContext`\[Chi], 9] + 
      18978910934140 Subscript[$CellContext`\[Chi], 14] + 
      31631516681306 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      6895125468842 Subscript[$CellContext`\[Chi], 2] + 
      6895125468842 Subscript[$CellContext`\[Chi], 3] + 
      13790248526040 Subscript[$CellContext`\[Chi], 8] + 
      20685373994784 Subscript[$CellContext`\[Chi], 13] + 
      34475624933046 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      2504533817284 Subscript[$CellContext`\[Chi], 1] + 
      12522666571880 Subscript[$CellContext`\[Chi], 6] + 
      12522666571880 Subscript[$CellContext`\[Chi], 7] + 
      20036265508792 Subscript[$CellContext`\[Chi], 10] + 
      20036265508792 Subscript[$CellContext`\[Chi], 11] + 
      22540799326234 Subscript[$CellContext`\[Chi], 12] + 
      25045330628420 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      8185936377612 Subscript[$CellContext`\[Chi], 4] + 
      8185936377612 Subscript[$CellContext`\[Chi], 5] + 
      16371870132504 Subscript[$CellContext`\[Chi], 9] + 
      24557806510116 Subscript[$CellContext`\[Chi], 14] + 
      40929679264748 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      8916687903492 Subscript[$CellContext`\[Chi], 2] + 
      8916687903492 Subscript[$CellContext`\[Chi], 3] + 
      17833378540186 Subscript[$CellContext`\[Chi], 8] + 
      26750066443678 Subscript[$CellContext`\[Chi], 13] + 
      44583442250416 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      3236928227814 Subscript[$CellContext`\[Chi], 1] + 
      16184643988806 Subscript[$CellContext`\[Chi], 6] + 
      16184643988806 Subscript[$CellContext`\[Chi], 7] + 
      25895431521430 Subscript[$CellContext`\[Chi], 10] + 
      25895431521430 Subscript[$CellContext`\[Chi], 11] + 
      29132359749184 Subscript[$CellContext`\[Chi], 12] + 
      32369290826240 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      10573563024972 Subscript[$CellContext`\[Chi], 4] + 
      10573563024972 Subscript[$CellContext`\[Chi], 5] + 
      21147129019878 Subscript[$CellContext`\[Chi], 9] + 
      31720692044748 Subscript[$CellContext`\[Chi], 14] + 
      52867818094952 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      11510788901478 Subscript[$CellContext`\[Chi], 2] + 
      11510788901478 Subscript[$CellContext`\[Chi], 3] + 
      23021574707402 Subscript[$CellContext`\[Chi], 8] + 
      34532363609050 Subscript[$CellContext`\[Chi], 13] + 
      57553941411360 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      4176234192540 Subscript[$CellContext`\[Chi], 1] + 
      20881167737276 Subscript[$CellContext`\[Chi], 6] + 
      20881167737276 Subscript[$CellContext`\[Chi], 7] + 
      33409867089750 Subscript[$CellContext`\[Chi], 10] + 
      33409867089750 Subscript[$CellContext`\[Chi], 11] + 
      37586101282290 Subscript[$CellContext`\[Chi], 12] + 
      41762332249684 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      13634048222280 Subscript[$CellContext`\[Chi], 4] + 
      13634048222280 Subscript[$CellContext`\[Chi], 5] + 
      27268093084680 Subscript[$CellContext`\[Chi], 9] + 
      40902141306960 Subscript[$CellContext`\[Chi], 14] + 
      68170237752194 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      14834125595464 Subscript[$CellContext`\[Chi], 2] + 
      14834125595464 Subscript[$CellContext`\[Chi], 3] + 
      29668254692544 Subscript[$CellContext`\[Chi], 8] + 
      44502380287936 Subscript[$CellContext`\[Chi], 13] + 
      74170631479148 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      5378940681720 Subscript[$CellContext`\[Chi], 1] + 
      26894707055376 Subscript[$CellContext`\[Chi], 6] + 
      26894707055376 Subscript[$CellContext`\[Chi], 7] + 
      43031532748118 Subscript[$CellContext`\[Chi], 10] + 
      43031532748118 Subscript[$CellContext`\[Chi], 11] + 
      48410473429724 Subscript[$CellContext`\[Chi], 12] + 
      53789417759140 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      17550667846890 Subscript[$CellContext`\[Chi], 4] + 
      17550667846890 Subscript[$CellContext`\[Chi], 5] + 
      35101339493322 Subscript[$CellContext`\[Chi], 9] + 
      52652007340398 Subscript[$CellContext`\[Chi], 14] + 
      87753343033890 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      19084873398944 Subscript[$CellContext`\[Chi], 2] + 
      19084873398944 Subscript[$CellContext`\[Chi], 3] + 
      38169742840628 Subscript[$CellContext`\[Chi], 8] + 
      57254616239572 Subscript[$CellContext`\[Chi], 13] + 
      95424363038178 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      6916465337602 Subscript[$CellContext`\[Chi], 1] + 
      34582322565958 Subscript[$CellContext`\[Chi], 6] + 
      34582322565958 Subscript[$CellContext`\[Chi], 7] + 
      55331714456408 Subscript[$CellContext`\[Chi], 10] + 
      55331714456408 Subscript[$CellContext`\[Chi], 11] + 
      62248179794010 Subscript[$CellContext`\[Chi], 12] + 
      69164641009256 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      22554988188228 Subscript[$CellContext`\[Chi], 4] + 
      22554988188228 Subscript[$CellContext`\[Chi], 5] + 
      45109972082518 Subscript[$CellContext`\[Chi], 9] + 
      67664960270676 Subscript[$CellContext`\[Chi], 14] + 
      112774936646376 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       24513274861423 Subscript[$CellContext`\[Chi], 2] + 
      24513274861423 Subscript[$CellContext`\[Chi], 3] + 
      49026554193240 Subscript[$CellContext`\[Chi], 8] + 
      73539829054544 Subscript[$CellContext`\[Chi], 13] + 
      122566378777066 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       8878935430568 Subscript[$CellContext`\[Chi], 1] + 
      44394681809212 Subscript[$CellContext`\[Chi], 6] + 
      44394681809212 Subscript[$CellContext`\[Chi], 7] + 
      71031492756304 Subscript[$CellContext`\[Chi], 10] + 
      71031492756304 Subscript[$CellContext`\[Chi], 11] + 
      79910428187070 Subscript[$CellContext`\[Chi], 12] + 
      88789368272828 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
      28939141633028 Subscript[$CellContext`\[Chi], 4] + 
      28939141633028 Subscript[$CellContext`\[Chi], 5] + 
      57878288113248 Subscript[$CellContext`\[Chi], 9] + 
      86817429746276 Subscript[$CellContext`\[Chi], 14] + 
      144695713012662 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       31434910261336 Subscript[$CellContext`\[Chi], 2] + 
      31434910261336 Subscript[$CellContext`\[Chi], 3] + 
      62869815475852 Subscript[$CellContext`\[Chi], 8] + 
      94304725737188 Subscript[$CellContext`\[Chi], 13] + 
      157174546259052 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       11379970625368 Subscript[$CellContext`\[Chi], 1] + 
      56899847873444 Subscript[$CellContext`\[Chi], 6] + 
      56899847873444 Subscript[$CellContext`\[Chi], 7] + 
      91039754496570 Subscript[$CellContext`\[Chi], 10] + 
      91039754496570 Subscript[$CellContext`\[Chi], 11] + 
      102419725121856 Subscript[$CellContext`\[Chi], 12] + 
      113799690494328 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       37071194035336 Subscript[$CellContext`\[Chi], 4] + 
      37071194035336 Subscript[$CellContext`\[Chi], 5] + 
      74142382603692 Subscript[$CellContext`\[Chi], 9] + 
      111213576638896 Subscript[$CellContext`\[Chi], 14] + 
      185355964710404 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       40247167756822 Subscript[$CellContext`\[Chi], 2] + 
      40247167756822 Subscript[$CellContext`\[Chi], 3] + 
      80494341205072 Subscript[$CellContext`\[Chi], 8] + 
      120741508962108 Subscript[$CellContext`\[Chi], 13] + 
      201235844476106 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       14562564430752 Subscript[$CellContext`\[Chi], 1] + 
      72812828075832 Subscript[$CellContext`\[Chi], 6] + 
      72812828075832 Subscript[$CellContext`\[Chi], 7] + 
      116500527291038 Subscript[$CellContext`\[Chi], 10] + 
      116500527291038 Subscript[$CellContext`\[Chi], 11] + 
      131063091721790 Subscript[$CellContext`\[Chi], 12] + 
      145625662075492 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       47414206299164 Subscript[$CellContext`\[Chi], 4] + 
      47414206299164 Subscript[$CellContext`\[Chi], 5] + 
      94828418761740 Subscript[$CellContext`\[Chi], 9] + 
      142242625060904 Subscript[$CellContext`\[Chi], 14] + 
      237071037658856 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       51449817116322 Subscript[$CellContext`\[Chi], 2] + 
      51449817116322 Subscript[$CellContext`\[Chi], 3] + 
      102899627819666 Subscript[$CellContext`\[Chi], 8] + 
      154349444935906 Subscript[$CellContext`\[Chi], 13] + 
      257249079169464 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       18606486953910 Subscript[$CellContext`\[Chi], 1] + 
      93032428096062 Subscript[$CellContext`\[Chi], 6] + 
      93032428096062 Subscript[$CellContext`\[Chi], 7] + 
      148851882284056 Subscript[$CellContext`\[Chi], 10] + 
      148851882284056 Subscript[$CellContext`\[Chi], 11] + 
      167458369237828 Subscript[$CellContext`\[Chi], 12] + 
      186064849518140 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       60550020435956 Subscript[$CellContext`\[Chi], 4] + 
      60550020435956 Subscript[$CellContext`\[Chi], 5] + 
      121100033927688 Subscript[$CellContext`\[Chi], 9] + 
      181650054363872 Subscript[$CellContext`\[Chi], 14] + 
      302750095234846 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       65670499626576 Subscript[$CellContext`\[Chi], 2] + 
      65670499626576 Subscript[$CellContext`\[Chi], 3] + 
      131341006476042 Subscript[$CellContext`\[Chi], 8] + 
      197011506102618 Subscript[$CellContext`\[Chi], 13] + 
      328352505355380 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       23737386721210 Subscript[$CellContext`\[Chi], 1] + 
      118686941121014 Subscript[$CellContext`\[Chi], 6] + 
      118686941121014 Subscript[$CellContext`\[Chi], 7] + 
      189899108798634 Subscript[$CellContext`\[Chi], 10] + 
      189899108798634 Subscript[$CellContext`\[Chi], 11] + 
      213636495519844 Subscript[$CellContext`\[Chi], 12] + 
      237373889755044 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       77208712055060 Subscript[$CellContext`\[Chi], 4] + 
      77208712055060 Subscript[$CellContext`\[Chi], 5] + 
      154417431926326 Subscript[$CellContext`\[Chi], 9] + 
      231626143981292 Subscript[$CellContext`\[Chi], 14] + 
      386043568091824 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       83696471906820 Subscript[$CellContext`\[Chi], 2] + 
      83696471906820 Subscript[$CellContext`\[Chi], 3] + 
      167392935683548 Subscript[$CellContext`\[Chi], 8] + 
      251089407590216 Subscript[$CellContext`\[Chi], 13] + 
      418482351402834 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       30238195996800 Subscript[$CellContext`\[Chi], 1] + 
      151190971529784 Subscript[$CellContext`\[Chi], 6] + 
      151190971529784 Subscript[$CellContext`\[Chi], 7] + 
      241905551066158 Subscript[$CellContext`\[Chi], 10] + 
      241905551066158 Subscript[$CellContext`\[Chi], 11] + 
      272143747063206 Subscript[$CellContext`\[Chi], 12] + 
      302381934605732 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       98305233375334 Subscript[$CellContext`\[Chi], 4] + 
      98305233375334 Subscript[$CellContext`\[Chi], 5] + 
      196610457959934 Subscript[$CellContext`\[Chi], 9] + 
      294915691335268 Subscript[$CellContext`\[Chi], 14] + 
      491526158086998 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       106513865128732 Subscript[$CellContext`\[Chi], 2] + 
      106513865128732 Subscript[$CellContext`\[Chi], 3] + 
      213027739399998 Subscript[$CellContext`\[Chi], 8] + 
      319541604528730 Subscript[$CellContext`\[Chi], 13] + 
      532569334786640 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       38463146877534 Subscript[$CellContext`\[Chi], 1] + 
      192315743892018 Subscript[$CellContext`\[Chi], 6] + 
      192315743892018 Subscript[$CellContext`\[Chi], 7] + 
      307705194030154 Subscript[$CellContext`\[Chi], 10] + 
      307705194030154 Subscript[$CellContext`\[Chi], 11] + 
      346168340907592 Subscript[$CellContext`\[Chi], 12] + 
      384631497290756 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       124984704345776 Subscript[$CellContext`\[Chi], 4] + 
      124984704345776 Subscript[$CellContext`\[Chi], 5] + 
      249969418573960 Subscript[$CellContext`\[Chi], 9] + 
      374954122919576 Subscript[$CellContext`\[Chi], 14] + 
      624923531610674 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       135356437250844 Subscript[$CellContext`\[Chi], 2] + 
      135356437250844 Subscript[$CellContext`\[Chi], 3] + 
      270712864228506 Subscript[$CellContext`\[Chi], 8] + 
      406069301479614 Subscript[$CellContext`\[Chi], 13] + 
      676782175982430 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       48855264712078 Subscript[$CellContext`\[Chi], 1] + 
      244276312880394 Subscript[$CellContext`\[Chi], 6] + 
      244276312880394 Subscript[$CellContext`\[Chi], 7] + 
      390842096336154 Subscript[$CellContext`\[Chi], 10] + 
      390842096336154 Subscript[$CellContext`\[Chi], 11] + 
      439697361048232 Subscript[$CellContext`\[Chi], 12] + 
      488552615079836 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       158678604122396 Subscript[$CellContext`\[Chi], 4] + 
      158678604122396 Subscript[$CellContext`\[Chi], 5] + 
      317357197141752 Subscript[$CellContext`\[Chi], 9] + 
      476035801264148 Subscript[$CellContext`\[Chi], 14] + 
      793393009507758 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       171765758582158 Subscript[$CellContext`\[Chi], 2] + 
      171765758582158 Subscript[$CellContext`\[Chi], 3] + 
      343531528702846 Subscript[$CellContext`\[Chi], 8] + 
      515297287284894 Subscript[$CellContext`\[Chi], 13] + 
      858828804448706 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       61967849682312 Subscript[$CellContext`\[Chi], 1] + 
      309839260404964 Subscript[$CellContext`\[Chi], 6] + 
      309839260404964 Subscript[$CellContext`\[Chi], 7] + 
      495742821444252 Subscript[$CellContext`\[Chi], 10] + 
      495742821444252 Subscript[$CellContext`\[Chi], 11] + 
      557710671126388 Subscript[$CellContext`\[Chi], 12] + 
      619678532801228 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       201174098533174 Subscript[$CellContext`\[Chi], 4] + 
      201174098533174 Subscript[$CellContext`\[Chi], 5] + 
      402348209529800 Subscript[$CellContext`\[Chi], 9] + 
      603522308063260 Subscript[$CellContext`\[Chi], 14] + 
      1005870505130126 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 217665750548516 Subscript[$CellContext`\[Chi], 2] + 
      217665750548516 Subscript[$CellContext`\[Chi], 3] + 
      435331488144900 Subscript[$CellContext`\[Chi], 8] + 
      652997238693416 Subscript[$CellContext`\[Chi], 13] + 
      1088328739789186 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 78491191337580 Subscript[$CellContext`\[Chi], 1] + 
      392455943230456 Subscript[$CellContext`\[Chi], 6] + 
      392455943230456 Subscript[$CellContext`\[Chi], 7] + 
      627929503786278 Subscript[$CellContext`\[Chi], 10] + 
      627929503786278 Subscript[$CellContext`\[Chi], 11] + 
      706420695123858 Subscript[$CellContext`\[Chi], 12] + 
      784911873004520 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       254699827267734 Subscript[$CellContext`\[Chi], 4] + 
      254699827267734 Subscript[$CellContext`\[Chi], 5] + 
      509399640555020 Subscript[$CellContext`\[Chi], 9] + 
      764099467822644 Subscript[$CellContext`\[Chi], 14] + 
      1273499122359420 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 275454538038776 Subscript[$CellContext`\[Chi], 2] + 
      275454538038776 Subscript[$CellContext`\[Chi], 3] + 
      550909090604136 Subscript[$CellContext`\[Chi], 8] + 
      826363628642728 Subscript[$CellContext`\[Chi], 13] + 
      1377272704720832 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 99285342199938 Subscript[$CellContext`\[Chi], 1] + 
      496426726089342 Subscript[$CellContext`\[Chi], 6] + 
      496426726089342 Subscript[$CellContext`\[Chi], 7] + 
      794282767779872 Subscript[$CellContext`\[Chi], 10] + 
      794282767779872 Subscript[$CellContext`\[Chi], 11] + 
      893568109980114 Subscript[$CellContext`\[Chi], 12] + 
      992853467270464 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
       322031553268766 Subscript[$CellContext`\[Chi], 4] + 
      322031553268766 Subscript[$CellContext`\[Chi], 5] + 
      644063122212588 Subscript[$CellContext`\[Chi], 9] + 
      966094675481354 Subscript[$CellContext`\[Chi], 14] + 
      1610157782018302 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 348117919751420 Subscript[$CellContext`\[Chi], 2] + 
      348117919751420 Subscript[$CellContext`\[Chi], 3] + 
      696235823221854 Subscript[$CellContext`\[Chi], 8] + 
      1044353742973274 Subscript[$CellContext`\[Chi], 13] + 
      1740589582477534 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 125420741314532 Subscript[$CellContext`\[Chi], 1] + 
      627103689661528 Subscript[$CellContext`\[Chi], 6] + 
      627103689661528 Subscript[$CellContext`\[Chi], 7] + 
      1003365896693522 Subscript[$CellContext`\[Chi], 10] + 
      1003365896693522 Subscript[$CellContext`\[Chi], 11] + 
      1128786638007928 Subscript[$CellContext`\[Chi], 12] + 
      1254207362410984 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 406622571358074 Subscript[$CellContext`\[Chi], 4] + 
      406622571358074 Subscript[$CellContext`\[Chi], 5] + 
      813245125151044 Subscript[$CellContext`\[Chi], 9] + 
      1219867696508916 Subscript[$CellContext`\[Chi], 14] + 
      2033112839223604 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 439368940989562 Subscript[$CellContext`\[Chi], 2] + 
      439368940989562 Subscript[$CellContext`\[Chi], 3] + 
      878737900218204 Subscript[$CellContext`\[Chi], 8] + 
      1318106841208096 Subscript[$CellContext`\[Chi], 13] + 
      2196844723186610 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 158227996354150 Subscript[$CellContext`\[Chi], 1] + 
      791140000712738 Subscript[$CellContext`\[Chi], 6] + 
      791140000712738 Subscript[$CellContext`\[Chi], 7] + 
      1265824008715666 Subscript[$CellContext`\[Chi], 10] + 
      1265824008715666 Subscript[$CellContext`\[Chi], 11] + 
      1424052005069816 Subscript[$CellContext`\[Chi], 12] + 
      1582280020364444 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 512764018855536 Subscript[$CellContext`\[Chi], 4] + 
      512764018855536 Subscript[$CellContext`\[Chi], 5] + 
      1025528057378568 Subscript[$CellContext`\[Chi], 9] + 
      1538292076234104 Subscript[$CellContext`\[Chi], 14] + 
      2563820113945814 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 553819903169178 Subscript[$CellContext`\[Chi], 2] + 
      553819903169178 Subscript[$CellContext`\[Chi], 3] + 
      1107639785917080 Subscript[$CellContext`\[Chi], 8] + 
      1661459689086132 Subscript[$CellContext`\[Chi], 13] + 
      2769099495422910 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 199359403560200 Subscript[$CellContext`\[Chi], 1] + 
      996796996599960 Subscript[$CellContext`\[Chi], 6] + 
      996796996599960 Subscript[$CellContext`\[Chi], 7] + 
      1594875186080404 Subscript[$CellContext`\[Chi], 10] + 
      1594875186080404 Subscript[$CellContext`\[Chi], 11] + 
      1794234589640392 Subscript[$CellContext`\[Chi], 12] + 
      1993593972000648 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 645782289914790 Subscript[$CellContext`\[Chi], 4] + 
      645782289914790 Subscript[$CellContext`\[Chi], 5] + 
      1291564557822700 Subscript[$CellContext`\[Chi], 9] + 
      1937346847737840 Subscript[$CellContext`\[Chi], 14] + 
      3228911427569058 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 697193559711420 Subscript[$CellContext`\[Chi], 2] + 
      697193559711420 Subscript[$CellContext`\[Chi], 3] + 
      1394387142269930 Subscript[$CellContext`\[Chi], 8] + 
      2091580701981350 Subscript[$CellContext`\[Chi], 13] + 
      3485967821404880 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 250864245179576 Subscript[$CellContext`\[Chi], 1] + 
      1254321249610824 Subscript[$CellContext`\[Chi], 6] + 
      1254321249610824 Subscript[$CellContext`\[Chi], 7] + 
      2006914008864180 Subscript[$CellContext`\[Chi], 10] + 
      2006914008864180 Subscript[$CellContext`\[Chi], 11] + 
      2257778254043756 Subscript[$CellContext`\[Chi], 12] + 
      2508642522937960 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 812281278600594 Subscript[$CellContext`\[Chi], 4] + 
      812281278600594 Subscript[$CellContext`\[Chi], 5] + 
      1624562581814694 Subscript[$CellContext`\[Chi], 9] + 
      2436843860415144 Subscript[$CellContext`\[Chi], 14] + 
      4061406417615630 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 876582801295176 Subscript[$CellContext`\[Chi], 2] + 
      876582801295176 Subscript[$CellContext`\[Chi], 3] + 
      1753165577045844 Subscript[$CellContext`\[Chi], 8] + 
      2629748378340788 Subscript[$CellContext`\[Chi], 13] + 
      4382913980932882 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 315281581544856 Subscript[$CellContext`\[Chi], 1] + 
      1576407881213904 Subscript[$CellContext`\[Chi], 6] + 
      1576407881213904 Subscript[$CellContext`\[Chi], 7] + 
      2522252599336982 Subscript[$CellContext`\[Chi], 10] + 
      2522252599336982 Subscript[$CellContext`\[Chi], 11] + 
      2837534180882216 Subscript[$CellContext`\[Chi], 12] + 
      3152815735915204 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 1020440020400384 Subscript[$CellContext`\[Chi], 4] + 
      1020440020400384 Subscript[$CellContext`\[Chi], 5] + 
      2040880013286768 Subscript[$CellContext`\[Chi], 9] + 
      3061320033687152 Subscript[$CellContext`\[Chi], 14] + 
      5102200074486102 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 1100768930601252 Subscript[$CellContext`\[Chi], 2] + 
      1100768930601252 Subscript[$CellContext`\[Chi], 3] + 
      2201537889750152 Subscript[$CellContext`\[Chi], 8] + 
      3302306820351404 Subscript[$CellContext`\[Chi], 13] + 
      5503844681553134 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 395753675665170 Subscript[$CellContext`\[Chi], 1] + 
      1978768407949218 Subscript[$CellContext`\[Chi], 6] + 
      1978768407949218 Subscript[$CellContext`\[Chi], 7] + 
      3166029464566356 Subscript[$CellContext`\[Chi], 10] + 
      3166029464566356 Subscript[$CellContext`\[Chi], 11] + 
      3561783140231380 Subscript[$CellContext`\[Chi], 12] + 
      3957536845518324 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 1280377270747071 Subscript[$CellContext`\[Chi], 4] + 
      1280377270747071 Subscript[$CellContext`\[Chi], 5] + 
      2560754572228440 Subscript[$CellContext`\[Chi], 9] + 
      3841131842975268 Subscript[$CellContext`\[Chi], 14] + 
      6401886384470202 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 1380612160649670 Subscript[$CellContext`\[Chi], 2] + 
      1380612160649670 Subscript[$CellContext`\[Chi], 3] + 
      2761224289412442 Subscript[$CellContext`\[Chi], 8] + 
      4141836450062514 Subscript[$CellContext`\[Chi], 13] + 
      6903060771359916 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 496165408556508 Subscript[$CellContext`\[Chi], 1] + 
      2480827009704288 Subscript[$CellContext`\[Chi], 6] + 
      2480827009704288 Subscript[$CellContext`\[Chi], 7] + 
      3969323202296370 Subscript[$CellContext`\[Chi], 10] + 
      3969323202296370 Subscript[$CellContext`\[Chi], 11] + 
      4465488610852878 Subscript[$CellContext`\[Chi], 12] + 
      4961653986331944 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 1604598499670134 Subscript[$CellContext`\[Chi], 4] + 
      1604598499670134 Subscript[$CellContext`\[Chi], 5] + 
      3209196965029890 Subscript[$CellContext`\[Chi], 9] + 
      4813795464700024 Subscript[$CellContext`\[Chi], 14] + 
      8022992464042296 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 1729529370181192 Subscript[$CellContext`\[Chi], 2] + 
      1729529370181192 Subscript[$CellContext`\[Chi], 3] + 
      3459058775954446 Subscript[$CellContext`\[Chi], 8] + 
      5188588146135474 Subscript[$CellContext`\[Chi], 13] + 
      8647646886498704 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 621314460734914 Subscript[$CellContext`\[Chi], 1] + 
      3106572340587342 Subscript[$CellContext`\[Chi], 6] + 
      3106572340587342 Subscript[$CellContext`\[Chi], 7] + 
      4970515759707212 Subscript[$CellContext`\[Chi], 10] + 
      4970515759707212 Subscript[$CellContext`\[Chi], 11] + 
      5591830220441860 Subscript[$CellContext`\[Chi], 12] + 
      6213144718092168 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 2008542448201350 Subscript[$CellContext`\[Chi], 4] + 
      2008542448201350 Subscript[$CellContext`\[Chi], 5] + 
      4017084934688308 Subscript[$CellContext`\[Chi], 9] + 
      6025627382890092 Subscript[$CellContext`\[Chi], 14] + 
      10042712279291904 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 2164079052855036 Subscript[$CellContext`\[Chi], 2] + 
      2164079052855036 Subscript[$CellContext`\[Chi], 3] + 
      4328158066006176 Subscript[$CellContext`\[Chi], 8] + 
      6492237118861212 Subscript[$CellContext`\[Chi], 13] + 
      10820395224573450 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 777119982665154 Subscript[$CellContext`\[Chi], 1] + 
      3885599872150950 Subscript[$CellContext`\[Chi], 6] + 
      3885599872150950 Subscript[$CellContext`\[Chi], 7] + 
      6216959778970680 Subscript[$CellContext`\[Chi], 10] + 
      6216959778970680 Subscript[$CellContext`\[Chi], 11] + 
      6994079761635834 Subscript[$CellContext`\[Chi], 12] + 
      7771199703125256 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 2511249863819288 Subscript[$CellContext`\[Chi], 4] + 
      2511249863819288 Subscript[$CellContext`\[Chi], 5] + 
      5022499684939128 Subscript[$CellContext`\[Chi], 9] + 
      7533749548758248 Subscript[$CellContext`\[Chi], 14] + 
      12556249276394596 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 2704675726925684 Subscript[$CellContext`\[Chi], 2] + 
      2704675726925684 Subscript[$CellContext`\[Chi], 3] + 
      5409351498122652 Subscript[$CellContext`\[Chi], 8] + 
      8114027225048056 Subscript[$CellContext`\[Chi], 13] + 
      13523378678898494 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 970876955382900 Subscript[$CellContext`\[Chi], 1] + 
      4854384822820284 Subscript[$CellContext`\[Chi], 6] + 
      4854384822820284 Subscript[$CellContext`\[Chi], 7] + 
      7767015734872006 Subscript[$CellContext`\[Chi], 10] + 
      7767015734872006 Subscript[$CellContext`\[Chi], 11] + 
      8737892690255366 Subscript[$CellContext`\[Chi], 12] + 
      9708769691540828 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 3136179770487516 Subscript[$CellContext`\[Chi], 4] + 
      3136179770487516 Subscript[$CellContext`\[Chi], 5] + 
      6272359588566108 Subscript[$CellContext`\[Chi], 9] + 
      9408539359053624 Subscript[$CellContext`\[Chi], 14] + 
      15680898900029628 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 3376462890263196 Subscript[$CellContext`\[Chi], 2] + 
      3376462890263196 Subscript[$CellContext`\[Chi], 3] + 
      6752925731187274 Subscript[$CellContext`\[Chi], 8] + 
      10129388621450470 Subscript[$CellContext`\[Chi], 13] + 
      16882314401974462 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 1211567366911300 Subscript[$CellContext`\[Chi], 1] + 
      6057836783410676 Subscript[$CellContext`\[Chi], 6] + 
      6057836783410676 Subscript[$CellContext`\[Chi], 7] + 
      9692538832999960 Subscript[$CellContext`\[Chi], 10] + 
      9692538832999960 Subscript[$CellContext`\[Chi], 11] + 
      10904106199911072 Subscript[$CellContext`\[Chi], 12] + 
      12115673515677944 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 3912206242305916 Subscript[$CellContext`\[Chi], 4] + 
      3912206242305916 Subscript[$CellContext`\[Chi], 5] + 
      7824412431599104 Subscript[$CellContext`\[Chi], 9] + 
      11736618673904716 Subscript[$CellContext`\[Chi], 14] + 
      19561031158519034 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 4210377350484042 Subscript[$CellContext`\[Chi], 2] + 
      4210377350484042 Subscript[$CellContext`\[Chi], 3] + 
      8420754755920322 Subscript[$CellContext`\[Chi], 8] + 
      12631132106404858 Subscript[$CellContext`\[Chi], 13] + 
      21051886807373988 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 1510238978208238 Subscript[$CellContext`\[Chi], 1] + 
      7551194947993190 Subscript[$CellContext`\[Chi], 6] + 
      7551194947993190 Subscript[$CellContext`\[Chi], 7] + 
      12081911939572460 Subscript[$CellContext`\[Chi], 10] + 
      12081911939572460 Subscript[$CellContext`\[Chi], 11] + 
      13592150917780698 Subscript[$CellContext`\[Chi], 12] + 
      15102389952943492 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 4874833010394652 Subscript[$CellContext`\[Chi], 4] + 
      4874833010394652 Subscript[$CellContext`\[Chi], 5] + 
      9749666079815730 Subscript[$CellContext`\[Chi], 9] + 
      14624499090210382 Subscript[$CellContext`\[Chi], 14] + 
      24374165110998618 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 5244447258526008 Subscript[$CellContext`\[Chi], 2] + 
      5244447258526008 Subscript[$CellContext`\[Chi], 3] + 
      10488894455882298 Subscript[$CellContext`\[Chi], 8] + 
      15733341714408114 Subscript[$CellContext`\[Chi], 13] + 
      26222236231462770 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 1880467694252622 Subscript[$CellContext`\[Chi], 1] + 
      9402338407872078 Subscript[$CellContext`\[Chi], 6] + 
      9402338407872078 Subscript[$CellContext`\[Chi], 7] + 
      15043741427238116 Subscript[$CellContext`\[Chi], 10] + 
      15043741427238116 Subscript[$CellContext`\[Chi], 11] + 
      16924209121490420 Subscript[$CellContext`\[Chi], 12] + 
      18804676752351532 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 6067673844990330 Subscript[$CellContext`\[Chi], 4] + 
      6067673844990330 Subscript[$CellContext`\[Chi], 5] + 
      12135347624290532 Subscript[$CellContext`\[Chi], 9] + 
      18203021469281388 Subscript[$CellContext`\[Chi], 14] + 
      30338369159259300 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 6525372043151240 Subscript[$CellContext`\[Chi], 2] + 
      6525372043151240 Subscript[$CellContext`\[Chi], 3] + 
      13050744154363858 Subscript[$CellContext`\[Chi], 8] + 
      19576116197515098 Subscript[$CellContext`\[Chi], 13] + 
      32626860283816412 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 2338919547591088 Subscript[$CellContext`\[Chi], 1] + 
      11694597808477848 Subscript[$CellContext`\[Chi], 6] + 
      11694597808477848 Subscript[$CellContext`\[Chi], 7] + 
      18711356521770674 Subscript[$CellContext`\[Chi], 10] + 
      18711356521770674 Subscript[$CellContext`\[Chi], 11] + 
      21050276069361762 Subscript[$CellContext`\[Chi], 12] + 
      23389195687472412 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 7544253441706586 Subscript[$CellContext`\[Chi], 4] + 
      7544253441706586 Subscript[$CellContext`\[Chi], 5] + 
      15088506956475508 Subscript[$CellContext`\[Chi], 9] + 
      22632760398181880 Subscript[$CellContext`\[Chi], 14] + 
      37721267281596250 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 8110445696942166 Subscript[$CellContext`\[Chi], 2] + 
      8110445696942166 Subscript[$CellContext`\[Chi], 3] + 
      16220891318191332 Subscript[$CellContext`\[Chi], 8] + 
      24331337015133152 Subscript[$CellContext`\[Chi], 13] + 
      40552228409014558 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 2906035325733892 Subscript[$CellContext`\[Chi], 1] + 
      14530176550260176 Subscript[$CellContext`\[Chi], 6] + 
      14530176550260176 Subscript[$CellContext`\[Chi], 7] + 
      23248282449053226 Subscript[$CellContext`\[Chi], 10] + 
      23248282449053226 Subscript[$CellContext`\[Chi], 11] + 
      26154317774787684 Subscript[$CellContext`\[Chi], 12] + 
      29060353022112384 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 9370198354430880 Subscript[$CellContext`\[Chi], 4] + 
      9370198354430880 Subscript[$CellContext`\[Chi], 5] + 
      18740396627643294 Subscript[$CellContext`\[Chi], 9] + 
      28110594982074174 Subscript[$CellContext`\[Chi], 14] + 
      46850991690938958 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 10069893888875576 Subscript[$CellContext`\[Chi], 2] + 
      10069893888875576 Subscript[$CellContext`\[Chi], 3] + 
      20139787861882428 Subscript[$CellContext`\[Chi], 8] + 
      30209681750758004 Subscript[$CellContext`\[Chi], 13] + 
      50349469528510432 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 3606861479901730 Subscript[$CellContext`\[Chi], 1] + 
      18034307486642906 Subscript[$CellContext`\[Chi], 6] + 
      18034307486642906 Subscript[$CellContext`\[Chi], 7] + 
      28854892013485714 Subscript[$CellContext`\[Chi], 10] + 
      28854892013485714 Subscript[$CellContext`\[Chi], 11] + 
      32461753493387226 Subscript[$CellContext`\[Chi], 12] + 
      36068615060426792 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 11625897897215664 Subscript[$CellContext`\[Chi], 4] + 
      11625897897215664 Subscript[$CellContext`\[Chi], 5] + 
      23251795884678268 Subscript[$CellContext`\[Chi], 9] + 
      34877693781893568 Subscript[$CellContext`\[Chi], 14] + 
      58129489576323562 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 12489713892389128 Subscript[$CellContext`\[Chi], 2] + 
      12489713892389128 Subscript[$CellContext`\[Chi], 3] + 
      24979427691316896 Subscript[$CellContext`\[Chi], 8] + 
      37469141583706624 Subscript[$CellContext`\[Chi], 13] + 
      62448569368488134 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 4472060394689448 Subscript[$CellContext`\[Chi], 1] + 
      22360301876658304 Subscript[$CellContext`\[Chi], 6] + 
      22360301876658304 Subscript[$CellContext`\[Chi], 7] + 
      35776482963936344 Subscript[$CellContext`\[Chi], 10] + 
      35776482963936344 Subscript[$CellContext`\[Chi], 11] + 
      40248543358625792 Subscript[$CellContext`\[Chi], 12] + 
      44720603656524936 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 14409735638051264 Subscript[$CellContext`\[Chi], 4] + 
      14409735638051264 Subscript[$CellContext`\[Chi], 5] + 
      28819471175870256 Subscript[$CellContext`\[Chi], 9] + 
      43229206813921520 Subscript[$CellContext`\[Chi], 14] + 
      72048678090020702 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 15475119987862492 Subscript[$CellContext`\[Chi], 2] + 
      15475119987862492 Subscript[$CellContext`\[Chi], 3] + 
      30950240079507674 Subscript[$CellContext`\[Chi], 8] + 
      46425360067369922 Subscript[$CellContext`\[Chi], 13] + 
      77375600043093506 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 5539134731153836 Subscript[$CellContext`\[Chi], 1] + 
      27695673763231456 Subscript[$CellContext`\[Chi], 6] + 
      27695673763231456 Subscript[$CellContext`\[Chi], 7] + 
      44313078064152178 Subscript[$CellContext`\[Chi], 10] + 
      44313078064152178 Subscript[$CellContext`\[Chi], 11] + 
      49852212795305620 Subscript[$CellContext`\[Chi], 12] + 
      55391347633919064 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 17842007762789928 Subscript[$CellContext`\[Chi], 4] + 
      17842007762789928 Subscript[$CellContext`\[Chi], 5] + 
      35684015636840688 Subscript[$CellContext`\[Chi], 9] + 
      53526023399631258 Subscript[$CellContext`\[Chi], 14] + 
      89210038925212572 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 19154722883998688 Subscript[$CellContext`\[Chi], 2] + 
      19154722883998688 Subscript[$CellContext`\[Chi], 3] + 
      38309445652806432 Subscript[$CellContext`\[Chi], 8] + 
      57464168536805120 Subscript[$CellContext`\[Chi], 13] + 
      95773614304798906 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 6853913287418526 Subscript[$CellContext`\[Chi], 1] + 
      34269566317843378 Subscript[$CellContext`\[Chi], 6] + 
      34269566317843378 Subscript[$CellContext`\[Chi], 7] + 
      54831306060851226 Subscript[$CellContext`\[Chi], 10] + 
      54831306060851226 Subscript[$CellContext`\[Chi], 11] + 
      61685219348269752 Subscript[$CellContext`\[Chi], 12] + 
      68539132516440548 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 22069673536781712 Subscript[$CellContext`\[Chi], 4] + 
      22069673536781712 Subscript[$CellContext`\[Chi], 5] + 
      44139346950122422 Subscript[$CellContext`\[Chi], 9] + 
      66209020486903884 Subscript[$CellContext`\[Chi], 14] + 
      110348367560471022 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 23685592159850998 Subscript[$CellContext`\[Chi], 2] + 
      23685592159850998 Subscript[$CellContext`\[Chi], 3] + 
      47371184447486262 Subscript[$CellContext`\[Chi], 8] + 
      71056776607336846 Subscript[$CellContext`\[Chi], 13] + 
      118427960927040404 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 8472349098518932 Subscript[$CellContext`\[Chi], 1] + 
      42361745624858468 Subscript[$CellContext`\[Chi], 6] + 
      42361745624858468 Subscript[$CellContext`\[Chi], 7] + 
      67778793052682210 Subscript[$CellContext`\[Chi], 10] + 
      67778793052682210 Subscript[$CellContext`\[Chi], 11] + 
      76251142151201824 Subscript[$CellContext`\[Chi], 12] + 
      84723491381987020 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
      0, 27272106437085912 Subscript[$CellContext`\[Chi], 4] + 
      27272106437085912 Subscript[$CellContext`\[Chi], 5] + 
      54544213011070224 Subscript[$CellContext`\[Chi], 9] + 
      81816319448156136 Subscript[$CellContext`\[Chi], 14] + 
      136360532322326362 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 29259386942033404 Subscript[$CellContext`\[Chi], 2] + 
      29259386942033404 Subscript[$CellContext`\[Chi], 3] + 
      58518773742381982 Subscript[$CellContext`\[Chi], 8] + 
      87778160684415386 Subscript[$CellContext`\[Chi], 13] + 
      146296934568486138 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 10462697714706700 Subscript[$CellContext`\[Chi], 1] + 
      52313488426897088 Subscript[$CellContext`\[Chi], 6] + 
      52313488426897088 Subscript[$CellContext`\[Chi], 7] + 
      83701581424379390 Subscript[$CellContext`\[Chi], 10] + 
      83701581424379390 Subscript[$CellContext`\[Chi], 11] + 
      94164279139085814 Subscript[$CellContext`\[Chi], 12] + 
      104626976707154992 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 33668055031961936 Subscript[$CellContext`\[Chi], 4] + 
      33668055031961936 Subscript[$CellContext`\[Chi], 5] + 
      67336109912168464 Subscript[$CellContext`\[Chi], 9] + 
      101004164944129952 Subscript[$CellContext`\[Chi], 14] + 
      168340275008049728 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 36109770339738896 Subscript[$CellContext`\[Chi], 2] + 
      36109770339738896 Subscript[$CellContext`\[Chi], 3] + 
      72219540836511528 Subscript[$CellContext`\[Chi], 8] + 
      108329311176251156 Subscript[$CellContext`\[Chi], 13] + 
      180548851855727212 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 12908149433139672 Subscript[$CellContext`\[Chi], 1] + 
      64540747328197956 Subscript[$CellContext`\[Chi], 6] + 
      64540747328197956 Subscript[$CellContext`\[Chi], 7] + 
      103265195790112332 Subscript[$CellContext`\[Chi], 10] + 
      103265195790112332 Subscript[$CellContext`\[Chi], 11] + 
      116173345223252004 Subscript[$CellContext`\[Chi], 12] + 
      129081494818887036 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 41524057167900782 Subscript[$CellContext`\[Chi], 4] + 
      41524057167900782 Subscript[$CellContext`\[Chi], 5] + 
      83048114503939914 Subscript[$CellContext`\[Chi], 9] + 
      124572171671840696 Subscript[$CellContext`\[Chi], 14] + 
      207620286007644040 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 44521373834005084 Subscript[$CellContext`\[Chi], 2] + 
      44521373834005084 Subscript[$CellContext`\[Chi], 3] + 
      89042747494040914 Subscript[$CellContext`\[Chi], 8] + 
      133564121328045714 Subscript[$CellContext`\[Chi], 13] + 
      222606868996051526 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 15910012605438294 Subscript[$CellContext`\[Chi], 1] + 
      79550062847202494 Subscript[$CellContext`\[Chi], 6] + 
      79550062847202494 Subscript[$CellContext`\[Chi], 7] + 
      127280100483530694 Subscript[$CellContext`\[Chi], 10] + 
      127280100483530694 Subscript[$CellContext`\[Chi], 11] + 
      143190113088968516 Subscript[$CellContext`\[Chi], 12] + 
      159100125514420600 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 51164607704318688 Subscript[$CellContext`\[Chi], 4] + 
      51164607704318688 Subscript[$CellContext`\[Chi], 5] + 
      102329215222435192 Subscript[$CellContext`\[Chi], 9] + 
      153493822926754656 Subscript[$CellContext`\[Chi], 14] + 
      255823038335396526 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 54840622339402736 Subscript[$CellContext`\[Chi], 2] + 
      54840622339402736 Subscript[$CellContext`\[Chi], 3] + 
      109681244871439950 Subscript[$CellContext`\[Chi], 8] + 
      164521867210842686 Subscript[$CellContext`\[Chi], 13] + 
      274203111889650052 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 19591554873432830 Subscript[$CellContext`\[Chi], 1] + 
      97957774566429858 Subscript[$CellContext`\[Chi], 6] + 
      97957774566429858 Subscript[$CellContext`\[Chi], 7] + 
      156732439385998718 Subscript[$CellContext`\[Chi], 10] + 
      156732439385998718 Subscript[$CellContext`\[Chi], 11] + 
      176323994259431548 Subscript[$CellContext`\[Chi], 12] + 
      195915549332134748 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 62984430561941322 Subscript[$CellContext`\[Chi], 4] + 
      62984430561941322 Subscript[$CellContext`\[Chi], 5] + 
      125968861330007450 Subscript[$CellContext`\[Chi], 9] + 
      188953291891948458 Subscript[$CellContext`\[Chi], 14] + 
      314922153015829128 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 67488801565418105 Subscript[$CellContext`\[Chi], 2] + 
      67488801565418105 Subscript[$CellContext`\[Chi], 3] + 
      134977602917632404 Subscript[$CellContext`\[Chi], 8] + 
      202466404483050000 Subscript[$CellContext`\[Chi], 13] + 
      337444007613891030 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 24102640924229604 Subscript[$CellContext`\[Chi], 1] + 
      120513204400628688 Subscript[$CellContext`\[Chi], 6] + 
      120513204400628688 Subscript[$CellContext`\[Chi], 7] + 
      192821126952795310 Subscript[$CellContext`\[Chi], 10] + 
      192821126952795310 Subscript[$CellContext`\[Chi], 11] + 
      216923767877025744 Subscript[$CellContext`\[Chi], 12] + 
      241026408580732328 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 77463285159862586 Subscript[$CellContext`\[Chi], 4] + 
      77463285159862586 Subscript[$CellContext`\[Chi], 5] + 
      154926570091642914 Subscript[$CellContext`\[Chi], 9] + 
      232389855251505500 Subscript[$CellContext`\[Chi], 14] + 
      387316425571225716 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 82977814228394212 Subscript[$CellContext`\[Chi], 2] + 
      82977814228394212 Subscript[$CellContext`\[Chi], 3] + 
      165955628692665272 Subscript[$CellContext`\[Chi], 8] + 
      248933442921059484 Subscript[$CellContext`\[Chi], 13] + 
      414889071377845834 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 29625320916458352 Subscript[$CellContext`\[Chi], 1] + 
      148126604826231924 Subscript[$CellContext`\[Chi], 6] + 
      148126604826231924 Subscript[$CellContext`\[Chi], 7] + 
      237002567819542354 Subscript[$CellContext`\[Chi], 10] + 
      237002567819542354 Subscript[$CellContext`\[Chi], 11] + 
      266627888736000382 Subscript[$CellContext`\[Chi], 12] + 
      296253209896394432 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 95183810831503854 Subscript[$CellContext`\[Chi], 4] + 
      95183810831503854 Subscript[$CellContext`\[Chi], 5] + 
      190367621915265444 Subscript[$CellContext`\[Chi], 9] + 
      285551432746768764 Subscript[$CellContext`\[Chi], 14] + 
      475919054409778626 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 101929170864612554 Subscript[$CellContext`\[Chi], 2] + 
      101929170864612554 Subscript[$CellContext`\[Chi], 3] + 
      203858341468373042 Subscript[$CellContext`\[Chi], 8] + 
      305787512332986474 Subscript[$CellContext`\[Chi], 13] + 
      509645854062206278 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 36380566970966188 Subscript[$CellContext`\[Chi], 1] + 
      181902834585110932 Subscript[$CellContext`\[Chi], 6] + 
      181902834585110932 Subscript[$CellContext`\[Chi], 7] + 
      291044535228291732 Subscript[$CellContext`\[Chi], 10] + 
      291044535228291732 Subscript[$CellContext`\[Chi], 11] + 
      327425102199257920 Subscript[$CellContext`\[Chi], 12] + 
      363805668900506344 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 116853023745373612 Subscript[$CellContext`\[Chi], 4] + 
      116853023745373612 Subscript[$CellContext`\[Chi], 5] + 
      233706047211875472 Subscript[$CellContext`\[Chi], 9] + 
      350559070957249084 Subscript[$CellContext`\[Chi], 14] + 
      584265118448001788 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 125096855065161266 Subscript[$CellContext`\[Chi], 2] + 
      125096855065161266 Subscript[$CellContext`\[Chi], 3] + 
      250193710418658996 Subscript[$CellContext`\[Chi], 8] + 
      375290565483819908 Subscript[$CellContext`\[Chi], 13] + 
      625484275614144742 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 44636379297226820 Subscript[$CellContext`\[Chi], 1] + 
      223181896784225136 Subscript[$CellContext`\[Chi], 6] + 
      223181896784225136 Subscript[$CellContext`\[Chi], 7] + 
      357091034974002842 Subscript[$CellContext`\[Chi], 10] + 
      357091034974002842 Subscript[$CellContext`\[Chi], 11] + 
      401727414271229086 Subscript[$CellContext`\[Chi], 12] + 
      446363793866553728 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 143328187166414054 Subscript[$CellContext`\[Chi], 4] + 
      143328187166414054 Subscript[$CellContext`\[Chi], 5] + 
      286656374641003430 Subscript[$CellContext`\[Chi], 9] + 
      429984561807418424 Subscript[$CellContext`\[Chi], 14] + 
      716640936140244172 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 153394841664309364 Subscript[$CellContext`\[Chi], 2] + 
      153394841664309364 Subscript[$CellContext`\[Chi], 3] + 
      306789683010040942 Subscript[$CellContext`\[Chi], 8] + 
      460184524674350306 Subscript[$CellContext`\[Chi], 13] + 
      766974208002974844 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 54717542552734038 Subscript[$CellContext`\[Chi], 1] + 
      273587712434346994 Subscript[$CellContext`\[Chi], 6] + 
      273587712434346994 Subscript[$CellContext`\[Chi], 7] + 
      437740339763223464 Subscript[$CellContext`\[Chi], 10] + 
      437740339763223464 Subscript[$CellContext`\[Chi], 11] + 
      492457882315957502 Subscript[$CellContext`\[Chi], 12] + 
      547175424539365896 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 175647930983695442 Subscript[$CellContext`\[Chi], 4] + 
      175647930983695442 Subscript[$CellContext`\[Chi], 5] + 
      351295861626970692 Subscript[$CellContext`\[Chi], 9] + 
      526943792610665768 Subscript[$CellContext`\[Chi], 14] + 
      878239654578050632 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 187930181944117550 Subscript[$CellContext`\[Chi], 2] + 
      187930181944117550 Subscript[$CellContext`\[Chi], 3] + 
      375860364240092484 Subscript[$CellContext`\[Chi], 8] + 
      563790546184209428 Subscript[$CellContext`\[Chi], 13] + 
      939650910072441982 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 67017349810222134 Subscript[$CellContext`\[Chi], 1] + 
      335086749414792762 Subscript[$CellContext`\[Chi], 6] + 
      335086749414792762 Subscript[$CellContext`\[Chi], 7] + 
      536138799209134042 Subscript[$CellContext`\[Chi], 10] + 
      536138799209134042 Subscript[$CellContext`\[Chi], 11] + 
      603156149019357172 Subscript[$CellContext`\[Chi], 12] + 
      670173499193253188 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 215069649327606608 Subscript[$CellContext`\[Chi], 4] + 
      215069649327606608 Subscript[$CellContext`\[Chi], 5] + 
      430139299031083200 Subscript[$CellContext`\[Chi], 9] + 
      645208948358689808 Subscript[$CellContext`\[Chi], 14] + 
      1075348247013905640 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 230042763747196648 Subscript[$CellContext`\[Chi], 2] + 
      230042763747196648 Subscript[$CellContext`\[Chi], 3] + 
      460085527105934794 Subscript[$CellContext`\[Chi], 8] + 
      690128290853131442 Subscript[$CellContext`\[Chi], 13] + 
      1150213818347518344 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 82011692210914106 Subscript[$CellContext`\[Chi], 1] + 
      410058460653127006 Subscript[$CellContext`\[Chi], 6] + 
      410058460653127006 Subscript[$CellContext`\[Chi], 7] + 
      656093536884428878 Subscript[$CellContext`\[Chi], 10] + 
      656093536884428878 Subscript[$CellContext`\[Chi], 11] + 
      738105229095342582 Subscript[$CellContext`\[Chi], 12] + 
      820116920904816644 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
       0, 263114421758625784 Subscript[$CellContext`\[Chi], 4] + 
      263114421758625784 Subscript[$CellContext`\[Chi], 5] + 
      526228843102414552 Subscript[$CellContext`\[Chi], 9] + 
      789343264861039684 Subscript[$CellContext`\[Chi], 14] + 
      1315572108378297846 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 281353048666968080 Subscript[$CellContext`\[Chi], 2] + 
      281353048666968080 Subscript[$CellContext`\[Chi], 3] + 
      562706097762614468 Subscript[$CellContext`\[Chi], 8] + 
      844059146429583612 Subscript[$CellContext`\[Chi], 13] + 
      1406765243763522550 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 100275967418414338 Subscript[$CellContext`\[Chi], 1] + 
      501379837535013718 Subscript[$CellContext`\[Chi], 6] + 
      501379837535013718 Subscript[$CellContext`\[Chi], 7] + 
      802207740233205590 Subscript[$CellContext`\[Chi], 10] + 
      802207740233205590 Subscript[$CellContext`\[Chi], 11] + 
      902483707651619928 Subscript[$CellContext`\[Chi], 12] + 
      1002759675512983124 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 321620922335442848 Subscript[$CellContext`\[Chi], 4] + 
      321620922335442848 Subscript[$CellContext`\[Chi], 5] + 
      643241845128559968 Subscript[$CellContext`\[Chi], 9] + 
      964862767464002816 Subscript[$CellContext`\[Chi], 14] + 
      1608104612134885624 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 343819359103999114 Subscript[$CellContext`\[Chi], 2] + 
      343819359103999114 Subscript[$CellContext`\[Chi], 3] + 
      687638717735131038 Subscript[$CellContext`\[Chi], 8] + 
      1031458076839129738 Subscript[$CellContext`\[Chi], 13] + 
      1719096795047135018 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 122505370475497254 Subscript[$CellContext`\[Chi], 1] + 
      612526851888933462 Subscript[$CellContext`\[Chi], 6] + 
      612526851888933462 Subscript[$CellContext`\[Chi], 7] + 
      980042962826870138 Subscript[$CellContext`\[Chi], 10] + 
      980042962826870138 Subscript[$CellContext`\[Chi], 11] + 
      1102548333302366708 Subscript[$CellContext`\[Chi], 12] + 
      1225053703289309560 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 392810083267985826 Subscript[$CellContext`\[Chi], 4] + 
      392810083267985826 Subscript[$CellContext`\[Chi], 5] + 
      785620166031231998 Subscript[$CellContext`\[Chi], 9] + 
      1178430249299218950 Subscript[$CellContext`\[Chi], 14] + 
      1964050415835183354 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 419806565190420168 Subscript[$CellContext`\[Chi], 2] + 
      419806565190420168 Subscript[$CellContext`\[Chi], 3] + 
      839613130902260614 Subscript[$CellContext`\[Chi], 8] + 
      1259419696092680782 Subscript[$CellContext`\[Chi], 13] + 
      2099032826473518082 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 149539211962842740 Subscript[$CellContext`\[Chi], 1] + 
      747696060352863940 Subscript[$CellContext`\[Chi], 6] + 
      747696060352863940 Subscript[$CellContext`\[Chi], 7] + 
      1196313696780034928 Subscript[$CellContext`\[Chi], 10] + 
      1196313696780034928 Subscript[$CellContext`\[Chi], 11] + 
      1345852908742877668 Subscript[$CellContext`\[Chi], 12] + 
      1495392121244363176 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 479362591654172830 Subscript[$CellContext`\[Chi], 4] + 
      479362591654172830 Subscript[$CellContext`\[Chi], 5] + 
      958725183864755596 Subscript[$CellContext`\[Chi], 9] + 
      1438087775518927972 Subscript[$CellContext`\[Chi], 14] + 
      2396812958827276778 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 512168399039120264 Subscript[$CellContext`\[Chi], 2] + 
      512168399039120264 Subscript[$CellContext`\[Chi], 3] + 
      1024336797503500980 Subscript[$CellContext`\[Chi], 8] + 
      1536505196542620508 Subscript[$CellContext`\[Chi], 13] + 
      2560841994620853302 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 182390059778195396 Subscript[$CellContext`\[Chi], 1] + 
      911950298297341216 Subscript[$CellContext`\[Chi], 6] + 
      911950298297341216 Subscript[$CellContext`\[Chi], 7] + 
      1459120477038293706 Subscript[$CellContext`\[Chi], 10] + 
      1459120477038293706 Subscript[$CellContext`\[Chi], 11] + 
      1641510536816490304 Subscript[$CellContext`\[Chi], 12] + 
      1823900596001050800 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 584511719424984984 Subscript[$CellContext`\[Chi], 4] + 
      584511719424984984 Subscript[$CellContext`\[Chi], 5] + 
      1169023438236844512 Subscript[$CellContext`\[Chi], 9] + 
      1753535157661829496 Subscript[$CellContext`\[Chi], 14] + 
      2922558596511807446 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 624346017677652028 Subscript[$CellContext`\[Chi], 2] + 
      624346017677652028 Subscript[$CellContext`\[Chi], 3] + 
      1248692035988552822 Subscript[$CellContext`\[Chi], 8] + 
      1873038053666204850 Subscript[$CellContext`\[Chi], 13] + 
      3121730089021512262 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 222278619673821364 Subscript[$CellContext`\[Chi], 1] + 
      1111393099023087044 Subscript[$CellContext`\[Chi], 6] + 
      1111393099023087044 Subscript[$CellContext`\[Chi], 7] + 
      1778228958698540034 Subscript[$CellContext`\[Chi], 10] + 
      1778228958698540034 Subscript[$CellContext`\[Chi], 11] + 
      2000507578372360930 Subscript[$CellContext`\[Chi], 12] + 
      2222786198700171660 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 712154429078778448 Subscript[$CellContext`\[Chi], 4] + 
      712154429078778448 Subscript[$CellContext`\[Chi], 5] + 
      1424308858832937696 Subscript[$CellContext`\[Chi], 9] + 
      2136463287911715370 Subscript[$CellContext`\[Chi], 14] + 
      3560772146069268830 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 760485961900300182 Subscript[$CellContext`\[Chi], 2] + 
      760485961900300182 Subscript[$CellContext`\[Chi], 3] + 
      1520971923103159132 Subscript[$CellContext`\[Chi], 8] + 
      2281457885003460584 Subscript[$CellContext`\[Chi], 13] + 
      3802429808804069406 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 270675477359608064 Subscript[$CellContext`\[Chi], 1] + 
      1353377386077838036 Subscript[$CellContext`\[Chi], 6] + 
      1353377386077838036 Subscript[$CellContext`\[Chi], 7] + 
      2165403817436456384 Subscript[$CellContext`\[Chi], 10] + 
      2165403817436456384 Subscript[$CellContext`\[Chi], 11] + 
      2436079294796064448 Subscript[$CellContext`\[Chi], 12] + 
      2706754771435466668 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 866984284963581250 Subscript[$CellContext`\[Chi], 4] + 
      866984284963581250 Subscript[$CellContext`\[Chi], 5] + 
      1733968569183480390 Subscript[$CellContext`\[Chi], 9] + 
      2600952854147061640 Subscript[$CellContext`\[Chi], 14] + 
      4334921424074215390 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 925581215836105480 Subscript[$CellContext`\[Chi], 2] + 
      925581215836105480 Subscript[$CellContext`\[Chi], 3] + 
      1851162432440080906 Subscript[$CellContext`\[Chi], 8] + 
      2776743648276185874 Subscript[$CellContext`\[Chi], 13] + 
      4627906079948393138 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 329350997107356104 Subscript[$CellContext`\[Chi], 1] + 
      1646754986329616408 Subscript[$CellContext`\[Chi], 6] + 
      1646754986329616408 Subscript[$CellContext`\[Chi], 7] + 
      2634807978444512410 Subscript[$CellContext`\[Chi], 10] + 
      2634807978444512410 Subscript[$CellContext`\[Chi], 11] + 
      2964158975551867684 Subscript[$CellContext`\[Chi], 12] + 
      3293509973452052308 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 1054650325395478306 Subscript[$CellContext`\[Chi], 4] + 
      1054650325395478306 Subscript[$CellContext`\[Chi], 5] + 
      2109300651609520988 Subscript[$CellContext`\[Chi], 9] + 
      3163950977005000648 Subscript[$CellContext`\[Chi], 14] + 
      5273251627795961054 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 1125639803777601056 Subscript[$CellContext`\[Chi], 2] + 
      1125639803777601056 Subscript[$CellContext`\[Chi], 3] + 
      2251279606710099756 Subscript[$CellContext`\[Chi], 8] + 
      3376919410487700812 Subscript[$CellContext`\[Chi], 13] + 
      5628199018042893646 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 400434956743646046 Subscript[$CellContext`\[Chi], 1] + 
      2002174782845776554 Subscript[$CellContext`\[Chi], 6] + 
      2002174782845776554 Subscript[$CellContext`\[Chi], 7] + 
      3203479652204264904 Subscript[$CellContext`\[Chi], 10] + 
      3203479652204264904 Subscript[$CellContext`\[Chi], 11] + 
      3603914608947910950 Subscript[$CellContext`\[Chi], 12] + 
      4004349564819107208 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 1281946867598203762 Subscript[$CellContext`\[Chi], 4] + 
      1281946867598203762 Subscript[$CellContext`\[Chi], 5] + 
      2563893734295761736 Subscript[$CellContext`\[Chi], 9] + 
      3845840601893964970 Subscript[$CellContext`\[Chi], 14] + 
      6409734337090382054 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 1367886147234737160 Subscript[$CellContext`\[Chi], 2] + 
      1367886147234737160 Subscript[$CellContext`\[Chi], 3] + 
      2735772295399213320 Subscript[$CellContext`\[Chi], 8] + 
      4103658442633949608 Subscript[$CellContext`\[Chi], 13] + 
      6839430737103427952 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 486487746400639832 Subscript[$CellContext`\[Chi], 1] + 
      2432438732962906744 Subscript[$CellContext`\[Chi], 6] + 
      2432438732962906744 Subscript[$CellContext`\[Chi], 7] + 
      3891901973124542276 Subscript[$CellContext`\[Chi], 10] + 
      3891901973124542276 Subscript[$CellContext`\[Chi], 11] + 
      4378389719525183540 Subscript[$CellContext`\[Chi], 12] + 
      4864877466885537976 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 1557040098733320752 Subscript[$CellContext`\[Chi], 4] + 
      1557040098733320752 Subscript[$CellContext`\[Chi], 5] + 
      3114080198457258348 Subscript[$CellContext`\[Chi], 9] + 
      4671120297190579100 Subscript[$CellContext`\[Chi], 14] + 
      7785200494657216432 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 1661001422044253820 Subscript[$CellContext`\[Chi], 2] + 
      1661001422044253820 Subscript[$CellContext`\[Chi], 3] + 
      3322002843066036232 Subscript[$CellContext`\[Chi], 8] + 
      4983004265110290052 Subscript[$CellContext`\[Chi], 13] + 
      8305007109198807886 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 590585349478740326 Subscript[$CellContext`\[Chi], 1] + 
      2952926746338380134 Subscript[$CellContext`\[Chi], 6] + 
      2952926746338380134 Subscript[$CellContext`\[Chi], 7] + 
      4724682793719275906 Subscript[$CellContext`\[Chi], 10] + 
      4724682793719275906 Subscript[$CellContext`\[Chi], 11] + 
      5315268143198015658 Subscript[$CellContext`\[Chi], 12] + 
      5905853491621431352 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 1889738440684273002 Subscript[$CellContext`\[Chi], 4] + 
      1889738440684273002 Subscript[$CellContext`\[Chi], 5] + 
      3779476880279356324 Subscript[$CellContext`\[Chi], 9] + 
      5669215320963628392 Subscript[$CellContext`\[Chi], 14] + 
      9448692202332163918 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 2015410260901922754 Subscript[$CellContext`\[Chi], 2] + 
      2015410260901922754 Subscript[$CellContext`\[Chi], 3] + 
      4030820522927916236 Subscript[$CellContext`\[Chi], 8] + 
      6046230783829840516 Subscript[$CellContext`\[Chi], 13] + 
      10077051305633681634 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 716420677789726148 Subscript[$CellContext`\[Chi], 1] + 
      3582103390108684716 Subscript[$CellContext`\[Chi], 6] + 
      3582103390108684716 Subscript[$CellContext`\[Chi], 7] + 
      5731365424637906342 Subscript[$CellContext`\[Chi], 10] + 
      5731365424637906342 Subscript[$CellContext`\[Chi], 11] + 
      6447786102427632490 Subscript[$CellContext`\[Chi], 12] + 
      7164206781377401820 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 2291814913844100856 Subscript[$CellContext`\[Chi], 4] + 
      2291814913844100856 Subscript[$CellContext`\[Chi], 5] + 
      4583629828885321224 Subscript[$CellContext`\[Chi], 9] + 
      6875444742729422080 Subscript[$CellContext`\[Chi], 14] + 
      11459074570417628334 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 2443622557781374980 Subscript[$CellContext`\[Chi], 2] + 
      2443622557781374980 Subscript[$CellContext`\[Chi], 3] + 
      4887245114327415892 Subscript[$CellContext`\[Chi], 8] + 
      7330867672108790276 Subscript[$CellContext`\[Chi], 13] + 
      12218112787671529080 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 868424369598807660 Subscript[$CellContext`\[Chi], 1] + 
      4342121846719331132 Subscript[$CellContext`\[Chi], 6] + 
      4342121846719331132 Subscript[$CellContext`\[Chi], 7] + 
      6947394954241052634 Subscript[$CellContext`\[Chi], 10] + 
      6947394954241052634 Subscript[$CellContext`\[Chi], 11] + 
      7815819323839859312 Subscript[$CellContext`\[Chi], 12] + 
      8684243692163966476 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 2777391298586146842 Subscript[$CellContext`\[Chi], 4] + 
      2777391298586146842 Subscript[$CellContext`\[Chi], 5] + 
      5554782595857023198 Subscript[$CellContext`\[Chi], 9] + 
      8332173894443171652 Subscript[$CellContext`\[Chi], 14] + 
      13886956491615476838 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 2960640680027878888 Subscript[$CellContext`\[Chi], 2] + 
      2960640680027878888 Subscript[$CellContext`\[Chi], 3] + 
      5921281361412865324 Subscript[$CellContext`\[Chi], 8] + 
      8881922041440744212 Subscript[$CellContext`\[Chi], 13] + 
      14803203401496506820 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 1051908661390396562 Subscript[$CellContext`\[Chi], 1] + 
      5259543308352170038 Subscript[$CellContext`\[Chi], 6] + 
      5259543308352170038 Subscript[$CellContext`\[Chi], 7] + 
      8415269293923558772 Subscript[$CellContext`\[Chi], 10] + 
      8415269293923558772 Subscript[$CellContext`\[Chi], 11] + 
      9467177955313955334 Subscript[$CellContext`\[Chi], 12] + 
      10519086618104550944 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 3363395625754454414 Subscript[$CellContext`\[Chi], 4] + 
      3363395625754454414 Subscript[$CellContext`\[Chi], 5] + 
      6726791252953512100 Subscript[$CellContext`\[Chi], 9] + 
      10090186878707965868 Subscript[$CellContext`\[Chi], 14] + 
      16816978130216869744 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 3584444349213061279 Subscript[$CellContext`\[Chi], 2] + 
      3584444349213061279 Subscript[$CellContext`\[Chi], 3] + 
      7168888696935766032 Subscript[$CellContext`\[Chi], 8] + 
      10753333046148826260 Subscript[$CellContext`\[Chi], 13] + 
      17922221744574960990 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 1273238680704855990 Subscript[$CellContext`\[Chi], 1] + 
      6366193401986768574 Subscript[$CellContext`\[Chi], 6] + 
      6366193401986768574 Subscript[$CellContext`\[Chi], 7] + 
      10185909442563818332 Subscript[$CellContext`\[Chi], 10] + 
      10185909442563818332 Subscript[$CellContext`\[Chi], 11] + 
      11459148123268676036 Subscript[$CellContext`\[Chi], 12] + 
      12732386802436012100 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 4070106706656306370 Subscript[$CellContext`\[Chi], 4] + 
      4070106706656306370 Subscript[$CellContext`\[Chi], 5] + 
      8140213411726497768 Subscript[$CellContext`\[Chi], 9] + 
      12210320118382804138 Subscript[$CellContext`\[Chi], 14] + 
      20350533531695404304 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 4336567616747787720 Subscript[$CellContext`\[Chi], 2] + 
      4336567616747787720 Subscript[$CellContext`\[Chi], 3] + 
      8673135235131728036 Subscript[$CellContext`\[Chi], 8] + 
      13009702851879515756 Subscript[$CellContext`\[Chi], 13] + 
      21682838085375085892 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 1540036216955109276 Subscript[$CellContext`\[Chi], 1] + 
      7700181086463287208 Subscript[$CellContext`\[Chi], 6] + 
      7700181086463287208 Subscript[$CellContext`\[Chi], 7] + 
      12320289739016343574 Subscript[$CellContext`\[Chi], 10] + 
      12320289739016343574 Subscript[$CellContext`\[Chi], 11] + 
      13860325955971452180 Subscript[$CellContext`\[Chi], 12] + 
      15400362174614290664 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 4921801831851630236 Subscript[$CellContext`\[Chi], 4] + 
      4921801831851630236 Subscript[$CellContext`\[Chi], 5] + 
      9843603665444126304 Subscript[$CellContext`\[Chi], 9] + 
      14765405497295755436 Subscript[$CellContext`\[Chi], 14] + 
      24609009160999021354 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 5242785065521585156 Subscript[$CellContext`\[Chi], 2] + 
      5242785065521585156 Subscript[$CellContext`\[Chi], 3] + 
      10485570129247560192 Subscript[$CellContext`\[Chi], 8] + 
      15728355194769147160 Subscript[$CellContext`\[Chi], 13] + 
      26213925325812304154 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 1861422037392059330 Subscript[$CellContext`\[Chi], 1] + 
      9307110185108306170 Subscript[$CellContext`\[Chi], 6] + 
      9307110185108306170 Subscript[$CellContext`\[Chi], 7] + 
      14891376295432499260 Subscript[$CellContext`\[Chi], 10] + 
      14891376295432499260 Subscript[$CellContext`\[Chi], 11] + 
      16752798332824558590 Subscript[$CellContext`\[Chi], 12] + 
      18614220368364633020 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 5947526781461319588 Subscript[$CellContext`\[Chi], 4] + 
      5947526781461319588 Subscript[$CellContext`\[Chi], 5] + 
      11895053561012580264 Subscript[$CellContext`\[Chi], 9] + 
      17842580342473899852 Subscript[$CellContext`\[Chi], 14] + 
      29737633905396552740 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 6333927385554161434 Subscript[$CellContext`\[Chi], 2] + 
      6333927385554161434 Subscript[$CellContext`\[Chi], 3] + 
      12667854773078237772 Subscript[$CellContext`\[Chi], 8] + 
      19001782158632398480 Subscript[$CellContext`\[Chi], 13] + 
      31669636929740727116 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 2248303813593118660 Subscript[$CellContext`\[Chi], 1] + 
      11241519069997121680 Subscript[$CellContext`\[Chi], 6] + 
      11241519069997121680 Subscript[$CellContext`\[Chi], 7] + 
      17986430512808021380 Subscript[$CellContext`\[Chi], 10] + 
      17986430512808021380 Subscript[$CellContext`\[Chi], 11] + 
      20234734326401138860 Subscript[$CellContext`\[Chi], 12] + 
      22483038142025802420 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 7182010657229693120 Subscript[$CellContext`\[Chi], 4] + 
      7182010657229693120 Subscript[$CellContext`\[Chi], 5] + 
      14364021316554412252 Subscript[$CellContext`\[Chi], 9] + 
      21546031973784107300 Subscript[$CellContext`\[Chi], 14] + 
      35910053288243487568 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 7646850208732997180 Subscript[$CellContext`\[Chi], 2] + 
      7646850208732997180 Subscript[$CellContext`\[Chi], 3] + 
      15293700415305585282 Subscript[$CellContext`\[Chi], 8] + 
      22940550624038582462 Subscript[$CellContext`\[Chi], 13] + 
      38234251041504591412 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 2713718108825775286 Subscript[$CellContext`\[Chi], 1] + 
      13568590541901107726 Subscript[$CellContext`\[Chi], 6] + 
      13568590541901107726 Subscript[$CellContext`\[Chi], 7] + 
      21709744866150658752 Subscript[$CellContext`\[Chi], 10] + 
      21709744866150658752 Subscript[$CellContext`\[Chi], 11] + 
      24423462974976434038 Subscript[$CellContext`\[Chi], 12] + 
      27137181081574434492 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 8666752207168753244 Subscript[$CellContext`\[Chi], 4] + 
      8666752207168753244 Subscript[$CellContext`\[Chi], 5] + 
      17333504412040349564 Subscript[$CellContext`\[Chi], 9] + 
      26000256619209102056 Subscript[$CellContext`\[Chi], 14] + 
      43333761033546593554 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 9225584280334036064 Subscript[$CellContext`\[Chi], 2] + 
      9225584280334036064 Subscript[$CellContext`\[Chi], 3] + 
      18451168563036648648 Subscript[$CellContext`\[Chi], 8] + 
      27676752843370683472 Subscript[$CellContext`\[Chi], 13] + 
      46127921404038749318 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 3273236275173336162 Subscript[$CellContext`\[Chi], 1] + 
      16366181378308857402 Subscript[$CellContext`\[Chi], 6] + 
      16366181378308857402 Subscript[$CellContext`\[Chi], 7] + 
      26185890206271025016 Subscript[$CellContext`\[Chi], 10] + 
      26185890206271025016 Subscript[$CellContext`\[Chi], 11] + 
      29459126481444363214 Subscript[$CellContext`\[Chi], 12] + 
      32732362759059856468 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 10451308989794504396 Subscript[$CellContext`\[Chi], 4] + 
      10451308989794504396 Subscript[$CellContext`\[Chi], 5] + 
      20902617982106941248 Subscript[$CellContext`\[Chi], 9] + 
      31353926971901445644 Subscript[$CellContext`\[Chi], 14] + 
      52256544951490460926 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 11122700199299315040 Subscript[$CellContext`\[Chi], 2] + 
      11122700199299315040 Subscript[$CellContext`\[Chi], 3] + 
      22245400396002661936 Subscript[$CellContext`\[Chi], 8] + 
      33368100595301976976 Subscript[$CellContext`\[Chi], 13] + 
      55613500993900591132 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 3945446006682491748 Subscript[$CellContext`\[Chi], 1] + 
      19727230030736149836 Subscript[$CellContext`\[Chi], 6] + 
      19727230030736149836 Subscript[$CellContext`\[Chi], 7] + 
      31563568048107323702 Subscript[$CellContext`\[Chi], 10] + 
      31563568048107323702 Subscript[$CellContext`\[Chi], 11] + 
      35509014054789814636 Subscript[$CellContext`\[Chi], 12] + 
      39454460058796005820 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 12594826460288147836 Subscript[$CellContext`\[Chi], 4] + 
      12594826460288147836 Subscript[$CellContext`\[Chi], 5] + 
      25189652917817274820 Subscript[$CellContext`\[Chi], 9] + 
      37784479378105421332 Subscript[$CellContext`\[Chi], 14] + 
      62974132298681733408 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 13400926771525613504 Subscript[$CellContext`\[Chi], 2] + 
      13400926771525613504 Subscript[$CellContext`\[Chi], 3] + 
      26801853545895464436 Subscript[$CellContext`\[Chi], 8] + 
      40202780317421080100 Subscript[$CellContext`\[Chi], 13] + 
      67004633860472314000 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 4752522246916610062 Subscript[$CellContext`\[Chi], 1] + 
      23762611237514983994 Subscript[$CellContext`\[Chi], 6] + 
      23762611237514983994 Subscript[$CellContext`\[Chi], 7] + 
      38020177981196764716 Subscript[$CellContext`\[Chi], 10] + 
      38020177981196764716 Subscript[$CellContext`\[Chi], 11] + 
      42772700228113374778 Subscript[$CellContext`\[Chi], 12] + 
      47525222477961935376 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 15167850538294979854 Subscript[$CellContext`\[Chi], 4] + 
      15167850538294979854 Subscript[$CellContext`\[Chi], 5] + 
      30335701079612221782 Subscript[$CellContext`\[Chi], 9] + 
      45503551617907201636 Subscript[$CellContext`\[Chi], 14] + 
      75839252694497154282 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 16135069117901721652 Subscript[$CellContext`\[Chi], 2] + 
      16135069117901721652 Subscript[$CellContext`\[Chi], 3] + 
      32270138232688200236 Subscript[$CellContext`\[Chi], 8] + 
      48405207350589921044 Subscript[$CellContext`\[Chi], 13] + 
      80675345586393381692 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 5720903746517687728 Subscript[$CellContext`\[Chi], 1] + 
      28604518729377442844 Subscript[$CellContext`\[Chi], 6] + 
      28604518729377442844 Subscript[$CellContext`\[Chi], 7] + 
      45767229965719504330 Subscript[$CellContext`\[Chi], 10] + 
      45767229965719504330 Subscript[$CellContext`\[Chi], 11] + 
      51488133712237190668 Subscript[$CellContext`\[Chi], 12] + 
      57209037455543878088 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 18254475110406266528 Subscript[$CellContext`\[Chi], 4] + 
      18254475110406266528 Subscript[$CellContext`\[Chi], 5] + 
      36508950217502948328 Subscript[$CellContext`\[Chi], 9] + 
      54763425327909217136 Subscript[$CellContext`\[Chi], 14] + 
      91272375548721732298 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 19414280717121708816 Subscript[$CellContext`\[Chi], 2] + 
      19414280717121708816 Subscript[$CellContext`\[Chi], 3] + 
      38828561437654450376 Subscript[$CellContext`\[Chi], 8] + 
      58242842154776159192 Subscript[$CellContext`\[Chi], 13] + 
      97071403589019569282 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 6882094281903444932 Subscript[$CellContext`\[Chi], 1] + 
      34410471413032746016 Subscript[$CellContext`\[Chi], 6] + 
      34410471413032746016 Subscript[$CellContext`\[Chi], 7] + 
      55056754262258583740 Subscript[$CellContext`\[Chi], 10] + 
      55056754262258583740 Subscript[$CellContext`\[Chi], 11] + 
      61938848544162028672 Subscript[$CellContext`\[Chi], 12] + 
      68820942829580976532 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 21954884871504984566 Subscript[$CellContext`\[Chi], 4] + 
      21954884871504984566 Subscript[$CellContext`\[Chi], 5] + 
      43909769746633016280 Subscript[$CellContext`\[Chi], 9] + 
      65864654618137999934 Subscript[$CellContext`\[Chi], 14] + 
      109774424361147976804 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 23344753320764934550 Subscript[$CellContext`\[Chi], 2] + 
      23344753320764934550 Subscript[$CellContext`\[Chi], 3] + 
      46689506637796113456 Subscript[$CellContext`\[Chi], 8] + 
      70034259958561046524 Subscript[$CellContext`\[Chi], 13] + 
      116723766600090896696 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 8273611098152351316 Subscript[$CellContext`\[Chi], 1] + 
      41368055486914069452 Subscript[$CellContext`\[Chi], 6] + 
      41368055486914069452 Subscript[$CellContext`\[Chi], 7] + 
      66188888777523441784 Subscript[$CellContext`\[Chi], 10] + 
      66188888777523441784 Subscript[$CellContext`\[Chi], 11] + 
      74462499875675795522 Subscript[$CellContext`\[Chi], 12] + 
      82736110969980462800 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 26388364754846982038 Subscript[$CellContext`\[Chi], 4] + 
      26388364754846982038 Subscript[$CellContext`\[Chi], 5] + 
      52776729505729010358 Subscript[$CellContext`\[Chi], 9] + 
      79165094260575992396 Subscript[$CellContext`\[Chi], 14] + 
      131941823770269975946 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 28052899769344933760 Subscript[$CellContext`\[Chi], 2] + 
      28052899769344933760 Subscript[$CellContext`\[Chi], 3] + 
      56105799542775574066 Subscript[$CellContext`\[Chi], 8] + 
      84158699312120507826 Subscript[$CellContext`\[Chi], 13] + 
      140264498850810383534 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 9940106904634091052 Subscript[$CellContext`\[Chi], 1] + 
      49700534527380389496 Subscript[$CellContext`\[Chi], 6] + 
      49700534527380389496 Subscript[$CellContext`\[Chi], 7] + 
      79520855245492617918 Subscript[$CellContext`\[Chi], 10] + 
      79520855245492617918 Subscript[$CellContext`\[Chi], 11] + 
      89460962150126708024 Subscript[$CellContext`\[Chi], 12] + 
      99401069058970755288 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
      0, 0, 31696859542252804570 Subscript[$CellContext`\[Chi], 4] + 
      31696859542252804570 Subscript[$CellContext`\[Chi], 5] + 
      63393719088843446908 Subscript[$CellContext`\[Chi], 9] + 
      95090578631096249920 Subscript[$CellContext`\[Chi], 14] + 
      158484297715601850600 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 33689118130521783816 Subscript[$CellContext`\[Chi], 2] + 
      33689118130521783816 Subscript[$CellContext`\[Chi], 3] + 
      67378236256574117934 Subscript[$CellContext`\[Chi], 8] + 
      101067354387095904306 Subscript[$CellContext`\[Chi], 13] + 
      168445590648139492614 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 11934696604590386850 Subscript[$CellContext`\[Chi], 1] + 
      59673483018347009454 Subscript[$CellContext`\[Chi], 6] + 
      59673483018347009454 Subscript[$CellContext`\[Chi], 7] + 
      95477572827513236522 Subscript[$CellContext`\[Chi], 10] + 
      95477572827513236522 Subscript[$CellContext`\[Chi], 11] + 
      107412269432103623372 Subscript[$CellContext`\[Chi], 12] + 
      119346966032089076740 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 38049182123808174392 Subscript[$CellContext`\[Chi], 4] + 
      38049182123808174392 Subscript[$CellContext`\[Chi], 5] + 
      76098364242871984272 Subscript[$CellContext`\[Chi], 9] + 
      114147546366680158664 Subscript[$CellContext`\[Chi], 14] + 
      190245910614296486212 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 40432240850357451776 Subscript[$CellContext`\[Chi], 2] + 
      40432240850357451776 Subscript[$CellContext`\[Chi], 3] + 
      80864481705602704836 Subscript[$CellContext`\[Chi], 8] + 
      121296722555960155592 Subscript[$CellContext`\[Chi], 13] + 
      202161204256675050244 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 14320525145956795854 Subscript[$CellContext`\[Chi], 1] + 
      71602625734819445642 Subscript[$CellContext`\[Chi], 6] + 
      71602625734819445642 Subscript[$CellContext`\[Chi], 7] + 
      114564201177725279390 Subscript[$CellContext`\[Chi], 10] + 
      114564201177725279390 Subscript[$CellContext`\[Chi], 11] + 
      128884726323682073584 Subscript[$CellContext`\[Chi], 12] + 
      143205251474674317284 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 45645985855210733054 Subscript[$CellContext`\[Chi], 4] + 
      45645985855210733054 Subscript[$CellContext`\[Chi], 5] + 
      91291971715608848122 Subscript[$CellContext`\[Chi], 9] + 
      136937957570819583884 Subscript[$CellContext`\[Chi], 14] + 
      228229929281241059176 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 48494790960187524016 Subscript[$CellContext`\[Chi], 2] + 
      48494790960187524016 Subscript[$CellContext`\[Chi], 3] + 
      96989581915031320742 Subscript[$CellContext`\[Chi], 8] + 
      145484372875218844758 Subscript[$CellContext`\[Chi], 13] + 
      242473954795593870268 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 17172619503172172708 Subscript[$CellContext`\[Chi], 1] + 
      85863097510356287336 Subscript[$CellContext`\[Chi], 6] + 
      85863097510356287336 Subscript[$CellContext`\[Chi], 7] + 
      137380956014368238742 Subscript[$CellContext`\[Chi], 10] + 
      137380956014368238742 Subscript[$CellContext`\[Chi], 11] + 
      154553575517540411450 Subscript[$CellContext`\[Chi], 12] + 
      171726195015208017440 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 54725636837106425252 Subscript[$CellContext`\[Chi], 4] + 
      54725636837106425252 Subscript[$CellContext`\[Chi], 5] + 
      109451273668542788896 Subscript[$CellContext`\[Chi], 9] + 
      164176910505649213088 Subscript[$CellContext`\[Chi], 14] + 
      273628184179862086774 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 58129188359041526950 Subscript[$CellContext`\[Chi], 2] + 
      58129188359041526950 Subscript[$CellContext`\[Chi], 3] + 
      116258376723923452236 Subscript[$CellContext`\[Chi], 8] + 
      174387565082964977444 Subscript[$CellContext`\[Chi], 13] + 
      290645941801048041076 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 20580074977659150308 Subscript[$CellContext`\[Chi], 1] + 
      102900374894311344796 Subscript[$CellContext`\[Chi], 6] + 
      102900374894311344796 Subscript[$CellContext`\[Chi], 7] + 
      164640599833304409924 Subscript[$CellContext`\[Chi], 10] + 
      164640599833304409924 Subscript[$CellContext`\[Chi], 11] + 
      185220674810963563088 Subscript[$CellContext`\[Chi], 12] + 
      205800749794638324744 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 65571145249726152432 Subscript[$CellContext`\[Chi], 4] + 
      65571145249726152432 Subscript[$CellContext`\[Chi], 5] + 
      131142290505648184422 Subscript[$CellContext`\[Chi], 9] + 
      196713435755374336854 Subscript[$CellContext`\[Chi], 14] + 
      327855726254826631740 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 69635074297760943564 Subscript[$CellContext`\[Chi], 2] + 
      69635074297760943564 Subscript[$CellContext`\[Chi], 3] + 
      139270148589140548030 Subscript[$CellContext`\[Chi], 8] + 
      208905222886901491594 Subscript[$CellContext`\[Chi], 13] + 
      348175371482423403202 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 24648635031931792564 Subscript[$CellContext`\[Chi], 1] + 
      123243175153086793328 Subscript[$CellContext`\[Chi], 6] + 
      123243175153086793328 Subscript[$CellContext`\[Chi], 7] + 
      197189080242309992376 Subscript[$CellContext`\[Chi], 10] + 
      197189080242309992376 Subscript[$CellContext`\[Chi], 11] + 
      221837715274241783802 Subscript[$CellContext`\[Chi], 12] + 
      246486350299601398860 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 78518342736845726536 Subscript[$CellContext`\[Chi], 4] + 
      78518342736845726536 Subscript[$CellContext`\[Chi], 5] + 
      157036685466922948746 Subscript[$CellContext`\[Chi], 9] + 
      235555028203768673428 Subscript[$CellContext`\[Chi], 14] + 
      392591713677460101272 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 83367950949840114248 Subscript[$CellContext`\[Chi], 2] + 
      83367950949840114248 Subscript[$CellContext`\[Chi], 3] + 
      166735901906650638202 Subscript[$CellContext`\[Chi], 8] + 
      250103852856490755478 Subscript[$CellContext`\[Chi], 13] + 
      416839754756170973350 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 29503733743232677766 Subscript[$CellContext`\[Chi], 1] + 
      147518668723341571722 Subscript[$CellContext`\[Chi], 6] + 
      147518668723341571722 Subscript[$CellContext`\[Chi], 7] + 
      236029869960217761952 Subscript[$CellContext`\[Chi], 10] + 
      236029869960217761952 Subscript[$CellContext`\[Chi], 11] + 
      265533603703450439718 Subscript[$CellContext`\[Chi], 12] + 
      295037337453861274416 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 93965524766892225216 Subscript[$CellContext`\[Chi], 4] + 
      93965524766892225216 Subscript[$CellContext`\[Chi], 5] + 
      187931049541176310272 Subscript[$CellContext`\[Chi], 9] + 
      281896574308068535488 Subscript[$CellContext`\[Chi], 14] + 
      469827623841852996822 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 99749367244883524544 Subscript[$CellContext`\[Chi], 2] + 
      99749367244883524544 Subscript[$CellContext`\[Chi], 3] + 
      199498734482155361722 Subscript[$CellContext`\[Chi], 8] + 
      299248101727038885082 Subscript[$CellContext`\[Chi], 13] + 
      498746836216805907514 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 35294082253046063076 Subscript[$CellContext`\[Chi], 1] + 
      176470411257392539604 Subscript[$CellContext`\[Chi], 6] + 
      176470411257392539604 Subscript[$CellContext`\[Chi], 7] + 
      282352658008692966176 Subscript[$CellContext`\[Chi], 10] + 
      282352658008692966176 Subscript[$CellContext`\[Chi], 11] + 
      317646740261739027304 Subscript[$CellContext`\[Chi], 12] + 
      352940822506947329672 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 112384814931447620922 Subscript[$CellContext`\[Chi], 4] + 
      112384814931447620922 Subscript[$CellContext`\[Chi], 5] + 
      224769629854824947064 Subscript[$CellContext`\[Chi], 9] + 
      337154444786272571178 Subscript[$CellContext`\[Chi], 14] + 
      561924074649167840430 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 119278921488457486448 Subscript[$CellContext`\[Chi], 2] + 
      119278921488457486448 Subscript[$CellContext`\[Chi], 3] + 
      238557842985224507206 Subscript[$CellContext`\[Chi], 8] + 
      357836764473681993654 Subscript[$CellContext`\[Chi], 13] + 
      596394607450596978068 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 42195894129822224998 Subscript[$CellContext`\[Chi], 1] + 
      210979470657666641562 Subscript[$CellContext`\[Chi], 6] + 
      210979470657666641562 Subscript[$CellContext`\[Chi], 7] + 
      337567153055688861366 Subscript[$CellContext`\[Chi], 10] + 
      337567153055688861366 Subscript[$CellContext`\[Chi], 11] + 
      379763047185511086364 Subscript[$CellContext`\[Chi], 12] + 
      421958941323888856172 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 134335551804579285968 Subscript[$CellContext`\[Chi], 4] + 
      134335551804579285968 Subscript[$CellContext`\[Chi], 5] + 
      268671103617967135644 Subscript[$CellContext`\[Chi], 9] + 
      403006655422546420340 Subscript[$CellContext`\[Chi], 14] + 
      671677759031704980388 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 142548398051710769342 Subscript[$CellContext`\[Chi], 2] + 
      142548398051710769342 Subscript[$CellContext`\[Chi], 3] + 
      285096796094352760596 Subscript[$CellContext`\[Chi], 8] + 
      427645194146063527868 Subscript[$CellContext`\[Chi], 13] + 
      712741990249485095602 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 50417861274417137866 Subscript[$CellContext`\[Chi], 1] + 
      252089306362749271574 Subscript[$CellContext`\[Chi], 6] + 
      252089306362749271574 Subscript[$CellContext`\[Chi], 7] + 
      403342890176664251840 Subscript[$CellContext`\[Chi], 10] + 
      403342890176664251840 Subscript[$CellContext`\[Chi], 11] + 
      453760751451081393086 Subscript[$CellContext`\[Chi], 12] + 
      504178612716162094240 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 160480050820127060856 Subscript[$CellContext`\[Chi], 4] + 
      160480050820127060856 Subscript[$CellContext`\[Chi], 5] + 
      320960101630642425072 Subscript[$CellContext`\[Chi], 9] + 
      481440152450769485928 Subscript[$CellContext`\[Chi], 14] + 
      802400254091023577816 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 170258409145135566416 Subscript[$CellContext`\[Chi], 2] + 
      170258409145135566416 Subscript[$CellContext`\[Chi], 3] + 
      340516818300165825396 Subscript[$CellContext`\[Chi], 8] + 
      510775227445301391812 Subscript[$CellContext`\[Chi], 13] + 
      851292045735572512144 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 60207010530007936210 Subscript[$CellContext`\[Chi], 1] + 
      301035052660225473878 Subscript[$CellContext`\[Chi], 6] + 
      301035052660225473878 Subscript[$CellContext`\[Chi], 7] + 
      481656084260435046002 Subscript[$CellContext`\[Chi], 10] + 
      481656084260435046002 Subscript[$CellContext`\[Chi], 11] + 
      541863094790442980890 Subscript[$CellContext`\[Chi], 12] + 
      602070105330636681916 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 191602153209798738061 Subscript[$CellContext`\[Chi], 4] + 
      191602153209798738061 Subscript[$CellContext`\[Chi], 5] + 
      383204306430082553860 Subscript[$CellContext`\[Chi], 9] + 
      574806459639881289748 Subscript[$CellContext`\[Chi], 14] + 
      958010766059478778752 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 203237976350189284822 Subscript[$CellContext`\[Chi], 2] + 
      203237976350189284822 Subscript[$CellContext`\[Chi], 3] + 
      406475952689585708392 Subscript[$CellContext`\[Chi], 8] + 
      609713929039774996776 Subscript[$CellContext`\[Chi], 13] + 
      1016189881740153534848 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 71855593853585742320 Subscript[$CellContext`\[Chi], 1] + 
      359277969256819408424 Subscript[$CellContext`\[Chi], 6] + 
      359277969256819408424 Subscript[$CellContext`\[Chi], 7] + 
      574844750806467345496 Subscript[$CellContext`\[Chi], 10] + 
      574844750806467345496 Subscript[$CellContext`\[Chi], 11] + 
      646700344660053087816 Subscript[$CellContext`\[Chi], 12] + 
      718555938502529540248 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 228629044574473738286 Subscript[$CellContext`\[Chi], 4] + 
      228629044574473738286 Subscript[$CellContext`\[Chi], 5] + 
      457258089137512827198 Subscript[$CellContext`\[Chi], 9] + 
      685887133711986565484 Subscript[$CellContext`\[Chi], 14] + 
      1143145222860934074528 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 242467559815364718854 Subscript[$CellContext`\[Chi], 2] + 
      242467559815364718854 Subscript[$CellContext`\[Chi], 3] + 
      484935119642498699626 Subscript[$CellContext`\[Chi], 8] + 
      727402679457863417062 Subscript[$CellContext`\[Chi], 13] + 
      1212337799088592868404 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 85709190213094267866 Subscript[$CellContext`\[Chi], 1] + 
      428545951077584539718 Subscript[$CellContext`\[Chi], 6] + 
      428545951077584539718 Subscript[$CellContext`\[Chi], 7] + 
      685673521728980579346 Subscript[$CellContext`\[Chi], 10] + 
      685673521728980579346 Subscript[$CellContext`\[Chi], 11] + 
      771382711942074844904 Subscript[$CellContext`\[Chi], 12] + 
      857091902167282351108 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
       0, 0, 272656906823378627134 Subscript[$CellContext`\[Chi], 4] + 
      272656906823378627134 Subscript[$CellContext`\[Chi], 5] + 
      545313813659224147732 Subscript[$CellContext`\[Chi], 9] + 
      817970720482602778636 Subscript[$CellContext`\[Chi], 14] + 
      1363284534129360018932 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 289106129551517526408 Subscript[$CellContext`\[Chi], 2] + 
      289106129551517526408 Subscript[$CellContext`\[Chi], 3] + 
      578212259090204569114 Subscript[$CellContext`\[Chi], 8] + 
      867318388641722095522 Subscript[$CellContext`\[Chi], 13] + 
      1445530647744757182598 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 102176228154167967984 Subscript[$CellContext`\[Chi], 1] + 
      510881140757635515360 Subscript[$CellContext`\[Chi], 6] + 
      510881140757635515360 Subscript[$CellContext`\[Chi], 7] + 
      817409825206935080358 Subscript[$CellContext`\[Chi], 10] + 
      817409825206935080358 Subscript[$CellContext`\[Chi], 11] + 
      919586053361103048342 Subscript[$CellContext`\[Chi], 12] + 
      1021762281502066677372 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 324981063031344011874 Subscript[$CellContext`\[Chi], 4] + 
      324981063031344011874 Subscript[$CellContext`\[Chi], 5] + 
      649962126049099342060 Subscript[$CellContext`\[Chi], 9] + 
      974943189080443352460 Subscript[$CellContext`\[Chi], 14] + 
      1624905315143131340934 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 344522972890453600936 Subscript[$CellContext`\[Chi], 2] + 
      344522972890453600936 Subscript[$CellContext`\[Chi], 3] + 
      689045945794890910798 Subscript[$CellContext`\[Chi], 8] + 
      1033568918685344509310 Subscript[$CellContext`\[Chi], 13] + 
      1722614864466251696340 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 121739172465234723104 Subscript[$CellContext`\[Chi], 1] + 
      608695862340563521264 Subscript[$CellContext`\[Chi], 6] + 
      608695862340563521264 Subscript[$CellContext`\[Chi], 7] + 
      973913379750657556080 Subscript[$CellContext`\[Chi], 10] + 
      973913379750657556080 Subscript[$CellContext`\[Chi], 11] + 
      1095652552215892283154 Subscript[$CellContext`\[Chi], 12] + 
      1217391724695516867792 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 387131385114379392688 Subscript[$CellContext`\[Chi], 4] + 
      387131385114379392688 Subscript[$CellContext`\[Chi], 5] + 
      774262770243566158548 Subscript[$CellContext`\[Chi], 9] + 
      1161394155357945551236 Subscript[$CellContext`\[Chi], 14] + 
      1935656925586704351836 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 410335049596502126576 Subscript[$CellContext`\[Chi], 2] + 
      410335049596502126576 Subscript[$CellContext`\[Chi], 3] + 
      820670099177767696864 Subscript[$CellContext`\[Chi], 8] + 
      1231005148774269823440 Subscript[$CellContext`\[Chi], 13] + 
      2051675247967274039366 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 144967660058055042354 Subscript[$CellContext`\[Chi], 1] + 
      724838300274597534378 Subscript[$CellContext`\[Chi], 6] + 
      724838300274597534378 Subscript[$CellContext`\[Chi], 7] + 
      1159741280433085001232 Subscript[$CellContext`\[Chi], 10] + 
      1159741280433085001232 Subscript[$CellContext`\[Chi], 11] + 
      1304708940491140042006 Subscript[$CellContext`\[Chi], 12] + 
      1449676600533517425732 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 460913864184724710152 Subscript[$CellContext`\[Chi], 4] + 
      460913864184724710152 Subscript[$CellContext`\[Chi], 5] + 
      921827728353318359752 Subscript[$CellContext`\[Chi], 9] + 
      1382741592538043067332 Subscript[$CellContext`\[Chi], 14] + 
      2304569320907492525888 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 488450841417394851830 Subscript[$CellContext`\[Chi], 2] + 
      488450841417394851830 Subscript[$CellContext`\[Chi], 3] + 
      976901682851386889692 Subscript[$CellContext`\[Chi], 8] + 
      1465352524268781745720 Subscript[$CellContext`\[Chi], 13] + 
      2442254207103571465450 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 172533917076044167882 Subscript[$CellContext`\[Chi], 1] + 
      862669585397297010950 Subscript[$CellContext`\[Chi], 6] + 
      862669585397297010950 Subscript[$CellContext`\[Chi], 7] + 
      1380271336642505725506 Subscript[$CellContext`\[Chi], 10] + 
      1380271336642505725506 Subscript[$CellContext`\[Chi], 11] + 
      1552805253718549893388 Subscript[$CellContext`\[Chi], 12] + 
      1725339170811670272180 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 548459393213781486698 Subscript[$CellContext`\[Chi], 4] + 
      548459393213781486698 Subscript[$CellContext`\[Chi], 5] + 
      1096918786445131526316 Subscript[$CellContext`\[Chi], 9] + 
      1645378179658913013014 Subscript[$CellContext`\[Chi], 14] + 
      2742296966086475969848 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 581121801966173375020 Subscript[$CellContext`\[Chi], 2] + 
      581121801966173375020 Subscript[$CellContext`\[Chi], 3] + 
      1162243603914272188314 Subscript[$CellContext`\[Chi], 8] + 
      1743365405880445561690 Subscript[$CellContext`\[Chi], 13] + 
      2905609009812792352202 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 205230845628758288606 Subscript[$CellContext`\[Chi], 1] + 
      1026154228125196779690 Subscript[$CellContext`\[Chi], 6] + 
      1026154228125196779690 Subscript[$CellContext`\[Chi], 7] + 
      1641846764992876967876 Subscript[$CellContext`\[Chi], 10] + 
      1641846764992876967876 Subscript[$CellContext`\[Chi], 11] + 
      1847077610621635253784 Subscript[$CellContext`\[Chi], 12] + 
      2052308456231798867456 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 652280987629448193526 Subscript[$CellContext`\[Chi], 4] + 
      652280987629448193526 Subscript[$CellContext`\[Chi], 5] + 
      1304561975239767182388 Subscript[$CellContext`\[Chi], 9] + 
      1956842962869215380336 Subscript[$CellContext`\[Chi], 14] + 
      3261404938128111725852 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 691002696236957092048 Subscript[$CellContext`\[Chi], 2] + 
      691002696236957092048 Subscript[$CellContext`\[Chi], 3] + 
      1382005392493592618250 Subscript[$CellContext`\[Chi], 8] + 
      2073008088730549710298 Subscript[$CellContext`\[Chi], 13] + 
      3455013481204463876984 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 243993232197841860634 Subscript[$CellContext`\[Chi], 1] + 
      1219966161009452281126 Subscript[$CellContext`\[Chi], 6] + 
      1219966161009452281126 Subscript[$CellContext`\[Chi], 7] + 
      1951945857623220798310 Subscript[$CellContext`\[Chi], 10] + 
      1951945857623220798310 Subscript[$CellContext`\[Chi], 11] + 
      2195939089821062658944 Subscript[$CellContext`\[Chi], 12] + 
      2439932322039147454860 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 775340872385464046716 Subscript[$CellContext`\[Chi], 4] + 
      775340872385464046716 Subscript[$CellContext`\[Chi], 5] + 
      1550681744791751130640 Subscript[$CellContext`\[Chi], 9] + 
      2326022617177215175600 Subscript[$CellContext`\[Chi], 14] + 
      3876704361948143286956 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 821222334300704206082 Subscript[$CellContext`\[Chi], 2] + 
      821222334300704206082 Subscript[$CellContext`\[Chi], 3] + 
      1642444668579989249388 Subscript[$CellContext`\[Chi], 8] + 
      2463667002880693452608 Subscript[$CellContext`\[Chi], 13] + 
      4106111671482101820862 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 289922605920987432080 Subscript[$CellContext`\[Chi], 1] + 
      1449613029582905490952 Subscript[$CellContext`\[Chi], 6] + 
      1449613029582905490952 Subscript[$CellContext`\[Chi], 7] + 
      2319380847323836131540 Subscript[$CellContext`\[Chi], 10] + 
      2319380847323836131540 Subscript[$CellContext`\[Chi], 11] + 
      2609303453244823568294 Subscript[$CellContext`\[Chi], 12] + 
      2899226059143779340048 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 921129102013909805036 Subscript[$CellContext`\[Chi], 4] + 
      921129102013909805036 Subscript[$CellContext`\[Chi], 5] + 
      1842258204005158574700 Subscript[$CellContext`\[Chi], 9] + 
      2763387306019068379736 Subscript[$CellContext`\[Chi], 14] + 
      4605645510046888034936 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 975466451937836961416 Subscript[$CellContext`\[Chi], 2] + 
      975466451937836961416 Subscript[$CellContext`\[Chi], 3] + 
      1950932903898981769412 Subscript[$CellContext`\[Chi], 8] + 
      2926399355836818730828 Subscript[$CellContext`\[Chi], 13] + 
      4877332259712492672600 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 344316361179449281870 Subscript[$CellContext`\[Chi], 1] + 
      1721581805921218720934 Subscript[$CellContext`\[Chi], 6] + 
      1721581805921218720934 Subscript[$CellContext`\[Chi], 7] + 
      2754530889483538926266 Subscript[$CellContext`\[Chi], 10] + 
      2754530889483538926266 Subscript[$CellContext`\[Chi], 11] + 
      3098847250662988206306 Subscript[$CellContext`\[Chi], 12] + 
      3443163611866409849728 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 1093755654617735474956 Subscript[$CellContext`\[Chi], 4] + 
      1093755654617735474956 Subscript[$CellContext`\[Chi], 5] + 
      2187511309260126083992 Subscript[$CellContext`\[Chi], 9] + 
      3281266963877861555944 Subscript[$CellContext`\[Chi], 14] + 
      5468778273113332486446 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 1158074781704477355170 Subscript[$CellContext`\[Chi], 2] + 
      1158074781704477355170 Subscript[$CellContext`\[Chi], 3] + 
      2316149563383598070764 Subscript[$CellContext`\[Chi], 8] + 
      3474224345088075430852 Subscript[$CellContext`\[Chi], 13] + 
      5790373908497030188756 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 408701861645033109912 Subscript[$CellContext`\[Chi], 1] + 
      2043509308199088111248 Subscript[$CellContext`\[Chi], 6] + 
      2043509308199088111248 Subscript[$CellContext`\[Chi], 7] + 
      3269614893108109982696 Subscript[$CellContext`\[Chi], 10] + 
      3269614893108109982696 Subscript[$CellContext`\[Chi], 11] + 
      3678316754753143092608 Subscript[$CellContext`\[Chi], 12] + 
      4087018616372098744232 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 1298058262038964391496 Subscript[$CellContext`\[Chi], 4] + 
      1298058262038964391496 Subscript[$CellContext`\[Chi], 5] + 
      2596116524051110758768 Subscript[$CellContext`\[Chi], 9] + 
      3894174786090075150264 Subscript[$CellContext`\[Chi], 14] + 
      6490291310168003884330 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 1374154693271221503062 Subscript[$CellContext`\[Chi], 2] + 
      1374154693271221503062 Subscript[$CellContext`\[Chi], 3] + 
      2748309386570021745338 Subscript[$CellContext`\[Chi], 8] + 
      4122464079841243246446 Subscript[$CellContext`\[Chi], 13] + 
      6870773466383686231996 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 484876359524916736220 Subscript[$CellContext`\[Chi], 1] + 
      2424381797652944071288 Subscript[$CellContext`\[Chi], 6] + 
      2424381797652944071288 Subscript[$CellContext`\[Chi], 7] + 
      3879010876256054623044 Subscript[$CellContext`\[Chi], 10] + 
      3879010876256054623044 Subscript[$CellContext`\[Chi], 11] + 
      4363887235780971356082 Subscript[$CellContext`\[Chi], 12] + 
      4848763595334248438580 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 1539728609020932450102 Subscript[$CellContext`\[Chi], 4] + 
      1539728609020932450102 Subscript[$CellContext`\[Chi], 5] + 
      3079457218071028204448 Subscript[$CellContext`\[Chi], 9] + 
      4619185827091960659744 Subscript[$CellContext`\[Chi], 14] + 
      7698643045133825581050 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 1629714173991857666028 Subscript[$CellContext`\[Chi], 2] + 
      1629714173991857666028 Subscript[$CellContext`\[Chi], 3] + 
      3259428347953727147736 Subscript[$CellContext`\[Chi], 8] + 
      4889142521945584813764 Subscript[$CellContext`\[Chi], 13] + 
      8148570869929300094238 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 574953702119878433696 Subscript[$CellContext`\[Chi], 1] + 
      2874768510568556675456 Subscript[$CellContext`\[Chi], 6] + 
      2874768510568556675456 Subscript[$CellContext`\[Chi], 7] + 
      4599629616897356505140 Subscript[$CellContext`\[Chi], 10] + 
      4599629616897356505140 Subscript[$CellContext`\[Chi], 11] + 
      5174583319017234938836 Subscript[$CellContext`\[Chi], 12] + 
      5749537021106277901128 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 1825459967270477989656 Subscript[$CellContext`\[Chi], 4] + 
      1825459967270477989656 Subscript[$CellContext`\[Chi], 5] + 
      3650919934509250141806 Subscript[$CellContext`\[Chi], 9] + 
      5476379901779728129428 Subscript[$CellContext`\[Chi], 14] + 
      9127299836320684161714 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 1931817372977639608442 Subscript[$CellContext`\[Chi], 2] + 
      1931817372977639608442 Subscript[$CellContext`\[Chi], 3] + 
      3863634745987879235172 Subscript[$CellContext`\[Chi], 8] + 
      5795452118965518840276 Subscript[$CellContext`\[Chi], 13] + 
      9659086864920798079404 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 681418955170931874796 Subscript[$CellContext`\[Chi], 1] + 
      3407094775888177739924 Subscript[$CellContext`\[Chi], 6] + 
      3407094775888177739924 Subscript[$CellContext`\[Chi], 7] + 
      5451351641434491779266 Subscript[$CellContext`\[Chi], 10] + 
      5451351641434491779266 Subscript[$CellContext`\[Chi], 11] + 
      6132770596605423659528 Subscript[$CellContext`\[Chi], 12] + 
      6814189551809873943812 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
      0, 0, 0, 2163119829908362345496 Subscript[$CellContext`\[Chi], 4] + 
      2163119829908362345496 Subscript[$CellContext`\[Chi], 5] + 
      4326239659851186436296 Subscript[$CellContext`\[Chi], 9] + 
      6489359489759548781792 Subscript[$CellContext`\[Chi], 14] + 
      10815599149576273449880 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 2288766460003269971852 Subscript[$CellContext`\[Chi], 2] + 
      2288766460003269971852 Subscript[$CellContext`\[Chi], 3] + 
      4577532919971109274338 Subscript[$CellContext`\[Chi], 8] + 
      6866299379974379246190 Subscript[$CellContext`\[Chi], 13] + 
      11443832299980919245860 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 807192258605710558136 Subscript[$CellContext`\[Chi], 1] + 
      4035961292992126859092 Subscript[$CellContext`\[Chi], 6] + 
      4035961292992126859092 Subscript[$CellContext`\[Chi], 7] + 
      6457538068772832580598 Subscript[$CellContext`\[Chi], 10] + 
      6457538068772832580598 Subscript[$CellContext`\[Chi], 11] + 
      7264730327378543136564 Subscript[$CellContext`\[Chi], 12] + 
      8071922585947827743968 Subscript[$CellContext`\[Chi], 15]}, 0, 4008, 24],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.557202683732493*^9, 3.557202706925437*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "dec", "]"}]], "Input",
 CellChangeTimes->{{3.5572027143676043`*^9, 3.557202719170848*^9}}],

Cell["\<\
\\chi _9+\\sqrt[3]{q} \\left(\\chi _2+\\chi _3\\right)+2 q^{2/3} \\chi \
_{12}+2 q \\chi _{17}+q^{4/3} \\left(2 \\chi _8+2 \\chi _{13}+2 \\chi \
_{16}\\right)+q^{5/3} \\left(2 \\chi _{10}+2 \\chi _{11}+2 \\chi
   _{12}+4 \\chi _{15}\\right)+q^2 \\left(\\chi _4+\\chi _5+4 \\chi _9+4 \
\\chi _{14}+6 \\chi _{17}\\right)+q^{7/3} \\left(2 \\chi _2+2 \\chi _3+2 \
\\chi _8+6 \\chi _{13}+10 \\chi _{16}\\right)+q^{8/3} \\left(2
   \\chi _1+6 \\chi _6+6 \\chi _7+8 \\chi _{10}+8 \\chi _{11}+10 \\chi \
_{12}+8 \\chi _{15}\\right)+q^3 \\left(6 \\chi _4+6 \\chi _5+6 \\chi _9+12 \
\\chi _{14}+22 \\chi _{17}\\right)+q^{10/3} \\left(6 \\chi _2+6
   \\chi _3+16 \\chi _8+20 \\chi _{13}+30 \\chi _{16}\\right)+q^{11/3} \
\\left(2 \\chi _1+14 \\chi _6+14 \\chi _7+24 \\chi _{10}+24 \\chi _{11}+24 \
\\chi _{12}+32 \\chi _{15}\\right)+q^4 \\left(10 \\chi _4+10
   \\chi _5+28 \\chi _9+40 \\chi _{14}+62 \\chi _{17}\\right)+q^{13/3} \
\\left(20 \\chi _2+20 \\chi _3+30 \\chi _8+50 \\chi _{13}+88 \\chi \
_{16}\\right)+q^{14/3} \\left(10 \\chi _1+42 \\chi _6+42 \\chi _7+64
   \\chi _{10}+64 \\chi _{11}+74 \\chi _{12}+76 \\chi _{15}\\right)+q^5 \
\\left(34 \\chi _4+34 \\chi _5+60 \\chi _9+94 \\chi _{14}+164 \\chi \
_{17}\\right)+q^{16/3} \\left(41 \\chi _2+41 \\chi _3+94 \\chi _8+134
   \\chi _{13}+216 \\chi _{16}\\right)+q^{17/3} \\left(16 \\chi _1+92 \\chi \
_6+92 \\chi _7+154 \\chi _{10}+154 \\chi _{11}+172 \\chi _{12}+200 \\chi \
_{15}\\right)+q^6 \\left(74 \\chi _4+74 \\chi _5+162 \\chi
   _9+236 \\chi _{14}+382 \\chi _{17}\\right)+q^{19/3} \\left(104 \\chi \
_2+104 \\chi _3+194 \\chi _8+298 \\chi _{13}+510 \\chi _{16}\\right)+q^{20/3} \
\\left(50 \\chi _1+226 \\chi _6+226 \\chi _7+354 \\chi
   _{10}+354 \\chi _{11}+402 \\chi _{12}+432 \\chi _{15}\\right)+q^7 \
\\left(178 \\chi _4+178 \\chi _5+332 \\chi _9+508 \\chi _{14}+862 \\chi _{17}\
\\right)+q^{22/3} \\left(216 \\chi _2+216 \\chi _3+454 \\chi
   _8+674 \\chi _{13}+1104 \\chi _{16}\\right)+q^{23/3} \\left(88 \\chi \
_1+468 \\chi _6+468 \\chi _7+758 \\chi _{10}+758 \\chi _{11}+846 \\chi \
_{12}+960 \\chi _{15}\\right)+q^8 \\left(356 \\chi _4+356 \\chi
   _5+744 \\chi _9+1100 \\chi _{14}+1814 \\chi _{17}\\right)+q^{25/3} \
\\left(472 \\chi _2+472 \\chi _3+906 \\chi _8+1378 \\chi _{13}+2318 \\chi \
_{16}\\right)+q^{26/3} \\left(206 \\chi _1+986 \\chi _6+986
   \\chi _7+1564 \\chi _{10}+1564 \\chi _{11}+1768 \\chi _{12}+1936 \\chi \
_{15}\\right)+q^9 \\left(746 \\chi _4+746 \\chi _5+1454 \\chi _9+2204 \\chi \
_{14}+3700 \\chi _{17}\\right)+q^{28/3} \\left(916 \\chi
   _2+916 \\chi _3+1880 \\chi _8+2796 \\chi _{13}+4630 \\chi \
_{16}\\right)+q^{29/3} \\left(374 \\chi _1+1918 \\chi _6+1918 \\chi _7+3092 \
\\chi _{10}+3092 \\chi _{11}+3466 \\chi _{12}+3892 \\chi
   _{15}\\right)+q^{10} \\left(1434 \\chi _4+1434 \\chi _5+2924 \\chi _9+4356 \
\\chi _{14}+7224 \\chi _{17}\\right)+q^{31/3} \\left(1811 \\chi _2+1811 \\chi \
_3+3564 \\chi _8+5372 \\chi _{13}+8998 \\chi
   _{16}\\right)+q^{32/3} \\left(758 \\chi _1+3730 \\chi _6+3730 \\chi \
_7+5938 \\chi _{10}+5938 \\chi _{11}+6700 \\chi _{12}+7388 \\chi \
_{15}\\right)+q^{11} \\left(2768 \\chi _4+2768 \\chi _5+5454 \\chi
   _9+8222 \\chi _{14}+13752 \\chi _{17}\\right)+q^{34/3} \\left(3364 \\chi \
_2+3364 \\chi _3+6810 \\chi _8+10174 \\chi _{13}+16898 \\chi \
_{16}\\right)+q^{35/3} \\left(1360 \\chi _1+6896 \\chi _6+6896 \\chi
   _7+11068 \\chi _{10}+11068 \\chi _{11}+12426 \\chi _{12}+13880 \\chi _{15}\
\\right)+q^{12} \\left(5058 \\chi _4+5058 \\chi _5+10220 \\chi _9+15276 \\chi \
_{14}+25394 \\chi _{17}\\right)+q^{37/3}
   \\left(6232 \\chi _2+6232 \\chi _3+12346 \\chi _8+18582 \\chi _{13}+31040 \
\\chi _{16}\\right)+q^{38/3} \\left(2550 \\chi _1+12626 \\chi _6+12626 \\chi \
_7+20154 \\chi _{10}+20154 \\chi _{11}+22704 \\chi
   _{12}+25132 \\chi _{15}\\right)+q^{13} \\left(9208 \\chi _4+9208 \\chi \
_5+18288 \\chi _9+27496 \\chi _{14}+45918 \\chi _{17}\\right)+q^{40/3} \
\\left(11090 \\chi _2+11090 \\chi _3+22330 \\chi _8+33418
   \\chi _{13}+55600 \\chi _{16}\\right)+q^{41/3} \\left(4446 \\chi _1+22374 \
\\chi _6+22374 \\chi _7+35868 \\chi _{10}+35868 \\chi _{11}+40310 \\chi \
_{12}+44916 \\chi _{15}\\right)+q^{14} \\left(16192 \\chi
   _4+16192 \\chi _5+32556 \\chi _9+48754 \\chi _{14}+81134 \\chi \
_{17}\\right)+q^{43/3} \\left(19588 \\chi _2+19588 \\chi _3+38992 \\chi \
_8+58580 \\chi _{13}+97764 \\chi _{16}\\right)+q^{44/3} \\left(7882
   \\chi _1+39206 \\chi _6+39206 \\chi _7+62644 \\chi _{10}+62644 \\chi \
_{11}+70526 \\chi _{12}+78200 \\chi _{15}\\right)+q^{15} \\left(28226 \\chi \
_4+28226 \\chi _5+56216 \\chi _9+84440 \\chi _{14}+140884
   \\chi _{17}\\right)+q^{46/3} \\left(33664 \\chi _2+33664 \\chi _3+67572 \
\\chi _8+101232 \\chi _{13}+168558 \\chi _{16}\\right)+q^{47/3} \\left(13358 \
\\chi _1+67078 \\chi _6+67078 \\chi _7+107426 \\chi
   _{10}+107426 \\chi _{11}+120790 \\chi _{12}+134416 \\chi \
_{15}\\right)+q^{16} \\left(47984 \\chi _4+47984 \\chi _5+96264 \\chi \
_9+144248 \\chi _{14}+240220 \\chi _{17}\\right)+q^{49/3} \\left(57292 \\chi
   _2+57292 \\chi _3+114258 \\chi _8+171550 \\chi _{13}+286124 \\chi \
_{16}\\right)+q^{50/3} \\left(22760 \\chi _1+113440 \\chi _6+113440 \\chi \
_7+181370 \\chi _{10}+181370 \\chi _{11}+204126 \\chi
   _{12}+226540 \\chi _{15}\\right)+q^{17} \\left(80789 \\chi _4+80789 \\chi \
_5+161216 \\chi _9+242000 \\chi _{14}+403590 \\chi _{17}\\right)+q^{52/3} \
\\left(95524 \\chi _2+95524 \\chi _3+191456 \\chi
   _8+286988 \\chi _{13}+478040 \\chi _{16}\\right)+q^{53/3} \\left(37596 \
\\chi _1+188408 \\chi _6+188408 \\chi _7+301634 \\chi _{10}+301634 \\chi \
_{11}+339230 \\chi _{12}+377264 \\chi _{15}\\right)+q^{18}
   \\left(133512 \\chi _4+133512 \\chi _5+267492 \\chi _9+401004 \\chi \
_{14}+668024 \\chi _{17}\\right)+q^{55/3} \\left(157722 \\chi _2+157722 \\chi \
_3+314944 \\chi _8+472664 \\chi _{13}+788118 \\chi
   _{16}\\right)+q^{56/3} \\left(62020 \\chi _1+309544 \\chi _6+309544 \\chi \
_7+495048 \\chi _{10}+495048 \\chi _{11}+557064 \\chi _{12}+618532 \\chi \
_{15}\\right)+q^{19} \\left(218484 \\chi _4+218484 \\chi
   _5+436360 \\chi _9+654852 \\chi _{14}+1091808 \\chi _{17}\\right)+q^{58/3} \
\\left(256320 \\chi _2+256320 \\chi _3+513278 \\chi _8+769598 \\chi \
_{13}+1282232 \\chi _{16}\\right)+q^{59/3} \\left(100106
   \\chi _1+501238 \\chi _6+501238 \\chi _7+802250 \\chi _{10}+802250 \\chi \
_{11}+902356 \\chi _{12}+1003156 \\chi _{15}\\right)+q^{20} \\left(352296 \
\\chi _4+352296 \\chi _5+705346 \\chi _9+1057638 \\chi
   _{14}+1762236 \\chi _{17}\\right)+q^{61/3} \\left(412622 \\chi _2+412622 \
\\chi _3+824424 \\chi _8+1237040 \\chi _{13}+2062270 \\chi \
_{16}\\right)+q^{62/3} \\left(160882 \\chi _1+803558 \\chi _6+803558
   \\chi _7+1285348 \\chi _{10}+1285348 \\chi _{11}+1446240 \\chi \
_{12}+1606256 \\chi _{15}\\right)+q^{21} \\left(562830 \\chi _4+562830 \\chi \
_5+1124742 \\chi _9+1687572 \\chi _{14}+2813246 \\chi
   _{17}\\right)+q^{64/3} \\left(655728 \\chi _2+655728 \\chi _3+1312466 \
\\chi _8+1968194 \\chi _{13}+3279656 \\chi _{16}\\right)+q^{65/3} \
\\left(254370 \\chi _1+1272906 \\chi _6+1272906 \\chi _7+2037092
   \\chi _{10}+2037092 \\chi _{11}+2291460 \\chi _{12}+2546908 \\chi \
_{15}\\right)+q^{22} \\left(888402 \\chi _4+888402 \\chi _5+1777956 \\chi \
_9+2666352 \\chi _{14}+4443148 \\chi _{17}\\right)+q^{67/3}
   \\left(1032934 \\chi _2+1032934 \\chi _3+2064640 \\chi _8+3097584 \\chi \
_{13}+5163470 \\chi _{16}\\right)+q^{68/3} \\left(399902 \\chi _1+1998182 \
\\chi _6+1998182 \\chi _7+3196552 \\chi _{10}+3196552
   \\chi _{11}+3596454 \\chi _{12}+3995020 \\chi _{15}\\right)+q^{23} \
\\left(1390302 \\chi _4+1390302 \\chi _5+2779152 \\chi _9+4169454 \\chi \
_{14}+6950040 \\chi _{17}\\right)+q^{70/3} \\left(1609758 \\chi
   _2+1609758 \\chi _3+3221046 \\chi _8+4830798 \\chi _{13}+8050308 \\chi \
_{16}\\right)+q^{71/3} \\left(620670 \\chi _1+3104998 \\chi _6+3104998 \\chi \
_7+4968646 \\chi _{10}+4968646 \\chi _{11}+5589308
   \\chi _{12}+6211624 \\chi _{15}\\right)+q^{24} \\left(2153698 \\chi \
_4+2153698 \\chi _5+4309170 \\chi _9+6462880 \\chi _{14}+10770284 \\chi _{17}\
\\right)+q^{73/3} \\left(2488420 \\chi _2+2488420 \\chi
   _3+4974928 \\chi _8+7463348 \\chi _{13}+12440166 \\chi \
_{16}\\right)+q^{74/3} \\left(957474 \\chi _1+4785334 \\chi _6+4785334 \\chi \
_7+7655730 \\chi _{10}+7655730 \\chi _{11}+8613204 \\chi
   _{12}+9568652 \\chi _{15}\\right)+q^{25} \\left(3310128 \\chi _4+3310128 \
\\chi _5+6618112 \\chi _9+9928236 \\chi _{14}+16548516 \\chi \
_{17}\\right)+q^{76/3} \\left(3811459 \\chi _2+3811459 \\chi
   _3+7625244 \\chi _8+11436696 \\chi _{13}+19059624 \\chi \
_{16}\\right)+q^{77/3} \\left(1461608 \\chi _1+7310524 \\chi _6+7310524 \\chi \
_7+11697840 \\chi _{10}+11697840 \\chi _{11}+13159462 \\chi
   _{12}+14623548 \\chi _{15}\\right)+q^{26} \\left(5043106 \\chi _4+5043106 \
\\chi _5+10088850 \\chi _9+15131956 \\chi _{14}+25218160 \\chi \
_{17}\\right)+q^{79/3} \\left(5794800 \\chi _2+5794800 \\chi
   _3+11586796 \\chi _8+17381596 \\chi _{13}+28971220 \\chi \
_{16}\\right)+q^{80/3} \\left(2217656 \\chi _1+11085256 \\chi _6+11085256 \
\\chi _7+17735196 \\chi _{10}+17735196 \\chi _{11}+19952846 \\chi
   _{12}+22167480 \\chi _{15}\\right)+q^{27} \\left(7628234 \\chi _4+7628234 \
\\chi _5+15253216 \\chi _9+22881440 \\chi _{14}+38137880 \\chi \
_{17}\\right)+q^{82/3} \\left(8739888 \\chi _2+8739888 \\chi
   _3+17483206 \\chi _8+26223110 \\chi _{13}+43702872 \\chi \
_{16}\\right)+q^{83/3} \\left(3335200 \\chi _1+16679704 \\chi _6+16679704 \
\\chi _7+26688978 \\chi _{10}+26688978 \\chi _{11}+30024178 \\chi
   _{12}+33363052 \\chi _{15}\\right)+q^{28} \\left(11450176 \\chi \
_4+11450176 \\chi _5+22904280 \\chi _9+34354456 \\chi _{14}+57254820 \\chi \
_{17}\\right)+q^{85/3} \\left(13092654 \\chi _2+13092654 \\chi
   _3+26181102 \\chi _8+39273750 \\chi _{13}+65459028 \\chi \
_{16}\\right)+q^{86/3} \\left(4986476 \\chi _1+24927900 \\chi _6+24927900 \
\\chi _7+39882870 \\chi _{10}+39882870 \\chi _{11}+44869336 \\chi
   _{12}+49851364 \\chi _{15}\\right)+q^{29} \\left(17074260 \\chi \
_4+17074260 \\chi _5+34143812 \\chi _9+51218088 \\chi _{14}+85366638 \\chi \
_{17}\\right)+q^{88/3} \\left(19474660 \\chi _2+19474660 \\chi
   _3+38954382 \\chi _8+58429042 \\chi _{13}+97378376 \\chi \
_{16}\\right)+q^{89/3} \\left(7398872 \\chi _1+36999700 \\chi _6+36999700 \
\\chi _7+59201690 \\chi _{10}+59201690 \\chi _{11}+66600562 \\chi
   _{12}+74004808 \\chi _{15}\\right)+q^{30} \\left(25287682 \\chi \
_4+25287682 \\chi _5+50581070 \\chi _9+75868744 \\chi _{14}+126444092 \\chi \
_{17}\\right)+q^{91/3} \\left(28788336 \\chi _2+28788336 \\chi
   _3+57570622 \\chi _8+86358946 \\chi _{13}+143935654 \\chi \
_{16}\\right)+q^{92/3} \\left(10917082 \\chi _1+54578990 \\chi _6+54578990 \
\\chi _7+87323782 \\chi _{10}+87323782 \\chi _{11}+98240882 \\chi
   _{12}+109151492 \\chi _{15}\\right)+q^{31} \\left(37226884 \\chi \
_4+37226884 \\chi _5+74446848 \\chi _9+111673732 \\chi _{14}+186127464 \\chi \
_{17}\\right)+q^{94/3} \\left(42287168 \\chi _2+42287168
   \\chi _3+84581636 \\chi _8+126868804 \\chi _{13}+211443126 \\chi \
_{16}\\right)+q^{95/3} \\left(16001344 \\chi _1+80014520 \\chi _6+80014520 \
\\chi _7+128026320 \\chi _{10}+128026320 \\chi
   _{11}+144027658 \\chi _{12}+160036776 \\chi _{15}\\right)+q^{32} \
\\left(54468272 \\chi _4+54468272 \\chi _5+108944820 \\chi _9+163413080 \\chi \
_{14}+272349640 \\chi _{17}\\right)+q^{97/3}
   \\left(61762756 \\chi _2+61762756 \\chi _3+123516698 \\chi _8+185279474 \
\\chi _{13}+308804942 \\chi _{16}\\right)+q^{98/3} \\left(23330204 \\chi \
_1+116641684 \\chi _6+116641684 \\chi _7+186622980 \\chi
   _{10}+186622980 \\chi _{11}+209953184 \\chi _{12}+233274072 \\chi \
_{15}\\right)+q^{33} \\left(79254742 \\chi _4+79254742 \\chi _5+158499642 \
\\chi _9+237754384 \\chi _{14}+396263914 \\chi
   _{17}\\right)+q^{100/3} \\left(89692490 \\chi _2+89692490 \\chi \
_3+179395490 \\chi _8+269087970 \\chi _{13}+448472968 \\chi \
_{16}\\right)+q^{101/3} \\left(33814842 \\chi _1+169085266 \\chi _6+169085266
   \\chi _7+270540908 \\chi _{10}+270540908 \\chi _{11}+304355736 \\chi \
_{12}+338181708 \\chi _{15}\\right)+q^{34} \\left(114682500 \\chi \
_4+114682500 \\chi _5+229376784 \\chi _9+344059308 \\chi
   _{14}+573424290 \\chi _{17}\\right)+q^{103/3} \\left(129571368 \\chi \
_2+129571368 \\chi _3+259130270 \\chi _8+388701638 \\chi _{13}+647844422 \
\\chi _{16}\\right)+q^{104/3} \\left(48769994 \\chi
   _1+243836722 \\chi _6+243836722 \\chi _7+390133436 \\chi _{10}+390133436 \
\\chi _{11}+438903430 \\chi _{12}+487660156 \\chi _{15}\\right)+q^{35} \
\\left(165102304 \\chi _4+165102304 \\chi _5+330190496
   \\chi _9+495292792 \\chi _{14}+825497348 \\chi _{17}\\right)+q^{106/3} \
\\left(186207267 \\chi _2+186207267 \\chi _3+372429408 \\chi _8+558636660 \
\\chi _{13}+931051170 \\chi _{16}\\right)+q^{107/3}
   \\left(69965102 \\chi _1+349841398 \\chi _6+349841398 \\chi _7+559752510 \
\\chi _{10}+559752510 \\chi _{11}+629717638 \\chi _{12}+699698520 \\chi _{15}\
\\right)+q^{36} \\left(236488480 \\chi _4+236488480
   \\chi _5+472993692 \\chi _9+709482172 \\chi _{14}+1182459156 \\chi \
_{17}\\right)+q^{109/3} \\left(266306972 \\chi _2+266306972 \\chi \
_3+532596196 \\chi _8+798903168 \\chi _{13}+1331517056 \\chi
   _{16}\\right)+q^{110/3} \\left(99909400 \\chi _1+499528232 \\chi \
_6+499528232 \\chi _7+799237698 \\chi _{10}+799237698 \\chi _{11}+899147086 \
\\chi _{12}+999037764 \\chi _{15}\\right)+q^{37}
   \\left(337146870 \\chi _4+337146870 \\chi _5+674273988 \\chi _9+1011420840 \
\\chi _{14}+1685714640 \\chi _{17}\\right)+q^{112/3} \\left(379046408 \\chi \
_2+379046408 \\chi _3+758113804 \\chi
   _8+1137160240 \\chi _{13}+1895253082 \\chi _{16}\\right)+q^{113/3} \
\\left(141979462 \\chi _1+709919414 \\chi _6+709919414 \\chi _7+1135879970 \
\\chi _{10}+1135879970 \\chi _{11}+1277859432 \\chi
   _{12}+1419861064 \\chi _{15}\\right)+q^{38} \\left(478419984 \\chi \
_4+478419984 \\chi _5+956863386 \\chi _9+1435283370 \\chi _{14}+2392123308 \
\\chi _{17}\\right)+q^{115/3} \\left(537101026 \\chi
   _2+537101026 \\chi _3+1074177332 \\chi _8+1611278348 \\chi \
_{13}+2685480470 \\chi _{16}\\right)+q^{116/3} \\left(200895954 \\chi \
_1+1004453562 \\chi _6+1004453562 \\chi _7+1607115206 \\chi
   _{10}+1607115206 \\chi _{11}+1808011142 \\chi _{12}+2008880896 \\chi _{15}\
\\right)+q^{39} \\left(675928876 \\chi _4+675928876 \\chi _5+1351829994 \\chi \
_9+2027758900 \\chi _{14}+3379616582 \\chi
   _{17}\\right)+q^{118/3} \\left(757716316 \\chi _2+757716316 \\chi \
_3+1515461854 \\chi _8+2273178170 \\chi _{13}+3788610774 \\chi \
_{16}\\right)+q^{119/3} \\left(283001180 \\chi _1+1415036868 \\chi
   _6+1415036868 \\chi _7+2264071304 \\chi _{10}+2264071304 \\chi \
_{11}+2547072484 \\chi _{12}+2830104560 \\chi _{15}\\right)+q^{40} \
\\left(950887426 \\chi _4+950887426 \\chi _5+1901807516 \\chi
   _9+2852694928 \\chi _{14}+4754469812 \\chi _{17}\\right)+q^{121/3} \
\\left(1064508526 \\chi _2+1064508526 \\chi _3+2128982520 \\chi _8+3193491024 \
\\chi _{13}+5322507996 \\chi _{16}\\right)+q^{122/3}
   \\left(397056872 \\chi _1+1985248024 \\chi _6+1985248024 \\chi \
_7+3176382304 \\chi _{10}+3176382304 \\chi _{11}+3573439212 \\chi \
_{12}+3970459712 \\chi _{15}\\right)+q^{41} \\left(1332268422 \\chi
   _4+1332268422 \\chi _5+2664498540 \\chi _9+3996766962 \\chi \
_{14}+6661303890 \\chi _{17}\\right)+q^{124/3} \\left(1489431084 \\chi \
_2+1489431084 \\chi _3+2978902708 \\chi _8+4468333792 \\chi
   _{13}+7447195996 \\chi _{16}\\right)+q^{125/3} \\left(554803664 \\chi \
_1+2774060944 \\chi _6+2774060944 \\chi _7+4438514658 \\chi _{10}+4438514658 \
\\chi _{11}+4993318310 \\chi _{12}+5548164708 \\chi
   _{15}\\right)+q^{42} \\left(1859201222 \\chi _4+1859201222 \\chi \
_5+3718447480 \\chi _9+5577648680 \\chi _{14}+9296051090 \\chi \
_{17}\\right)+q^{127/3} \\left(2075902054 \\chi _2+2075902054 \\chi
   _3+4151756666 \\chi _8+6227658758 \\chi _{13}+10379462954 \\chi \
_{16}\\right)+q^{128/3} \\left(772296868 \\chi _1+3861434260 \\chi \
_6+3861434260 \\chi _7+6178274746 \\chi _{10}+6178274746 \\chi
   _{11}+6950571614 \\chi _{12}+7722818364 \\chi _{15}\\right)+q^{43} \
\\left(2584725052 \\chi _4+2584725052 \\chi _5+5169397176 \\chi _9+7754122228 \
\\chi _{14}+12923572234 \\chi _{17}\\right)+q^{130/3}
   \\left(2882348392 \\chi _2+2882348392 \\chi _3+5764752428 \\chi \
_8+8647100804 \\chi _{13}+14411797544 \\chi _{16}\\right)+q^{131/3} \
\\left(1070980232 \\chi _1+5354959892 \\chi _6+5354959892 \\chi
   _7+8567959242 \\chi _{10}+8567959242 \\chi _{11}+9638939448 \\chi \
_{12}+10709978360 \\chi _{15}\\right)+q^{44} \\left(3580086976 \\chi \
_4+3580086976 \\chi _5+7160235816 \\chi _9+10740322834 \\chi
   _{14}+17900496830 \\chi _{17}\\right)+q^{133/3} \\left(3987600428 \\chi \
_2+3987600428 \\chi _3+7975135630 \\chi _8+11962736058 \\chi \
_{13}+19937936810 \\chi _{16}\\right)+q^{134/3} \\left(1479920916
   \\chi _1+7399535956 \\chi _6+7399535956 \\chi _7+11839230122 \\chi \
_{10}+11839230122 \\chi _{11}+13319151038 \\chi _{12}+14799003372 \\chi _{15}\
\\right)+q^{45} \\left(4941201870 \\chi _4+4941201870
   \\chi _5+9882331630 \\chi _9+14823533484 \\chi _{14}+24705937332 \\chi \
_{17}\\right)+q^{136/3} \\left(5497179282 \\chi _2+5497179282 \\chi \
_3+10994434644 \\chi _8+16491613900 \\chi _{13}+27485972510
   \\chi _{16}\\right)+q^{137/3} \\left(2037799020 \\chi _1+10189075104 \\chi \
_6+10189075104 \\chi _7+16302552242 \\chi _{10}+16302552242 \\chi \
_{11}+18340351306 \\chi _{12}+20378230360 \\chi
   _{15}\\right)+q^{46} \\left(6796238392 \\chi _4+6796238392 \\chi \
_5+13592560968 \\chi _9+20388799360 \\chi _{14}+33981276092 \\chi \
_{17}\\right)+q^{139/3} \\left(7552537772 \\chi _2+7552537772 \\chi
   _3+15104987030 \\chi _8+22657524802 \\chi _{13}+37762600470 \\chi \
_{16}\\right)+q^{140/3} \\left(2796640798 \\chi _1+13983110750 \\chi \
_6+13983110750 \\chi _7+22372939872 \\chi _{10}+22372939872 \\chi
   _{11}+25169580650 \\chi _{12}+27966128196 \\chi _{15}\\right)+q^{47} \
\\left(9316658291 \\chi _4+9316658291 \\chi _5+18633218362 \\chi \
_9+27949876622 \\chi _{14}+46583193078 \\chi
   _{17}\\right)+q^{142/3} \\left(10342056678 \\chi _2+10342056678 \\chi \
_3+20684216468 \\chi _8+31026273196 \\chi _{13}+51710386500 \\chi \
_{16}\\right)+q^{143/3} \\left(3825409472 \\chi _1+19127155976
   \\chi _6+19127155976 \\chi _7+30603492876 \\chi _{10}+30603492876 \\chi \
_{11}+34428902348 \\chi _{12}+38254420304 \\chi _{15}\\right)+q^{48} \
\\left(12730427830 \\chi _4+12730427830 \\chi
   _5+25460969778 \\chi _9+38191397608 \\chi _{14}+63652253324 \\chi \
_{17}\\right)+q^{145/3} \\left(14116761190 \\chi _2+14116761190 \\chi \
_3+28233402336 \\chi _8+42350163508 \\chi _{13}+70583685746
   \\chi _{16}\\right)+q^{146/3} \\left(5216223418 \\chi _1+26080990938 \\chi \
_6+26080990938 \\chi _7+41729535134 \\chi _{10}+41729535134 \\chi \
_{11}+46945758520 \\chi _{12}+52161855912 \\chi
   _{15}\\right)+q^{49} \\left(17340748374 \\chi _4+17340748374 \\chi \
_5+34681364460 \\chi _9+52022112888 \\chi _{14}+86703609786 \\chi \
_{17}\\right)+q^{148/3} \\left(19209314824 \\chi _2+19209314824
   \\chi _3+38418768862 \\chi _8+57628083686 \\chi _{13}+96046713396 \\chi \
_{16}\\right)+q^{149/3} \\left(7090703140 \\chi _1+35453661736 \\chi \
_6+35453661736 \\chi _7+56725917344 \\chi _{10}+56725917344
   \\chi _{11}+63816620484 \\chi _{12}+70907469812 \\chi _{15}\\right)+q^{50} \
\\left(23548787132 \\chi _4+23548787132 \\chi _5+47097727752 \\chi \
_9+70646514860 \\chi _{14}+117744089062 \\chi
   _{17}\\right)+q^{151/3} \\left(26060558522 \\chi _2+26060558522 \\chi \
_3+52120955940 \\chi _8+78181514424 \\chi _{13}+130302631626 \\chi \
_{16}\\right)+q^{152/3} \\left(9610292266 \\chi _1+48051292178
   \\chi _6+48051292178 \\chi _7+76881999696 \\chi _{10}+76881999696 \\chi \
_{11}+86492292022 \\chi _{12}+96102414948 \\chi _{15}\\right)+q^{51} \
\\left(31885229088 \\chi _4+31885229088 \\chi
   _5+63770280216 \\chi _9+95655509304 \\chi _{14}+159425967310 \\chi \
_{17}\\right)+q^{154/3} \\left(35251949240 \\chi _2+35251949240 \\chi \
_3+70504085046 \\chi _8+105756034286 \\chi _{13}+176259932692
   \\chi _{16}\\right)+q^{155/3} \\left(12987285128 \\chi _1+64936621672 \
\\chi _6+64936621672 \\chi _7+103898672932 \\chi _{10}+103898672932 \\chi \
_{11}+116885958038 \\chi _{12}+129873439064 \\chi
   _{15}\\right)+q^{52} \\left(43048962226 \\chi _4+43048962226 \\chi \
_5+86098130108 \\chi _9+129147092296 \\chi _{14}+215245016824 \\chi \
_{17}\\right)+q^{157/3} \\left(47550053304 \\chi _2+47550053304
   \\chi _3+95099890708 \\chi _8+142649944076 \\chi _{13}+237750050502 \\chi \
_{16}\\right)+q^{158/3} \\left(17501886970 \\chi _1+87509208462 \\chi \
_6+87509208462 \\chi _7+140014643058 \\chi
   _{10}+140014643058 \\chi _{11}+157516530028 \\chi _{12}+175018190684 \\chi \
_{15}\\right)+q^{53} \\left(57959851190 \\chi _4+57959851190 \\chi \
_5+115919465166 \\chi _9+173879316356 \\chi
   _{14}+289799018926 \\chi _{17}\\right)+q^{160/3} \\left(63961380900 \\chi \
_2+63961380900 \\chi _3+127923010886 \\chi _8+191884391758 \\chi \
_{13}+319807153638 \\chi _{16}\\right)+q^{161/3}
   \\left(23521095476 \\chi _1+117605738216 \\chi _6+117605738216 \\chi \
_7+188169285728 \\chi _{10}+188169285728 \\chi _{11}+211690381160 \\chi \
_{12}+235211737764 \\chi _{15}\\right)+q^{54}
   \\left(77823917226 \\chi _4+77823917226 \\chi _5+155648108178 \\chi \
_9+233472025476 \\chi _{14}+389119859838 \\chi _{17}\\right)+q^{163/3} \
\\left(85806456260 \\chi _2+85806456260 \\chi _3+171612625662
   \\chi _8+257419081922 \\chi _{13}+429031994656 \\chi \
_{16}\\right)+q^{164/3} \\left(31526774070 \\chi _1+157633569514 \\chi \
_6+157633569514 \\chi _7+252213590798 \\chi _{10}+252213590798 \\chi
   _{11}+283740364868 \\chi _{12}+315266838012 \\chi _{15}\\right)+q^{55} \
\\left(104220988154 \\chi _4+104220988154 \\chi _5+208441660676 \\chi \
_9+312662648804 \\chi _{14}+521104624894 \\chi
   _{17}\\right)+q^{166/3} \\left(114811633778 \\chi _2+114811633778 \\chi \
_3+229623598010 \\chi _8+344435231742 \\chi _{13}+574058499208 \\chi \
_{16}\\right)+q^{167/3} \\left(42147574386 \\chi
   _1+210738218670 \\chi _6+210738218670 \\chi _7+337181288266 \\chi \
_{10}+337181288266 \\chi _{11}+379328862728 \\chi _{12}+421476783476 \\chi \
_{15}\\right)+q^{56} \\left(139213511684 \\chi
   _4+139213511684 \\chi _5+278427386358 \\chi _9+417640898042 \\chi \
_{14}+696067921506 \\chi _{17}\\right)+q^{169/3} \\left(153231553184 \\chi \
_2+153231553184 \\chi _3+306462725968 \\chi
   _8+459694279152 \\chi _{13}+766157385278 \\chi _{16}\\right)+q^{170/3} \
\\left(56204906610 \\chi _1+281024134674 \\chi _6+281024134674 \\chi \
_7+449638456268 \\chi _{10}+449638456268 \\chi
   _{11}+505843362844 \\chi _{12}+562047871252 \\chi _{15}\\right)+q^{57} \
\\left(185491133036 \\chi _4+185491133036 \\chi _5+370981849288 \\chi \
_9+556472982272 \\chi _{14}+927455248598 \\chi
   _{17}\\right)+q^{172/3} \\left(204001535556 \\chi _2+204001535556 \\chi \
_3+408003507930 \\chi _8+612005043570 \\chi _{13}+1020008114790 \\chi \
_{16}\\right)+q^{173/3} \\left(74766310610 \\chi
   _1+373832010050 \\chi _6+373832010050 \\chi _7+598131399140 \\chi \
_{10}+598131399140 \\chi _{11}+672897709750 \\chi _{12}+747664477620 \\chi \
_{15}\\right)+q^{58} \\left(246550796956 \\chi
   _4+246550796956 \\chi _5+493102072512 \\chi _9+739652869468 \\chi \
_{14}+1232754463274 \\chi _{17}\\right)+q^{175/3} \\left(270938665072 \\chi \
_2+270938665072 \\chi _3+541876829308 \\chi
   _8+812815494348 \\chi _{13}+1354692824762 \\chi _{16}\\right)+q^{176/3} \
\\left(99220349842 \\chi _1+496101224726 \\chi _6+496101224726 \\chi \
_7+793761749708 \\chi _{10}+793761749708 \\chi
   _{11}+892982099496 \\chi _{12}+992201924848 \\chi _{15}\\right)+q^{59} \
\\left(326933627964 \\chi _4+326933627964 \\chi _5+653866706748 \\chi \
_9+980800334802 \\chi _{14}+1634667590442 \\chi
   _{17}\\right)+q^{178/3} \\left(358992666960 \\chi _2+358992666960 \\chi \
_3+717985908166 \\chi _8+1076978575126 \\chi _{13}+1794963908920 \\chi \
_{16}\\right)+q^{179/3} \\left(131364957496 \\chi
   _1+656825388736 \\chi _6+656825388736 \\chi _7+1050920862178 \\chi \
_{10}+1050920862178 \\chi _{11}+1182285819674 \\chi _{12}+1313651378124 \\chi \
_{15}\\right)+q^{60} \\left(432520647012 \\chi
   _4+432520647012 \\chi _5+865041922838 \\chi _9+1297562569812 \\chi \
_{14}+2162603863962 \\chi _{17}\\right)+q^{181/3} \\left(474573927217 \\chi \
_2+474573927217 \\chi _3+949147196496 \\chi
   _8+1423721123652 \\chi _{13}+2372868977778 \\chi _{16}\\right)+q^{182/3} \
\\left(173528810938 \\chi _1+867643366946 \\chi _6+867643366946 \\chi \
_7+1388229112044 \\chi _{10}+1388229112044 \\chi
   _{11}+1561757923082 \\chi _{12}+1735286046204 \\chi _{15}\\right)+q^{61} \
\\left(570918356460 \\chi _4+570918356460 \\chi _5+1141835993928 \\chi \
_9+1712754350388 \\chi _{14}+2854591063628 \\chi
   _{17}\\right)+q^{184/3} \\left(625963333028 \\chi _2+625963333028 \\chi \
_3+1251927418360 \\chi _8+1877890751388 \\chi _{13}+3129817417580 \\chi _{16}\
\\right)+q^{185/3} \\left(228716254288 \\chi
   _1+1143582057452 \\chi _6+1143582057452 \\chi _7+1829731606706 \\chi \
_{10}+1829731606706 \\chi _{11}+2058447860956 \\chi _{12}+2287164901672 \\chi \
_{15}\\right)+q^{62} \\left(751940639004 \\chi
   _4+751940639004 \\chi _5+1503882100024 \\chi _9+2255822738964 \\chi \
_{14}+3759704016826 \\chi _{17}\\right)+q^{187/3} \\left(823843945598 \\chi \
_2+823843945598 \\chi _3+1647687032134 \\chi
   _8+2471530977838 \\chi _{13}+4119218869390 \\chi _{16}\\right)+q^{188/3} \
\\left(300802957674 \\chi _1+1504013890262 \\chi _6+1504013890262 \\chi \
_7+2406421865026 \\chi _{10}+2406421865026 \\chi
   _{11}+2707224822700 \\chi _{12}+3008026882116 \\chi _{15}\\right)+q^{63} \
\\left(988232426626 \\chi _4+988232426626 \\chi _5+1976463914130 \\chi \
_9+2964696340756 \\chi _{14}+4941161193644 \\chi
   _{17}\\right)+q^{190/3} \\left(1081965685708 \\chi _2+1081965685708 \\chi \
_3+2163932352232 \\chi _8+3245898037896 \\chi _{13}+5409829409162 \\chi _{16}\
\\right)+q^{191/3} \\left(394771683760 \\chi
   _1+1973859444000 \\chi _6+1973859444000 \\chi _7+3158175520174 \\chi \
_{10}+3158175520174 \\chi _{11}+3552947203862 \\chi _{12}+3947719912588 \\chi \
_{15}\\right)+q^{64} \\left(1296049437312 \\chi
   _4+1296049437312 \\chi _5+2592099945616 \\chi _9+3888149383044 \\chi \
_{14}+6480248257830 \\chi _{17}\\right)+q^{193/3} \\left(1418001755472 \\chi \
_2+1418001755472 \\chi _3+2836002391924 \\chi
   _8+4254004147396 \\chi _{13}+7090007657938 \\chi _{16}\\right)+q^{194/3} \
\\left(517026018744 \\chi _1+2585128925120 \\chi _6+2585128925120 \\chi \
_7+4136205812926 \\chi _{10}+4136205812926 \\chi
   _{11}+4653231831670 \\chi _{12}+5170256681988 \\chi _{15}\\right)+q^{65} \
\\left(1696260751296 \\chi _4+1696260751296 \\chi _5+3392520282698 \\chi \
_9+5088781033950 \\chi _{14}+8481302536962 \\chi
   _{17}\\right)+q^{196/3} \\left(1854619269854 \\chi _2+1854619269854 \\chi \
_3+3709239814248 \\chi _8+5563859084028 \\chi _{13}+9273097623912 \\chi _{16}\
\\right)+q^{197/3} \\left(675770995752 \\chi
   _1+3378856309260 \\chi _6+3378856309260 \\chi _7+5406170627322 \\chi \
_{10}+5406170627322 \\chi _{11}+6081941623198 \\chi _{12}+6757713949632 \\chi \
_{15}\\right)+q^{66} \\left(2215601985180 \\chi
   _4+2215601985180 \\chi _5+4431205359516 \\chi _9+6646807344696 \\chi \
_{14}+11078011314878 \\chi _{17}\\right)+q^{199/3} \\left(2420850505804 \\chi \
_2+2420850505804 \\chi _3+4841699561624 \\chi
   _8+7262550067428 \\chi _{13}+12104251079482 \\chi _{16}\\right)+q^{200/3} \
\\left(881513488308 \\chi _1+4407565927560 \\chi _6+4407565927560 \\chi \
_7+7052104878366 \\chi _{10}+7052104878366 \\chi
   _{11}+7933618366622 \\chi _{12}+8815130340864 \\chi _{15}\\right)+q^{67} \
\\left(2888277401848 \\chi _4+2888277401848 \\chi _5+5776553222904 \\chi \
_9+8664830624668 \\chi _{14}+14441385427892 \\chi
   _{17}\\right)+q^{202/3} \\left(3153806204334 \\chi _2+3153806204334 \\chi \
_3+6307614057786 \\chi _8+9461420262258 \\chi _{13}+15769032670722 \\chi \
_{16}\\right)+q^{203/3} \\left(1147672321386 \\chi
   _1+5738363328578 \\chi _6+5738363328578 \\chi _7+9181382013892 \\chi \
_{10}+9181382013892 \\chi _{11}+10329054335278 \\chi _{12}+11476728377820 \
\\chi _{15}\\right)+q^{68} \\left(3757961127806 \\chi
   _4+3757961127806 \\chi _5+7515924051756 \\chi _9+11273885179562 \\chi \
_{14}+18789807435382 \\chi _{17}\\right)+q^{205/3} \\left(4100858364076 \\chi \
_2+4100858364076 \\chi _3+8201714853854 \\chi
   _8+12302573217878 \\chi _{13}+20504289945524 \\chi _{16}\\right)+q^{206/3} \
\\left(1491372206720 \\chi _1+7456859078400 \\chi _6+7456859078400 \\chi \
_7+11930973743656 \\chi _{10}+11930973743656 \\chi
   _{11}+13422345950288 \\chi _{12}+14913716202192 \\chi _{15}\\right)+q^{69} \
\\left(4880342596054 \\chi _4+4880342596054 \\chi _5+9760683153472 \\chi \
_9+14641025749672 \\chi _{14}+24401710942304 \\chi
   _{17}\\right)+q^{208/3} \\left(5322365046492 \\chi _2+5322365046492 \\chi \
_3+10644732220148 \\chi _8+15967097266640 \\chi _{13}+26611827359846 \\chi \
_{16}\\right)+q^{209/3} \\left(1934415186892 \\chi
   _1+9672078152184 \\chi _6+9672078152184 \\chi _7+15475325931138 \\chi \
_{10}+15475325931138 \\chi _{11}+17409741118030 \\chi _{12}+19344158523200 \
\\chi _{15}\\right)+q^{70} \\left(6326302873702 \\chi
   _4+6326302873702 \\chi _5+12652608060500 \\chi _9+18978910934140 \\chi \
_{14}+31631516681306 \\chi _{17}\\right)+q^{211/3} \\left(6895125468842 \\chi \
_2+6895125468842 \\chi _3+13790248526040 \\chi
   _8+20685373994784 \\chi _{13}+34475624933046 \\chi _{16}\\right)+q^{212/3} \
\\left(2504533817284 \\chi _1+12522666571880 \\chi _6+12522666571880 \\chi \
_7+20036265508792 \\chi _{10}+20036265508792
   \\chi _{11}+22540799326234 \\chi _{12}+25045330628420 \\chi \
_{15}\\right)+q^{71} \\left(8185936377612 \\chi _4+8185936377612 \\chi \
_5+16371870132504 \\chi _9+24557806510116 \\chi _{14}+40929679264748
   \\chi _{17}\\right)+q^{214/3} \\left(8916687903492 \\chi _2+8916687903492 \
\\chi _3+17833378540186 \\chi _8+26750066443678 \\chi _{13}+44583442250416 \
\\chi _{16}\\right)+q^{215/3} \\left(3236928227814
   \\chi _1+16184643988806 \\chi _6+16184643988806 \\chi _7+25895431521430 \
\\chi _{10}+25895431521430 \\chi _{11}+29132359749184 \\chi \
_{12}+32369290826240 \\chi _{15}\\right)+q^{72}
   \\left(10573563024972 \\chi _4+10573563024972 \\chi _5+21147129019878 \
\\chi _9+31720692044748 \\chi _{14}+52867818094952 \\chi \
_{17}\\right)+q^{217/3} \\left(11510788901478 \\chi _2+11510788901478
   \\chi _3+23021574707402 \\chi _8+34532363609050 \\chi _{13}+57553941411360 \
\\chi _{16}\\right)+q^{218/3} \\left(4176234192540 \\chi _1+20881167737276 \
\\chi _6+20881167737276 \\chi _7+33409867089750
   \\chi _{10}+33409867089750 \\chi _{11}+37586101282290 \\chi \
_{12}+41762332249684 \\chi _{15}\\right)+q^{73} \\left(13634048222280 \\chi \
_4+13634048222280 \\chi _5+27268093084680 \\chi
   _9+40902141306960 \\chi _{14}+68170237752194 \\chi _{17}\\right)+q^{220/3} \
\\left(14834125595464 \\chi _2+14834125595464 \\chi _3+29668254692544 \\chi \
_8+44502380287936 \\chi _{13}+74170631479148
   \\chi _{16}\\right)+q^{221/3} \\left(5378940681720 \\chi _1+26894707055376 \
\\chi _6+26894707055376 \\chi _7+43031532748118 \\chi _{10}+43031532748118 \
\\chi _{11}+48410473429724 \\chi
   _{12}+53789417759140 \\chi _{15}\\right)+q^{74} \\left(17550667846890 \
\\chi _4+17550667846890 \\chi _5+35101339493322 \\chi _9+52652007340398 \\chi \
_{14}+87753343033890 \\chi _{17}\\right)+q^{223/3}
   \\left(19084873398944 \\chi _2+19084873398944 \\chi _3+38169742840628 \
\\chi _8+57254616239572 \\chi _{13}+95424363038178 \\chi \
_{16}\\right)+q^{224/3} \\left(6916465337602 \\chi _1+34582322565958
   \\chi _6+34582322565958 \\chi _7+55331714456408 \\chi _{10}+55331714456408 \
\\chi _{11}+62248179794010 \\chi _{12}+69164641009256 \\chi \
_{15}\\right)+q^{75} \\left(22554988188228 \\chi
   _4+22554988188228 \\chi _5+45109972082518 \\chi _9+67664960270676 \\chi \
_{14}+112774936646376 \\chi _{17}\\right)+q^{226/3} \\left(24513274861423 \
\\chi _2+24513274861423 \\chi _3+49026554193240 \\chi
   _8+73539829054544 \\chi _{13}+122566378777066 \\chi \
_{16}\\right)+q^{227/3} \\left(8878935430568 \\chi _1+44394681809212 \\chi \
_6+44394681809212 \\chi _7+71031492756304 \\chi _{10}+71031492756304
   \\chi _{11}+79910428187070 \\chi _{12}+88789368272828 \\chi \
_{15}\\right)+q^{76} \\left(28939141633028 \\chi _4+28939141633028 \\chi \
_5+57878288113248 \\chi _9+86817429746276 \\chi
   _{14}+144695713012662 \\chi _{17}\\right)+q^{229/3} \\left(31434910261336 \
\\chi _2+31434910261336 \\chi _3+62869815475852 \\chi _8+94304725737188 \\chi \
_{13}+157174546259052 \\chi
   _{16}\\right)+q^{230/3} \\left(11379970625368 \\chi _1+56899847873444 \
\\chi _6+56899847873444 \\chi _7+91039754496570 \\chi _{10}+91039754496570 \
\\chi _{11}+102419725121856 \\chi
   _{12}+113799690494328 \\chi _{15}\\right)+q^{77} \\left(37071194035336 \
\\chi _4+37071194035336 \\chi _5+74142382603692 \\chi _9+111213576638896 \
\\chi _{14}+185355964710404 \\chi
   _{17}\\right)+q^{232/3} \\left(40247167756822 \\chi _2+40247167756822 \
\\chi _3+80494341205072 \\chi _8+120741508962108 \\chi _{13}+201235844476106 \
\\chi _{16}\\right)+q^{233/3} \\left(14562564430752
   \\chi _1+72812828075832 \\chi _6+72812828075832 \\chi _7+116500527291038 \
\\chi _{10}+116500527291038 \\chi _{11}+131063091721790 \\chi \
_{12}+145625662075492 \\chi _{15}\\right)+q^{78}
   \\left(47414206299164 \\chi _4+47414206299164 \\chi _5+94828418761740 \
\\chi _9+142242625060904 \\chi _{14}+237071037658856 \\chi \
_{17}\\right)+q^{235/3} \\left(51449817116322 \\chi _2+51449817116322
   \\chi _3+102899627819666 \\chi _8+154349444935906 \\chi \
_{13}+257249079169464 \\chi _{16}\\right)+q^{236/3} \\left(18606486953910 \
\\chi _1+93032428096062 \\chi _6+93032428096062 \\chi
   _7+148851882284056 \\chi _{10}+148851882284056 \\chi _{11}+167458369237828 \
\\chi _{12}+186064849518140 \\chi _{15}\\right)+q^{79} \\left(60550020435956 \
\\chi _4+60550020435956 \\chi
   _5+121100033927688 \\chi _9+181650054363872 \\chi _{14}+302750095234846 \
\\chi _{17}\\right)+q^{238/3} \\left(65670499626576 \\chi _2+65670499626576 \
\\chi _3+131341006476042 \\chi _8+197011506102618
   \\chi _{13}+328352505355380 \\chi _{16}\\right)+q^{239/3} \
\\left(23737386721210 \\chi _1+118686941121014 \\chi _6+118686941121014 \\chi \
_7+189899108798634 \\chi _{10}+189899108798634 \\chi
   _{11}+213636495519844 \\chi _{12}+237373889755044 \\chi \
_{15}\\right)+q^{80} \\left(77208712055060 \\chi _4+77208712055060 \\chi \
_5+154417431926326 \\chi _9+231626143981292 \\chi
   _{14}+386043568091824 \\chi _{17}\\right)+q^{241/3} \\left(83696471906820 \
\\chi _2+83696471906820 \\chi _3+167392935683548 \\chi _8+251089407590216 \
\\chi _{13}+418482351402834 \\chi
   _{16}\\right)+q^{242/3} \\left(30238195996800 \\chi _1+151190971529784 \
\\chi _6+151190971529784 \\chi _7+241905551066158 \\chi _{10}+241905551066158 \
\\chi _{11}+272143747063206 \\chi
   _{12}+302381934605732 \\chi _{15}\\right)+q^{81} \\left(98305233375334 \
\\chi _4+98305233375334 \\chi _5+196610457959934 \\chi _9+294915691335268 \
\\chi _{14}+491526158086998 \\chi
   _{17}\\right)+q^{244/3} \\left(106513865128732 \\chi _2+106513865128732 \
\\chi _3+213027739399998 \\chi _8+319541604528730 \\chi _{13}+532569334786640 \
\\chi _{16}\\right)+q^{245/3}
   \\left(38463146877534 \\chi _1+192315743892018 \\chi _6+192315743892018 \
\\chi _7+307705194030154 \\chi _{10}+307705194030154 \\chi \
_{11}+346168340907592 \\chi _{12}+384631497290756 \\chi
   _{15}\\right)+q^{82} \\left(124984704345776 \\chi _4+124984704345776 \\chi \
_5+249969418573960 \\chi _9+374954122919576 \\chi _{14}+624923531610674 \\chi \
_{17}\\right)+q^{247/3} \\left(135356437250844
   \\chi _2+135356437250844 \\chi _3+270712864228506 \\chi _8+406069301479614 \
\\chi _{13}+676782175982430 \\chi _{16}\\right)+q^{248/3} \
\\left(48855264712078 \\chi _1+244276312880394 \\chi
   _6+244276312880394 \\chi _7+390842096336154 \\chi _{10}+390842096336154 \
\\chi _{11}+439697361048232 \\chi _{12}+488552615079836 \\chi \
_{15}\\right)+q^{83} \\left(158678604122396 \\chi
   _4+158678604122396 \\chi _5+317357197141752 \\chi _9+476035801264148 \\chi \
_{14}+793393009507758 \\chi _{17}\\right)+q^{250/3} \\left(171765758582158 \
\\chi _2+171765758582158 \\chi
   _3+343531528702846 \\chi _8+515297287284894 \\chi _{13}+858828804448706 \
\\chi _{16}\\right)+q^{251/3} \\left(61967849682312 \\chi _1+309839260404964 \
\\chi _6+309839260404964 \\chi _7+495742821444252
   \\chi _{10}+495742821444252 \\chi _{11}+557710671126388 \\chi \
_{12}+619678532801228 \\chi _{15}\\right)+q^{84} \\left(201174098533174 \\chi \
_4+201174098533174 \\chi _5+402348209529800 \\chi
   _9+603522308063260 \\chi _{14}+1005870505130126 \\chi \
_{17}\\right)+q^{253/3} \\left(217665750548516 \\chi _2+217665750548516 \\chi \
_3+435331488144900 \\chi _8+652997238693416 \\chi
   _{13}+1088328739789186 \\chi _{16}\\right)+q^{254/3} \\left(78491191337580 \
\\chi _1+392455943230456 \\chi _6+392455943230456 \\chi _7+627929503786278 \
\\chi _{10}+627929503786278 \\chi
   _{11}+706420695123858 \\chi _{12}+784911873004520 \\chi \
_{15}\\right)+q^{85} \\left(254699827267734 \\chi _4+254699827267734 \\chi \
_5+509399640555020 \\chi _9+764099467822644 \\chi
   _{14}+1273499122359420 \\chi _{17}\\right)+q^{256/3} \
\\left(275454538038776 \\chi _2+275454538038776 \\chi _3+550909090604136 \
\\chi _8+826363628642728 \\chi _{13}+1377272704720832 \\chi
   _{16}\\right)+q^{257/3} \\left(99285342199938 \\chi _1+496426726089342 \
\\chi _6+496426726089342 \\chi _7+794282767779872 \\chi _{10}+794282767779872 \
\\chi _{11}+893568109980114 \\chi
   _{12}+992853467270464 \\chi _{15}\\right)+q^{86} \\left(322031553268766 \
\\chi _4+322031553268766 \\chi _5+644063122212588 \\chi _9+966094675481354 \
\\chi _{14}+1610157782018302 \\chi
   _{17}\\right)+q^{259/3} \\left(348117919751420 \\chi _2+348117919751420 \
\\chi _3+696235823221854 \\chi _8+1044353742973274 \\chi \
_{13}+1740589582477534 \\chi _{16}\\right)+q^{260/3}
   \\left(125420741314532 \\chi _1+627103689661528 \\chi _6+627103689661528 \
\\chi _7+1003365896693522 \\chi _{10}+1003365896693522 \\chi \
_{11}+1128786638007928 \\chi _{12}+1254207362410984 \\chi
   _{15}\\right)+q^{87} \\left(406622571358074 \\chi _4+406622571358074 \\chi \
_5+813245125151044 \\chi _9+1219867696508916 \\chi _{14}+2033112839223604 \
\\chi _{17}\\right)+q^{262/3}
   \\left(439368940989562 \\chi _2+439368940989562 \\chi _3+878737900218204 \
\\chi _8+1318106841208096 \\chi _{13}+2196844723186610 \\chi \
_{16}\\right)+q^{263/3} \\left(158227996354150 \\chi
   _1+791140000712738 \\chi _6+791140000712738 \\chi _7+1265824008715666 \
\\chi _{10}+1265824008715666 \\chi _{11}+1424052005069816 \\chi \
_{12}+1582280020364444 \\chi _{15}\\right)+q^{88}
   \\left(512764018855536 \\chi _4+512764018855536 \\chi _5+1025528057378568 \
\\chi _9+1538292076234104 \\chi _{14}+2563820113945814 \\chi \
_{17}\\right)+q^{265/3} \\left(553819903169178 \\chi
   _2+553819903169178 \\chi _3+1107639785917080 \\chi _8+1661459689086132 \
\\chi _{13}+2769099495422910 \\chi _{16}\\right)+q^{266/3} \
\\left(199359403560200 \\chi _1+996796996599960 \\chi
   _6+996796996599960 \\chi _7+1594875186080404 \\chi _{10}+1594875186080404 \
\\chi _{11}+1794234589640392 \\chi _{12}+1993593972000648 \\chi \
_{15}\\right)+q^{89} \\left(645782289914790 \\chi
   _4+645782289914790 \\chi _5+1291564557822700 \\chi _9+1937346847737840 \
\\chi _{14}+3228911427569058 \\chi _{17}\\right)+q^{268/3} \
\\left(697193559711420 \\chi _2+697193559711420 \\chi
   _3+1394387142269930 \\chi _8+2091580701981350 \\chi _{13}+3485967821404880 \
\\chi _{16}\\right)+q^{269/3} \\left(250864245179576 \\chi \
_1+1254321249610824 \\chi _6+1254321249610824 \\chi
   _7+2006914008864180 \\chi _{10}+2006914008864180 \\chi \
_{11}+2257778254043756 \\chi _{12}+2508642522937960 \\chi \
_{15}\\right)+q^{90} \\left(812281278600594 \\chi _4+812281278600594 \\chi
   _5+1624562581814694 \\chi _9+2436843860415144 \\chi _{14}+4061406417615630 \
\\chi _{17}\\right)+q^{271/3} \\left(876582801295176 \\chi _2+876582801295176 \
\\chi _3+1753165577045844 \\chi
   _8+2629748378340788 \\chi _{13}+4382913980932882 \\chi \
_{16}\\right)+q^{272/3} \\left(315281581544856 \\chi _1+1576407881213904 \
\\chi _6+1576407881213904 \\chi _7+2522252599336982 \\chi
   _{10}+2522252599336982 \\chi _{11}+2837534180882216 \\chi \
_{12}+3152815735915204 \\chi _{15}\\right)+q^{91} \\left(1020440020400384 \
\\chi _4+1020440020400384 \\chi _5+2040880013286768 \\chi
   _9+3061320033687152 \\chi _{14}+5102200074486102 \\chi \
_{17}\\right)+q^{274/3} \\left(1100768930601252 \\chi _2+1100768930601252 \
\\chi _3+2201537889750152 \\chi _8+3302306820351404 \\chi
   _{13}+5503844681553134 \\chi _{16}\\right)+q^{275/3} \
\\left(395753675665170 \\chi _1+1978768407949218 \\chi _6+1978768407949218 \
\\chi _7+3166029464566356 \\chi _{10}+3166029464566356 \\chi
   _{11}+3561783140231380 \\chi _{12}+3957536845518324 \\chi \
_{15}\\right)+q^{92} \\left(1280377270747071 \\chi _4+1280377270747071 \\chi \
_5+2560754572228440 \\chi _9+3841131842975268 \\chi
   _{14}+6401886384470202 \\chi _{17}\\right)+q^{277/3} \
\\left(1380612160649670 \\chi _2+1380612160649670 \\chi _3+2761224289412442 \
\\chi _8+4141836450062514 \\chi _{13}+6903060771359916 \\chi
   _{16}\\right)+q^{278/3} \\left(496165408556508 \\chi _1+2480827009704288 \
\\chi _6+2480827009704288 \\chi _7+3969323202296370 \\chi \
_{10}+3969323202296370 \\chi _{11}+4465488610852878 \\chi
   _{12}+4961653986331944 \\chi _{15}\\right)+q^{93} \\left(1604598499670134 \
\\chi _4+1604598499670134 \\chi _5+3209196965029890 \\chi _9+4813795464700024 \
\\chi _{14}+8022992464042296 \\chi
   _{17}\\right)+q^{280/3} \\left(1729529370181192 \\chi _2+1729529370181192 \
\\chi _3+3459058775954446 \\chi _8+5188588146135474 \\chi \
_{13}+8647646886498704 \\chi _{16}\\right)+q^{281/3}
   \\left(621314460734914 \\chi _1+3106572340587342 \\chi _6+3106572340587342 \
\\chi _7+4970515759707212 \\chi _{10}+4970515759707212 \\chi \
_{11}+5591830220441860 \\chi _{12}+6213144718092168 \\chi
   _{15}\\right)+q^{94} \\left(2008542448201350 \\chi _4+2008542448201350 \
\\chi _5+4017084934688308 \\chi _9+6025627382890092 \\chi \
_{14}+10042712279291904 \\chi _{17}\\right)+q^{283/3}
   \\left(2164079052855036 \\chi _2+2164079052855036 \\chi \
_3+4328158066006176 \\chi _8+6492237118861212 \\chi _{13}+10820395224573450 \
\\chi _{16}\\right)+q^{284/3} \\left(777119982665154 \\chi
   _1+3885599872150950 \\chi _6+3885599872150950 \\chi _7+6216959778970680 \
\\chi _{10}+6216959778970680 \\chi _{11}+6994079761635834 \\chi \
_{12}+7771199703125256 \\chi _{15}\\right)+q^{95}
   \\left(2511249863819288 \\chi _4+2511249863819288 \\chi \
_5+5022499684939128 \\chi _9+7533749548758248 \\chi _{14}+12556249276394596 \
\\chi _{17}\\right)+q^{286/3} \\left(2704675726925684 \\chi
   _2+2704675726925684 \\chi _3+5409351498122652 \\chi _8+8114027225048056 \
\\chi _{13}+13523378678898494 \\chi _{16}\\right)+q^{287/3} \
\\left(970876955382900 \\chi _1+4854384822820284 \\chi
   _6+4854384822820284 \\chi _7+7767015734872006 \\chi _{10}+7767015734872006 \
\\chi _{11}+8737892690255366 \\chi _{12}+9708769691540828 \\chi \
_{15}\\right)+q^{96} \\left(3136179770487516 \\chi
   _4+3136179770487516 \\chi _5+6272359588566108 \\chi _9+9408539359053624 \
\\chi _{14}+15680898900029628 \\chi _{17}\\right)+q^{289/3} \
\\left(3376462890263196 \\chi _2+3376462890263196 \\chi
   _3+6752925731187274 \\chi _8+10129388621450470 \\chi \
_{13}+16882314401974462 \\chi _{16}\\right)+q^{290/3} \\left(1211567366911300 \
\\chi _1+6057836783410676 \\chi _6+6057836783410676 \\chi
   _7+9692538832999960 \\chi _{10}+9692538832999960 \\chi \
_{11}+10904106199911072 \\chi _{12}+12115673515677944 \\chi \
_{15}\\right)+q^{97} \\left(3912206242305916 \\chi _4+3912206242305916 \\chi
   _5+7824412431599104 \\chi _9+11736618673904716 \\chi \
_{14}+19561031158519034 \\chi _{17}\\right)+q^{292/3} \\left(4210377350484042 \
\\chi _2+4210377350484042 \\chi _3+8420754755920322 \\chi
   _8+12631132106404858 \\chi _{13}+21051886807373988 \\chi \
_{16}\\right)+q^{293/3} \\left(1510238978208238 \\chi _1+7551194947993190 \
\\chi _6+7551194947993190 \\chi _7+12081911939572460 \\chi
   _{10}+12081911939572460 \\chi _{11}+13592150917780698 \\chi \
_{12}+15102389952943492 \\chi _{15}\\right)+q^{98} \\left(4874833010394652 \
\\chi _4+4874833010394652 \\chi _5+9749666079815730 \\chi
   _9+14624499090210382 \\chi _{14}+24374165110998618 \\chi \
_{17}\\right)+q^{295/3} \\left(5244447258526008 \\chi _2+5244447258526008 \
\\chi _3+10488894455882298 \\chi _8+15733341714408114 \\chi
   _{13}+26222236231462770 \\chi _{16}\\right)+q^{296/3} \
\\left(1880467694252622 \\chi _1+9402338407872078 \\chi _6+9402338407872078 \
\\chi _7+15043741427238116 \\chi _{10}+15043741427238116 \\chi
   _{11}+16924209121490420 \\chi _{12}+18804676752351532 \\chi \
_{15}\\right)+q^{99} \\left(6067673844990330 \\chi _4+6067673844990330 \\chi \
_5+12135347624290532 \\chi _9+18203021469281388 \\chi
   _{14}+30338369159259300 \\chi _{17}\\right)+q^{298/3} \
\\left(6525372043151240 \\chi _2+6525372043151240 \\chi _3+13050744154363858 \
\\chi _8+19576116197515098 \\chi _{13}+32626860283816412 \\chi
   _{16}\\right)+q^{299/3} \\left(2338919547591088 \\chi _1+11694597808477848 \
\\chi _6+11694597808477848 \\chi _7+18711356521770674 \\chi \
_{10}+18711356521770674 \\chi _{11}+21050276069361762 \\chi
   _{12}+23389195687472412 \\chi _{15}\\right)+q^{100} \
\\left(7544253441706586 \\chi _4+7544253441706586 \\chi _5+15088506956475508 \
\\chi _9+22632760398181880 \\chi _{14}+37721267281596250 \\chi
   _{17}\\right)+q^{301/3} \\left(8110445696942166 \\chi _2+8110445696942166 \
\\chi _3+16220891318191332 \\chi _8+24331337015133152 \\chi \
_{13}+40552228409014558 \\chi _{16}\\right)+q^{302/3}
   \\left(2906035325733892 \\chi _1+14530176550260176 \\chi \
_6+14530176550260176 \\chi _7+23248282449053226 \\chi _{10}+23248282449053226 \
\\chi _{11}+26154317774787684 \\chi _{12}+29060353022112384
   \\chi _{15}\\right)+q^{101} \\left(9370198354430880 \\chi \
_4+9370198354430880 \\chi _5+18740396627643294 \\chi _9+28110594982074174 \
\\chi _{14}+46850991690938958 \\chi _{17}\\right)+q^{304/3}
   \\left(10069893888875576 \\chi _2+10069893888875576 \\chi \
_3+20139787861882428 \\chi _8+30209681750758004 \\chi _{13}+50349469528510432 \
\\chi _{16}\\right)+q^{305/3} \\left(3606861479901730 \\chi
   _1+18034307486642906 \\chi _6+18034307486642906 \\chi _7+28854892013485714 \
\\chi _{10}+28854892013485714 \\chi _{11}+32461753493387226 \\chi \
_{12}+36068615060426792 \\chi _{15}\\right)+q^{102}
   \\left(11625897897215664 \\chi _4+11625897897215664 \\chi \
_5+23251795884678268 \\chi _9+34877693781893568 \\chi _{14}+58129489576323562 \
\\chi _{17}\\right)+q^{307/3} \\left(12489713892389128 \\chi
   _2+12489713892389128 \\chi _3+24979427691316896 \\chi _8+37469141583706624 \
\\chi _{13}+62448569368488134 \\chi _{16}\\right)+q^{308/3} \
\\left(4472060394689448 \\chi _1+22360301876658304 \\chi
   _6+22360301876658304 \\chi _7+35776482963936344 \\chi \
_{10}+35776482963936344 \\chi _{11}+40248543358625792 \\chi \
_{12}+44720603656524936 \\chi _{15}\\right)+q^{103} \\left(14409735638051264 \
\\chi
   _4+14409735638051264 \\chi _5+28819471175870256 \\chi _9+43229206813921520 \
\\chi _{14}+72048678090020702 \\chi _{17}\\right)+q^{310/3} \
\\left(15475119987862492 \\chi _2+15475119987862492 \\chi
   _3+30950240079507674 \\chi _8+46425360067369922 \\chi \
_{13}+77375600043093506 \\chi _{16}\\right)+q^{311/3} \\left(5539134731153836 \
\\chi _1+27695673763231456 \\chi _6+27695673763231456 \\chi
   _7+44313078064152178 \\chi _{10}+44313078064152178 \\chi \
_{11}+49852212795305620 \\chi _{12}+55391347633919064 \\chi \
_{15}\\right)+q^{104} \\left(17842007762789928 \\chi _4+17842007762789928 \\chi
   _5+35684015636840688 \\chi _9+53526023399631258 \\chi \
_{14}+89210038925212572 \\chi _{17}\\right)+q^{313/3} \
\\left(19154722883998688 \\chi _2+19154722883998688 \\chi \
_3+38309445652806432 \\chi
   _8+57464168536805120 \\chi _{13}+95773614304798906 \\chi \
_{16}\\right)+q^{314/3} \\left(6853913287418526 \\chi _1+34269566317843378 \
\\chi _6+34269566317843378 \\chi _7+54831306060851226 \\chi
   _{10}+54831306060851226 \\chi _{11}+61685219348269752 \\chi \
_{12}+68539132516440548 \\chi _{15}\\right)+q^{105} \\left(22069673536781712 \
\\chi _4+22069673536781712 \\chi _5+44139346950122422 \\chi
   _9+66209020486903884 \\chi _{14}+110348367560471022 \\chi \
_{17}\\right)+q^{316/3} \\left(23685592159850998 \\chi _2+23685592159850998 \
\\chi _3+47371184447486262 \\chi _8+71056776607336846 \\chi
   _{13}+118427960927040404 \\chi _{16}\\right)+q^{317/3} \
\\left(8472349098518932 \\chi _1+42361745624858468 \\chi _6+42361745624858468 \
\\chi _7+67778793052682210 \\chi _{10}+67778793052682210 \\chi
   _{11}+76251142151201824 \\chi _{12}+84723491381987020 \\chi \
_{15}\\right)+q^{106} \\left(27272106437085912 \\chi _4+27272106437085912 \
\\chi _5+54544213011070224 \\chi _9+81816319448156136 \\chi
   _{14}+136360532322326362 \\chi _{17}\\right)+q^{319/3} \
\\left(29259386942033404 \\chi _2+29259386942033404 \\chi \
_3+58518773742381982 \\chi _8+87778160684415386 \\chi \
_{13}+146296934568486138 \\chi
   _{16}\\right)+q^{320/3} \\left(10462697714706700 \\chi \
_1+52313488426897088 \\chi _6+52313488426897088 \\chi _7+83701581424379390 \
\\chi _{10}+83701581424379390 \\chi _{11}+94164279139085814 \\chi
   _{12}+104626976707154992 \\chi _{15}\\right)+q^{107} \
\\left(33668055031961936 \\chi _4+33668055031961936 \\chi \
_5+67336109912168464 \\chi _9+101004164944129952 \\chi \
_{14}+168340275008049728 \\chi
   _{17}\\right)+q^{322/3} \\left(36109770339738896 \\chi \
_2+36109770339738896 \\chi _3+72219540836511528 \\chi _8+108329311176251156 \
\\chi _{13}+180548851855727212 \\chi _{16}\\right)+q^{323/3}
   \\left(12908149433139672 \\chi _1+64540747328197956 \\chi \
_6+64540747328197956 \\chi _7+103265195790112332 \\chi \
_{10}+103265195790112332 \\chi _{11}+116173345223252004 \\chi
   _{12}+129081494818887036 \\chi _{15}\\right)+q^{108} \
\\left(41524057167900782 \\chi _4+41524057167900782 \\chi \
_5+83048114503939914 \\chi _9+124572171671840696 \\chi \
_{14}+207620286007644040 \\chi
   _{17}\\right)+q^{325/3} \\left(44521373834005084 \\chi \
_2+44521373834005084 \\chi _3+89042747494040914 \\chi _8+133564121328045714 \
\\chi _{13}+222606868996051526 \\chi _{16}\\right)+q^{326/3}
   \\left(15910012605438294 \\chi _1+79550062847202494 \\chi \
_6+79550062847202494 \\chi _7+127280100483530694 \\chi \
_{10}+127280100483530694 \\chi _{11}+143190113088968516 \\chi
   _{12}+159100125514420600 \\chi _{15}\\right)+q^{109} \
\\left(51164607704318688 \\chi _4+51164607704318688 \\chi \
_5+102329215222435192 \\chi _9+153493822926754656 \\chi \
_{14}+255823038335396526 \\chi
   _{17}\\right)+q^{328/3} \\left(54840622339402736 \\chi \
_2+54840622339402736 \\chi _3+109681244871439950 \\chi _8+164521867210842686 \
\\chi _{13}+274203111889650052 \\chi _{16}\\right)+q^{329/3}
   \\left(19591554873432830 \\chi _1+97957774566429858 \\chi \
_6+97957774566429858 \\chi _7+156732439385998718 \\chi \
_{10}+156732439385998718 \\chi _{11}+176323994259431548 \\chi
   _{12}+195915549332134748 \\chi _{15}\\right)+q^{110} \
\\left(62984430561941322 \\chi _4+62984430561941322 \\chi \
_5+125968861330007450 \\chi _9+188953291891948458 \\chi \
_{14}+314922153015829128 \\chi
   _{17}\\right)+q^{331/3} \\left(67488801565418105 \\chi \
_2+67488801565418105 \\chi _3+134977602917632404 \\chi _8+202466404483050000 \
\\chi _{13}+337444007613891030 \\chi _{16}\\right)+q^{332/3}
   \\left(24102640924229604 \\chi _1+120513204400628688 \\chi \
_6+120513204400628688 \\chi _7+192821126952795310 \\chi \
_{10}+192821126952795310 \\chi _{11}+216923767877025744 \\chi
   _{12}+241026408580732328 \\chi _{15}\\right)+q^{111} \
\\left(77463285159862586 \\chi _4+77463285159862586 \\chi \
_5+154926570091642914 \\chi _9+232389855251505500 \\chi \
_{14}+387316425571225716 \\chi
   _{17}\\right)+q^{334/3} \\left(82977814228394212 \\chi \
_2+82977814228394212 \\chi _3+165955628692665272 \\chi _8+248933442921059484 \
\\chi _{13}+414889071377845834 \\chi _{16}\\right)+q^{335/3}
   \\left(29625320916458352 \\chi _1+148126604826231924 \\chi \
_6+148126604826231924 \\chi _7+237002567819542354 \\chi \
_{10}+237002567819542354 \\chi _{11}+266627888736000382 \\chi
   _{12}+296253209896394432 \\chi _{15}\\right)+q^{112} \
\\left(95183810831503854 \\chi _4+95183810831503854 \\chi \
_5+190367621915265444 \\chi _9+285551432746768764 \\chi \
_{14}+475919054409778626 \\chi
   _{17}\\right)+q^{337/3} \\left(101929170864612554 \\chi \
_2+101929170864612554 \\chi _3+203858341468373042 \\chi _8+305787512332986474 \
\\chi _{13}+509645854062206278 \\chi _{16}\\right)+q^{338/3}
   \\left(36380566970966188 \\chi _1+181902834585110932 \\chi \
_6+181902834585110932 \\chi _7+291044535228291732 \\chi \
_{10}+291044535228291732 \\chi _{11}+327425102199257920 \\chi
   _{12}+363805668900506344 \\chi _{15}\\right)+q^{113} \
\\left(116853023745373612 \\chi _4+116853023745373612 \\chi \
_5+233706047211875472 \\chi _9+350559070957249084 \\chi \
_{14}+584265118448001788
   \\chi _{17}\\right)+q^{340/3} \\left(125096855065161266 \\chi \
_2+125096855065161266 \\chi _3+250193710418658996 \\chi _8+375290565483819908 \
\\chi _{13}+625484275614144742 \\chi
   _{16}\\right)+q^{341/3} \\left(44636379297226820 \\chi \
_1+223181896784225136 \\chi _6+223181896784225136 \\chi _7+357091034974002842 \
\\chi _{10}+357091034974002842 \\chi _{11}+401727414271229086
   \\chi _{12}+446363793866553728 \\chi _{15}\\right)+q^{114} \
\\left(143328187166414054 \\chi _4+143328187166414054 \\chi \
_5+286656374641003430 \\chi _9+429984561807418424 \\chi
   _{14}+716640936140244172 \\chi _{17}\\right)+q^{343/3} \
\\left(153394841664309364 \\chi _2+153394841664309364 \\chi \
_3+306789683010040942 \\chi _8+460184524674350306 \\chi \
_{13}+766974208002974844
   \\chi _{16}\\right)+q^{344/3} \\left(54717542552734038 \\chi \
_1+273587712434346994 \\chi _6+273587712434346994 \\chi _7+437740339763223464 \
\\chi _{10}+437740339763223464 \\chi
   _{11}+492457882315957502 \\chi _{12}+547175424539365896 \\chi \
_{15}\\right)+q^{115} \\left(175647930983695442 \\chi _4+175647930983695442 \
\\chi _5+351295861626970692 \\chi _9+526943792610665768
   \\chi _{14}+878239654578050632 \\chi _{17}\\right)+q^{346/3} \
\\left(187930181944117550 \\chi _2+187930181944117550 \\chi \
_3+375860364240092484 \\chi _8+563790546184209428 \\chi
   _{13}+939650910072441982 \\chi _{16}\\right)+q^{347/3} \
\\left(67017349810222134 \\chi _1+335086749414792762 \\chi \
_6+335086749414792762 \\chi _7+536138799209134042 \\chi \
_{10}+536138799209134042
   \\chi _{11}+603156149019357172 \\chi _{12}+670173499193253188 \\chi \
_{15}\\right)+q^{116} \\left(215069649327606608 \\chi _4+215069649327606608 \
\\chi _5+430139299031083200 \\chi
   _9+645208948358689808 \\chi _{14}+1075348247013905640 \\chi \
_{17}\\right)+q^{349/3} \\left(230042763747196648 \\chi _2+230042763747196648 \
\\chi _3+460085527105934794 \\chi _8+690128290853131442
   \\chi _{13}+1150213818347518344 \\chi _{16}\\right)+q^{350/3} \
\\left(82011692210914106 \\chi _1+410058460653127006 \\chi \
_6+410058460653127006 \\chi _7+656093536884428878 \\chi
   _{10}+656093536884428878 \\chi _{11}+738105229095342582 \\chi \
_{12}+820116920904816644 \\chi _{15}\\right)+q^{117} \
\\left(263114421758625784 \\chi _4+263114421758625784 \\chi \
_5+526228843102414552
   \\chi _9+789343264861039684 \\chi _{14}+1315572108378297846 \\chi \
_{17}\\right)+q^{352/3} \\left(281353048666968080 \\chi _2+281353048666968080 \
\\chi _3+562706097762614468 \\chi
   _8+844059146429583612 \\chi _{13}+1406765243763522550 \\chi \
_{16}\\right)+q^{353/3} \\left(100275967418414338 \\chi _1+501379837535013718 \
\\chi _6+501379837535013718 \\chi _7+802207740233205590
   \\chi _{10}+802207740233205590 \\chi _{11}+902483707651619928 \\chi \
_{12}+1002759675512983124 \\chi _{15}\\right)+q^{118} \
\\left(321620922335442848 \\chi _4+321620922335442848 \\chi
   _5+643241845128559968 \\chi _9+964862767464002816 \\chi \
_{14}+1608104612134885624 \\chi _{17}\\right)+q^{355/3} \
\\left(343819359103999114 \\chi _2+343819359103999114 \\chi \
_3+687638717735131038
   \\chi _8+1031458076839129738 \\chi _{13}+1719096795047135018 \\chi \
_{16}\\right)+q^{356/3} \\left(122505370475497254 \\chi _1+612526851888933462 \
\\chi _6+612526851888933462 \\chi
   _7+980042962826870138 \\chi _{10}+980042962826870138 \\chi \
_{11}+1102548333302366708 \\chi _{12}+1225053703289309560 \\chi \
_{15}\\right)+q^{119} \\left(392810083267985826 \\chi
   _4+392810083267985826 \\chi _5+785620166031231998 \\chi \
_9+1178430249299218950 \\chi _{14}+1964050415835183354 \\chi \
_{17}\\right)+q^{358/3} \\left(419806565190420168 \\chi _2+419806565190420168
   \\chi _3+839613130902260614 \\chi _8+1259419696092680782 \\chi \
_{13}+2099032826473518082 \\chi _{16}\\right)+q^{359/3} \
\\left(149539211962842740 \\chi _1+747696060352863940 \\chi
   _6+747696060352863940 \\chi _7+1196313696780034928 \\chi \
_{10}+1196313696780034928 \\chi _{11}+1345852908742877668 \\chi \
_{12}+1495392121244363176 \\chi _{15}\\right)+q^{120}
   \\left(479362591654172830 \\chi _4+479362591654172830 \\chi \
_5+958725183864755596 \\chi _9+1438087775518927972 \\chi \
_{14}+2396812958827276778 \\chi _{17}\\right)+q^{361/3} \
\\left(512168399039120264
   \\chi _2+512168399039120264 \\chi _3+1024336797503500980 \\chi \
_8+1536505196542620508 \\chi _{13}+2560841994620853302 \\chi \
_{16}\\right)+q^{362/3} \\left(182390059778195396 \\chi
   _1+911950298297341216 \\chi _6+911950298297341216 \\chi \
_7+1459120477038293706 \\chi _{10}+1459120477038293706 \\chi \
_{11}+1641510536816490304 \\chi _{12}+1823900596001050800 \\chi
   _{15}\\right)+q^{121} \\left(584511719424984984 \\chi \
_4+584511719424984984 \\chi _5+1169023438236844512 \\chi \
_9+1753535157661829496 \\chi _{14}+2922558596511807446 \\chi \
_{17}\\right)+q^{364/3}
   \\left(624346017677652028 \\chi _2+624346017677652028 \\chi \
_3+1248692035988552822 \\chi _8+1873038053666204850 \\chi \
_{13}+3121730089021512262 \\chi _{16}\\right)+q^{365/3}
   \\left(222278619673821364 \\chi _1+1111393099023087044 \\chi \
_6+1111393099023087044 \\chi _7+1778228958698540034 \\chi \
_{10}+1778228958698540034 \\chi _{11}+2000507578372360930 \\chi
   _{12}+2222786198700171660 \\chi _{15}\\right)+q^{122} \
\\left(712154429078778448 \\chi _4+712154429078778448 \\chi \
_5+1424308858832937696 \\chi _9+2136463287911715370 \\chi \
_{14}+3560772146069268830
   \\chi _{17}\\right)+q^{367/3} \\left(760485961900300182 \\chi \
_2+760485961900300182 \\chi _3+1520971923103159132 \\chi \
_8+2281457885003460584 \\chi _{13}+3802429808804069406 \\chi
   _{16}\\right)+q^{368/3} \\left(270675477359608064 \\chi \
_1+1353377386077838036 \\chi _6+1353377386077838036 \\chi \
_7+2165403817436456384 \\chi _{10}+2165403817436456384 \\chi
   _{11}+2436079294796064448 \\chi _{12}+2706754771435466668 \\chi \
_{15}\\right)+q^{123} \\left(866984284963581250 \\chi _4+866984284963581250 \
\\chi _5+1733968569183480390 \\chi _9+2600952854147061640
   \\chi _{14}+4334921424074215390 \\chi _{17}\\right)+q^{370/3} \
\\left(925581215836105480 \\chi _2+925581215836105480 \\chi \
_3+1851162432440080906 \\chi _8+2776743648276185874 \\chi
   _{13}+4627906079948393138 \\chi _{16}\\right)+q^{371/3} \
\\left(329350997107356104 \\chi _1+1646754986329616408 \\chi \
_6+1646754986329616408 \\chi _7+2634807978444512410 \\chi
   _{10}+2634807978444512410 \\chi _{11}+2964158975551867684 \\chi \
_{12}+3293509973452052308 \\chi _{15}\\right)+q^{124} \
\\left(1054650325395478306 \\chi _4+1054650325395478306 \\chi
   _5+2109300651609520988 \\chi _9+3163950977005000648 \\chi \
_{14}+5273251627795961054 \\chi _{17}\\right)+q^{373/3} \
\\left(1125639803777601056 \\chi _2+1125639803777601056 \\chi
   _3+2251279606710099756 \\chi _8+3376919410487700812 \\chi \
_{13}+5628199018042893646 \\chi _{16}\\right)+q^{374/3} \
\\left(400434956743646046 \\chi _1+2002174782845776554 \\chi \
_6+2002174782845776554
   \\chi _7+3203479652204264904 \\chi _{10}+3203479652204264904 \\chi \
_{11}+3603914608947910950 \\chi _{12}+4004349564819107208 \\chi \
_{15}\\right)+q^{125} \\left(1281946867598203762 \\chi
   _4+1281946867598203762 \\chi _5+2563893734295761736 \\chi \
_9+3845840601893964970 \\chi _{14}+6409734337090382054 \\chi \
_{17}\\right)+q^{376/3} \\left(1367886147234737160 \\chi
   _2+1367886147234737160 \\chi _3+2735772295399213320 \\chi \
_8+4103658442633949608 \\chi _{13}+6839430737103427952 \\chi \
_{16}\\right)+q^{377/3} \\left(486487746400639832 \\chi \
_1+2432438732962906744
   \\chi _6+2432438732962906744 \\chi _7+3891901973124542276 \\chi \
_{10}+3891901973124542276 \\chi _{11}+4378389719525183540 \\chi \
_{12}+4864877466885537976 \\chi _{15}\\right)+q^{126}
   \\left(1557040098733320752 \\chi _4+1557040098733320752 \\chi \
_5+3114080198457258348 \\chi _9+4671120297190579100 \\chi \
_{14}+7785200494657216432 \\chi _{17}\\right)+q^{379/3}
   \\left(1661001422044253820 \\chi _2+1661001422044253820 \\chi \
_3+3322002843066036232 \\chi _8+4983004265110290052 \\chi \
_{13}+8305007109198807886 \\chi _{16}\\right)+q^{380/3}
   \\left(590585349478740326 \\chi _1+2952926746338380134 \\chi \
_6+2952926746338380134 \\chi _7+4724682793719275906 \\chi \
_{10}+4724682793719275906 \\chi _{11}+5315268143198015658 \\chi
   _{12}+5905853491621431352 \\chi _{15}\\right)+q^{127} \
\\left(1889738440684273002 \\chi _4+1889738440684273002 \\chi \
_5+3779476880279356324 \\chi _9+5669215320963628392 \\chi
   _{14}+9448692202332163918 \\chi _{17}\\right)+q^{382/3} \
\\left(2015410260901922754 \\chi _2+2015410260901922754 \\chi \
_3+4030820522927916236 \\chi _8+6046230783829840516 \\chi
   _{13}+10077051305633681634 \\chi _{16}\\right)+q^{383/3} \
\\left(716420677789726148 \\chi _1+3582103390108684716 \\chi \
_6+3582103390108684716 \\chi _7+5731365424637906342 \\chi
   _{10}+5731365424637906342 \\chi _{11}+6447786102427632490 \\chi \
_{12}+7164206781377401820 \\chi _{15}\\right)+q^{128} \
\\left(2291814913844100856 \\chi _4+2291814913844100856 \\chi
   _5+4583629828885321224 \\chi _9+6875444742729422080 \\chi \
_{14}+11459074570417628334 \\chi _{17}\\right)+q^{385/3} \
\\left(2443622557781374980 \\chi _2+2443622557781374980 \\chi
   _3+4887245114327415892 \\chi _8+7330867672108790276 \\chi \
_{13}+12218112787671529080 \\chi _{16}\\right)+q^{386/3} \
\\left(868424369598807660 \\chi _1+4342121846719331132 \\chi
   _6+4342121846719331132 \\chi _7+6947394954241052634 \\chi \
_{10}+6947394954241052634 \\chi _{11}+7815819323839859312 \\chi \
_{12}+8684243692163966476 \\chi _{15}\\right)+q^{129}
   \\left(2777391298586146842 \\chi _4+2777391298586146842 \\chi \
_5+5554782595857023198 \\chi _9+8332173894443171652 \\chi \
_{14}+13886956491615476838 \\chi _{17}\\right)+q^{388/3}
   \\left(2960640680027878888 \\chi _2+2960640680027878888 \\chi \
_3+5921281361412865324 \\chi _8+8881922041440744212 \\chi \
_{13}+14803203401496506820 \\chi _{16}\\right)+q^{389/3}
   \\left(1051908661390396562 \\chi _1+5259543308352170038 \\chi \
_6+5259543308352170038 \\chi _7+8415269293923558772 \\chi \
_{10}+8415269293923558772 \\chi _{11}+9467177955313955334 \\chi
   _{12}+10519086618104550944 \\chi _{15}\\right)+q^{130} \
\\left(3363395625754454414 \\chi _4+3363395625754454414 \\chi \
_5+6726791252953512100 \\chi _9+10090186878707965868 \\chi
   _{14}+16816978130216869744 \\chi _{17}\\right)+q^{391/3} \
\\left(3584444349213061279 \\chi _2+3584444349213061279 \\chi \
_3+7168888696935766032 \\chi _8+10753333046148826260 \\chi
   _{13}+17922221744574960990 \\chi _{16}\\right)+q^{392/3} \
\\left(1273238680704855990 \\chi _1+6366193401986768574 \\chi \
_6+6366193401986768574 \\chi _7+10185909442563818332 \\chi
   _{10}+10185909442563818332 \\chi _{11}+11459148123268676036 \\chi \
_{12}+12732386802436012100 \\chi _{15}\\right)+q^{131} \
\\left(4070106706656306370 \\chi _4+4070106706656306370 \\chi
   _5+8140213411726497768 \\chi _9+12210320118382804138 \\chi \
_{14}+20350533531695404304 \\chi _{17}\\right)+q^{394/3} \
\\left(4336567616747787720 \\chi _2+4336567616747787720 \\chi
   _3+8673135235131728036 \\chi _8+13009702851879515756 \\chi \
_{13}+21682838085375085892 \\chi _{16}\\right)+q^{395/3} \
\\left(1540036216955109276 \\chi _1+7700181086463287208 \\chi
   _6+7700181086463287208 \\chi _7+12320289739016343574 \\chi \
_{10}+12320289739016343574 \\chi _{11}+13860325955971452180 \\chi \
_{12}+15400362174614290664 \\chi _{15}\\right)+q^{132}
   \\left(4921801831851630236 \\chi _4+4921801831851630236 \\chi \
_5+9843603665444126304 \\chi _9+14765405497295755436 \\chi \
_{14}+24609009160999021354 \\chi _{17}\\right)+q^{397/3}
   \\left(5242785065521585156 \\chi _2+5242785065521585156 \\chi \
_3+10485570129247560192 \\chi _8+15728355194769147160 \\chi \
_{13}+26213925325812304154 \\chi _{16}\\right)+q^{398/3}
   \\left(1861422037392059330 \\chi _1+9307110185108306170 \\chi \
_6+9307110185108306170 \\chi _7+14891376295432499260 \\chi \
_{10}+14891376295432499260 \\chi _{11}+16752798332824558590 \\chi
   _{12}+18614220368364633020 \\chi _{15}\\right)+q^{133} \
\\left(5947526781461319588 \\chi _4+5947526781461319588 \\chi \
_5+11895053561012580264 \\chi _9+17842580342473899852 \\chi
   _{14}+29737633905396552740 \\chi _{17}\\right)+q^{400/3} \
\\left(6333927385554161434 \\chi _2+6333927385554161434 \\chi \
_3+12667854773078237772 \\chi _8+19001782158632398480 \\chi
   _{13}+31669636929740727116 \\chi _{16}\\right)+q^{401/3} \
\\left(2248303813593118660 \\chi _1+11241519069997121680 \\chi \
_6+11241519069997121680 \\chi _7+17986430512808021380 \\chi
   _{10}+17986430512808021380 \\chi _{11}+20234734326401138860 \\chi \
_{12}+22483038142025802420 \\chi _{15}\\right)+q^{134} \
\\left(7182010657229693120 \\chi _4+7182010657229693120 \\chi
   _5+14364021316554412252 \\chi _9+21546031973784107300 \\chi \
_{14}+35910053288243487568 \\chi _{17}\\right)+q^{403/3} \
\\left(7646850208732997180 \\chi _2+7646850208732997180 \\chi
   _3+15293700415305585282 \\chi _8+22940550624038582462 \\chi \
_{13}+38234251041504591412 \\chi _{16}\\right)+q^{404/3} \
\\left(2713718108825775286 \\chi _1+13568590541901107726 \\chi
   _6+13568590541901107726 \\chi _7+21709744866150658752 \\chi \
_{10}+21709744866150658752 \\chi _{11}+24423462974976434038 \\chi \
_{12}+27137181081574434492 \\chi _{15}\\right)+q^{135}
   \\left(8666752207168753244 \\chi _4+8666752207168753244 \\chi \
_5+17333504412040349564 \\chi _9+26000256619209102056 \\chi \
_{14}+43333761033546593554 \\chi _{17}\\right)+q^{406/3}
   \\left(9225584280334036064 \\chi _2+9225584280334036064 \\chi \
_3+18451168563036648648 \\chi _8+27676752843370683472 \\chi \
_{13}+46127921404038749318 \\chi _{16}\\right)+q^{407/3}
   \\left(3273236275173336162 \\chi _1+16366181378308857402 \\chi \
_6+16366181378308857402 \\chi _7+26185890206271025016 \\chi \
_{10}+26185890206271025016 \\chi _{11}+29459126481444363214 \\chi
   _{12}+32732362759059856468 \\chi _{15}\\right)+q^{136} \
\\left(10451308989794504396 \\chi _4+10451308989794504396 \\chi \
_5+20902617982106941248 \\chi _9+31353926971901445644 \\chi
   _{14}+52256544951490460926 \\chi _{17}\\right)+q^{409/3} \
\\left(11122700199299315040 \\chi _2+11122700199299315040 \\chi \
_3+22245400396002661936 \\chi _8+33368100595301976976 \\chi
   _{13}+55613500993900591132 \\chi _{16}\\right)+q^{410/3} \
\\left(3945446006682491748 \\chi _1+19727230030736149836 \\chi \
_6+19727230030736149836 \\chi _7+31563568048107323702 \\chi
   _{10}+31563568048107323702 \\chi _{11}+35509014054789814636 \\chi \
_{12}+39454460058796005820 \\chi _{15}\\right)+q^{137} \
\\left(12594826460288147836 \\chi _4+12594826460288147836 \\chi
   _5+25189652917817274820 \\chi _9+37784479378105421332 \\chi \
_{14}+62974132298681733408 \\chi _{17}\\right)+q^{412/3} \
\\left(13400926771525613504 \\chi _2+13400926771525613504 \\chi
   _3+26801853545895464436 \\chi _8+40202780317421080100 \\chi \
_{13}+67004633860472314000 \\chi _{16}\\right)+q^{413/3} \
\\left(4752522246916610062 \\chi _1+23762611237514983994 \\chi
   _6+23762611237514983994 \\chi _7+38020177981196764716 \\chi \
_{10}+38020177981196764716 \\chi _{11}+42772700228113374778 \\chi \
_{12}+47525222477961935376 \\chi _{15}\\right)+q^{138}
   \\left(15167850538294979854 \\chi _4+15167850538294979854 \\chi \
_5+30335701079612221782 \\chi _9+45503551617907201636 \\chi \
_{14}+75839252694497154282 \\chi _{17}\\right)+q^{415/3}
   \\left(16135069117901721652 \\chi _2+16135069117901721652 \\chi \
_3+32270138232688200236 \\chi _8+48405207350589921044 \\chi \
_{13}+80675345586393381692 \\chi _{16}\\right)+q^{416/3}
   \\left(5720903746517687728 \\chi _1+28604518729377442844 \\chi \
_6+28604518729377442844 \\chi _7+45767229965719504330 \\chi \
_{10}+45767229965719504330 \\chi _{11}+51488133712237190668 \\chi
   _{12}+57209037455543878088 \\chi _{15}\\right)+q^{139} \
\\left(18254475110406266528 \\chi _4+18254475110406266528 \\chi \
_5+36508950217502948328 \\chi _9+54763425327909217136 \\chi
   _{14}+91272375548721732298 \\chi _{17}\\right)+q^{418/3} \
\\left(19414280717121708816 \\chi _2+19414280717121708816 \\chi \
_3+38828561437654450376 \\chi _8+58242842154776159192 \\chi
   _{13}+97071403589019569282 \\chi _{16}\\right)+q^{419/3} \
\\left(6882094281903444932 \\chi _1+34410471413032746016 \\chi \
_6+34410471413032746016 \\chi _7+55056754262258583740 \\chi
   _{10}+55056754262258583740 \\chi _{11}+61938848544162028672 \\chi \
_{12}+68820942829580976532 \\chi _{15}\\right)+q^{140} \
\\left(21954884871504984566 \\chi _4+21954884871504984566 \\chi
   _5+43909769746633016280 \\chi _9+65864654618137999934 \\chi \
_{14}+109774424361147976804 \\chi _{17}\\right)+q^{421/3} \
\\left(23344753320764934550 \\chi _2+23344753320764934550 \\chi
   _3+46689506637796113456 \\chi _8+70034259958561046524 \\chi \
_{13}+116723766600090896696 \\chi _{16}\\right)+q^{422/3} \
\\left(8273611098152351316 \\chi _1+41368055486914069452 \\chi
   _6+41368055486914069452 \\chi _7+66188888777523441784 \\chi \
_{10}+66188888777523441784 \\chi _{11}+74462499875675795522 \\chi \
_{12}+82736110969980462800 \\chi _{15}\\right)+q^{141}
   \\left(26388364754846982038 \\chi _4+26388364754846982038 \\chi \
_5+52776729505729010358 \\chi _9+79165094260575992396 \\chi \
_{14}+131941823770269975946 \\chi _{17}\\right)+q^{424/3}
   \\left(28052899769344933760 \\chi _2+28052899769344933760 \\chi \
_3+56105799542775574066 \\chi _8+84158699312120507826 \\chi \
_{13}+140264498850810383534 \\chi _{16}\\right)+q^{425/3}
   \\left(9940106904634091052 \\chi _1+49700534527380389496 \\chi \
_6+49700534527380389496 \\chi _7+79520855245492617918 \\chi \
_{10}+79520855245492617918 \\chi _{11}+89460962150126708024 \\chi
   _{12}+99401069058970755288 \\chi _{15}\\right)+q^{142} \
\\left(31696859542252804570 \\chi _4+31696859542252804570 \\chi \
_5+63393719088843446908 \\chi _9+95090578631096249920 \\chi
   _{14}+158484297715601850600 \\chi _{17}\\right)+q^{427/3} \
\\left(33689118130521783816 \\chi _2+33689118130521783816 \\chi \
_3+67378236256574117934 \\chi _8+101067354387095904306 \\chi
   _{13}+168445590648139492614 \\chi _{16}\\right)+q^{428/3} \
\\left(11934696604590386850 \\chi _1+59673483018347009454 \\chi \
_6+59673483018347009454 \\chi _7+95477572827513236522 \\chi
   _{10}+95477572827513236522 \\chi _{11}+107412269432103623372 \\chi \
_{12}+119346966032089076740 \\chi _{15}\\right)+q^{143} \
\\left(38049182123808174392 \\chi _4+38049182123808174392 \\chi
   _5+76098364242871984272 \\chi _9+114147546366680158664 \\chi \
_{14}+190245910614296486212 \\chi _{17}\\right)+q^{430/3} \
\\left(40432240850357451776 \\chi _2+40432240850357451776 \\chi
   _3+80864481705602704836 \\chi _8+121296722555960155592 \\chi \
_{13}+202161204256675050244 \\chi _{16}\\right)+q^{431/3} \
\\left(14320525145956795854 \\chi _1+71602625734819445642 \\chi
   _6+71602625734819445642 \\chi _7+114564201177725279390 \\chi \
_{10}+114564201177725279390 \\chi _{11}+128884726323682073584 \\chi \
_{12}+143205251474674317284 \\chi _{15}\\right)+q^{144}
   \\left(45645985855210733054 \\chi _4+45645985855210733054 \\chi \
_5+91291971715608848122 \\chi _9+136937957570819583884 \\chi \
_{14}+228229929281241059176 \\chi _{17}\\right)+q^{433/3}
   \\left(48494790960187524016 \\chi _2+48494790960187524016 \\chi \
_3+96989581915031320742 \\chi _8+145484372875218844758 \\chi \
_{13}+242473954795593870268 \\chi _{16}\\right)+q^{434/3}
   \\left(17172619503172172708 \\chi _1+85863097510356287336 \\chi \
_6+85863097510356287336 \\chi _7+137380956014368238742 \\chi \
_{10}+137380956014368238742 \\chi _{11}+154553575517540411450 \\chi
   _{12}+171726195015208017440 \\chi _{15}\\right)+q^{145} \
\\left(54725636837106425252 \\chi _4+54725636837106425252 \\chi \
_5+109451273668542788896 \\chi _9+164176910505649213088 \\chi
   _{14}+273628184179862086774 \\chi _{17}\\right)+q^{436/3} \
\\left(58129188359041526950 \\chi _2+58129188359041526950 \\chi \
_3+116258376723923452236 \\chi _8+174387565082964977444 \\chi
   _{13}+290645941801048041076 \\chi _{16}\\right)+q^{437/3} \
\\left(20580074977659150308 \\chi _1+102900374894311344796 \\chi \
_6+102900374894311344796 \\chi _7+164640599833304409924 \\chi
   _{10}+164640599833304409924 \\chi _{11}+185220674810963563088 \\chi \
_{12}+205800749794638324744 \\chi _{15}\\right)+q^{146} \
\\left(65571145249726152432 \\chi _4+65571145249726152432 \\chi
   _5+131142290505648184422 \\chi _9+196713435755374336854 \\chi \
_{14}+327855726254826631740 \\chi _{17}\\right)+q^{439/3} \
\\left(69635074297760943564 \\chi _2+69635074297760943564 \\chi
   _3+139270148589140548030 \\chi _8+208905222886901491594 \\chi \
_{13}+348175371482423403202 \\chi _{16}\\right)+q^{440/3} \
\\left(24648635031931792564 \\chi _1+123243175153086793328 \\chi
   _6+123243175153086793328 \\chi _7+197189080242309992376 \\chi \
_{10}+197189080242309992376 \\chi _{11}+221837715274241783802 \\chi \
_{12}+246486350299601398860 \\chi _{15}\\right)+q^{147}
   \\left(78518342736845726536 \\chi _4+78518342736845726536 \\chi \
_5+157036685466922948746 \\chi _9+235555028203768673428 \\chi \
_{14}+392591713677460101272 \\chi _{17}\\right)+q^{442/3}
   \\left(83367950949840114248 \\chi _2+83367950949840114248 \\chi \
_3+166735901906650638202 \\chi _8+250103852856490755478 \\chi \
_{13}+416839754756170973350 \\chi _{16}\\right)+q^{443/3}
   \\left(29503733743232677766 \\chi _1+147518668723341571722 \\chi \
_6+147518668723341571722 \\chi _7+236029869960217761952 \\chi \
_{10}+236029869960217761952 \\chi _{11}+265533603703450439718 \\chi
   _{12}+295037337453861274416 \\chi _{15}\\right)+q^{148} \
\\left(93965524766892225216 \\chi _4+93965524766892225216 \\chi \
_5+187931049541176310272 \\chi _9+281896574308068535488 \\chi
   _{14}+469827623841852996822 \\chi _{17}\\right)+q^{445/3} \
\\left(99749367244883524544 \\chi _2+99749367244883524544 \\chi \
_3+199498734482155361722 \\chi _8+299248101727038885082 \\chi
   _{13}+498746836216805907514 \\chi _{16}\\right)+q^{446/3} \
\\left(35294082253046063076 \\chi _1+176470411257392539604 \\chi \
_6+176470411257392539604 \\chi _7+282352658008692966176 \\chi
   _{10}+282352658008692966176 \\chi _{11}+317646740261739027304 \\chi \
_{12}+352940822506947329672 \\chi _{15}\\right)+q^{149} \
\\left(112384814931447620922 \\chi _4+112384814931447620922 \\chi
   _5+224769629854824947064 \\chi _9+337154444786272571178 \\chi \
_{14}+561924074649167840430 \\chi _{17}\\right)+q^{448/3} \
\\left(119278921488457486448 \\chi _2+119278921488457486448 \\chi
   _3+238557842985224507206 \\chi _8+357836764473681993654 \\chi \
_{13}+596394607450596978068 \\chi _{16}\\right)+q^{449/3} \
\\left(42195894129822224998 \\chi _1+210979470657666641562 \\chi
   _6+210979470657666641562 \\chi _7+337567153055688861366 \\chi \
_{10}+337567153055688861366 \\chi _{11}+379763047185511086364 \\chi \
_{12}+421958941323888856172 \\chi _{15}\\right)+q^{150}
   \\left(134335551804579285968 \\chi _4+134335551804579285968 \\chi \
_5+268671103617967135644 \\chi _9+403006655422546420340 \\chi \
_{14}+671677759031704980388 \\chi _{17}\\right)+q^{451/3}
   \\left(142548398051710769342 \\chi _2+142548398051710769342 \\chi \
_3+285096796094352760596 \\chi _8+427645194146063527868 \\chi \
_{13}+712741990249485095602 \\chi _{16}\\right)+q^{452/3}
   \\left(50417861274417137866 \\chi _1+252089306362749271574 \\chi \
_6+252089306362749271574 \\chi _7+403342890176664251840 \\chi \
_{10}+403342890176664251840 \\chi _{11}+453760751451081393086 \\chi
   _{12}+504178612716162094240 \\chi _{15}\\right)+q^{151} \
\\left(160480050820127060856 \\chi _4+160480050820127060856 \\chi \
_5+320960101630642425072 \\chi _9+481440152450769485928 \\chi
   _{14}+802400254091023577816 \\chi _{17}\\right)+q^{454/3} \
\\left(170258409145135566416 \\chi _2+170258409145135566416 \\chi \
_3+340516818300165825396 \\chi _8+510775227445301391812 \\chi
   _{13}+851292045735572512144 \\chi _{16}\\right)+q^{455/3} \
\\left(60207010530007936210 \\chi _1+301035052660225473878 \\chi \
_6+301035052660225473878 \\chi _7+481656084260435046002 \\chi
   _{10}+481656084260435046002 \\chi _{11}+541863094790442980890 \\chi \
_{12}+602070105330636681916 \\chi _{15}\\right)+q^{152} \
\\left(191602153209798738061 \\chi _4+191602153209798738061 \\chi
   _5+383204306430082553860 \\chi _9+574806459639881289748 \\chi \
_{14}+958010766059478778752 \\chi _{17}\\right)+q^{457/3} \
\\left(203237976350189284822 \\chi _2+203237976350189284822 \\chi
   _3+406475952689585708392 \\chi _8+609713929039774996776 \\chi \
_{13}+1016189881740153534848 \\chi _{16}\\right)+q^{458/3} \
\\left(71855593853585742320 \\chi _1+359277969256819408424 \\chi
   _6+359277969256819408424 \\chi _7+574844750806467345496 \\chi \
_{10}+574844750806467345496 \\chi _{11}+646700344660053087816 \\chi \
_{12}+718555938502529540248 \\chi _{15}\\right)+q^{153}
   \\left(228629044574473738286 \\chi _4+228629044574473738286 \\chi \
_5+457258089137512827198 \\chi _9+685887133711986565484 \\chi \
_{14}+1143145222860934074528 \\chi _{17}\\right)+q^{460/3}
   \\left(242467559815364718854 \\chi _2+242467559815364718854 \\chi \
_3+484935119642498699626 \\chi _8+727402679457863417062 \\chi \
_{13}+1212337799088592868404 \\chi _{16}\\right)+q^{461/3}
   \\left(85709190213094267866 \\chi _1+428545951077584539718 \\chi \
_6+428545951077584539718 \\chi _7+685673521728980579346 \\chi \
_{10}+685673521728980579346 \\chi _{11}+771382711942074844904 \\chi
   _{12}+857091902167282351108 \\chi _{15}\\right)+q^{154} \
\\left(272656906823378627134 \\chi _4+272656906823378627134 \\chi \
_5+545313813659224147732 \\chi _9+817970720482602778636 \\chi
   _{14}+1363284534129360018932 \\chi _{17}\\right)+q^{463/3} \
\\left(289106129551517526408 \\chi _2+289106129551517526408 \\chi \
_3+578212259090204569114 \\chi _8+867318388641722095522 \\chi
   _{13}+1445530647744757182598 \\chi _{16}\\right)+q^{464/3} \
\\left(102176228154167967984 \\chi _1+510881140757635515360 \\chi \
_6+510881140757635515360 \\chi _7+817409825206935080358 \\chi
   _{10}+817409825206935080358 \\chi _{11}+919586053361103048342 \\chi \
_{12}+1021762281502066677372 \\chi _{15}\\right)+q^{155} \
\\left(324981063031344011874 \\chi _4+324981063031344011874 \\chi
   _5+649962126049099342060 \\chi _9+974943189080443352460 \\chi \
_{14}+1624905315143131340934 \\chi _{17}\\right)+q^{466/3} \
\\left(344522972890453600936 \\chi _2+344522972890453600936 \\chi
   _3+689045945794890910798 \\chi _8+1033568918685344509310 \\chi \
_{13}+1722614864466251696340 \\chi _{16}\\right)+q^{467/3} \
\\left(121739172465234723104 \\chi _1+608695862340563521264 \\chi
   _6+608695862340563521264 \\chi _7+973913379750657556080 \\chi \
_{10}+973913379750657556080 \\chi _{11}+1095652552215892283154 \\chi \
_{12}+1217391724695516867792 \\chi _{15}\\right)+q^{156}
   \\left(387131385114379392688 \\chi _4+387131385114379392688 \\chi \
_5+774262770243566158548 \\chi _9+1161394155357945551236 \\chi \
_{14}+1935656925586704351836 \\chi _{17}\\right)+q^{469/3}
   \\left(410335049596502126576 \\chi _2+410335049596502126576 \\chi \
_3+820670099177767696864 \\chi _8+1231005148774269823440 \\chi \
_{13}+2051675247967274039366 \\chi _{16}\\right)+q^{470/3}
   \\left(144967660058055042354 \\chi _1+724838300274597534378 \\chi \
_6+724838300274597534378 \\chi _7+1159741280433085001232 \\chi \
_{10}+1159741280433085001232 \\chi _{11}+1304708940491140042006
   \\chi _{12}+1449676600533517425732 \\chi _{15}\\right)+q^{157} \
\\left(460913864184724710152 \\chi _4+460913864184724710152 \\chi \
_5+921827728353318359752 \\chi _9+1382741592538043067332 \\chi
   _{14}+2304569320907492525888 \\chi _{17}\\right)+q^{472/3} \
\\left(488450841417394851830 \\chi _2+488450841417394851830 \\chi \
_3+976901682851386889692 \\chi _8+1465352524268781745720 \\chi
   _{13}+2442254207103571465450 \\chi _{16}\\right)+q^{473/3} \
\\left(172533917076044167882 \\chi _1+862669585397297010950 \\chi \
_6+862669585397297010950 \\chi _7+1380271336642505725506 \\chi
   _{10}+1380271336642505725506 \\chi _{11}+1552805253718549893388 \\chi \
_{12}+1725339170811670272180 \\chi _{15}\\right)+q^{158} \
\\left(548459393213781486698 \\chi _4+548459393213781486698 \\chi
   _5+1096918786445131526316 \\chi _9+1645378179658913013014 \\chi \
_{14}+2742296966086475969848 \\chi _{17}\\right)+q^{475/3} \
\\left(581121801966173375020 \\chi _2+581121801966173375020 \\chi
   _3+1162243603914272188314 \\chi _8+1743365405880445561690 \\chi \
_{13}+2905609009812792352202 \\chi _{16}\\right)+q^{476/3} \
\\left(205230845628758288606 \\chi _1+1026154228125196779690 \\chi
   _6+1026154228125196779690 \\chi _7+1641846764992876967876 \\chi \
_{10}+1641846764992876967876 \\chi _{11}+1847077610621635253784 \\chi \
_{12}+2052308456231798867456 \\chi _{15}\\right)+q^{159}
   \\left(652280987629448193526 \\chi _4+652280987629448193526 \\chi \
_5+1304561975239767182388 \\chi _9+1956842962869215380336 \\chi \
_{14}+3261404938128111725852 \\chi _{17}\\right)+q^{478/3}
   \\left(691002696236957092048 \\chi _2+691002696236957092048 \\chi \
_3+1382005392493592618250 \\chi _8+2073008088730549710298 \\chi \
_{13}+3455013481204463876984 \\chi _{16}\\right)+q^{479/3}
   \\left(243993232197841860634 \\chi _1+1219966161009452281126 \\chi \
_6+1219966161009452281126 \\chi _7+1951945857623220798310 \\chi \
_{10}+1951945857623220798310 \\chi _{11}+2195939089821062658944
   \\chi _{12}+2439932322039147454860 \\chi _{15}\\right)+q^{160} \
\\left(775340872385464046716 \\chi _4+775340872385464046716 \\chi \
_5+1550681744791751130640 \\chi _9+2326022617177215175600 \\chi
   _{14}+3876704361948143286956 \\chi _{17}\\right)+q^{481/3} \
\\left(821222334300704206082 \\chi _2+821222334300704206082 \\chi \
_3+1642444668579989249388 \\chi _8+2463667002880693452608 \\chi
   _{13}+4106111671482101820862 \\chi _{16}\\right)+q^{482/3} \
\\left(289922605920987432080 \\chi _1+1449613029582905490952 \\chi \
_6+1449613029582905490952 \\chi _7+2319380847323836131540 \\chi
   _{10}+2319380847323836131540 \\chi _{11}+2609303453244823568294 \\chi \
_{12}+2899226059143779340048 \\chi _{15}\\right)+q^{161} \
\\left(921129102013909805036 \\chi _4+921129102013909805036 \\chi
   _5+1842258204005158574700 \\chi _9+2763387306019068379736 \\chi \
_{14}+4605645510046888034936 \\chi _{17}\\right)+q^{484/3} \
\\left(975466451937836961416 \\chi _2+975466451937836961416 \\chi
   _3+1950932903898981769412 \\chi _8+2926399355836818730828 \\chi \
_{13}+4877332259712492672600 \\chi _{16}\\right)+q^{485/3} \
\\left(344316361179449281870 \\chi _1+1721581805921218720934 \\chi
   _6+1721581805921218720934 \\chi _7+2754530889483538926266 \\chi \
_{10}+2754530889483538926266 \\chi _{11}+3098847250662988206306 \\chi \
_{12}+3443163611866409849728 \\chi _{15}\\right)+q^{162}
   \\left(1093755654617735474956 \\chi _4+1093755654617735474956 \\chi \
_5+2187511309260126083992 \\chi _9+3281266963877861555944 \\chi \
_{14}+5468778273113332486446 \\chi _{17}\\right)+q^{487/3}
   \\left(1158074781704477355170 \\chi _2+1158074781704477355170 \\chi \
_3+2316149563383598070764 \\chi _8+3474224345088075430852 \\chi \
_{13}+5790373908497030188756 \\chi _{16}\\right)+q^{488/3}
   \\left(408701861645033109912 \\chi _1+2043509308199088111248 \\chi \
_6+2043509308199088111248 \\chi _7+3269614893108109982696 \\chi \
_{10}+3269614893108109982696 \\chi _{11}+3678316754753143092608
   \\chi _{12}+4087018616372098744232 \\chi _{15}\\right)+q^{163} \
\\left(1298058262038964391496 \\chi _4+1298058262038964391496 \\chi \
_5+2596116524051110758768 \\chi _9+3894174786090075150264 \\chi
   _{14}+6490291310168003884330 \\chi _{17}\\right)+q^{490/3} \
\\left(1374154693271221503062 \\chi _2+1374154693271221503062 \\chi \
_3+2748309386570021745338 \\chi _8+4122464079841243246446 \\chi
   _{13}+6870773466383686231996 \\chi _{16}\\right)+q^{491/3} \
\\left(484876359524916736220 \\chi _1+2424381797652944071288 \\chi \
_6+2424381797652944071288 \\chi _7+3879010876256054623044 \\chi
   _{10}+3879010876256054623044 \\chi _{11}+4363887235780971356082 \\chi \
_{12}+4848763595334248438580 \\chi _{15}\\right)+q^{164} \
\\left(1539728609020932450102 \\chi _4+1539728609020932450102 \\chi
   _5+3079457218071028204448 \\chi _9+4619185827091960659744 \\chi \
_{14}+7698643045133825581050 \\chi _{17}\\right)+q^{493/3} \
\\left(1629714173991857666028 \\chi _2+1629714173991857666028 \\chi
   _3+3259428347953727147736 \\chi _8+4889142521945584813764 \\chi \
_{13}+8148570869929300094238 \\chi _{16}\\right)+q^{494/3} \
\\left(574953702119878433696 \\chi _1+2874768510568556675456 \\chi
   _6+2874768510568556675456 \\chi _7+4599629616897356505140 \\chi \
_{10}+4599629616897356505140 \\chi _{11}+5174583319017234938836 \\chi \
_{12}+5749537021106277901128 \\chi _{15}\\right)+q^{165}
   \\left(1825459967270477989656 \\chi _4+1825459967270477989656 \\chi \
_5+3650919934509250141806 \\chi _9+5476379901779728129428 \\chi \
_{14}+9127299836320684161714 \\chi _{17}\\right)+q^{496/3}
   \\left(1931817372977639608442 \\chi _2+1931817372977639608442 \\chi \
_3+3863634745987879235172 \\chi _8+5795452118965518840276 \\chi \
_{13}+9659086864920798079404 \\chi _{16}\\right)+q^{497/3}
   \\left(681418955170931874796 \\chi _1+3407094775888177739924 \\chi \
_6+3407094775888177739924 \\chi _7+5451351641434491779266 \\chi \
_{10}+5451351641434491779266 \\chi _{11}+6132770596605423659528
   \\chi _{12}+6814189551809873943812 \\chi _{15}\\right)+q^{166} \
\\left(2163119829908362345496 \\chi _4+2163119829908362345496 \\chi \
_5+4326239659851186436296 \\chi _9+6489359489759548781792 \\chi
   _{14}+10815599149576273449880 \\chi _{17}\\right)+q^{499/3} \
\\left(2288766460003269971852 \\chi _2+2288766460003269971852 \\chi \
_3+4577532919971109274338 \\chi _8+6866299379974379246190 \\chi
   _{13}+11443832299980919245860 \\chi _{16}\\right)+q^{500/3} \
\\left(807192258605710558136 \\chi _1+4035961292992126859092 \\chi \
_6+4035961292992126859092 \\chi _7+6457538068772832580598 \\chi
   _{10}+6457538068772832580598 \\chi _{11}+7264730327378543136564 \\chi \
_{12}+8071922585947827743968 \\chi _{15}\\right)+O\\left(q^{167}\\right)\
\>", "Output",
 CellChangeTimes->{3.5572027270715*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "3"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551095060676359*^9, 3.551095069778327*^9}, {
  3.5510953538729*^9, 3.551095354676984*^9}, {3.5511720231269617`*^9, 
  3.5511720252055883`*^9}, {3.5511784379483624`*^9, 3.551178438008336*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     SubscriptBox["\[Chi]", "9"]},
    {"1", 
     RowBox[{
      SubscriptBox["\[Chi]", "2"], "+", 
      SubscriptBox["\[Chi]", "3"]}]},
    {"2", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"3", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "17"]}]},
    {"4", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"5", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"6", 
     RowBox[{
      SubscriptBox["\[Chi]", "4"], "+", 
      SubscriptBox["\[Chi]", "5"], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"7", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"8", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"9", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"10", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"30", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"11", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"12", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"40", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"62", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"13", 
     RowBox[{
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"30", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"50", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"88", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"14", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"42", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"42", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"64", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"64", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"74", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"76", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"15", 
     RowBox[{
      RowBox[{"34", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"34", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"60", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"94", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"164", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"16", 
     RowBox[{
      RowBox[{"41", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"41", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"94", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"134", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"216", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"17", 
     RowBox[{
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"92", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"92", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"154", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"154", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"172", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"200", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"18", 
     RowBox[{
      RowBox[{"74", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"74", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"162", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"236", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"382", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"19", 
     RowBox[{
      RowBox[{"104", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"104", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"194", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"298", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"510", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.55109533889648*^9, 3.551095355609581*^9}, 
   3.5510953920608053`*^9, {3.551172025799238*^9, 3.551172030122446*^9}, {
   3.551178431953238*^9, 3.5511784384945927`*^9}, 3.551257299648711*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", "c", "}"}], ",", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["\[Chi]", "n"], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"Length", "[", "chi", "]"}]}], "}"}]}], "]"}], "}"}], ",", 
       RowBox[{"chi", "//", "Transpose"}]}], "]"}], "//", "Transpose"}]}], 
   "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.5513411964836483`*^9, 3.551341202488117*^9}, {
  3.551341263426852*^9, 3.551341460094879*^9}, {3.551341526353701*^9, 
  3.551341573728981*^9}, {3.5513417292850113`*^9, 3.551341899150065*^9}, {
  3.551342218400374*^9, 3.5513422187489967`*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"1080", "1080", "1080", "24", "24", "24", "9", "9", "12", "12", "12", 
     "15", "15", "15", "15", "15", "15", "\<\"\"\>"},
    {
     SubscriptBox["\[Chi]", "1"], "1", "1", "1", "1", "1", "1", "1", "1", "1",
      "1", "1", "1", "1", "1", "1", "1", "1"},
    {
     SubscriptBox["\[Chi]", "2"], "3", 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{"-", "1"}], "0", "0", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], "1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "15"}]], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"4", "/", "15"}]]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"11", "/", "15"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "5"}]]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "15"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "5"}]]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"7", "/", "15"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "5"}]]}], ")"}]}]},
    {
     SubscriptBox["\[Chi]", "3"], "3", 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{"-", "1"}], "0", "0", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], "1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"7", "/", "15"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "5"}]]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "15"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "5"}]]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"11", "/", "15"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "5"}]]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "15"}]], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"4", "/", "15"}]]}]},
    {
     SubscriptBox["\[Chi]", "4"], "3", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", "1"}], "0", "0", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], "1", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "15"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "5"}]]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"7", "/", "15"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "5"}]]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "15"}]], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"4", "/", "15"}]]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"11", "/", "15"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "5"}]]}], ")"}]}]},
    {
     SubscriptBox["\[Chi]", "5"], "3", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", "1"}], "0", "0", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], "1", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"11", "/", "15"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "5"}]]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "15"}]], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"4", "/", "15"}]]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"7", "/", "15"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "5"}]]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "15"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "5"}]]}], ")"}]}]},
    {
     SubscriptBox["\[Chi]", "6"], "5", "5", "5", "1", "1", "1", 
     RowBox[{"-", "1"}], "2", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
    {
     SubscriptBox["\[Chi]", "7"], "5", "5", "5", "1", "1", "1", "2", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
    {
     SubscriptBox["\[Chi]", "8"], "6", 
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], "2", "0", "0", "0", "0", "0", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], "1", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], "1", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]]},
    {
     SubscriptBox["\[Chi]", "9"], "6", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], "2", "0", "0", "0", "0", "0", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], "1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], "1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]},
    {
     SubscriptBox["\[Chi]", "10"], "8", "8", "8", "0", "0", "0", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "0", "0", "0", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}]},
    {
     SubscriptBox["\[Chi]", "11"], "8", "8", "8", "0", "0", "0", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], "0", "0", "0", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}]},
    {
     SubscriptBox["\[Chi]", "12"], "9", "9", "9", "1", "1", "1", "0", "0", 
     "1", "1", "1", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}]},
    {
     SubscriptBox["\[Chi]", "13"], "9", 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"9", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], "1", "0", "0", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], "1", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{"-", "1"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", "1"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}]},
    {
     SubscriptBox["\[Chi]", "14"], "9", 
     RowBox[{"9", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], "1", "0", "0", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], "1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]]},
    {
     SubscriptBox["\[Chi]", "15"], "10", "10", "10", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0"},
    {
     SubscriptBox["\[Chi]", "16"], "15", 
     RowBox[{
      RowBox[{"-", "15"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{"-", "1"}], "0", "0", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
    {
     SubscriptBox["\[Chi]", "17"], "15", 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     RowBox[{
      RowBox[{"-", "15"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", "1"}], "0", "0", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{1080, 1080, 1080, 24, 24, 24, 9, 9, 12, 12, 12, 15, 15, 15, 15, 
    15, 15}, {
     Subscript[$CellContext`\[Chi], 1], 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1}, {
     Subscript[$CellContext`\[Chi], 2], 3, (-3) (-1)^Rational[1, 3], 
     3 (-1)^Rational[2, 3], (-1)^Rational[1, 3], -(-1)^Rational[2, 3], -1, 0, 
     0, -(-1)^Rational[1, 3], (-1)^Rational[2, 3], 
     1, (-1)^Rational[1, 15] - (-1)^Rational[4, 15], 
     Rational[1, 2] (1 - 5^
      Rational[1, 2]), (-(-1)^Rational[11, 15]) (-1 + (-1)^Rational[1, 5]), 
     Rational[1, 2] (1 + 5^Rational[1, 2]), (-(-1)^Rational[2, 15]) (
      1 + (-1)^Rational[2, 5]), (-1)^Rational[7, 15] (
      1 + (-1)^Rational[2, 5])}, {
     Subscript[$CellContext`\[Chi], 3], 3, (-3) (-1)^Rational[1, 3], 
     3 (-1)^Rational[2, 3], (-1)^Rational[1, 3], -(-1)^Rational[2, 3], -1, 0, 
     0, -(-1)^Rational[1, 3], (-1)^Rational[2, 3], 
     1, (-1)^Rational[7, 15] (1 + (-1)^Rational[2, 5]), 
     Rational[1, 2] (1 + 5^Rational[1, 2]), (-(-1)^Rational[2, 15]) (
      1 + (-1)^Rational[2, 5]), 
     Rational[1, 2] (1 - 5^
      Rational[1, 2]), (-(-1)^Rational[11, 15]) (-1 + (-1)^
       Rational[1, 5]), (-1)^Rational[1, 15] - (-1)^Rational[4, 15]}, {
     Subscript[$CellContext`\[Chi], 4], 3, 
     3 (-1)^Rational[2, 3], (-3) (-1)^Rational[1, 3], -(-1)^
      Rational[2, 3], (-1)^Rational[1, 3], -1, 0, 0, (-1)^
     Rational[2, 3], -(-1)^Rational[1, 3], 
     1, (-(-1)^Rational[2, 15]) (1 + (-1)^Rational[2, 5]), 
     Rational[1, 2] (1 + 5^Rational[1, 2]), (-1)^Rational[7, 15] (
      1 + (-1)^Rational[2, 5]), 
     Rational[1, 2] (1 - 5^Rational[1, 2]), (-1)^Rational[1, 15] - (-1)^
     Rational[4, 15], (-(-1)^Rational[11, 15]) (-1 + (-1)^Rational[1, 5])}, {
     Subscript[$CellContext`\[Chi], 5], 3, 
     3 (-1)^Rational[2, 3], (-3) (-1)^Rational[1, 3], -(-1)^
      Rational[2, 3], (-1)^Rational[1, 3], -1, 0, 0, (-1)^
     Rational[2, 3], -(-1)^Rational[1, 3], 
     1, (-(-1)^Rational[11, 15]) (-1 + (-1)^Rational[1, 5]), 
     Rational[1, 2] (1 - 5^Rational[1, 2]), (-1)^Rational[1, 15] - (-1)^
     Rational[4, 15], 
     Rational[1, 2] (1 + 5^Rational[1, 2]), (-1)^Rational[7, 15] (
      1 + (-1)^Rational[2, 5]), (-(-1)^Rational[2, 15]) (
      1 + (-1)^Rational[2, 5])}, {
     Subscript[$CellContext`\[Chi], 6], 5, 5, 5, 1, 1, 1, -1, 2, -1, -1, -1, 
     0, 0, 0, 0, 0, 0}, {
     Subscript[$CellContext`\[Chi], 7], 5, 5, 5, 1, 1, 1, 2, -1, -1, -1, -1, 
     0, 0, 0, 0, 0, 0}, {
     Subscript[$CellContext`\[Chi], 8], 6, (-6) (-1)^Rational[1, 3], 
     6 (-1)^Rational[2, 3], (-2) (-1)^Rational[1, 3], 2 (-1)^Rational[2, 3], 
     2, 0, 0, 0, 0, 0, (-1)^Rational[2, 3], 1, -(-1)^Rational[1, 3], 
     1, -(-1)^Rational[1, 3], (-1)^Rational[2, 3]}, {
     Subscript[$CellContext`\[Chi], 9], 6, 
     6 (-1)^Rational[2, 3], (-6) (-1)^Rational[1, 3], 
     2 (-1)^Rational[2, 3], (-2) (-1)^Rational[1, 3], 2, 0, 0, 0, 0, 
     0, -(-1)^Rational[1, 3], 1, (-1)^Rational[2, 3], 1, (-1)^
     Rational[2, 3], -(-1)^Rational[1, 3]}, {
     Subscript[$CellContext`\[Chi], 10], 8, 8, 8, 0, 0, 0, -1, -1, 0, 0, 0, 
     Rational[1, 2] (1 - 5^Rational[1, 2]), 
     Rational[1, 2] (1 - 5^Rational[1, 2]), 
     Rational[1, 2] (1 - 5^Rational[1, 2]), 
     Rational[1, 2] (1 + 5^Rational[1, 2]), 
     Rational[1, 2] (1 + 5^Rational[1, 2]), 
     Rational[1, 2] (1 + 5^Rational[1, 2])}, {
     Subscript[$CellContext`\[Chi], 11], 8, 8, 8, 0, 0, 0, -1, -1, 0, 0, 0, 
     Rational[1, 2] (1 + 5^Rational[1, 2]), 
     Rational[1, 2] (1 + 5^Rational[1, 2]), 
     Rational[1, 2] (1 + 5^Rational[1, 2]), 
     Rational[1, 2] (1 - 5^Rational[1, 2]), 
     Rational[1, 2] (1 - 5^Rational[1, 2]), 
     Rational[1, 2] (1 - 5^Rational[1, 2])}, {
     Subscript[$CellContext`\[Chi], 12], 9, 9, 9, 1, 1, 1, 0, 0, 1, 1, 
     1, -1, -1, -1, -1, -1, -1}, {
     Subscript[$CellContext`\[Chi], 13], 9, (-9) (-1)^Rational[1, 3], 
     9 (-1)^Rational[2, 3], -(-1)^Rational[1, 3], (-1)^Rational[2, 3], 1, 0, 
     0, -(-1)^Rational[1, 3], (-1)^Rational[2, 3], 
     1, -(-1)^Rational[2, 3], -1, (-1)^Rational[1, 3], -1, (-1)^
     Rational[1, 3], -(-1)^Rational[2, 3]}, {
     Subscript[$CellContext`\[Chi], 14], 9, 
     9 (-1)^Rational[2, 3], (-9) (-1)^Rational[1, 3], (-1)^
     Rational[2, 3], -(-1)^Rational[1, 3], 1, 0, 0, (-1)^
     Rational[2, 3], -(-1)^Rational[1, 3], 1, (-1)^
     Rational[1, 3], -1, -(-1)^Rational[2, 3], -1, -(-1)^Rational[2, 3], (-1)^
     Rational[1, 3]}, {
     Subscript[$CellContext`\[Chi], 15], 10, 10, 10, -2, -2, -2, 1, 1, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}, {
     Subscript[$CellContext`\[Chi], 16], 15, (-15) (-1)^Rational[1, 3], 
     15 (-1)^Rational[2, 3], (-1)^Rational[1, 3], -(-1)^Rational[2, 3], -1, 0,
      0, (-1)^Rational[1, 3], -(-1)^Rational[2, 3], -1, 0, 0, 0, 0, 0, 0}, {
     Subscript[$CellContext`\[Chi], 17], 15, 
     15 (-1)^Rational[2, 3], (-15) (-1)^Rational[1, 3], -(-1)^
      Rational[2, 3], (-1)^Rational[1, 3], -1, 0, 
     0, -(-1)^Rational[2, 3], (-1)^Rational[1, 3], -1, 0, 0, 0, 0, 0, 
     0}}]]], "Output",
 CellChangeTimes->{{3.551341400791424*^9, 3.5513414605894003`*^9}, {
   3.551341533692391*^9, 3.551341574484438*^9}, {3.551341760160955*^9, 
   3.551341920314725*^9}, 3.551342220090355*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "3"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "17"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\"\<3r\>\"", "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}], 
    ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.5528854011415453`*^9, 3.5528854364234056`*^9}, {
  3.552906670336421*^9, 3.5529066794149857`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"3r\"\>", "0", "1", "2", "3", "4", "5", "6", "7", "8", "9", "10", 
     "11", "12", "13", "14", "15", "16", "17", "18", "19"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", "0", 
     "0", "10", "0", "0", "16", "0", "0"},
    {"2", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "6", "0", "0", 
     "20", "0", "0", "41", "0", "0", "104"},
    {"3", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "6", "0", "0", 
     "20", "0", "0", "41", "0", "0", "104"},
    {"4", "0", "0", "0", "0", "0", "0", "1", "0", "0", "6", "0", "0", "10", 
     "0", "0", "34", "0", "0", "74", "0"},
    {"5", "0", "0", "0", "0", "0", "0", "1", "0", "0", "6", "0", "0", "10", 
     "0", "0", "34", "0", "0", "74", "0"},
    {"6", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "14", "0", 
     "0", "42", "0", "0", "92", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "14", "0", 
     "0", "42", "0", "0", "92", "0", "0"},
    {"8", "0", "0", "0", "0", "2", "0", "0", "2", "0", "0", "16", "0", "0", 
     "30", "0", "0", "94", "0", "0", "194"},
    {"9", "1", "0", "0", "0", "0", "0", "4", "0", "0", "6", "0", "0", "28", 
     "0", "0", "60", "0", "0", "162", "0"},
    {"10", "0", "0", "0", "0", "0", "2", "0", "0", "8", "0", "0", "24", "0", 
     "0", "64", "0", "0", "154", "0", "0"},
    {"11", "0", "0", "0", "0", "0", "2", "0", "0", "8", "0", "0", "24", "0", 
     "0", "64", "0", "0", "154", "0", "0"},
    {"12", "0", "0", "2", "0", "0", "2", "0", "0", "10", "0", "0", "24", "0", 
     "0", "74", "0", "0", "172", "0", "0"},
    {"13", "0", "0", "0", "0", "2", "0", "0", "6", "0", "0", "20", "0", "0", 
     "50", "0", "0", "134", "0", "0", "298"},
    {"14", "0", "0", "0", "0", "0", "0", "4", "0", "0", "12", "0", "0", "40", 
     "0", "0", "94", "0", "0", "236", "0"},
    {"15", "0", "0", "0", "0", "0", "4", "0", "0", "8", "0", "0", "32", "0", 
     "0", "76", "0", "0", "200", "0", "0"},
    {"16", "0", "0", "0", "0", "2", "0", "0", "10", "0", "0", "30", "0", "0", 
     "88", "0", "0", "216", "0", "0", "510"},
    {"17", "0", "0", "0", "2", "0", "0", "6", "0", "0", "22", "0", "0", "62", 
     "0", "0", "164", "0", "0", "382", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.552885439835516*^9, 3.5528854588690767`*^9}, 
   3.552906689693523*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["l"], "Input",
 CellChangeTimes->{3.555769950790197*^9}],

Cell[BoxData["167"], "Output",
 CellChangeTimes->{3.555769962120658*^9}]
}, Open  ]]
},
WindowSize->{1668, 1017},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 65623, 1574, 1437, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[66048, 1591, 2915, 53, 50, "Input"],
Cell[68966, 1646, 750, 14, 49, "Message"],
Cell[69719, 1662, 754, 14, 49, "Message"],
Cell[70476, 1678, 756, 14, 49, "Message"],
Cell[71235, 1694, 603, 12, 24, "Message"]
}, Open  ]],
Cell[71853, 1709, 2064, 36, 50, "Input"],
Cell[73920, 1747, 479073, 10783, 7859, InheritFromParent],
Cell[CellGroupData[{
Cell[553018, 12534, 130, 2, 30, "Input"],
Cell[553151, 12538, 87262, 1349, 7115, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[640450, 13892, 551, 14, 30, "Input"],
Cell[641004, 13908, 7298, 229, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[648339, 14142, 790, 20, 30, "Input"],
Cell[649132, 14164, 25211, 806, 390, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[674380, 14975, 1125, 33, 50, "Input"],
Cell[675508, 15010, 2801, 52, 300, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[678346, 15067, 69, 1, 30, "Input"],
Cell[678418, 15070, 72, 1, 30, "Output"]
}, Open  ]]
}
]
*)



==> anc/Mathematica files/3B_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    724422,      15924]
NotebookOptionsPosition[    723410,      15888]
NotebookOutlinePosition[    723771,      15904]
CellTagsIndexPosition[    723728,      15901]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24649", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"26569", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"27889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"28561", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"29929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"30625", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32761", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34969", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"36481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"37249", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"38809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"39601", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"41209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"42025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"43681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"44521", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"46225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"47089", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"48841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49729", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"51529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"52441", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"54289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"55225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"57121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"58081", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"60025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"61009", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"63001", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"64009", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"66049", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"67081", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"69169", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"70225", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"500", "/", "9"}], "*", "3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "504", ",", "504", ",", "504", ",", "9", ",", "9", ",", "9", ",", "21", 
      ",", "21", ",", "21", ",", "21", ",", "21", ",", "21", ",", "24", ",", 
      "24", ",", "24", ",", "12", ",", "12", ",", "12"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"3", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "11"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "16"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "20"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "19"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"3", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "20"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "19"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "11"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "16"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"3", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "16"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "11"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "19"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "20"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"3", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "10"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "13"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "19"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "17"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "20"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "21", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "4"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "16"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "8"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "21", "]"}], "^", "11"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "6", ",", "6", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "2", ",", "0", ",", 
          "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", 
          RowBox[{"6", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "2", ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"6", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "2", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "7", ",", "7", ",", "7", ",", "1", ",", "1", ",", "1", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", 
          RowBox[{"7", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"7", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", 
          RowBox[{"7", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"7", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "8", ",", "8", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", 
          RowBox[{"8", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"8", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", 
          RowBox[{"8", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"8", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "B"}], ",", 
      RowBox[{"6", "B"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg6B", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "/", "9"}], ")"}]}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{
          RowBox[{"Eta", "[", "q", "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", 
               RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}], "^", "2"}], "/", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "3"}], ")"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"2", "/", "3"}]}], "]"}]}], "]"}], "^", "2"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg6Bx", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", "2"}], "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}]}], "]"}], "^", "2"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"2", "/", "3"}], ")"}]}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "g"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}]}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "B"}], ",", 
      RowBox[{"12", "B"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg12B", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "/", "18"}], ")"}]}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{
          RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "4"}], "]"}], 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"2", "/", "3"}], ")"}]}], 
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", 
              RowBox[{"I", "/", "3"}]}], "]"}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{"q", "^", "2"}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"4", "/", "3"}], ")"}]}], 
              RowBox[{"Exp", "[", 
               RowBox[{"2", "\[Pi]", " ", "I", " ", 
                RowBox[{"2", "/", "3"}]}], "]"}]}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg12Bx", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], 
       RowBox[{"Eta", "[", 
        RowBox[{"q", "^", "4"}], "]"}], 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"4", "/", "3"}], ")"}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg21AB", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "18"}], ")"}]}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], 
          RowBox[{
           RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
          RowBox[{
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{"q", "^", "7"}], "]"}], "^", "3"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "3"}], ")"}]}], 
               RowBox[{"Exp", "[", 
                RowBox[{"2", "\[Pi]", " ", "I", " ", 
                 RowBox[{"2", "/", "3"}]}], "]"}]}], "]"}], 
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"7", "/", "3"}], ")"}]}], 
               RowBox[{"Exp", "[", 
                RowBox[{"2", "\[Pi]", " ", "I", " ", 
                 RowBox[{"2", "/", "3"}]}], "]"}]}], "]"}]}], ")"}]}]}], "+", 
         
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "3"}]}], "]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "3"}], ")"}]}], 
              RowBox[{"Exp", "[", 
               RowBox[{"2", "\[Pi]", " ", "I", " ", 
                RowBox[{"2", "/", "3"}]}], "]"}]}], "]"}], "^", "2"}]}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg21ABx", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "7"}], "]"}], "^", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"7", "/", "3"}], ")"}]}], "]"}]}], ")"}]}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}]}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "9"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "9"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "9"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "9"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "9"}], ",", "9"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg6", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m", "+", "1"}], ")"}], "/", "9"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "+", "1"}], ")"}], " ", 
               RowBox[{"k", "/", "9"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg6Bx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "9"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "9"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "9"}], ",", "9"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg12", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m", "+", "2"}], ")"}], "/", "9"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "+", "2"}], ")"}], " ", 
               RowBox[{"k", "/", "9"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg12Bx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "9"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "9"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "9"}], ",", "9"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg21", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m", "+", "2"}], ")"}], "/", "9"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "+", "2"}], ")"}], " ", 
               RowBox[{"k", "/", "9"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg21ABx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "9"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "9"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "9"}], ",", "9"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "1"}], "]"}], ",", 
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"Fg21", "[", 
          RowBox[{"q", ",", "1"}], "]"}], ",", 
         RowBox[{"Fg21", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{"Fg21", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{"Fg21", "[", 
          RowBox[{"q", ",", "1"}], "]"}], ",", 
         RowBox[{"Fg21", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{"Fg21", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{"Fg6", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{"Fg6", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{"Fg6", "[", 
          RowBox[{"q", ",", "1"}], "]"}], ",", 
         RowBox[{"Fg12", "[", 
          RowBox[{"q", ",", "1"}], "]"}], ",", 
         RowBox[{"Fg12", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{"Fg12", "[", 
          RowBox[{"q", ",", "0"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "18"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5451267359881153`*^9, 3.545126747797295*^9}, {
   3.545127150855592*^9, 3.545127243904255*^9}, {3.5451282718328753`*^9, 
   3.545128397499606*^9}, {3.545128622136628*^9, 3.545128636685361*^9}, {
   3.545128681684907*^9, 3.545128693245875*^9}, {3.545128727053344*^9, 
   3.545128731150023*^9}, {3.545128773300559*^9, 3.545128776260519*^9}, {
   3.54512887200492*^9, 3.5451289574192467`*^9}, {3.545129039247726*^9, 
   3.545129083618568*^9}, {3.5451291244477367`*^9, 3.545129180179328*^9}, {
   3.5451895562957582`*^9, 3.545189570160471*^9}, {3.5451900039312267`*^9, 
   3.545190191203597*^9}, {3.545190247184823*^9, 3.545190270319975*^9}, {
   3.545190317383419*^9, 3.5451903215373363`*^9}, {3.545190368510754*^9, 
   3.545190392969487*^9}, {3.5451904360062103`*^9, 3.545190638806381*^9}, {
   3.545190783397107*^9, 3.5451908369217787`*^9}, {3.545190883049768*^9, 
   3.545190905143709*^9}, {3.545190970056347*^9, 3.5451910296916523`*^9}, {
   3.545191093457382*^9, 3.5451912441690063`*^9}, {3.545191277509532*^9, 
   3.545191295146296*^9}, {3.545191332449153*^9, 3.545191437010578*^9}, {
   3.545191563463773*^9, 3.545191588651065*^9}, {3.545191623145123*^9, 
   3.545191636630067*^9}, 3.5451918911982307`*^9, {3.545192482225463*^9, 
   3.545192489461747*^9}, {3.5451926505939407`*^9, 3.545192730108883*^9}, 
   3.5451928005609913`*^9, {3.5451928658906527`*^9, 3.5451928719483633`*^9}, {
   3.545192906832955*^9, 3.545192975634437*^9}, 3.545193006236026*^9, {
   3.5451930928777103`*^9, 3.545193135943269*^9}, {3.5451931940228577`*^9, 
   3.545193213185556*^9}, {3.545193283913375*^9, 3.545193302143647*^9}, 
   3.545208731092342*^9, {3.545208804026162*^9, 3.545208820220995*^9}, {
   3.545208851297311*^9, 3.54520885224235*^9}, {3.545208993404748*^9, 
   3.5452090089476624`*^9}, {3.545209173098978*^9, 3.545209553729467*^9}, {
   3.5452096088401117`*^9, 3.545209702805087*^9}, {3.545209733906649*^9, 
   3.545209743906642*^9}, {3.545209848157258*^9, 3.545209899110098*^9}, {
   3.545210031476634*^9, 3.545210033735239*^9}, {3.545210187632389*^9, 
   3.545210207541112*^9}, {3.545210277307493*^9, 3.545210297550764*^9}, {
   3.54521033832755*^9, 3.545210454451123*^9}, 3.5452134041204348`*^9, {
   3.545213756371119*^9, 3.545213778336142*^9}, {3.545213818181396*^9, 
   3.545213818481482*^9}, {3.5452138920170813`*^9, 3.5452139149084597`*^9}, {
   3.545216392013728*^9, 3.5452164141963243`*^9}, {3.545216487725747*^9, 
   3.545216532790876*^9}, {3.54521656553559*^9, 3.54521664706413*^9}, 
   3.545216679145393*^9, {3.5511736251945057`*^9, 3.551173641496509*^9}, 
   3.5511756386988993`*^9, 3.551200741476687*^9, {3.5512341150478477`*^9, 
   3.551234116575466*^9}, {3.5512341512406607`*^9, 3.5512341514091053`*^9}, 
   3.55123418179106*^9, {3.5512350851218557`*^9, 3.551235091308886*^9}, {
   3.55123674419706*^9, 3.551236764957512*^9}, {3.5512369238164253`*^9, 
   3.551236924702034*^9}, {3.551236959632621*^9, 3.551236971687159*^9}, 
   3.551237101776782*^9, {3.552885544501939*^9, 3.55288554594079*^9}, {
   3.555824584732581*^9, 3.555824778430237*^9}, {3.5558248135559673`*^9, 
   3.555824837553192*^9}, {3.555824917510882*^9, 3.5558249368665943`*^9}, {
   3.555825005165113*^9, 3.555825042638884*^9}, {3.55582513359527*^9, 
   3.5558251476642447`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.54519186888589*^9, 3.5451918690338917`*^9}, 
   3.545192196623722*^9, {3.5451922448723288`*^9, 3.545192265441709*^9}, {
   3.545192342801116*^9, 3.545192343290626*^9}, {3.545192607816016*^9, 
   3.5451926226974916`*^9}, {3.545192822608219*^9, 3.545192823078364*^9}, {
   3.545208854165001*^9, 3.54520885470126*^9}, {3.555824974607905*^9, 
   3.555824982034813*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(2\\/3\\)\\)\\)\\) + \\(\\(1\\/3\\\\ \[ExponentialE]\\^\\(-\\(\\(\
\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\)\\)\\) + \\(\[ImaginaryI]\\\\ \
\[ExponentialE]\\^\\(-\\(\\(\\(2\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/3\\)\\)\\)\\)\\/\\@3 + \\(\\(1\\/3\\\\ \[ExponentialE]\\^\\(\\(2\\\
\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) - \\(\[ImaginaryI]\\\\ \
\[ExponentialE]\\^\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\/\\@3\\)\
\[NoBreak] is equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5528858804596777`*^9, 3.552907478111705*^9, 
  3.5558249861123343`*^9, 3.55582531432552*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(1\\/21\\)\\)\\)\\) - \\(\\(1\\/21\\\\ \
\[ExponentialE]\\^\\(-\\(\\(\\(2\\\\ \[ImaginaryI]\\\\ \
\[Pi]\\)\\/3\\)\\)\\)\\)\\) - \\(\\(1\\/21\\\\ \[ExponentialE]\\^\\(\\(2\\\\ \
\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\)\\)\[NoBreak] is equal to zero. \
Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5528858804596777`*^9, 3.552907478111705*^9, 
  3.5558249861123343`*^9, 3.5558253158999357`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Limit", "::", "ztest1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Unable to decide whether numeric quantity \[NoBreak]\\!\\(\
\\(\\(-\\(\\(2\\/21\\)\\)\\)\\) + \\(\\(2\\/21\\\\ \[ExponentialE]\\^\\(\\(\
\[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\) - \\(\\(2\\/21\\\\ \[ExponentialE]\\^\
\\(\\(2\\\\ \[ImaginaryI]\\\\ \[Pi]\\)\\/3\\)\\)\\)\\)\[NoBreak] is equal to \
zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Limit\\\", ButtonNote -> \\\"Limit::ztest1\\\"]\\)\
\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5528858804596777`*^9, 3.552907478111705*^9, 
  3.5558249861123343`*^9, 3.5558253159590693`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Limit :: \
ztest1\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5528858804596777`*^9, 3.552907478111705*^9, 
  3.5558249861123343`*^9, 3.555825315960471*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Length", "[", "mlt", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
   3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
   3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
   3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
   3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
   3.5450596590693483`*^9, 3.545059662143572*^9}, {3.545060850925535*^9, 
   3.545061010057419*^9}, {3.545061044743537*^9, 3.545061231249195*^9}, {
   3.545061294442012*^9, 3.5450613129857903`*^9}, {3.545061345990862*^9, 
   3.545061445768465*^9}, {3.5450614794268503`*^9, 3.5450616506184053`*^9}, {
   3.5450617309731703`*^9, 3.545061734973875*^9}, {3.5450618001593437`*^9, 
   3.5450618087297564`*^9}, {3.5450618880008783`*^9, 3.545061889520842*^9}, {
   3.5450619408337803`*^9, 3.54506195706769*^9}, {3.545062117136582*^9, 
   3.545062119820085*^9}, {3.545062281066485*^9, 3.5450623470902*^9}, {
   3.545062388082514*^9, 3.5450624961531343`*^9}, {3.5451028705873528`*^9, 
   3.545102916315999*^9}, {3.545115131697977*^9, 3.545115145232956*^9}, {
   3.545124904122867*^9, 3.545124931021132*^9}, {3.545126569208301*^9, 
   3.5451265983779507`*^9}, {3.545129199696376*^9, 3.545129248892915*^9}, {
   3.545193409934517*^9, 3.545193442855548*^9}, {3.551094097567172*^9, 
   3.551094102242609*^9}, {3.551094152853587*^9, 3.551094167746397*^9}, {
   3.5511578443473997`*^9, 3.551157863175416*^9}, 3.551229731878069*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dec", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Chi]", "8"], "+", 
        SubscriptBox["\[Chi]", "9"]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"2", "/", "9"}]]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "11"], " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"8", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"20", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"12", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"12", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"14", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"20", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"22", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"26", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"26", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"26", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"32", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"18", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"18", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"32", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"42", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"46", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"32", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"22", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"22", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"50", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"54", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"64", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"36", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"36", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"64", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"80", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"90", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"38", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"44", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"44", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"96", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"104", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"122", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"65", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"65", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"122", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"150", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"168", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"44", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"82", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"82", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"174", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"194", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"224", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"118", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"118", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"220", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"268", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"304", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"50", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"146", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"146", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"308", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"346", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"400", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"62", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"202", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"202", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"390", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"468", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"530", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"56", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"90", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"254", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"254", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"526", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"600", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"690", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"108", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"344", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"344", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"666", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"794", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"902", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"62", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"152", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"430", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"430", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"884", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1010", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1162", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"65", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"180", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"568", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"568", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1112", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1320", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1500", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"68", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"246", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"710", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"710", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1448", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1668", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1914", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"71", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"298", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"926", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"926", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1816", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2146", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2444", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"74", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"396", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1150", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1150", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2338", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2696", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3092", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"77", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"478", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1476", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1476", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2914", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3434", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3912", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"80", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"624", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1830", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1830", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3704", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4286", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4910", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"83", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"758", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2324", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2324", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4596", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5402", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6160", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"86", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"974", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2866", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2866", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5788", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6704", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7678", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"89", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1180", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3600", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3600", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"7142", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"8384", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"9564", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"92", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1496", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4424", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4424", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"8914", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"10346", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"11842", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"95", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1814", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5514", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5514", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"10950", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"12836", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"14650", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"98", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2276", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"6742", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6742", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"13568", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"15758", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"18034", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"101", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2748", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"8336", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"8336", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"16586", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"19426", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"22174", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"104", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3416", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10155", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10155", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"20408", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"23730", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"27146", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"107", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4122", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"12476", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"12476", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"24840", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"29070", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"33192", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"110", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5086", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"15132", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"15132", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"30384", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"35346", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"40432", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"113", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6114", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"18474", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"18474", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"36822", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"43068", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"49182", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"116", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7488", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"22324", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"22324", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"44788", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"52138", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"59626", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"119", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8986", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"27112", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"27112", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"54062", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"63202", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"72188", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"122", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10936", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"32632", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"32632", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"65438", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"76198", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"87134", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"125", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13080", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"39430", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"39430", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"78680", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"91948", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"105028", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"128", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15830", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"47294", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"47294", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"94790", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"110422", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"126252", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"131", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18892", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"56892", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"56892", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"113558", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"132668", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"151560", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"134", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22748", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"67998", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"67998", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"136238", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"158740", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"181488", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"137", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27062", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"81450", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"81450", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"162644", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"189970", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"217032", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"140", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32438", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"97036", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"97036", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"194352", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"226512", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"258950", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"143", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"38494", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"115788", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"115788", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"231260", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"270060", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"308554", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"146", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"45948", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"137503", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"137503", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"275344", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"320950", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"366898", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"149", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54370", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"163478", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"163478", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"326600", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"381336", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"435706", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"152", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"64650", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"193562", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"193562", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"387514", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"451778", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"516428", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"155", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"76312", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"229358", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"229358", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"458284", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"535018", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"611330", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"158", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"90416", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"270780", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"270780", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"542022", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"631970", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"722386", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"161", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"106444", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"319834", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"319834", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"639178", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"746124", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"852568", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"164", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"125700", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"376570", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"376570", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"753674", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"878844", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1004544", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"167", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"147632", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"443476", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"443476", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"886360", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1034570", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1182202", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"170", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"173800", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"520766", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"520766", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1042164", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1215328", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1389128", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"173", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"203628", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"611560", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"611560", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1222454", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1426762", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1630390", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"176", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"239026", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"716358", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"716358", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1433442", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1671748", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1910774", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"179", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"279416", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"839030", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"839030", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1677266", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1957464", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2236880", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"182", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"327098", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"980438", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"980438", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1961726", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2287968", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2615066", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"185", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"381506", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1145432", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1145432", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2289964", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2672384", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3053890", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"188", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"445460", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1335414", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1335414", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2671802", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3116294", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3561754", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"191", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"518458", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1556424", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1556424", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3111782", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3631288", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4149746", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"194", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"603902", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1810558", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1810558", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3622254", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4225012", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4828914", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"197", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"701388", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2105386", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2105386", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4209568", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4912178", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"5613566", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"200", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"815094", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2443988", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2443988", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4889276", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5703078", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6518172", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"203", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"944800", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2835796", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2835796", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5670180", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6616376", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7561176", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"206", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1095560", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3285164", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3285164", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6571834", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"7665878", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"8761438", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"209", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1267426", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3803896", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3803896", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7606196", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"8875238", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"10142664", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"212", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1466594", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4398074", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4398074", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"8797868", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"10262750", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"11729344", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"215", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1693530", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5082428", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5082428", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"10162992", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"11858364", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"13551894", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"218", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1955748", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5865250", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5865250", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"11732486", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"13686240", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"15641988", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"221", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2254284", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6764976", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6764976", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"13527850", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"15784258", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"18038542", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"224", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2598362", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"7792836", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"7792836", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"15587932", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"18184044", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"20782406", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"227", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2989806", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"8971834", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"8971834", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"17941230", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"20933452", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"23923258", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"230", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3439852", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10316952", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10316952", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"20636500", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"24073746", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"27513598", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"233", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3951390", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"11856946", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"11856946", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"23711142", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"27665306", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"31616696", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"236", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4538212", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"13611694", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"13611694", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"27226336", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"31761610", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"36299822", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"239", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5204640", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"15617068", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"15617068", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"31230960", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"36438748", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"41643388", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"242", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5967514", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"17899152", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"17899152", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"35801682", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"41765808", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"47733322", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"245", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6833046", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"20502740", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"20502740", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"41001906", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"47838554", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"54671600", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"248", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7821910", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"23461918", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"23461918", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"46927662", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"54745760", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"62567670", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"251", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8942808", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"26832505", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"26832505", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"53660904", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"62607790", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"71550598", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"254", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10221022", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"30658692", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"30658692", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"61321748", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"71538392", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"81759414", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"257", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11668472", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"35010064", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"35010064", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"70015508", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"81688632", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"93357104", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"260", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13316206", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"39943698", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"39943698", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"79892328", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"93203614", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"106519820", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"263", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15180314", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"45546194", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"45546194", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"91087100", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"106272668", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"121452982", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"266", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17298812", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"51890810", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"51890810", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"103787234", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"121080420", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"138379232", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"269", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19693118", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"59085326", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"59085326", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"118164716", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"137863806", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"157556924", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"272", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22409924", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"67223458", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"67223458", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"134453248", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"156856856", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"179266780", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"275", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"25477462", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"76439120", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"76439120", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"152871472", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"178355666", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"203833128", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"278", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28952940", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"86851618", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"86851618", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"173710414", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"202656158", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"231609098", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"281", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32873216", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"98627278", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"98627278", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"197246964", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"230127810", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"263001026", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"284", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"37308534", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"111917534", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"111917534", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"223843150", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"261143618", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"298452152", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"287", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42306688", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"126928650", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"126928650", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"253848670", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"296163944", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"338470632", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"290", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"47953742", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"143852066", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"143852066", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"287713276", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"335657858", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"383611600", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"293", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54311236", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"162943416", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"162943416", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"325877172", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"380198112", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"434509348", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"296", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"61484776", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"184444078", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"184444078", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"368898430", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"430372952", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"491857728", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"299", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"69553168", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"208670398", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"208670398", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"417329852", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"486893920", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"556447088", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"302", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"78645766", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"235925688", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"235925688", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"471862964", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"550497120", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"629142886", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"305", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"88862942", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"266601114", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"266601114", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"533189988", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"622065218", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"710928160", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"308", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"100363286", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"301076882", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"301076882", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"602166760", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"702517070", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"802880356", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"311", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"113274074", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"339835998", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"339835998", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"679658166", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"792946016", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"906220090", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"314", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"127789436", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"383353661", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"383353661", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"766721952", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"894496738", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1022286174", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"317", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"144070072", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"432225716", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"432225716", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"864435990", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1008521558", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1152591630", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"320", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"162353714", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"487044782", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"487044782", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"974105942", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1136443302", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1298797016", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"323", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"182842514", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"548544882", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"548544882", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1097072368", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1279932222", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1462774736", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"326", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"205827200", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"617463184", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"617463184", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1234944756", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1440753542", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1646580742", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"329", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"231561180", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"694703002", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"694703002", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1389386602", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1620967244", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1852528424", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"332", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"260399988", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"781179434", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"781179434", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1562379422", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1822758880", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2083158868", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"335", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"292660300", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"878002646", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"878002646", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1755983484", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2048665526", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2341325826", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"338", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"328776356", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"986306014", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"986306014", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1972635062", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2301388358", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2630164714", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"341", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"369142702", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1107452450", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1107452450", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2214880616", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2584047670", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2953190372", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"344", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"414289568", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1242843032", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1242843032", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2485711766", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2899975662", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3314265230", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"347", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"464707196", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1394148748", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1394148748", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2788270266", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3253004624", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3717711820", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"350", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"521042272", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1563098044", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1563098044", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3126224828", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3647238328", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4168280600", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"353", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"583902330", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1751737352", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1751737352", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3503444416", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4087377108", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4671279438", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"356", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"654075734", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1962195216", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1962195216", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3924422452", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4578466196", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5232541930", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"359", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"732313614", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2196974660", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2196974660", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4393915426", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5126262854", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"5858576468", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"362", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"819575934", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2458692016", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2458692016", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4917419780", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5736959936", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6556535870", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"365", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"916789202", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2750405332", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2750405332", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5500773020", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6417599948", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7334389150", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"368", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1025121646", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3075325208", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3075325208", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6150690180", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"7175772098", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"8200893744", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"371", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1145713714", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3437183094", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3437183094", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6874324152", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"8020079818", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"9165793532", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"374", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1279985470", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3839912068", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3839912068", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7679868440", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"8959809568", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"10239795038", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"377", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1429337796", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4288060118", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4288060118", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"8576073600", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"10005458122", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"11434795918", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"380", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1595495686", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4786437888", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4786437888", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"9572924988", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"11168371498", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"12763867184", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"383", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1780176656", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5340581844", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5340581844", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"10681111706", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"12461340246", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"14241516902", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"386", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1985473796", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5956366602", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5956366602", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"11912787952", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"13898206962", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"15883680758", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"389", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2213488894", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6640524372", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"6640524372", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"13280991152", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"15494537738", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"17708026632", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"392", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2466759740", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7400218536", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"7400218536", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14800497800", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"17267196856", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"19733956596", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"395", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2747853876", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"8243625600", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"8243625600", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"16487187126", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"19235104974", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"21982958850", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"398", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3059844970", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"9179467426", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"9179467426", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"18359002292", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"21418779774", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"24478624744", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"401", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3405864198", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10217663622", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10217663622", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"20435256332", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"23841191552", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"27247055750", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"404", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3789631178", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"11368818864", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"11368818864", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"22737712436", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"26527268952", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"30316900130", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"407", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4214958320", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"12644953608", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"12644953608", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"25289828450", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"29504865418", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"33719823738", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"410", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4686342210", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"14058943734", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"14058943734", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"28117970316", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"32804229632", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"37490571842", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"413", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5208417452", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"15625339536", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"15625339536", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"31250592014", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"36459096646", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"41667514098", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"416", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5786615188", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"17359753962", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"17359753962", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"34719599578", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"40506123164", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"46292738352", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"419", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6426561138", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"19279779836", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"19279779836", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"38559463132", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"44986120686", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"51412681824", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"422", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7134808506", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"21404323984", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"21404323984", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"42808749454", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"49943456418", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"57078264924", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"425", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7918176150", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"23754635164", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"23754635164", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"47509163736", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"55427446610", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"63345622760", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"428", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8784564128", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"26353580306", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"26353580306", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"52707272744", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"61491724794", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"70276288922", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"431", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9742226008", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"29226795906", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"29226795906", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"58453473786", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"68195817678", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"77938043686", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"434", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10800675962", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"32401903834", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"32401903834", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"64803931664", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"75604483574", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"86405159536", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"437", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11969890540", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"35909801928", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"35909801928", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"71819473694", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"83789494542", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"95759385082", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"440", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13261317544", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"39783815866", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"39783815866", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"79567768568", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"92828949340", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"106090266884", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"443", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14687000480", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"44061145208", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"44061145208", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"88122146506", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"102809290748", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"117496291228", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"446", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16260700206", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"48781949438", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"48781949438", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"97564049978", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"113824599014", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"130085299220", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"449", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17996936850", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"53990969252", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"53990969252", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"107981779962", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"125978875514", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"143975812364", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"452", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19912236816", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"59736543952", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"59736543952", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"119473254462", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"139385324786", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"159297561602", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"455", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22024084662", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"66072428868", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"66072428868", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"132144682684", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"154168942228", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"176193026890", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"458", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24352308992", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"73056743212", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"73056743212", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"146113670120", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"170465795348", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"194818104340", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"461", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"26917938664", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"80754008813", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"80754008813", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"161507824988", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"188425956466", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"215343895130", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"464", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29744743034", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"89234026932", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"89234026932", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"178468256118", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"208212796974", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"237957540008", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"467", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32857984272", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"98574165038", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"98574165038", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"197148117662", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"230006314168", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"262864298440", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"470", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36286128838", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"108858163652", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"108858163652", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"217716550086", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"254002456062", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"290288584900", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"473", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40059489812", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"120178703144", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"120178703144", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"240357172768", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"280416896290", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"320476386102", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"476", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"44212128764", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"132636141350", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"132636141350", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"265272527722", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"309484411544", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"353696540308", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"479", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48780379298", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"146341394864", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"146341394864", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"292682532554", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"341463168822", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"390243548120", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"482", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"53804960328", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"161414611322", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"161414611322", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"322829492230", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"376634182890", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"430439143218", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"485", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"59329374518", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"177988406208", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"177988406208", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"355976529980", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"415306187144", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"474635561662", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"488", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"65402256714", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"196206474044", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"196206474044", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"392413244266", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"457815204894", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"523217461608", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"491", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"72075638226", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"216227225126", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"216227225126", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"432454139590", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"504530088264", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"576605726490", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"494", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"79407556576", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"238222344138", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"238222344138", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"476445013766", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"555852244756", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"635259801332", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"497", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"87460179410", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"262380879314", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"262380879314", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"524761417772", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"612221938266", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"699682117676", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"500", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96302705104", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"288907758174", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"288907758174", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"577815873580", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"674118221546", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"770420926650", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"503", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"106009337432", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"318028386554", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"318028386554", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"636056398616", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"742066110298", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"848075447730", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"506", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"116662509638", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"349987136654", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"349987136654", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"699974665480", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"816636782848", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"933299292486", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"509", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"128350704294", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"385052523606", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"385052523606", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"770104636724", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"898455751756", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1026806456050", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"512", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"141172037762", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"423515683406", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"423515683406", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"847031796798", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"988203404680", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1129375442442", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"515", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"155231917096", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"465696201518", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"465696201518", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"931391952548", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1086624319876", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1241856236972", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"518", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"170647025782", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"511940605702", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"511940605702", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1023881682934", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1194528237072", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1365175262854", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"521", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"187542813458", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"562628933988", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"562628933988", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1125257374632", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1312800681704", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1500343495162", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"524", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"206057929288", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"618173271484", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"618173271484", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1236347059468", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1442404472368", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1648462401656", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"527", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"226341537990", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"679025154542", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"679025154542", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1358049768234", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1584391846786", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1810733384776", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"530", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"248558252166", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"745674190524", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"745674190524", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1491348946892", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1739906633098", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1988464885264", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"533", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"272885273068", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"818656411252", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"818656411252", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1637312230752", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1910198095868", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2183083368936", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"536", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"299517880118", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"898553021254", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"898553021254", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1797106661732", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2096623922754", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2396141802872", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"539", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"328666392910", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"985999826484", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"985999826484", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1971999004910", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2300666045574", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2629332438484", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"542", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"360562282564", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1081686169854", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1081686169854", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2163373017412", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2523934622138", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2884496904702", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"545", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"395454957726", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1186365581951", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1186365581951", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2372730455460", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2768186121950", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3163641079676", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"548", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"433618571108", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1300854972506", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1300854972506", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2601710685976", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3035328516254", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3468947087362", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"551", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"475348630924", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1426046667506", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1426046667506", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2852092559922", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3327441965596", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3802790596520", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"554", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"520969584396", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1562907942864", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1562907942864", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3125816695914", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3646785469986", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4167755054382", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"557", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"570831263968", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1712494638826", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1712494638826", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3424988431076", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3995820541970", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4566651805938", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"560", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"625317340552", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1875951136778", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1875951136778", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3751903158584", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4377219614258", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"5002536954810", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"563", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"684841613534", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2054525765564", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2054525765564", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4109050605806", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4793893144302", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5478734757836", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"566", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"749857437632", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2249571345938", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2249571345938", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4499143658684", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5249000129350", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"5998857566982", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"569", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"820853875760", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2462562637502", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2462562637502", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4925124265170", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5745979151142", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6566833026902", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"572", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"898366217114", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2695097596266", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2695097596266", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5390196247750", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6288561409804", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7186927626918", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"575", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"982972013518", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2948917142908", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2948917142908", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5897833183060", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6880806298932", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"7863778312450", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"578", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1075302820712", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3225907310254", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3225907310254", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6451815772222", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"7527117441056", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"8602420261768", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"581", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1176040151560", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3528121657576", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3528121657576", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7056242112670", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"8232283467126", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"9408323618686", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"584", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1285928590114", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3857784514540", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3857784514540", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"7715570285060", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"9001497619372", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"10287426209486", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"587", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1405771699048", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4217316408682", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4217316408682", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"8434631505412", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"9840404515988", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"11246176215036", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"590", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1536446674758", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4609338654458", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4609338654458", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"9218678678560", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"10755123983488", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"12291570658246", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"593", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1678900262716", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5036702218054", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5036702218054", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"10073403006630", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"11752304699270", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"13431204961986", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"596", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1834165144506", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5502493941274", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5502493941274", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"11004989374978", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"12839153027240", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"14673318171746", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"599", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2003355922260", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6010069324578", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6010069324578", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"12020137090884", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"14023494570946", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"16026850493206", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"602", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2187687452610", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"6563060731484", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6563060731484", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"13126123089122", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"15313808915386", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"17501496367996", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"605", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2388470982574", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"7165414644748", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7165414644748", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"14330827592956", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"16719300272556", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"19107771255130", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"608", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2607134674636", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7821402253594", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"7821402253594", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"15642806277720", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"18249939182032", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"20857073856668", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"611", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2845219988574", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"8535661813076", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"8535661813076", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"17071321778310", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"19916543614226", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"22761763602800", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"614", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3104404673024", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"9313212091238", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"9313212091238", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"18626426110072", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"21730828855282", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"24835233528306", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"617", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3386499515568", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10159500557534", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10159500557534", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"20318999104762", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"23705500631160", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"27092000146728", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"620", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3693474113748", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"11080420244326", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"11080420244326", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"22160842585782", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"25854314602618", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"29547788716366", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"623", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4027454134238", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"12082364589984", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"12082364589984", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"24164726992146", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"28192183313654", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"32219637447892", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"626", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4390750216636", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"13172248368288", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"13172248368288", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"26344499017970", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"30735246952986", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"35125997169622", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"629", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4785855919148", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"14357570136440", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"14357570136440", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"28715137894466", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"33500996192598", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"38286852111746", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"632", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5215480156872", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"15646437990688", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"15646437990688", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"31292878461564", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"36508356138492", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"41723836295364", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"635", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5682546038490", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"17047640701254", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"17047640701254", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"34095278816116", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"39777827440412", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"45460373478902", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"638", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6190227293464", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"18570679184110", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"18570679184110", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"37141361064246", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"43331585661428", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"49521812954892", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"641", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6741948252142", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"20225847566744", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"20225847566744", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"40451692323780", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"47193643386244", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"53935591638386", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"644", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7341424778582", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"22024271407184", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"22024271407184", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"44048545743186", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"51389967593206", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"58731392371788", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"647", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7992665685274", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"23978000108256", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"23978000108256", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"47955997163432", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"55948665901140", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"63941331586414", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"650", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8700018756882", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"26100053089034", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"26100053089034", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"52200109359428", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"60900124934686", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"69600143691568", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"653", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9468173953656", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"28404525176002", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"28404525176002", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"56809047037650", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"66277224306326", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"75745398259982", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"656", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10302215191564", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"30906642121354", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"30906642121354", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"61813287696308", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"72115499434556", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"82417714626120", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"659", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11207625743224", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"33622880827742", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"33622880827742", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"67245758056728", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"78453387398022", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"89661013141246", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"662", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12190346528962", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"36571035837916", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"36571035837916", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"73142075424500", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"85332418204498", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"97522764733460", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"665", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13256784206424", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"39770356524068", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"39770356524068", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"79540709144056", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"92797497255276", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"106054281461700", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"668", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14413876830646", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"43241626425598", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"43241626425598", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"86483256917836", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"100897129682142", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"115311006512788", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"671", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15669105199488", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"47007319833768", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"47007319833768", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"94014635431492", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"109683744866270", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"125352850065758", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"674", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17030566856320", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"51091696157662", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"51091696157662", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"102183396726330", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"119213959171334", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"136244526027654", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"677", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18506991366184", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"55520978691664", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"55520978691664", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"111041952790970", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"129548948750290", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"148055940116474", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"680", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20107823768854", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"60323466524970", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"60323466524970", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"120646937831864", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"140754756819126", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"160862580587980", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"683", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"21843244564454", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"65529738671900", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"65529738671900", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"131059472364458", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"152902721907456", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"174745966471910", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"686", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23724263874386", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"71172786439518", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"71172786439518", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"142345578062330", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"166069836753076", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"189794100627462", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"689", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"25762747056426", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"77288246564796", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"77288246564796", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"154576487734910", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"180339240186854", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"206101987243280", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"692", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27971521004470", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"83914557398314", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"83914557398314", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"167829120412088", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"195800635801448", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"223772156805918", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"695", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30364406453852", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"91093225205998", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"91093225205998", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"182186444566694", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"212550856864972", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"242915263318824", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"698", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32956338044718", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"98869008051010", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"98869008051010", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"197738022184776", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"230694354146376", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"263650692191094", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"701", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35763404563614", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"107290220020572", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"107290220020572", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"214580433712318", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"250343844605662", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"286107249169276", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"704", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"38802984619564", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"116408947273394", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"116408947273394", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"232817901132462", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"271620879166736", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"310423863786300", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"707", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42093796256816", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"126281395622434", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"126281395622434", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"252562784391952", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"294656587500754", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"336750383757570", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"710", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"45656050343984", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"136968143902496", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"136968143902496", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"273936294934048", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"319592338148576", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"365248388492560", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"713", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"49511511235428", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"148534541122464", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"148534541122464", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"297069074829736", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"346580593481328", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"396092104716756", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"716", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"53683670263464", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"161051003077176", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"161051003077176", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"322102013867994", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"375785676418222", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"429469346681686", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"719", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"58197819377948", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"174593466156866", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"174593466156866", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"349186924289664", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"407384751690662", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"465582571068610", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"722", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"63081247457058", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"189243734025924", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"189243734025924", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"378487476396678", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"441568715508486", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"504649962965544", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"725", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"68363329171606", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"205089996193002", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"205089996193002", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"410179983708864", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"478543321558660", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"546906650730266", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"728", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"74075747203952", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"222227232588738", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"222227232588738", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"444454474201042", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"518530212381876", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"592605959585828", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"731", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"80252598918206", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"240757806137246", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"240757806137246", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"481515602890784", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"561768211191618", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"642020810109824", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"734", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"86930647998190", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"260791934238233", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"260791934238233", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"521583878232352", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"608514516474190", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"695445164472380", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"737", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"94149451918114", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"282448365896922", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"282448365896922", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"564896721652412", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"659046183713086", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"753195635631200", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"740", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"101951646993148", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"305854930436806", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"305854930436806", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"611709871416692", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"713661507867232", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"815613154860380", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"743", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"110383100087838", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"331149311222844", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"331149311222844", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"662298611485180", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"772681722532348", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"883064822620186", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"746", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"119493231617360", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"358479683459714", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"358479683459714", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"716959378311300", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"836452598536302", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"955945830153662", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"749", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"129335195469360", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"388005598247942", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"388005598247942", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"776011184657238", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"905346391966460", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1034681587435820", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"752", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"139966245116560", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"419898723046336", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"419898723046336", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"839797458396532", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"979763691209748", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1119729936326308", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"755", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"151447946310574", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"454343851717608", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"454343851717608", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"908687690648096", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1060135649744538", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1211583596055112", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"758", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"163846592169790", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"491539763222300", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"491539763222300", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"983079539731154", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1146926118613852", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1310772710783642", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"761", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"177233453903510", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"531700375515570", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"531700375515570", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1063400737227372", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1240634204935954", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1417867658839464", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"764", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"191685251542020", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"575055740284594", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"575055740284594", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1150111494911200", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1341796732111754", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1533481983653774", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"767", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"207284448713852", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"621853361041162", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"621853361041162", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1243706707181346", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1450991170794812", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1658275619508664", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"770", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"224119786591952", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"672359344296680", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"672359344296680", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1344718704071972", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1568838475184748", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1792958261776700", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"773", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"242286629655444", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"726859905044444", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"726859905044444", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1453719794012182", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1696006439745738", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1938293069401182", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"776", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"261887571460454", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"785662697683136", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"785662697683136", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1571325412065114", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1833212966827324", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2095100538287778", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"779", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"283032839316896", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"849098535293922", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"849098535293922", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1698197053243186", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1981229909903294", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2264262749220190", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"782", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"305840981661044", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"917522926970406", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"917522926970406", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1835045871952882", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2140886835601234", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2446727817262278", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"785", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"330439340756056", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"991318040972700", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"991318040972700", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1982636063242376", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2313075422702964", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2643514763459020", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"788", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"356964832775008", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1070894478904266", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1070894478904266", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2141788977229912", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2498753790584172", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2855718623359180", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"791", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"385564498935768", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1156693516972602", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1156693516972602", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2313387013778334", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2698951532879400", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3084516031815168", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"794", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"416396390907436", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1249189151784426", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1249189151784426", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2498378324506082", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2914774694475636", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3331171085383072", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"797", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"449630212315188", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1348890658681838", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1348890658681838", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2697781295629044", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3147411529680486", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3597041741995674", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"800", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"485448323795408", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1456344948823630", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1456344948823630", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2912689920210568", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3398138221443356", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3883586545238764", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"803", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"524046488497696", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1572139488914342", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1572139488914342", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3144278954405724", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3668325466324710", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4192371954822406", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"806", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"565635013048798", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1696905014834386", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1696905014834386", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3393810053980064", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3959445042716854", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4525080055765652", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"809", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"610439612649468", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1831318863180808", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1831318863180808", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3662637701130940", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4273077339012820", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4883516951662288", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"812", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"658702706406514", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1976108093034594", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1976108093034594", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3952216212254864", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4610918892476430", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"5269621598882944", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"815", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"710684419815342", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2132053286620314", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2132053286620314", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4264106546064528", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4974790993054158", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5685475412869500", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"818", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"766664055404968", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2299992138014688", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2299992138014688", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4599984304228860", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5366648331433592", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"6133312386838560", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"821", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"826941252939000", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2480823788077350", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2480823788077350", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4961647546896244", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5788588829095568", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6615530082034568", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"824", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"891837659140340", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2675512947063744", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2675512947063744", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5351025924485518", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6242863553268620", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7134701212408960", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"827", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"961698268780218", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2885094837836736", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2885094837836736", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5770189644175468", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6731887944451768", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"7693586213231986", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"830", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1036893320438652", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3110679928639250", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3110679928639250", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6221359889954372", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"7258253177716328", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"8295146498154980", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"833", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1117819844924900", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3353459568671226", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3353459568671226", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6706919103447926", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"7824738982269352", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"8942558827194252", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"836", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1204903817646866", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3614711417782066", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3614711417782066", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"7229422870723502", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"8434326653211836", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"9639230470858702", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"839", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1298601944468156", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3895805869872755", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3895805869872755", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7791611703275164", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"9090213684211584", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"10388815628679740", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"842", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1399404105346900", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4198212278215086", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4198212278215086", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"8396424594254952", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"9795828661776208", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"11195232767123108", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"845", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1507835411944392", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4523506275061140", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4523506275061140", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"9047012510896422", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"10554847962068820", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"12062683374013212", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"848", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1624458981826016", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4873376904799422", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4873376904799422", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"9746753850278380", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"11371212791425770", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"12995671773251786", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"851", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1749878306852754", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5249634962741792", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5249634962741792", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"10499269883297834", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"12249148232334128", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"13999026539186882", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"854", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1884740402469170", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5654221163664750", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5654221163664750", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"11308442371071316", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"13193182729797726", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"15077923132266896", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"857", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2029738531314460", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6089215639296918", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"6089215639296918", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"12178431233242594", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"14208169809910592", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"16237908341225052", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"860", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2185615778047736", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"6556847287123766", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"6556847287123766", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"13113694621267960", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"15299310352296230", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"17484926130343966", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"863", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2353168178678506", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"7059504584782680", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"7059504584782680", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"14119009120815836", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"16472177348241476", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"18825345526919982", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"866", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2533248778069240", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"7599746283671022", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"7599746283671022", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"15199492617877704", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"17732741345410290", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"20265990123479530", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"869", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2726771222416168", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"8180313719633694", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"8180313719633694", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"16360627386884662", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"19087398661686020", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"21814169884102188", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"872", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2934714364139508", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"8804143038121794", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"8804143038121794", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"17608286130541350", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"20543000440384140", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"23477714804523648", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"875", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3158126382725718", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"9474379204455550", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"9474379204455550", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"18948758352630168", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"22106884791634282", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"25265011174360000", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"878", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3398130010259888", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10194389972449186", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10194389972449186", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"20388780003227766", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"23786909955157176", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"27185039965417064", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"881", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3655927254714206", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"10967781824592694", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"10967781824592694", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"21935563588737972", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"25591490903902228", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"29247418158616434", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"884", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3932805329038438", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"11798415924473852", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"11798415924473852", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"23596831911590304", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"27529637177987246", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"31462442507025684", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"887", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4230142060945666", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"12690426247749568", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"12690426247749568", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"25380852430583780", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"29610994556442064", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"33841136617387730", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"890", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4549412619377026", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"13648237790867268", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"13648237790867268", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"27296475648997208", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"31845888201110424", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"36395300820487450", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"893", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4892195706179954", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"14676587188231960", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14676587188231960", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"29353174306774634", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"34245370082646696", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"39137565788826650", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"896", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5260181186079168", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"15780543486035154", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"15780543486035154", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"31561087044273852", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"36821268158150670", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"42081449344229838", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"899", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5655177168388682", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"16965531579969070", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"16965531579969070", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"33931063085132210", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"39586240328323916", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"45241417496712598", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"902", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6079118660510648", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"18237355904037248", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"18237355904037248", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"36474711885567980", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"42553830468583906", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"48632949129094554", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"905", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6534075662304574", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"19602227067188168", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"19602227067188168", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"39204454054104936", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"45738529796683924", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"52272605458988498", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"908", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7022262978817170", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"21066788853304012", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"21066788853304012", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"42133577789756736", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"49155840685426458", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"56178103664243628", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"911", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7546049466208202", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"22638148484747682", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"22638148484747682", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"45276296883369156", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"52822346435700434", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"60368395901908636", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"914", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8107969157092496", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"24323907382075378", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"24323907382075378", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"48647814853351548", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"56755783921241948", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"64863753078334444", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"917", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8710731815384024", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"26132195538533530", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"26132195538533530", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"52264390984688830", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"60975122892454312", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"69685854707838336", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"920", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9357235547576448", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"28071706547062294", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"28071706547062294", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"56143413189793004", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"65500648641702402", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"74857884189278850", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"923", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10050578844618568", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"30151736632924702", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"30151736632924702", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"60303473166777114", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"70354052110464650", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"80404630955083218", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"926", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10794074874933496", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"32382224522212270", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"32382224522212270", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"64764449147011380", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"75558523919356620", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"86352598794290116", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"929", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11591265214942924", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"34773795751050568", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"34773795751050568", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"69547591395882732", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"81138856717047506", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"92730121931990430", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"932", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12445936044964574", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"37337808024917458", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"37337808024917458", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"74675616159812624", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"87121552094800934", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"99567488139765508", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"935", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13362133796421698", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"40086401503127566", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"40086401503127566", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"80172802892389072", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"93534936802673254", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"106897070599094952", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"938", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14344183500295808", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"43032550383005566", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"43032550383005566", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"86065100883891500", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"100409284266305450", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"114753467766601258", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"941", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15396706608941998", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"46190119948857332", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"46190119948857332", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"92380239775687012", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"107776946506660348", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"123173653115602346", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"944", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16524641778930660", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"49573925210473896", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"49573925210473896", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"99147850547267464", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"115672492199880010", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"132197133978810670", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"947", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17733265158975118", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"53199795607679564", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"53199795607679564", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"106399591084601162", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"124132856374330452", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"141866121533305570", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"950", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19028213925192056", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"57084641640234934", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"57084641640234934", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"114169283415809432", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"133197497205660310", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"152225711130852366", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"953", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20415509364595114", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"61246528233861490", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"61246528233861490", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"122493056327650762", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"142908565832322024", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"163324075196917138", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"956", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"21901583521564970", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"65704750419727870", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"65704750419727870", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"131409500984424412", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"153311084361022358", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"175212667882587328", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"959", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23493305449001366", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"70479916497030964", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"70479916497030964", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"140959832844030982", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"164453138443059214", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"187946443892060580", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"962", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"25198011370651886", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"75594033956697910", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"75594033956697910", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"151188068068651868", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"176386079284046006", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"201584090654697892", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"965", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27023534520139002", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"81070603721073784", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"81070603721073784", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"162141207281495028", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"189164741962290774", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"216188276482429776", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"968", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28978239275407436", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"86934717659989706", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"86934717659989706", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"173869435486213834", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"202847674595388626", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"231825913870796062", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"971", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31071055059901750", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"93213165351704886", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"93213165351704886", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"186426330531405752", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"217497385763307198", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"248568440823208948", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"974", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33311514963427790", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"99934544712322958", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"99934544712322958", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"199869089602604488", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"233180604388071866", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"266492119351499656", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"977", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35709794240709670", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"107129382906241004", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"107129382906241004", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"214258765628374480", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"249968560053196158", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"285678354293905828", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"980", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"38276753998236420", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"114830261804245086", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"114830261804245086", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"229660523798956224", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"267937277606728470", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"306214031604964890", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"983", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"41023984893877134", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"123071954878663872", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"123071954878663872", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"246143909560290630", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"287167894651200234", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"328191879545077368", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"986", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"43963856542648306", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"131891569424125032", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"131891569424125032", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"263783139052068048", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"307746995390896434", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"351710851933544740", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"989", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"47109567098174370", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"141328701505347066", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"141328701505347066", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"282657402799875002", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"329766970108873286", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"376876537207047656", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"992", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"50475199112778436", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"151425597120280076", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"151425597120280076", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"302851194458617342", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"353326393353340608", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"403801592466119044", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"995", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54075775768138442", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"162227327529945970", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"162227327529945970", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"324454654834356372", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"378530430828025458", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"432606206596163900", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"998", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"57927324017743876", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"173781971819977636", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"173781971819977636", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"347563943873207156", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"405491267657697056", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"463418591675440932", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1001", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"62046938331524992", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"186140815235797752", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"186140815235797752", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"372281630230377824", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"434328568803125592", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"496375507134650584", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1004", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"66452852052792168", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"199358555908927614", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"199358555908927614", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"398717112067306256", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"465169963870649534", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"531622815923441702", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1007", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"71164509630949324", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"213493529150798848", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"213493529150798848", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"426987058043641576", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"498151567932541738", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"569316077563491062", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1010", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"76202647241884608", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"228607941458920954", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"228607941458920954", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"457215883184572624", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"533418530159724314", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"609621177401608922", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1013", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"81589374605834290", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"244768124093295850", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"244768124093295850", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"489536247910804092", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"571125622792431430", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"652714997398265720", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1016", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"87348266051394450", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"262044797869039028", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"262044797869039028", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"524089596023224676", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"611437861789474804", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"698786127840869254", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1019", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"93504453153529072", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"280513359755394158", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"280513359755394158", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"561026719215975762", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"654531172664311792", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"748035625817840864", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1022", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"100084727568605298", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"300254182401029856", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"300254182401029856", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"600508365106843374", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"700593092370662634", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"800677819939267932", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1025", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"107117645882532244", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"321352937962676560", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"321352937962676560", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"642705875610279084", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"749823521807891156", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"856941167690423400", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1028", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"114633645709443952", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"343900936802629076", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"343900936802629076", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"687801873930963400", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"802435519314704534", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"917069165024148486", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1031", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"122665164313749652", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"367995493277926098", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"367995493277926098", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"735990986219169106", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"858656150869595852", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"981321315183345504", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1034", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"131246769650403242", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"393740308603201050", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"393740308603201050", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"787480617554408202", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"918727386856802840", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1049974156507206082", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1037", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"140415294519802188", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"421245883919102654", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"421245883919102654", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"842491767478515394", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"982907062358013672", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1123322356877815860", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1040", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"150209984435425938", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"450629952934522244", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"450629952934522244", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"901259906240802644", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1051469890304473032", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1201679874739898970", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1043", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160672649289255298", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"482017948251977012", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"482017948251977012", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"964035896119736552", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1124708545793202968", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1285381195082458266", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1046", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"171847830165563436", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"515543490099620554", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"515543490099620554", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1031086980596308168", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1202934810364801850", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1374782640530365286", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1049", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"183782970739980512", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"551348912630272316", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"551348912630272316", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1102697824850220464", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1286480796000531714", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1470263766740512226", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1052", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"196528605419407328", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"589585815834210256", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"589585815834210256", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1179171632092435050", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1375700237087830596", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1572228842507237924", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1055", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"210138552972835526", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"630415659356645728", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"630415659356645728", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1260831318275145428", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1470969871686120180", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1681108424658955706", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1058", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"224670128670008166", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"674010385557303306", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"674010385557303306", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1348020771567324964", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1572690899784611938", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1797361028454620104", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1061", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"240184362950477354", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"720553089319189658", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"720553089319189658", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1441106178170628704", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1681290541588863672", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1921474904539341026", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1064", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"256746240561516692", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"770238721201282002", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"770238721201282002", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1540477442885835034", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1797223682964083652", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2053969923525600344", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1067", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"274424947417217250", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"823274842750933136", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"823274842750933136", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1646549685002577684", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1920974632919076320", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2195399580336293570", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1070", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"293294140103357634", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"879882419794266019", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"879882419794266019", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1759764840104335910", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2053058979691886618", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2346353119795244252", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1073", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"313432224465339094", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"940296673928862780", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"940296673928862780", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1880593347324887562", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2194025572323072100", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2507457796788411194", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1076", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"334922659258902608", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1004767977226289158", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1004767977226289158", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2009535955003000026", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2344458613711484048", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2679381272970386656", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1079", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"357854270438876508", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1073562811885187376", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1073562811885187376", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2147125623201809198", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2504979894209243558", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2862834164648120066", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1082", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"382321593194895446", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1146964778997412224", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1146964778997412224", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2293929558582095324", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2676251151189716678", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3058572744384612124", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1085", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"408425226398094146", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1225275679800851404", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1225275679800851404", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2450551358995141772", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2858976585999804884", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3267401812397899030", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1088", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"436272217776114398", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1308816652701876760", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1308816652701876760", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2617633306030223298", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3053905523179871262", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3490177740955985660", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1091", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"465976463517674496", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1397929391200024468", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1397929391200024468", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2795858781753039848", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3261835245917715276", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3727811709435389772", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1094", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"497659141917487612", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1492977425084277930", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1492977425084277930", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2985954850836737372", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3483613992086040018", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3981273134003527630", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1097", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"531449163746217718", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1594347491928674362", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1594347491928674362", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3188694983167335856", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3720144147603574868", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4251593311349792586", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1100", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"567483660340645914", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1702450980309401344", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1702450980309401344", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3404901961331342620", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3972385620959452136", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4539869281300098050", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1103", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"605908491025972686", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1817725473813686004", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1817725473813686004", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3635450946891595330", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4241359438653335982", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4847267929679308668", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1106", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"646878792347530346", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1940636376282860680", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1940636376282860680", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3881272753325448078", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4528151544913248066", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"5175030337260778412", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1109", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"690559549592502542", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2071678649561935232", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2071678649561935232", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4143357298339451826", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4833916848716381974", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"5524476398308884516", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1112", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"737126214665575352", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2211378643186837086", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2211378643186837086", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4422757287183566972", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"5159883501039253306", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5897009715704828658", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1115", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"786765349606774160", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2360296049656478346", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2360296049656478346", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4720592098476791664", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5507357448919721630", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"6294122798526495790", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1118", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"839675321514438220", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2519025963680070126", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2519025963680070126", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"5038051928223380790", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5877727248874574566", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6717402570389012786", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1121", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"896067026905844354", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2688201081608693508", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2688201081608693508", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5376402162326236096", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6272469190123240896", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7168536217029085250", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1124", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"956164673097778300", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2868494018373398654", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2868494018373398654", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5736988037666737526", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6693152709844579604", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"7649317382942357904", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1127", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1020206593317971690", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3060619780903531962", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3060619780903531962", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6121239560857437188", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"7141446155125025770", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"8161652748442997460", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1130", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1088446125078430056", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3265338374255068900", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3265338374255068900", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6530676749490354956", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"7619122873588563744", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"8707568998666993800", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1133", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1161152527131774608", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3483457582407080480", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3483457582407080480", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6966915163802414488", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"8128067691945945698", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"9289220219077720306", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1136", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1238611966628974070", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3715835898842663534", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3715835898842663534", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7431671798729590082", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"8670283764314305408", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"9908895730943279478", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1139", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1321128550339209048", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3963385652095404112", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3963385652095404112", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7926771303113020742", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"9247899854530006854", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"10569028404869215902", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1142", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1409025433786727732", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4227076300247850132", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4227076300247850132", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"8454152601608028922", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"9863178034282423590", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"11272203468069151322", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1145", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1502645980632232176", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4507937943044632444", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4507937943044632444", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"9015875884941339702", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"10518521866721507816", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"12021167847353739992", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1148", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1602355008550044718", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4807065024465508788", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4807065024465508788", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"9614130050115647454", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"11216485057481066806", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"12818840066031111524", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1151", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1708540092320345024", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"5125620278183490474", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"5125620278183490474", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"10251240555144514436", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"11959780648687314862", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"13668320741007659886", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1154", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1821612962956232324", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5464838887607246498", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5464838887607246498", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"10929677776475938880", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"12751290738170720676", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"14572903701126953000", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1157", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1942010971899590588", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5826032917000394058", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5826032917000394058", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"11652065832699177320", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"13594076805900390134", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"15536087777799980722", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1160", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2070198661858715164", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"6210595984233131042", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"6210595984233131042", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"12421191969809281252", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"14491390630324982066", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"16561589292183697230", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1163", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2206669411557362444", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6620008236057773468", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"6620008236057773468", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"13240016470729849050", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"15446685883672897630", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"17653355295230260074", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1166", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2351947198920286906", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"7055841595331195292", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"7055841595331195292", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"14111683192092051014", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"16463630389582672520", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"18815577588502959426", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1169", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2506588448119950450", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"7519765345834817578", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"7519765345834817578", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"15039530690194681056", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"17546119139789597734", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"20052707587909548184", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1172", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2671184008175194414", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"8013552023003946096", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"8013552023003946096", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"16027104047529534426", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"18698288054183091694", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"21369472062358286108", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1175", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2846361226599426236", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"8539083681368021770", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"8539083681368021770", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"17078167361166288016", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"19924528589335457254", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"22770889815934883490", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1178", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3032786169185014218", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"9098358505935727324", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"9098358505935727324", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"18196717013490764818", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"21229503181056463630", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"24262289350241477848", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1181", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3231165947411038552", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"9693497843903486948", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"9693497843903486948", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"19386995686136615378", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"22618161635218025330", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"25849327582629063882", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1184", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3442251208204417754", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"10326753622890288604", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"10326753622890288604", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"20653507247503547292", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"24095758453985000388", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"27538009662189418142", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1187", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3666838745447030494", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"11000516238118257696", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"11000516238118257696", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"22001032474459335910", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"25667871221683532644", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"29334709967130563138", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1190", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3905774291868944398", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"11717322873773821250", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"11717322873773821250", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"23434645749380648848", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"27340420039416581302", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"31246194331285525700", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1193", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4159955448541378860", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"12479866347514658800", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"12479866347514658800", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"24959732693138809038", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"29119688143570710118", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"33279643592112088978", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1196", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4430334814806608688", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"13291004442470069697", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"13291004442470069697", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"26582008886889901552", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"31012343699746753812", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"35442678514553362500", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1199", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4717923273595033424", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"14153769822795892780", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"14153769822795892780", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"28307539643580979028", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"33025462919186804884", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"37743386192781838308", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1202", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5023793499473354718", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"15071380496346393282", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"15071380496346393282", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"30142760994766451426", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"35166554492166135386", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"40190347991639490104", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1205", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5349083642027012414", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"16047250928219452920", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"16047250928219452920", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"32094501854300504664", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"37443585498465932756", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"42792669140492945170", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1208", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5695001256760975706", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"17085003768077834228", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"17085003768077834228", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"34170007538360767426", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"39865008792916650272", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"45560010049677625978", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1211", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6062827433692592344", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"18188482303351564684", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"18188482303351564684", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"36376964604429326812", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"42439792040395706808", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"48502619474088299152", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1214", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6453921201020712242", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"19361763600717590888", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"19361763600717590888", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"38723527203779721316", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"45177448402455887720", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"51631369603476599962", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1217", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6869724151535152274", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"20609172457022852966", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"20609172457022852966", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"41218344911628325226", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"48088069065580873578", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"54957793217116025852", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1220", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7311765374738794760", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"21935296121723973404", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"21935296121723973404", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"43870592245940364216", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"51182357618186748016", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"58494122992925542776", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1223", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7781666639759524938", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"23344999921848258756", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"23344999921848258756", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"46689999841126817592", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"54471666483456026592", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"62253333123215551530", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1226", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8281147918031521316", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"24843443751445296884", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"24843443751445296884", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"49686887505539854200", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"57968035420922108452", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"66249183338953629768", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1229", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8812033188163124530", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"26436099567220567122", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"26436099567220567122", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"52872199131709956992", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"61684232322604275082", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"70496265510767399612", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1232", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9376256618430163796", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"28128769852474947548", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"28128769852474947548", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"56257539707765445802", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"65633796323380065758", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"75010052941810229554", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1235", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9975869066584031564", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"29927607202654515156", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"29927607202654515156", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"59855214402406593088", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"69831083471893045116", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"79806952538477076680", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1238", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10613044999361599620", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"31839134995092917202", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"31839134995092917202", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"63678269993177709052", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"74291314989547426946", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"84904359988909026566", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1241", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11290089768596999452", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"33870269308874965236", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"33870269308874965236", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"67740538614665980952", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"79030628386346947200", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"90320718154943946652", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1244", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12009447353798389638", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"36028342058216404350", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"36028342058216404350", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"72056684119611580386", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"84066131470231205586", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"96075578824029595224", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1247", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12773708505247160322", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"38321125519017868114", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"38321125519017868114", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"76642251034759331260", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"89415959543282878730", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"102189668048530039052", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1250", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13585619405529811384", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"40756858213212533594", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"40756858213212533594", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"81513716429801960260", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"95099335831954871118", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"108684955237484682502", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1253", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14448090780673960564", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"43344272345502231762", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"43344272345502231762", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"86688544687524131774", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"101136635471678442408", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"115584726252352402972", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1256", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15364207587462998372", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"46092622758802161206", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"46092622758802161206", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"92185245521191164036", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"107549453105067328498", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"122913660692530326870", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1259", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16337239205183152904", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"49011717619245934210", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"49011717619245934210", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"98023435234795374172", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"114360674443675002500", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"130697913648858155404", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1262", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17370650267710020366", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"52111950799320712778", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"52111950799320712778", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"104223901602450766022", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"121594551866351437974", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"138965202134061458340", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1265", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18468112061253004188", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"55404336187684517874", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"55404336187684517874", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"110808672371443549704", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"129276784436622059336", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"147744896497875063524", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1268", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19633514633720092974", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"58900543897115223900", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"58900543897115223900", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"117801087798275510962", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"137434602427950548914", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"157068117061670641888", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1271", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20870979538084915408", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"62612938618422878668", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"62612938618422878668", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"125225877232677604860", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"146096856774930652744", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"166967836313015568152", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1274", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22184873366557143838", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"66554620095376610790", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"66554620095376610790", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"133109240195048033936", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"155294113557310357050", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"177478986923867500888", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1277", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23579821995019904060", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"70739465989484892520", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"70739465989484892520", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"141478931974544625260", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"165058753973989709660", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"188638575969009613720", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1280", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"25060725706221898016", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"75182177114106362900", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"75182177114106362900", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"150364354232772065676", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"175425079934434632468", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"200485805640656530484", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1283", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"26632775108310280296", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"79898325329628262842", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"79898325329628262842", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"159796650654559082700", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"186429425767566784856", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"213062200875877065152", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1286", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28301468029798210834", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"84904404084555087040", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"84904404084555087040", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"169808808173949710490", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"198110276198908376002", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"226411744228706586836", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1289", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30072627304742342776", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"90217881919212799476", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"90217881919212799476", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"180435763833439849564", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"210508391143167963488", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"240581018447910306264", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1292", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31952419642826819976", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"95857258923344228014", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"95857258923344228014", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"191714517851824697032", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"223666937489515285132", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"255619357132342105108", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1295", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33947375495415119396", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"101842126491536448568", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"101842126491536448568", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"203684252977781784328", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"237631628478487994104", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"271579003973903113500", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1298", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36064410126950323984", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"108193230375400520884", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"108193230375400520884", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"216386460756251483450", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"252450870877751356366", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"288515281004701680350", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1301", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"38310845800182780758", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"114932537406162735890", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"114932537406162735890", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"229865074806711101296", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"268175920612508275588", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"306486766412691056346", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1304", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40694435300462477384", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"122083305895604368020", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"122083305895604368020", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"244166611796991809976", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"284861047091671223124", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"325555482392133700508", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1307", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"43223386705163802644", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"129670160121448049702", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"129670160121448049702", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"259340320236939433808", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"302563706948059878370", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"345787093653223681014", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1310", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"45906389640610397090", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"137719168915695947754", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"137719168915695947754", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"275438337837527129036", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"321344727472002282610", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"367251117112612679700", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1313", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48752642930372912874", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"146257928797437698528", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"146257928797437698528", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"292515857588556461500", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"341268500525248334316", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"390021143455621247190", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1316", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"51771883895820158968", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"155315651680952523898", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"155315651680952523898", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"310631303368413011032", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"362403187257725216994", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"414175071153545375962", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1319", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"54974419210869520740", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"164923257639310981078", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"164923257639310981078", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"329846515271919518174", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"384820934489491457772", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"439795353700360978512", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1322", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"58371157591832294202", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"175113472768594394272", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"175113472768594394272", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"350226945544091266448", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"408598103129021072232", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"466969260720853366434", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1325", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"61973644222699490400", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"185920932675206736508", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"185920932675206736508", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"371841865343305233632", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"433815509573112989234", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"495789153795812479634", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1328", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"65794097218410922574", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"197382291647912839578", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"197382291647912839578", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"394764583303145618006", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"460558680514236612592", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"526352777732647535166", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1331", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"69845446025245733670", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"209536338083274893054", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"209536338083274893054", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"419072676159012067546", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"488918122191795493260", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"558763568217041226930", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1334", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"74141372084299252844", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"222424116245136054690", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"222424116245136054690", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"444848232498033802002", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"518989604574571351044", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"593130976658870603888", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1337", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"78696351656445135792", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"236089054977327488298", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"236089054977327488298", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"472178109946662922974", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"550874461611100139688", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"629570813267545275480", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1340", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"83525701160099270566", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"250577103472068790858", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"250577103472068790858", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"501154206952366614008", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"584679908104236863734", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"668205609264336134300", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1343", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"88645624919998199246", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"265936874768467357686", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"265936874768467357686", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"531873749528461927396", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"620519374456932886498", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"709164999376931085744", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1346", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"94073265705759993376", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"282219797108556518622", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"282219797108556518622", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"564439594225836487096", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"658512859922873018850", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"752586125628633012226", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1349", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"99826757958902955992", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"299480273885690127370", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"299480273885690127370", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"598960547762399024072", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"698787305730283239624", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"798614063689186195616", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1352", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"105925284116826008608", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"317775852341231654074", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"317775852341231654074", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"635551704691709692050", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"741476988799289328908", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"847402272916115337516", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1355", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"112389133933645256560", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"337167401810454827164", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"337167401810454827164", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"674334803611390567136", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"786723937554554881220", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"899113071488200137780", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1358", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"119239767238614252112", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"357719301706043256668", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"357719301706043256668", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"715438603421886000496", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"834678370650700752940", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"953918137889315005052", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1361", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"126499880034119333248", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"379499640112445848956", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"379499640112445848956", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"758999280214803879238", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"885499160259011061698", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1011999040293130394946", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1364", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"134193474408909550874", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"402580423216344305764", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"402580423216344305764", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"805160846443072971290", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"939354320841598175212", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1073547795250507726086", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1367", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"142345932171663127182", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"427037796525678659250", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"427037796525678659250", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"854075593040668009472", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"996421525223020414240", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1138767457394683541422", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1370", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"150984092718433076880", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"452952278144296385432", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"452952278144296385432", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"905904556299595602738", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1056888649007025834584", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1207872741725458911464", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1373", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160136335043350827984", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"480409005141377703960", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"480409005141377703960", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"960818010271430220212", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1120954345326106268204", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1281090680369457096188", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1376", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"169832664447228509524", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"509497993330028860180", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"509497993330028860180", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1018995986671714402288", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1188828651107286243466", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1358661315554514752990", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1379", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"180104803859052692906", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"540314411589155581266", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"540314411589155581266", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1080628823166313626818", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1260733627037363822272", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1440838430896416515178", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1382", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"190986290369613433400", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"572958871096492350140", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"572958871096492350140", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1145917742205332636366", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1336904032562598119706", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1527890322932211553106", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1385", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"202512576899403677084", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"607537730710919234772", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"607537730710919234772", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1215075461409130300252", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1417588038321242180754", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1620100615220645857838", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1388", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"214721139648456868756", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"644163418932292050296", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"644163418932292050296", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1288326837877662671006", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1503047977513040983662", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"1717769117161497852418", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1391", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"227651591259141957160", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"682954773790885222448", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"682954773790885222448", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1365909547568311058616", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1593561138840912366928", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"1821212730100054324088", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1394", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"241345800392175616654", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"724037401162676007940", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"724037401162676007940", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1448074802339202843196", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"1689420602717527617828", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"1930766403109703234482", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1397", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"255848017657735562292", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"767544052987459932456", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"767544052987459932456", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1535088105960666655366", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"1790936123632655463282", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2046784141290391025574", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1400", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"271205008659072736424", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"813615025962551323466", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"813615025962551323466", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1627230051939769547908", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"1898435060584175398526", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2169640069243248134950", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1403", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"287466194103617506718", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"862398582325944659358", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"862398582325944659358", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"1724797164636797142474", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2012263358755506788396", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2299729552859124295114", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1406", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"304683797801077169808", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"914051393387702221484", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"914051393387702221484", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"1828102786790933715408", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2132786584576481597172", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2437470382377558766980", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1409", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"322913002519174579130", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"968739007573502313850", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"968739007573502313850", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"1937478015131026089474", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2260391017666179244934", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"2583304020185353824064", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1412", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"342212114584039091414", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1026636343735676912626", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1026636343735676912626", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2053272687487794202658", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2395484802055392932648", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"2737696916639432024062", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1415", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"362642737214428095512", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1087928211660199343292", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1087928211660199343292", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2175856423303483590620", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"2538499160534826742888", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"2901141897749254838400", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1418", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"384269953550216321682", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1152809860633245988538", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1152809860633245988538", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2305619721283894937120", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"2689889674816708282344", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3074159628366924604026", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1421", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"407162519386101376292", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1221487558176208523506", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1221487558176208523506", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2442975116334512692646", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"2850137635738518463568", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3257300155124619839860", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1424", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"431393066650843556638", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1294179199934110964396", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1294179199934110964396", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"2588358399886641651236", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3019751466519065502356", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"3451144533169909058994", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1427", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"457038317668409278376", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1371114953024177198244", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1371114953024177198244", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"2742229906029404992152", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3199268223716763633532", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"3656306541385172911908", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1430", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"484179311328268270656", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1452537933965311095670", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1452537933965311095670", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"2905075867950115890376", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"3389255179258890444592", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"3873434490587158715248", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1433", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"512901641230740324382", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1538704923712274046322", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1538704923712274046322", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3077409847404495061768", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"3590311488655288459530", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4103213129886028783912", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1436", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"543295707029275873456", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1629887121067199751678", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1629887121067199751678", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3259774242155027389874", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"3803069949163675394640", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"4346365656192951268096", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1439", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"575456979069703147716", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"1726370937230328043720", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"1726370937230328043720", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"3452741874439437443090", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4028198853530359191428", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"4603655832600062339144", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1442", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"609486277651377233560", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"1828458832932306043150", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"1828458832932306043150", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"3656917665886437725522", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"4266403943515989301552", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"4875890221167366535112", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1445", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"645490067049572081612", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"1936470201171165628864", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"1936470201171165628864", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"3872940402319881918598", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"4518430469391903384238", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"5163920536441475465850", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1448", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"683580765736299339480", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2050742297185807758842", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2050742297185807758842", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4101484594394705796272", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"4785065360107914876038", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"5468646125844214215518", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1451", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"723877072983996591606", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2171631218975738606532", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2171631218975738606532", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"4343262437927728335416", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"5067139510935473758592", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"5791016583919470350198", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1454", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"766504313411572184686", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2299512940210291022862", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2299512940210291022862", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"4599025880445007557304", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"5365530193832154211008", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"6132034507243726395694", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1457", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"811594799708833929932", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2434784399151622533560", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2434784399151622533560", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"4869568798278124370736", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"5681163598012079044432", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"6492758397720912974364", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1460", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"859288215232083367848", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"2577864645670415104830", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"2577864645670415104830", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"5155729291366665228188", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"6015017506572913597378", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"6874305721804996965226", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1463", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"909732016765735012878", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"2729196050323773934770", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"2729196050323773934770", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"5458392100620978924678", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"6368124117413282833692", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"7277856134179017846570", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1466", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"963081859288056239728", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"2889245577836845804020", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"2889245577836845804020", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"5778491155701014502802", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"6741573014961747827366", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"7704654874249804067094", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1469", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1019502043102813695140", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3058506129336538572697", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3058506129336538572697", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"6117012258644979708264", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"7136514301775890890556", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"8156016344878704585696", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1472", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1079165985333379035510", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3237497955971243911688", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3237497955971243911688", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"6474995911971381039396", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"7554161897275866879906", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"8633327882609245915416", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1475", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1142256716217037973352", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3426770148680824617608", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"3426770148680824617608", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"6853540297331938486104", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"7995797013578687157234", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"9138053729795725130586", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1478", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1208967402368889351450", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"3626902207076117527314", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"3626902207076117527314", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"7253804414182785560058", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"8462771816521124384472", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"9671739218890013735922", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1481", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1279501897539105584598", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"3838505692648729918434", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"3838505692648729918434", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"7677011385266046724938", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"8956513282836565474230", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"10236015180375671058828", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1484", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1354075323221500470474", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4062225969632202158252", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4062225969632202158252", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"8124451939296703591802", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"9478527262485904809106", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"10832602585707405279580", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1487", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1432914679734419692242", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"4298744039236468592656", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"4298744039236468592656", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"8597488078439727615128", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"10030402758207356823300", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"11463317437941776515542", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1490", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1516259490337664866212", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"4548778470978850056318", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"4548778470978850056318", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"9097556941991844632364", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"10613816432295364956130", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"12130075922633029822342", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1493", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1604362479116196073880", " ", 
         SubscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"4813087437383693092408", " ", 
         SubscriptBox["\[Chi]", "8"]}], "+", 
        RowBox[{"4813087437383693092408", " ", 
         SubscriptBox["\[Chi]", "9"]}], "+", 
        RowBox[{"9626174874732281369894", " ", 
         SubscriptBox["\[Chi]", "12"]}], "+", 
        RowBox[{"11230537353883582314382", " ", 
         SubscriptBox["\[Chi]", "15"]}], "+", 
        RowBox[{"12834899832999778388262", " ", 
         SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1496", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1697490285418912776180", " ", 
         SubscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"5092470856220647120024", " ", 
         SubscriptBox["\[Chi]", "6"]}], "+", 
        RowBox[{"5092470856220647120024", " ", 
         SubscriptBox["\[Chi]", "7"]}], "+", 
        RowBox[{"10184941712477385471728", " ", 
         SubscriptBox["\[Chi]", "11"]}], "+", 
        RowBox[{"11882431997860207039628", " ", 
         SubscriptBox["\[Chi]", "14"]}], "+", 
        RowBox[{"13579922283279119815808", " ", 
         SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1499", "/", "9"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1795924215706875424262", " ", 
         SubscriptBox["\[Chi]", "1"]}], "+", 
        RowBox[{"5387772647157730622324", " ", 
         SubscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"5387772647157730622324", " ", 
         SubscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"10775545294278356837974", " ", 
         SubscriptBox["\[Chi]", "10"]}], "+", 
        RowBox[{"12571469510022336611774", " ", 
         SubscriptBox["\[Chi]", "13"]}], "+", 
        RowBox[{"14367393725729212036036", " ", 
         SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
      SuperscriptBox["q", 
       RowBox[{"1502", "/", "9"}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "167"],
      SeriesData[$CellContext`q, 0, {}, 16, 12024, 72],
      Editable->False]}],
    SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 8] + Subscript[$CellContext`\[Chi], 9], 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
      Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 13] + 
      2 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2 Subscript[$CellContext`\[Chi], 12] + 
      2 Subscript[$CellContext`\[Chi], 15] + 
      2 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 6] + 
      2 Subscript[$CellContext`\[Chi], 7] + 
      2 Subscript[$CellContext`\[Chi], 11] + 
      4 Subscript[$CellContext`\[Chi], 14] + 
      4 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 1] + 
      2 Subscript[$CellContext`\[Chi], 4] + 
      2 Subscript[$CellContext`\[Chi], 5] + 
      6 Subscript[$CellContext`\[Chi], 10] + 
      4 Subscript[$CellContext`\[Chi], 13] + 
      6 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 Subscript[$CellContext`\[Chi], 8] + 
      4 Subscript[$CellContext`\[Chi], 9] + 
      6 Subscript[$CellContext`\[Chi], 12] + 
      10 Subscript[$CellContext`\[Chi], 15] + 
      10 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 2] + 
      5 Subscript[$CellContext`\[Chi], 6] + 
      5 Subscript[$CellContext`\[Chi], 7] + 
      12 Subscript[$CellContext`\[Chi], 11] + 
      12 Subscript[$CellContext`\[Chi], 14] + 
      14 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 1] + 
      10 Subscript[$CellContext`\[Chi], 4] + 
      10 Subscript[$CellContext`\[Chi], 5] + 
      14 Subscript[$CellContext`\[Chi], 10] + 
      20 Subscript[$CellContext`\[Chi], 13] + 
      22 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 Subscript[$CellContext`\[Chi], 3] + 
      10 Subscript[$CellContext`\[Chi], 8] + 
      10 Subscript[$CellContext`\[Chi], 9] + 
      26 Subscript[$CellContext`\[Chi], 12] + 
      26 Subscript[$CellContext`\[Chi], 15] + 
      32 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 Subscript[$CellContext`\[Chi], 2] + 
      18 Subscript[$CellContext`\[Chi], 6] + 
      18 Subscript[$CellContext`\[Chi], 7] + 
      32 Subscript[$CellContext`\[Chi], 11] + 
      42 Subscript[$CellContext`\[Chi], 14] + 
      46 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      10 Subscript[$CellContext`\[Chi], 1] + 
      22 Subscript[$CellContext`\[Chi], 4] + 
      22 Subscript[$CellContext`\[Chi], 5] + 
      50 Subscript[$CellContext`\[Chi], 10] + 
      54 Subscript[$CellContext`\[Chi], 13] + 
      64 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      10 Subscript[$CellContext`\[Chi], 3] + 
      36 Subscript[$CellContext`\[Chi], 8] + 
      36 Subscript[$CellContext`\[Chi], 9] + 
      64 Subscript[$CellContext`\[Chi], 12] + 
      80 Subscript[$CellContext`\[Chi], 15] + 
      90 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      18 Subscript[$CellContext`\[Chi], 2] + 
      44 Subscript[$CellContext`\[Chi], 6] + 
      44 Subscript[$CellContext`\[Chi], 7] + 
      96 Subscript[$CellContext`\[Chi], 11] + 
      104 Subscript[$CellContext`\[Chi], 14] + 
      122 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      18 Subscript[$CellContext`\[Chi], 1] + 
      65 Subscript[$CellContext`\[Chi], 4] + 
      65 Subscript[$CellContext`\[Chi], 5] + 
      122 Subscript[$CellContext`\[Chi], 10] + 
      150 Subscript[$CellContext`\[Chi], 13] + 
      168 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      30 Subscript[$CellContext`\[Chi], 3] + 
      82 Subscript[$CellContext`\[Chi], 8] + 
      82 Subscript[$CellContext`\[Chi], 9] + 
      174 Subscript[$CellContext`\[Chi], 12] + 
      194 Subscript[$CellContext`\[Chi], 15] + 
      224 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      36 Subscript[$CellContext`\[Chi], 2] + 
      118 Subscript[$CellContext`\[Chi], 6] + 
      118 Subscript[$CellContext`\[Chi], 7] + 
      220 Subscript[$CellContext`\[Chi], 11] + 
      268 Subscript[$CellContext`\[Chi], 14] + 
      304 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      54 Subscript[$CellContext`\[Chi], 1] + 
      146 Subscript[$CellContext`\[Chi], 4] + 
      146 Subscript[$CellContext`\[Chi], 5] + 
      308 Subscript[$CellContext`\[Chi], 10] + 
      346 Subscript[$CellContext`\[Chi], 13] + 
      400 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      62 Subscript[$CellContext`\[Chi], 3] + 
      202 Subscript[$CellContext`\[Chi], 8] + 
      202 Subscript[$CellContext`\[Chi], 9] + 
      390 Subscript[$CellContext`\[Chi], 12] + 
      468 Subscript[$CellContext`\[Chi], 15] + 
      530 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      90 Subscript[$CellContext`\[Chi], 2] + 
      254 Subscript[$CellContext`\[Chi], 6] + 
      254 Subscript[$CellContext`\[Chi], 7] + 
      526 Subscript[$CellContext`\[Chi], 11] + 
      600 Subscript[$CellContext`\[Chi], 14] + 
      690 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      108 Subscript[$CellContext`\[Chi], 1] + 
      344 Subscript[$CellContext`\[Chi], 4] + 
      344 Subscript[$CellContext`\[Chi], 5] + 
      666 Subscript[$CellContext`\[Chi], 10] + 
      794 Subscript[$CellContext`\[Chi], 13] + 
      902 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      152 Subscript[$CellContext`\[Chi], 3] + 
      430 Subscript[$CellContext`\[Chi], 8] + 
      430 Subscript[$CellContext`\[Chi], 9] + 
      884 Subscript[$CellContext`\[Chi], 12] + 
      1010 Subscript[$CellContext`\[Chi], 15] + 
      1162 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      180 Subscript[$CellContext`\[Chi], 2] + 
      568 Subscript[$CellContext`\[Chi], 6] + 
      568 Subscript[$CellContext`\[Chi], 7] + 
      1112 Subscript[$CellContext`\[Chi], 11] + 
      1320 Subscript[$CellContext`\[Chi], 14] + 
      1500 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      246 Subscript[$CellContext`\[Chi], 1] + 
      710 Subscript[$CellContext`\[Chi], 4] + 
      710 Subscript[$CellContext`\[Chi], 5] + 
      1448 Subscript[$CellContext`\[Chi], 10] + 
      1668 Subscript[$CellContext`\[Chi], 13] + 
      1914 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      298 Subscript[$CellContext`\[Chi], 3] + 
      926 Subscript[$CellContext`\[Chi], 8] + 
      926 Subscript[$CellContext`\[Chi], 9] + 
      1816 Subscript[$CellContext`\[Chi], 12] + 
      2146 Subscript[$CellContext`\[Chi], 15] + 
      2444 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      396 Subscript[$CellContext`\[Chi], 2] + 
      1150 Subscript[$CellContext`\[Chi], 6] + 
      1150 Subscript[$CellContext`\[Chi], 7] + 
      2338 Subscript[$CellContext`\[Chi], 11] + 
      2696 Subscript[$CellContext`\[Chi], 14] + 
      3092 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      478 Subscript[$CellContext`\[Chi], 1] + 
      1476 Subscript[$CellContext`\[Chi], 4] + 
      1476 Subscript[$CellContext`\[Chi], 5] + 
      2914 Subscript[$CellContext`\[Chi], 10] + 
      3434 Subscript[$CellContext`\[Chi], 13] + 
      3912 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      624 Subscript[$CellContext`\[Chi], 3] + 
      1830 Subscript[$CellContext`\[Chi], 8] + 
      1830 Subscript[$CellContext`\[Chi], 9] + 
      3704 Subscript[$CellContext`\[Chi], 12] + 
      4286 Subscript[$CellContext`\[Chi], 15] + 
      4910 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      758 Subscript[$CellContext`\[Chi], 2] + 
      2324 Subscript[$CellContext`\[Chi], 6] + 
      2324 Subscript[$CellContext`\[Chi], 7] + 
      4596 Subscript[$CellContext`\[Chi], 11] + 
      5402 Subscript[$CellContext`\[Chi], 14] + 
      6160 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      974 Subscript[$CellContext`\[Chi], 1] + 
      2866 Subscript[$CellContext`\[Chi], 4] + 
      2866 Subscript[$CellContext`\[Chi], 5] + 
      5788 Subscript[$CellContext`\[Chi], 10] + 
      6704 Subscript[$CellContext`\[Chi], 13] + 
      7678 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1180 Subscript[$CellContext`\[Chi], 3] + 
      3600 Subscript[$CellContext`\[Chi], 8] + 
      3600 Subscript[$CellContext`\[Chi], 9] + 
      7142 Subscript[$CellContext`\[Chi], 12] + 
      8384 Subscript[$CellContext`\[Chi], 15] + 
      9564 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1496 Subscript[$CellContext`\[Chi], 2] + 
      4424 Subscript[$CellContext`\[Chi], 6] + 
      4424 Subscript[$CellContext`\[Chi], 7] + 
      8914 Subscript[$CellContext`\[Chi], 11] + 
      10346 Subscript[$CellContext`\[Chi], 14] + 
      11842 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1814 Subscript[$CellContext`\[Chi], 1] + 
      5514 Subscript[$CellContext`\[Chi], 4] + 
      5514 Subscript[$CellContext`\[Chi], 5] + 
      10950 Subscript[$CellContext`\[Chi], 10] + 
      12836 Subscript[$CellContext`\[Chi], 13] + 
      14650 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2276 Subscript[$CellContext`\[Chi], 3] + 
      6742 Subscript[$CellContext`\[Chi], 8] + 
      6742 Subscript[$CellContext`\[Chi], 9] + 
      13568 Subscript[$CellContext`\[Chi], 12] + 
      15758 Subscript[$CellContext`\[Chi], 15] + 
      18034 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2748 Subscript[$CellContext`\[Chi], 2] + 
      8336 Subscript[$CellContext`\[Chi], 6] + 
      8336 Subscript[$CellContext`\[Chi], 7] + 
      16586 Subscript[$CellContext`\[Chi], 11] + 
      19426 Subscript[$CellContext`\[Chi], 14] + 
      22174 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3416 Subscript[$CellContext`\[Chi], 1] + 
      10155 Subscript[$CellContext`\[Chi], 4] + 
      10155 Subscript[$CellContext`\[Chi], 5] + 
      20408 Subscript[$CellContext`\[Chi], 10] + 
      23730 Subscript[$CellContext`\[Chi], 13] + 
      27146 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4122 Subscript[$CellContext`\[Chi], 3] + 
      12476 Subscript[$CellContext`\[Chi], 8] + 
      12476 Subscript[$CellContext`\[Chi], 9] + 
      24840 Subscript[$CellContext`\[Chi], 12] + 
      29070 Subscript[$CellContext`\[Chi], 15] + 
      33192 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5086 Subscript[$CellContext`\[Chi], 2] + 
      15132 Subscript[$CellContext`\[Chi], 6] + 
      15132 Subscript[$CellContext`\[Chi], 7] + 
      30384 Subscript[$CellContext`\[Chi], 11] + 
      35346 Subscript[$CellContext`\[Chi], 14] + 
      40432 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6114 Subscript[$CellContext`\[Chi], 1] + 
      18474 Subscript[$CellContext`\[Chi], 4] + 
      18474 Subscript[$CellContext`\[Chi], 5] + 
      36822 Subscript[$CellContext`\[Chi], 10] + 
      43068 Subscript[$CellContext`\[Chi], 13] + 
      49182 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7488 Subscript[$CellContext`\[Chi], 3] + 
      22324 Subscript[$CellContext`\[Chi], 8] + 
      22324 Subscript[$CellContext`\[Chi], 9] + 
      44788 Subscript[$CellContext`\[Chi], 12] + 
      52138 Subscript[$CellContext`\[Chi], 15] + 
      59626 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8986 Subscript[$CellContext`\[Chi], 2] + 
      27112 Subscript[$CellContext`\[Chi], 6] + 
      27112 Subscript[$CellContext`\[Chi], 7] + 
      54062 Subscript[$CellContext`\[Chi], 11] + 
      63202 Subscript[$CellContext`\[Chi], 14] + 
      72188 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      10936 Subscript[$CellContext`\[Chi], 1] + 
      32632 Subscript[$CellContext`\[Chi], 4] + 
      32632 Subscript[$CellContext`\[Chi], 5] + 
      65438 Subscript[$CellContext`\[Chi], 10] + 
      76198 Subscript[$CellContext`\[Chi], 13] + 
      87134 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      13080 Subscript[$CellContext`\[Chi], 3] + 
      39430 Subscript[$CellContext`\[Chi], 8] + 
      39430 Subscript[$CellContext`\[Chi], 9] + 
      78680 Subscript[$CellContext`\[Chi], 12] + 
      91948 Subscript[$CellContext`\[Chi], 15] + 
      105028 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      15830 Subscript[$CellContext`\[Chi], 2] + 
      47294 Subscript[$CellContext`\[Chi], 6] + 
      47294 Subscript[$CellContext`\[Chi], 7] + 
      94790 Subscript[$CellContext`\[Chi], 11] + 
      110422 Subscript[$CellContext`\[Chi], 14] + 
      126252 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      18892 Subscript[$CellContext`\[Chi], 1] + 
      56892 Subscript[$CellContext`\[Chi], 4] + 
      56892 Subscript[$CellContext`\[Chi], 5] + 
      113558 Subscript[$CellContext`\[Chi], 10] + 
      132668 Subscript[$CellContext`\[Chi], 13] + 
      151560 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      22748 Subscript[$CellContext`\[Chi], 3] + 
      67998 Subscript[$CellContext`\[Chi], 8] + 
      67998 Subscript[$CellContext`\[Chi], 9] + 
      136238 Subscript[$CellContext`\[Chi], 12] + 
      158740 Subscript[$CellContext`\[Chi], 15] + 
      181488 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      27062 Subscript[$CellContext`\[Chi], 2] + 
      81450 Subscript[$CellContext`\[Chi], 6] + 
      81450 Subscript[$CellContext`\[Chi], 7] + 
      162644 Subscript[$CellContext`\[Chi], 11] + 
      189970 Subscript[$CellContext`\[Chi], 14] + 
      217032 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      32438 Subscript[$CellContext`\[Chi], 1] + 
      97036 Subscript[$CellContext`\[Chi], 4] + 
      97036 Subscript[$CellContext`\[Chi], 5] + 
      194352 Subscript[$CellContext`\[Chi], 10] + 
      226512 Subscript[$CellContext`\[Chi], 13] + 
      258950 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      38494 Subscript[$CellContext`\[Chi], 3] + 
      115788 Subscript[$CellContext`\[Chi], 8] + 
      115788 Subscript[$CellContext`\[Chi], 9] + 
      231260 Subscript[$CellContext`\[Chi], 12] + 
      270060 Subscript[$CellContext`\[Chi], 15] + 
      308554 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      45948 Subscript[$CellContext`\[Chi], 2] + 
      137503 Subscript[$CellContext`\[Chi], 6] + 
      137503 Subscript[$CellContext`\[Chi], 7] + 
      275344 Subscript[$CellContext`\[Chi], 11] + 
      320950 Subscript[$CellContext`\[Chi], 14] + 
      366898 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      54370 Subscript[$CellContext`\[Chi], 1] + 
      163478 Subscript[$CellContext`\[Chi], 4] + 
      163478 Subscript[$CellContext`\[Chi], 5] + 
      326600 Subscript[$CellContext`\[Chi], 10] + 
      381336 Subscript[$CellContext`\[Chi], 13] + 
      435706 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      64650 Subscript[$CellContext`\[Chi], 3] + 
      193562 Subscript[$CellContext`\[Chi], 8] + 
      193562 Subscript[$CellContext`\[Chi], 9] + 
      387514 Subscript[$CellContext`\[Chi], 12] + 
      451778 Subscript[$CellContext`\[Chi], 15] + 
      516428 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      76312 Subscript[$CellContext`\[Chi], 2] + 
      229358 Subscript[$CellContext`\[Chi], 6] + 
      229358 Subscript[$CellContext`\[Chi], 7] + 
      458284 Subscript[$CellContext`\[Chi], 11] + 
      535018 Subscript[$CellContext`\[Chi], 14] + 
      611330 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      90416 Subscript[$CellContext`\[Chi], 1] + 
      270780 Subscript[$CellContext`\[Chi], 4] + 
      270780 Subscript[$CellContext`\[Chi], 5] + 
      542022 Subscript[$CellContext`\[Chi], 10] + 
      631970 Subscript[$CellContext`\[Chi], 13] + 
      722386 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      106444 Subscript[$CellContext`\[Chi], 3] + 
      319834 Subscript[$CellContext`\[Chi], 8] + 
      319834 Subscript[$CellContext`\[Chi], 9] + 
      639178 Subscript[$CellContext`\[Chi], 12] + 
      746124 Subscript[$CellContext`\[Chi], 15] + 
      852568 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      125700 Subscript[$CellContext`\[Chi], 2] + 
      376570 Subscript[$CellContext`\[Chi], 6] + 
      376570 Subscript[$CellContext`\[Chi], 7] + 
      753674 Subscript[$CellContext`\[Chi], 11] + 
      878844 Subscript[$CellContext`\[Chi], 14] + 
      1004544 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      147632 Subscript[$CellContext`\[Chi], 1] + 
      443476 Subscript[$CellContext`\[Chi], 4] + 
      443476 Subscript[$CellContext`\[Chi], 5] + 
      886360 Subscript[$CellContext`\[Chi], 10] + 
      1034570 Subscript[$CellContext`\[Chi], 13] + 
      1182202 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      173800 Subscript[$CellContext`\[Chi], 3] + 
      520766 Subscript[$CellContext`\[Chi], 8] + 
      520766 Subscript[$CellContext`\[Chi], 9] + 
      1042164 Subscript[$CellContext`\[Chi], 12] + 
      1215328 Subscript[$CellContext`\[Chi], 15] + 
      1389128 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      203628 Subscript[$CellContext`\[Chi], 2] + 
      611560 Subscript[$CellContext`\[Chi], 6] + 
      611560 Subscript[$CellContext`\[Chi], 7] + 
      1222454 Subscript[$CellContext`\[Chi], 11] + 
      1426762 Subscript[$CellContext`\[Chi], 14] + 
      1630390 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      239026 Subscript[$CellContext`\[Chi], 1] + 
      716358 Subscript[$CellContext`\[Chi], 4] + 
      716358 Subscript[$CellContext`\[Chi], 5] + 
      1433442 Subscript[$CellContext`\[Chi], 10] + 
      1671748 Subscript[$CellContext`\[Chi], 13] + 
      1910774 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      279416 Subscript[$CellContext`\[Chi], 3] + 
      839030 Subscript[$CellContext`\[Chi], 8] + 
      839030 Subscript[$CellContext`\[Chi], 9] + 
      1677266 Subscript[$CellContext`\[Chi], 12] + 
      1957464 Subscript[$CellContext`\[Chi], 15] + 
      2236880 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      327098 Subscript[$CellContext`\[Chi], 2] + 
      980438 Subscript[$CellContext`\[Chi], 6] + 
      980438 Subscript[$CellContext`\[Chi], 7] + 
      1961726 Subscript[$CellContext`\[Chi], 11] + 
      2287968 Subscript[$CellContext`\[Chi], 14] + 
      2615066 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      381506 Subscript[$CellContext`\[Chi], 1] + 
      1145432 Subscript[$CellContext`\[Chi], 4] + 
      1145432 Subscript[$CellContext`\[Chi], 5] + 
      2289964 Subscript[$CellContext`\[Chi], 10] + 
      2672384 Subscript[$CellContext`\[Chi], 13] + 
      3053890 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      445460 Subscript[$CellContext`\[Chi], 3] + 
      1335414 Subscript[$CellContext`\[Chi], 8] + 
      1335414 Subscript[$CellContext`\[Chi], 9] + 
      2671802 Subscript[$CellContext`\[Chi], 12] + 
      3116294 Subscript[$CellContext`\[Chi], 15] + 
      3561754 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      518458 Subscript[$CellContext`\[Chi], 2] + 
      1556424 Subscript[$CellContext`\[Chi], 6] + 
      1556424 Subscript[$CellContext`\[Chi], 7] + 
      3111782 Subscript[$CellContext`\[Chi], 11] + 
      3631288 Subscript[$CellContext`\[Chi], 14] + 
      4149746 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      603902 Subscript[$CellContext`\[Chi], 1] + 
      1810558 Subscript[$CellContext`\[Chi], 4] + 
      1810558 Subscript[$CellContext`\[Chi], 5] + 
      3622254 Subscript[$CellContext`\[Chi], 10] + 
      4225012 Subscript[$CellContext`\[Chi], 13] + 
      4828914 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      701388 Subscript[$CellContext`\[Chi], 3] + 
      2105386 Subscript[$CellContext`\[Chi], 8] + 
      2105386 Subscript[$CellContext`\[Chi], 9] + 
      4209568 Subscript[$CellContext`\[Chi], 12] + 
      4912178 Subscript[$CellContext`\[Chi], 15] + 
      5613566 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      815094 Subscript[$CellContext`\[Chi], 2] + 
      2443988 Subscript[$CellContext`\[Chi], 6] + 
      2443988 Subscript[$CellContext`\[Chi], 7] + 
      4889276 Subscript[$CellContext`\[Chi], 11] + 
      5703078 Subscript[$CellContext`\[Chi], 14] + 
      6518172 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      944800 Subscript[$CellContext`\[Chi], 1] + 
      2835796 Subscript[$CellContext`\[Chi], 4] + 
      2835796 Subscript[$CellContext`\[Chi], 5] + 
      5670180 Subscript[$CellContext`\[Chi], 10] + 
      6616376 Subscript[$CellContext`\[Chi], 13] + 
      7561176 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1095560 Subscript[$CellContext`\[Chi], 3] + 
      3285164 Subscript[$CellContext`\[Chi], 8] + 
      3285164 Subscript[$CellContext`\[Chi], 9] + 
      6571834 Subscript[$CellContext`\[Chi], 12] + 
      7665878 Subscript[$CellContext`\[Chi], 15] + 
      8761438 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1267426 Subscript[$CellContext`\[Chi], 2] + 
      3803896 Subscript[$CellContext`\[Chi], 6] + 
      3803896 Subscript[$CellContext`\[Chi], 7] + 
      7606196 Subscript[$CellContext`\[Chi], 11] + 
      8875238 Subscript[$CellContext`\[Chi], 14] + 
      10142664 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1466594 Subscript[$CellContext`\[Chi], 1] + 
      4398074 Subscript[$CellContext`\[Chi], 4] + 
      4398074 Subscript[$CellContext`\[Chi], 5] + 
      8797868 Subscript[$CellContext`\[Chi], 10] + 
      10262750 Subscript[$CellContext`\[Chi], 13] + 
      11729344 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1693530 Subscript[$CellContext`\[Chi], 3] + 
      5082428 Subscript[$CellContext`\[Chi], 8] + 
      5082428 Subscript[$CellContext`\[Chi], 9] + 
      10162992 Subscript[$CellContext`\[Chi], 12] + 
      11858364 Subscript[$CellContext`\[Chi], 15] + 
      13551894 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1955748 Subscript[$CellContext`\[Chi], 2] + 
      5865250 Subscript[$CellContext`\[Chi], 6] + 
      5865250 Subscript[$CellContext`\[Chi], 7] + 
      11732486 Subscript[$CellContext`\[Chi], 11] + 
      13686240 Subscript[$CellContext`\[Chi], 14] + 
      15641988 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2254284 Subscript[$CellContext`\[Chi], 1] + 
      6764976 Subscript[$CellContext`\[Chi], 4] + 
      6764976 Subscript[$CellContext`\[Chi], 5] + 
      13527850 Subscript[$CellContext`\[Chi], 10] + 
      15784258 Subscript[$CellContext`\[Chi], 13] + 
      18038542 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2598362 Subscript[$CellContext`\[Chi], 3] + 
      7792836 Subscript[$CellContext`\[Chi], 8] + 
      7792836 Subscript[$CellContext`\[Chi], 9] + 
      15587932 Subscript[$CellContext`\[Chi], 12] + 
      18184044 Subscript[$CellContext`\[Chi], 15] + 
      20782406 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2989806 Subscript[$CellContext`\[Chi], 2] + 
      8971834 Subscript[$CellContext`\[Chi], 6] + 
      8971834 Subscript[$CellContext`\[Chi], 7] + 
      17941230 Subscript[$CellContext`\[Chi], 11] + 
      20933452 Subscript[$CellContext`\[Chi], 14] + 
      23923258 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3439852 Subscript[$CellContext`\[Chi], 1] + 
      10316952 Subscript[$CellContext`\[Chi], 4] + 
      10316952 Subscript[$CellContext`\[Chi], 5] + 
      20636500 Subscript[$CellContext`\[Chi], 10] + 
      24073746 Subscript[$CellContext`\[Chi], 13] + 
      27513598 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3951390 Subscript[$CellContext`\[Chi], 3] + 
      11856946 Subscript[$CellContext`\[Chi], 8] + 
      11856946 Subscript[$CellContext`\[Chi], 9] + 
      23711142 Subscript[$CellContext`\[Chi], 12] + 
      27665306 Subscript[$CellContext`\[Chi], 15] + 
      31616696 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4538212 Subscript[$CellContext`\[Chi], 2] + 
      13611694 Subscript[$CellContext`\[Chi], 6] + 
      13611694 Subscript[$CellContext`\[Chi], 7] + 
      27226336 Subscript[$CellContext`\[Chi], 11] + 
      31761610 Subscript[$CellContext`\[Chi], 14] + 
      36299822 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5204640 Subscript[$CellContext`\[Chi], 1] + 
      15617068 Subscript[$CellContext`\[Chi], 4] + 
      15617068 Subscript[$CellContext`\[Chi], 5] + 
      31230960 Subscript[$CellContext`\[Chi], 10] + 
      36438748 Subscript[$CellContext`\[Chi], 13] + 
      41643388 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5967514 Subscript[$CellContext`\[Chi], 3] + 
      17899152 Subscript[$CellContext`\[Chi], 8] + 
      17899152 Subscript[$CellContext`\[Chi], 9] + 
      35801682 Subscript[$CellContext`\[Chi], 12] + 
      41765808 Subscript[$CellContext`\[Chi], 15] + 
      47733322 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6833046 Subscript[$CellContext`\[Chi], 2] + 
      20502740 Subscript[$CellContext`\[Chi], 6] + 
      20502740 Subscript[$CellContext`\[Chi], 7] + 
      41001906 Subscript[$CellContext`\[Chi], 11] + 
      47838554 Subscript[$CellContext`\[Chi], 14] + 
      54671600 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7821910 Subscript[$CellContext`\[Chi], 1] + 
      23461918 Subscript[$CellContext`\[Chi], 4] + 
      23461918 Subscript[$CellContext`\[Chi], 5] + 
      46927662 Subscript[$CellContext`\[Chi], 10] + 
      54745760 Subscript[$CellContext`\[Chi], 13] + 
      62567670 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8942808 Subscript[$CellContext`\[Chi], 3] + 
      26832505 Subscript[$CellContext`\[Chi], 8] + 
      26832505 Subscript[$CellContext`\[Chi], 9] + 
      53660904 Subscript[$CellContext`\[Chi], 12] + 
      62607790 Subscript[$CellContext`\[Chi], 15] + 
      71550598 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      10221022 Subscript[$CellContext`\[Chi], 2] + 
      30658692 Subscript[$CellContext`\[Chi], 6] + 
      30658692 Subscript[$CellContext`\[Chi], 7] + 
      61321748 Subscript[$CellContext`\[Chi], 11] + 
      71538392 Subscript[$CellContext`\[Chi], 14] + 
      81759414 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      11668472 Subscript[$CellContext`\[Chi], 1] + 
      35010064 Subscript[$CellContext`\[Chi], 4] + 
      35010064 Subscript[$CellContext`\[Chi], 5] + 
      70015508 Subscript[$CellContext`\[Chi], 10] + 
      81688632 Subscript[$CellContext`\[Chi], 13] + 
      93357104 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      13316206 Subscript[$CellContext`\[Chi], 3] + 
      39943698 Subscript[$CellContext`\[Chi], 8] + 
      39943698 Subscript[$CellContext`\[Chi], 9] + 
      79892328 Subscript[$CellContext`\[Chi], 12] + 
      93203614 Subscript[$CellContext`\[Chi], 15] + 
      106519820 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      15180314 Subscript[$CellContext`\[Chi], 2] + 
      45546194 Subscript[$CellContext`\[Chi], 6] + 
      45546194 Subscript[$CellContext`\[Chi], 7] + 
      91087100 Subscript[$CellContext`\[Chi], 11] + 
      106272668 Subscript[$CellContext`\[Chi], 14] + 
      121452982 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      17298812 Subscript[$CellContext`\[Chi], 1] + 
      51890810 Subscript[$CellContext`\[Chi], 4] + 
      51890810 Subscript[$CellContext`\[Chi], 5] + 
      103787234 Subscript[$CellContext`\[Chi], 10] + 
      121080420 Subscript[$CellContext`\[Chi], 13] + 
      138379232 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      19693118 Subscript[$CellContext`\[Chi], 3] + 
      59085326 Subscript[$CellContext`\[Chi], 8] + 
      59085326 Subscript[$CellContext`\[Chi], 9] + 
      118164716 Subscript[$CellContext`\[Chi], 12] + 
      137863806 Subscript[$CellContext`\[Chi], 15] + 
      157556924 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      22409924 Subscript[$CellContext`\[Chi], 2] + 
      67223458 Subscript[$CellContext`\[Chi], 6] + 
      67223458 Subscript[$CellContext`\[Chi], 7] + 
      134453248 Subscript[$CellContext`\[Chi], 11] + 
      156856856 Subscript[$CellContext`\[Chi], 14] + 
      179266780 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      25477462 Subscript[$CellContext`\[Chi], 1] + 
      76439120 Subscript[$CellContext`\[Chi], 4] + 
      76439120 Subscript[$CellContext`\[Chi], 5] + 
      152871472 Subscript[$CellContext`\[Chi], 10] + 
      178355666 Subscript[$CellContext`\[Chi], 13] + 
      203833128 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      28952940 Subscript[$CellContext`\[Chi], 3] + 
      86851618 Subscript[$CellContext`\[Chi], 8] + 
      86851618 Subscript[$CellContext`\[Chi], 9] + 
      173710414 Subscript[$CellContext`\[Chi], 12] + 
      202656158 Subscript[$CellContext`\[Chi], 15] + 
      231609098 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      32873216 Subscript[$CellContext`\[Chi], 2] + 
      98627278 Subscript[$CellContext`\[Chi], 6] + 
      98627278 Subscript[$CellContext`\[Chi], 7] + 
      197246964 Subscript[$CellContext`\[Chi], 11] + 
      230127810 Subscript[$CellContext`\[Chi], 14] + 
      263001026 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      37308534 Subscript[$CellContext`\[Chi], 1] + 
      111917534 Subscript[$CellContext`\[Chi], 4] + 
      111917534 Subscript[$CellContext`\[Chi], 5] + 
      223843150 Subscript[$CellContext`\[Chi], 10] + 
      261143618 Subscript[$CellContext`\[Chi], 13] + 
      298452152 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      42306688 Subscript[$CellContext`\[Chi], 3] + 
      126928650 Subscript[$CellContext`\[Chi], 8] + 
      126928650 Subscript[$CellContext`\[Chi], 9] + 
      253848670 Subscript[$CellContext`\[Chi], 12] + 
      296163944 Subscript[$CellContext`\[Chi], 15] + 
      338470632 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      47953742 Subscript[$CellContext`\[Chi], 2] + 
      143852066 Subscript[$CellContext`\[Chi], 6] + 
      143852066 Subscript[$CellContext`\[Chi], 7] + 
      287713276 Subscript[$CellContext`\[Chi], 11] + 
      335657858 Subscript[$CellContext`\[Chi], 14] + 
      383611600 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      54311236 Subscript[$CellContext`\[Chi], 1] + 
      162943416 Subscript[$CellContext`\[Chi], 4] + 
      162943416 Subscript[$CellContext`\[Chi], 5] + 
      325877172 Subscript[$CellContext`\[Chi], 10] + 
      380198112 Subscript[$CellContext`\[Chi], 13] + 
      434509348 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      61484776 Subscript[$CellContext`\[Chi], 3] + 
      184444078 Subscript[$CellContext`\[Chi], 8] + 
      184444078 Subscript[$CellContext`\[Chi], 9] + 
      368898430 Subscript[$CellContext`\[Chi], 12] + 
      430372952 Subscript[$CellContext`\[Chi], 15] + 
      491857728 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      69553168 Subscript[$CellContext`\[Chi], 2] + 
      208670398 Subscript[$CellContext`\[Chi], 6] + 
      208670398 Subscript[$CellContext`\[Chi], 7] + 
      417329852 Subscript[$CellContext`\[Chi], 11] + 
      486893920 Subscript[$CellContext`\[Chi], 14] + 
      556447088 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      78645766 Subscript[$CellContext`\[Chi], 1] + 
      235925688 Subscript[$CellContext`\[Chi], 4] + 
      235925688 Subscript[$CellContext`\[Chi], 5] + 
      471862964 Subscript[$CellContext`\[Chi], 10] + 
      550497120 Subscript[$CellContext`\[Chi], 13] + 
      629142886 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      88862942 Subscript[$CellContext`\[Chi], 3] + 
      266601114 Subscript[$CellContext`\[Chi], 8] + 
      266601114 Subscript[$CellContext`\[Chi], 9] + 
      533189988 Subscript[$CellContext`\[Chi], 12] + 
      622065218 Subscript[$CellContext`\[Chi], 15] + 
      710928160 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      100363286 Subscript[$CellContext`\[Chi], 2] + 
      301076882 Subscript[$CellContext`\[Chi], 6] + 
      301076882 Subscript[$CellContext`\[Chi], 7] + 
      602166760 Subscript[$CellContext`\[Chi], 11] + 
      702517070 Subscript[$CellContext`\[Chi], 14] + 
      802880356 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      113274074 Subscript[$CellContext`\[Chi], 1] + 
      339835998 Subscript[$CellContext`\[Chi], 4] + 
      339835998 Subscript[$CellContext`\[Chi], 5] + 
      679658166 Subscript[$CellContext`\[Chi], 10] + 
      792946016 Subscript[$CellContext`\[Chi], 13] + 
      906220090 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      127789436 Subscript[$CellContext`\[Chi], 3] + 
      383353661 Subscript[$CellContext`\[Chi], 8] + 
      383353661 Subscript[$CellContext`\[Chi], 9] + 
      766721952 Subscript[$CellContext`\[Chi], 12] + 
      894496738 Subscript[$CellContext`\[Chi], 15] + 
      1022286174 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      144070072 Subscript[$CellContext`\[Chi], 2] + 
      432225716 Subscript[$CellContext`\[Chi], 6] + 
      432225716 Subscript[$CellContext`\[Chi], 7] + 
      864435990 Subscript[$CellContext`\[Chi], 11] + 
      1008521558 Subscript[$CellContext`\[Chi], 14] + 
      1152591630 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      162353714 Subscript[$CellContext`\[Chi], 1] + 
      487044782 Subscript[$CellContext`\[Chi], 4] + 
      487044782 Subscript[$CellContext`\[Chi], 5] + 
      974105942 Subscript[$CellContext`\[Chi], 10] + 
      1136443302 Subscript[$CellContext`\[Chi], 13] + 
      1298797016 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      182842514 Subscript[$CellContext`\[Chi], 3] + 
      548544882 Subscript[$CellContext`\[Chi], 8] + 
      548544882 Subscript[$CellContext`\[Chi], 9] + 
      1097072368 Subscript[$CellContext`\[Chi], 12] + 
      1279932222 Subscript[$CellContext`\[Chi], 15] + 
      1462774736 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      205827200 Subscript[$CellContext`\[Chi], 2] + 
      617463184 Subscript[$CellContext`\[Chi], 6] + 
      617463184 Subscript[$CellContext`\[Chi], 7] + 
      1234944756 Subscript[$CellContext`\[Chi], 11] + 
      1440753542 Subscript[$CellContext`\[Chi], 14] + 
      1646580742 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      231561180 Subscript[$CellContext`\[Chi], 1] + 
      694703002 Subscript[$CellContext`\[Chi], 4] + 
      694703002 Subscript[$CellContext`\[Chi], 5] + 
      1389386602 Subscript[$CellContext`\[Chi], 10] + 
      1620967244 Subscript[$CellContext`\[Chi], 13] + 
      1852528424 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      260399988 Subscript[$CellContext`\[Chi], 3] + 
      781179434 Subscript[$CellContext`\[Chi], 8] + 
      781179434 Subscript[$CellContext`\[Chi], 9] + 
      1562379422 Subscript[$CellContext`\[Chi], 12] + 
      1822758880 Subscript[$CellContext`\[Chi], 15] + 
      2083158868 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      292660300 Subscript[$CellContext`\[Chi], 2] + 
      878002646 Subscript[$CellContext`\[Chi], 6] + 
      878002646 Subscript[$CellContext`\[Chi], 7] + 
      1755983484 Subscript[$CellContext`\[Chi], 11] + 
      2048665526 Subscript[$CellContext`\[Chi], 14] + 
      2341325826 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      328776356 Subscript[$CellContext`\[Chi], 1] + 
      986306014 Subscript[$CellContext`\[Chi], 4] + 
      986306014 Subscript[$CellContext`\[Chi], 5] + 
      1972635062 Subscript[$CellContext`\[Chi], 10] + 
      2301388358 Subscript[$CellContext`\[Chi], 13] + 
      2630164714 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      369142702 Subscript[$CellContext`\[Chi], 3] + 
      1107452450 Subscript[$CellContext`\[Chi], 8] + 
      1107452450 Subscript[$CellContext`\[Chi], 9] + 
      2214880616 Subscript[$CellContext`\[Chi], 12] + 
      2584047670 Subscript[$CellContext`\[Chi], 15] + 
      2953190372 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      414289568 Subscript[$CellContext`\[Chi], 2] + 
      1242843032 Subscript[$CellContext`\[Chi], 6] + 
      1242843032 Subscript[$CellContext`\[Chi], 7] + 
      2485711766 Subscript[$CellContext`\[Chi], 11] + 
      2899975662 Subscript[$CellContext`\[Chi], 14] + 
      3314265230 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      464707196 Subscript[$CellContext`\[Chi], 1] + 
      1394148748 Subscript[$CellContext`\[Chi], 4] + 
      1394148748 Subscript[$CellContext`\[Chi], 5] + 
      2788270266 Subscript[$CellContext`\[Chi], 10] + 
      3253004624 Subscript[$CellContext`\[Chi], 13] + 
      3717711820 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      521042272 Subscript[$CellContext`\[Chi], 3] + 
      1563098044 Subscript[$CellContext`\[Chi], 8] + 
      1563098044 Subscript[$CellContext`\[Chi], 9] + 
      3126224828 Subscript[$CellContext`\[Chi], 12] + 
      3647238328 Subscript[$CellContext`\[Chi], 15] + 
      4168280600 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      583902330 Subscript[$CellContext`\[Chi], 2] + 
      1751737352 Subscript[$CellContext`\[Chi], 6] + 
      1751737352 Subscript[$CellContext`\[Chi], 7] + 
      3503444416 Subscript[$CellContext`\[Chi], 11] + 
      4087377108 Subscript[$CellContext`\[Chi], 14] + 
      4671279438 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      654075734 Subscript[$CellContext`\[Chi], 1] + 
      1962195216 Subscript[$CellContext`\[Chi], 4] + 
      1962195216 Subscript[$CellContext`\[Chi], 5] + 
      3924422452 Subscript[$CellContext`\[Chi], 10] + 
      4578466196 Subscript[$CellContext`\[Chi], 13] + 
      5232541930 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      732313614 Subscript[$CellContext`\[Chi], 3] + 
      2196974660 Subscript[$CellContext`\[Chi], 8] + 
      2196974660 Subscript[$CellContext`\[Chi], 9] + 
      4393915426 Subscript[$CellContext`\[Chi], 12] + 
      5126262854 Subscript[$CellContext`\[Chi], 15] + 
      5858576468 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      819575934 Subscript[$CellContext`\[Chi], 2] + 
      2458692016 Subscript[$CellContext`\[Chi], 6] + 
      2458692016 Subscript[$CellContext`\[Chi], 7] + 
      4917419780 Subscript[$CellContext`\[Chi], 11] + 
      5736959936 Subscript[$CellContext`\[Chi], 14] + 
      6556535870 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      916789202 Subscript[$CellContext`\[Chi], 1] + 
      2750405332 Subscript[$CellContext`\[Chi], 4] + 
      2750405332 Subscript[$CellContext`\[Chi], 5] + 
      5500773020 Subscript[$CellContext`\[Chi], 10] + 
      6417599948 Subscript[$CellContext`\[Chi], 13] + 
      7334389150 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1025121646 Subscript[$CellContext`\[Chi], 3] + 
      3075325208 Subscript[$CellContext`\[Chi], 8] + 
      3075325208 Subscript[$CellContext`\[Chi], 9] + 
      6150690180 Subscript[$CellContext`\[Chi], 12] + 
      7175772098 Subscript[$CellContext`\[Chi], 15] + 
      8200893744 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1145713714 Subscript[$CellContext`\[Chi], 2] + 
      3437183094 Subscript[$CellContext`\[Chi], 6] + 
      3437183094 Subscript[$CellContext`\[Chi], 7] + 
      6874324152 Subscript[$CellContext`\[Chi], 11] + 
      8020079818 Subscript[$CellContext`\[Chi], 14] + 
      9165793532 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1279985470 Subscript[$CellContext`\[Chi], 1] + 
      3839912068 Subscript[$CellContext`\[Chi], 4] + 
      3839912068 Subscript[$CellContext`\[Chi], 5] + 
      7679868440 Subscript[$CellContext`\[Chi], 10] + 
      8959809568 Subscript[$CellContext`\[Chi], 13] + 
      10239795038 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1429337796 Subscript[$CellContext`\[Chi], 3] + 
      4288060118 Subscript[$CellContext`\[Chi], 8] + 
      4288060118 Subscript[$CellContext`\[Chi], 9] + 
      8576073600 Subscript[$CellContext`\[Chi], 12] + 
      10005458122 Subscript[$CellContext`\[Chi], 15] + 
      11434795918 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1595495686 Subscript[$CellContext`\[Chi], 2] + 
      4786437888 Subscript[$CellContext`\[Chi], 6] + 
      4786437888 Subscript[$CellContext`\[Chi], 7] + 
      9572924988 Subscript[$CellContext`\[Chi], 11] + 
      11168371498 Subscript[$CellContext`\[Chi], 14] + 
      12763867184 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1780176656 Subscript[$CellContext`\[Chi], 1] + 
      5340581844 Subscript[$CellContext`\[Chi], 4] + 
      5340581844 Subscript[$CellContext`\[Chi], 5] + 
      10681111706 Subscript[$CellContext`\[Chi], 10] + 
      12461340246 Subscript[$CellContext`\[Chi], 13] + 
      14241516902 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1985473796 Subscript[$CellContext`\[Chi], 3] + 
      5956366602 Subscript[$CellContext`\[Chi], 8] + 
      5956366602 Subscript[$CellContext`\[Chi], 9] + 
      11912787952 Subscript[$CellContext`\[Chi], 12] + 
      13898206962 Subscript[$CellContext`\[Chi], 15] + 
      15883680758 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2213488894 Subscript[$CellContext`\[Chi], 2] + 
      6640524372 Subscript[$CellContext`\[Chi], 6] + 
      6640524372 Subscript[$CellContext`\[Chi], 7] + 
      13280991152 Subscript[$CellContext`\[Chi], 11] + 
      15494537738 Subscript[$CellContext`\[Chi], 14] + 
      17708026632 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2466759740 Subscript[$CellContext`\[Chi], 1] + 
      7400218536 Subscript[$CellContext`\[Chi], 4] + 
      7400218536 Subscript[$CellContext`\[Chi], 5] + 
      14800497800 Subscript[$CellContext`\[Chi], 10] + 
      17267196856 Subscript[$CellContext`\[Chi], 13] + 
      19733956596 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2747853876 Subscript[$CellContext`\[Chi], 3] + 
      8243625600 Subscript[$CellContext`\[Chi], 8] + 
      8243625600 Subscript[$CellContext`\[Chi], 9] + 
      16487187126 Subscript[$CellContext`\[Chi], 12] + 
      19235104974 Subscript[$CellContext`\[Chi], 15] + 
      21982958850 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3059844970 Subscript[$CellContext`\[Chi], 2] + 
      9179467426 Subscript[$CellContext`\[Chi], 6] + 
      9179467426 Subscript[$CellContext`\[Chi], 7] + 
      18359002292 Subscript[$CellContext`\[Chi], 11] + 
      21418779774 Subscript[$CellContext`\[Chi], 14] + 
      24478624744 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3405864198 Subscript[$CellContext`\[Chi], 1] + 
      10217663622 Subscript[$CellContext`\[Chi], 4] + 
      10217663622 Subscript[$CellContext`\[Chi], 5] + 
      20435256332 Subscript[$CellContext`\[Chi], 10] + 
      23841191552 Subscript[$CellContext`\[Chi], 13] + 
      27247055750 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3789631178 Subscript[$CellContext`\[Chi], 3] + 
      11368818864 Subscript[$CellContext`\[Chi], 8] + 
      11368818864 Subscript[$CellContext`\[Chi], 9] + 
      22737712436 Subscript[$CellContext`\[Chi], 12] + 
      26527268952 Subscript[$CellContext`\[Chi], 15] + 
      30316900130 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4214958320 Subscript[$CellContext`\[Chi], 2] + 
      12644953608 Subscript[$CellContext`\[Chi], 6] + 
      12644953608 Subscript[$CellContext`\[Chi], 7] + 
      25289828450 Subscript[$CellContext`\[Chi], 11] + 
      29504865418 Subscript[$CellContext`\[Chi], 14] + 
      33719823738 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4686342210 Subscript[$CellContext`\[Chi], 1] + 
      14058943734 Subscript[$CellContext`\[Chi], 4] + 
      14058943734 Subscript[$CellContext`\[Chi], 5] + 
      28117970316 Subscript[$CellContext`\[Chi], 10] + 
      32804229632 Subscript[$CellContext`\[Chi], 13] + 
      37490571842 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5208417452 Subscript[$CellContext`\[Chi], 3] + 
      15625339536 Subscript[$CellContext`\[Chi], 8] + 
      15625339536 Subscript[$CellContext`\[Chi], 9] + 
      31250592014 Subscript[$CellContext`\[Chi], 12] + 
      36459096646 Subscript[$CellContext`\[Chi], 15] + 
      41667514098 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5786615188 Subscript[$CellContext`\[Chi], 2] + 
      17359753962 Subscript[$CellContext`\[Chi], 6] + 
      17359753962 Subscript[$CellContext`\[Chi], 7] + 
      34719599578 Subscript[$CellContext`\[Chi], 11] + 
      40506123164 Subscript[$CellContext`\[Chi], 14] + 
      46292738352 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6426561138 Subscript[$CellContext`\[Chi], 1] + 
      19279779836 Subscript[$CellContext`\[Chi], 4] + 
      19279779836 Subscript[$CellContext`\[Chi], 5] + 
      38559463132 Subscript[$CellContext`\[Chi], 10] + 
      44986120686 Subscript[$CellContext`\[Chi], 13] + 
      51412681824 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7134808506 Subscript[$CellContext`\[Chi], 3] + 
      21404323984 Subscript[$CellContext`\[Chi], 8] + 
      21404323984 Subscript[$CellContext`\[Chi], 9] + 
      42808749454 Subscript[$CellContext`\[Chi], 12] + 
      49943456418 Subscript[$CellContext`\[Chi], 15] + 
      57078264924 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7918176150 Subscript[$CellContext`\[Chi], 2] + 
      23754635164 Subscript[$CellContext`\[Chi], 6] + 
      23754635164 Subscript[$CellContext`\[Chi], 7] + 
      47509163736 Subscript[$CellContext`\[Chi], 11] + 
      55427446610 Subscript[$CellContext`\[Chi], 14] + 
      63345622760 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8784564128 Subscript[$CellContext`\[Chi], 1] + 
      26353580306 Subscript[$CellContext`\[Chi], 4] + 
      26353580306 Subscript[$CellContext`\[Chi], 5] + 
      52707272744 Subscript[$CellContext`\[Chi], 10] + 
      61491724794 Subscript[$CellContext`\[Chi], 13] + 
      70276288922 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      9742226008 Subscript[$CellContext`\[Chi], 3] + 
      29226795906 Subscript[$CellContext`\[Chi], 8] + 
      29226795906 Subscript[$CellContext`\[Chi], 9] + 
      58453473786 Subscript[$CellContext`\[Chi], 12] + 
      68195817678 Subscript[$CellContext`\[Chi], 15] + 
      77938043686 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      10800675962 Subscript[$CellContext`\[Chi], 2] + 
      32401903834 Subscript[$CellContext`\[Chi], 6] + 
      32401903834 Subscript[$CellContext`\[Chi], 7] + 
      64803931664 Subscript[$CellContext`\[Chi], 11] + 
      75604483574 Subscript[$CellContext`\[Chi], 14] + 
      86405159536 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      11969890540 Subscript[$CellContext`\[Chi], 1] + 
      35909801928 Subscript[$CellContext`\[Chi], 4] + 
      35909801928 Subscript[$CellContext`\[Chi], 5] + 
      71819473694 Subscript[$CellContext`\[Chi], 10] + 
      83789494542 Subscript[$CellContext`\[Chi], 13] + 
      95759385082 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      13261317544 Subscript[$CellContext`\[Chi], 3] + 
      39783815866 Subscript[$CellContext`\[Chi], 8] + 
      39783815866 Subscript[$CellContext`\[Chi], 9] + 
      79567768568 Subscript[$CellContext`\[Chi], 12] + 
      92828949340 Subscript[$CellContext`\[Chi], 15] + 
      106090266884 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      14687000480 Subscript[$CellContext`\[Chi], 2] + 
      44061145208 Subscript[$CellContext`\[Chi], 6] + 
      44061145208 Subscript[$CellContext`\[Chi], 7] + 
      88122146506 Subscript[$CellContext`\[Chi], 11] + 
      102809290748 Subscript[$CellContext`\[Chi], 14] + 
      117496291228 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      16260700206 Subscript[$CellContext`\[Chi], 1] + 
      48781949438 Subscript[$CellContext`\[Chi], 4] + 
      48781949438 Subscript[$CellContext`\[Chi], 5] + 
      97564049978 Subscript[$CellContext`\[Chi], 10] + 
      113824599014 Subscript[$CellContext`\[Chi], 13] + 
      130085299220 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      17996936850 Subscript[$CellContext`\[Chi], 3] + 
      53990969252 Subscript[$CellContext`\[Chi], 8] + 
      53990969252 Subscript[$CellContext`\[Chi], 9] + 
      107981779962 Subscript[$CellContext`\[Chi], 12] + 
      125978875514 Subscript[$CellContext`\[Chi], 15] + 
      143975812364 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      19912236816 Subscript[$CellContext`\[Chi], 2] + 
      59736543952 Subscript[$CellContext`\[Chi], 6] + 
      59736543952 Subscript[$CellContext`\[Chi], 7] + 
      119473254462 Subscript[$CellContext`\[Chi], 11] + 
      139385324786 Subscript[$CellContext`\[Chi], 14] + 
      159297561602 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      22024084662 Subscript[$CellContext`\[Chi], 1] + 
      66072428868 Subscript[$CellContext`\[Chi], 4] + 
      66072428868 Subscript[$CellContext`\[Chi], 5] + 
      132144682684 Subscript[$CellContext`\[Chi], 10] + 
      154168942228 Subscript[$CellContext`\[Chi], 13] + 
      176193026890 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      24352308992 Subscript[$CellContext`\[Chi], 3] + 
      73056743212 Subscript[$CellContext`\[Chi], 8] + 
      73056743212 Subscript[$CellContext`\[Chi], 9] + 
      146113670120 Subscript[$CellContext`\[Chi], 12] + 
      170465795348 Subscript[$CellContext`\[Chi], 15] + 
      194818104340 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      26917938664 Subscript[$CellContext`\[Chi], 2] + 
      80754008813 Subscript[$CellContext`\[Chi], 6] + 
      80754008813 Subscript[$CellContext`\[Chi], 7] + 
      161507824988 Subscript[$CellContext`\[Chi], 11] + 
      188425956466 Subscript[$CellContext`\[Chi], 14] + 
      215343895130 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      29744743034 Subscript[$CellContext`\[Chi], 1] + 
      89234026932 Subscript[$CellContext`\[Chi], 4] + 
      89234026932 Subscript[$CellContext`\[Chi], 5] + 
      178468256118 Subscript[$CellContext`\[Chi], 10] + 
      208212796974 Subscript[$CellContext`\[Chi], 13] + 
      237957540008 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      32857984272 Subscript[$CellContext`\[Chi], 3] + 
      98574165038 Subscript[$CellContext`\[Chi], 8] + 
      98574165038 Subscript[$CellContext`\[Chi], 9] + 
      197148117662 Subscript[$CellContext`\[Chi], 12] + 
      230006314168 Subscript[$CellContext`\[Chi], 15] + 
      262864298440 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      36286128838 Subscript[$CellContext`\[Chi], 2] + 
      108858163652 Subscript[$CellContext`\[Chi], 6] + 
      108858163652 Subscript[$CellContext`\[Chi], 7] + 
      217716550086 Subscript[$CellContext`\[Chi], 11] + 
      254002456062 Subscript[$CellContext`\[Chi], 14] + 
      290288584900 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      40059489812 Subscript[$CellContext`\[Chi], 1] + 
      120178703144 Subscript[$CellContext`\[Chi], 4] + 
      120178703144 Subscript[$CellContext`\[Chi], 5] + 
      240357172768 Subscript[$CellContext`\[Chi], 10] + 
      280416896290 Subscript[$CellContext`\[Chi], 13] + 
      320476386102 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      44212128764 Subscript[$CellContext`\[Chi], 3] + 
      132636141350 Subscript[$CellContext`\[Chi], 8] + 
      132636141350 Subscript[$CellContext`\[Chi], 9] + 
      265272527722 Subscript[$CellContext`\[Chi], 12] + 
      309484411544 Subscript[$CellContext`\[Chi], 15] + 
      353696540308 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      48780379298 Subscript[$CellContext`\[Chi], 2] + 
      146341394864 Subscript[$CellContext`\[Chi], 6] + 
      146341394864 Subscript[$CellContext`\[Chi], 7] + 
      292682532554 Subscript[$CellContext`\[Chi], 11] + 
      341463168822 Subscript[$CellContext`\[Chi], 14] + 
      390243548120 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      53804960328 Subscript[$CellContext`\[Chi], 1] + 
      161414611322 Subscript[$CellContext`\[Chi], 4] + 
      161414611322 Subscript[$CellContext`\[Chi], 5] + 
      322829492230 Subscript[$CellContext`\[Chi], 10] + 
      376634182890 Subscript[$CellContext`\[Chi], 13] + 
      430439143218 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      59329374518 Subscript[$CellContext`\[Chi], 3] + 
      177988406208 Subscript[$CellContext`\[Chi], 8] + 
      177988406208 Subscript[$CellContext`\[Chi], 9] + 
      355976529980 Subscript[$CellContext`\[Chi], 12] + 
      415306187144 Subscript[$CellContext`\[Chi], 15] + 
      474635561662 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      65402256714 Subscript[$CellContext`\[Chi], 2] + 
      196206474044 Subscript[$CellContext`\[Chi], 6] + 
      196206474044 Subscript[$CellContext`\[Chi], 7] + 
      392413244266 Subscript[$CellContext`\[Chi], 11] + 
      457815204894 Subscript[$CellContext`\[Chi], 14] + 
      523217461608 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      72075638226 Subscript[$CellContext`\[Chi], 1] + 
      216227225126 Subscript[$CellContext`\[Chi], 4] + 
      216227225126 Subscript[$CellContext`\[Chi], 5] + 
      432454139590 Subscript[$CellContext`\[Chi], 10] + 
      504530088264 Subscript[$CellContext`\[Chi], 13] + 
      576605726490 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      79407556576 Subscript[$CellContext`\[Chi], 3] + 
      238222344138 Subscript[$CellContext`\[Chi], 8] + 
      238222344138 Subscript[$CellContext`\[Chi], 9] + 
      476445013766 Subscript[$CellContext`\[Chi], 12] + 
      555852244756 Subscript[$CellContext`\[Chi], 15] + 
      635259801332 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      87460179410 Subscript[$CellContext`\[Chi], 2] + 
      262380879314 Subscript[$CellContext`\[Chi], 6] + 
      262380879314 Subscript[$CellContext`\[Chi], 7] + 
      524761417772 Subscript[$CellContext`\[Chi], 11] + 
      612221938266 Subscript[$CellContext`\[Chi], 14] + 
      699682117676 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      96302705104 Subscript[$CellContext`\[Chi], 1] + 
      288907758174 Subscript[$CellContext`\[Chi], 4] + 
      288907758174 Subscript[$CellContext`\[Chi], 5] + 
      577815873580 Subscript[$CellContext`\[Chi], 10] + 
      674118221546 Subscript[$CellContext`\[Chi], 13] + 
      770420926650 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      106009337432 Subscript[$CellContext`\[Chi], 3] + 
      318028386554 Subscript[$CellContext`\[Chi], 8] + 
      318028386554 Subscript[$CellContext`\[Chi], 9] + 
      636056398616 Subscript[$CellContext`\[Chi], 12] + 
      742066110298 Subscript[$CellContext`\[Chi], 15] + 
      848075447730 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      116662509638 Subscript[$CellContext`\[Chi], 2] + 
      349987136654 Subscript[$CellContext`\[Chi], 6] + 
      349987136654 Subscript[$CellContext`\[Chi], 7] + 
      699974665480 Subscript[$CellContext`\[Chi], 11] + 
      816636782848 Subscript[$CellContext`\[Chi], 14] + 
      933299292486 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      128350704294 Subscript[$CellContext`\[Chi], 1] + 
      385052523606 Subscript[$CellContext`\[Chi], 4] + 
      385052523606 Subscript[$CellContext`\[Chi], 5] + 
      770104636724 Subscript[$CellContext`\[Chi], 10] + 
      898455751756 Subscript[$CellContext`\[Chi], 13] + 
      1026806456050 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      141172037762 Subscript[$CellContext`\[Chi], 3] + 
      423515683406 Subscript[$CellContext`\[Chi], 8] + 
      423515683406 Subscript[$CellContext`\[Chi], 9] + 
      847031796798 Subscript[$CellContext`\[Chi], 12] + 
      988203404680 Subscript[$CellContext`\[Chi], 15] + 
      1129375442442 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      155231917096 Subscript[$CellContext`\[Chi], 2] + 
      465696201518 Subscript[$CellContext`\[Chi], 6] + 
      465696201518 Subscript[$CellContext`\[Chi], 7] + 
      931391952548 Subscript[$CellContext`\[Chi], 11] + 
      1086624319876 Subscript[$CellContext`\[Chi], 14] + 
      1241856236972 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      170647025782 Subscript[$CellContext`\[Chi], 1] + 
      511940605702 Subscript[$CellContext`\[Chi], 4] + 
      511940605702 Subscript[$CellContext`\[Chi], 5] + 
      1023881682934 Subscript[$CellContext`\[Chi], 10] + 
      1194528237072 Subscript[$CellContext`\[Chi], 13] + 
      1365175262854 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      187542813458 Subscript[$CellContext`\[Chi], 3] + 
      562628933988 Subscript[$CellContext`\[Chi], 8] + 
      562628933988 Subscript[$CellContext`\[Chi], 9] + 
      1125257374632 Subscript[$CellContext`\[Chi], 12] + 
      1312800681704 Subscript[$CellContext`\[Chi], 15] + 
      1500343495162 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      206057929288 Subscript[$CellContext`\[Chi], 2] + 
      618173271484 Subscript[$CellContext`\[Chi], 6] + 
      618173271484 Subscript[$CellContext`\[Chi], 7] + 
      1236347059468 Subscript[$CellContext`\[Chi], 11] + 
      1442404472368 Subscript[$CellContext`\[Chi], 14] + 
      1648462401656 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      226341537990 Subscript[$CellContext`\[Chi], 1] + 
      679025154542 Subscript[$CellContext`\[Chi], 4] + 
      679025154542 Subscript[$CellContext`\[Chi], 5] + 
      1358049768234 Subscript[$CellContext`\[Chi], 10] + 
      1584391846786 Subscript[$CellContext`\[Chi], 13] + 
      1810733384776 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      248558252166 Subscript[$CellContext`\[Chi], 3] + 
      745674190524 Subscript[$CellContext`\[Chi], 8] + 
      745674190524 Subscript[$CellContext`\[Chi], 9] + 
      1491348946892 Subscript[$CellContext`\[Chi], 12] + 
      1739906633098 Subscript[$CellContext`\[Chi], 15] + 
      1988464885264 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      272885273068 Subscript[$CellContext`\[Chi], 2] + 
      818656411252 Subscript[$CellContext`\[Chi], 6] + 
      818656411252 Subscript[$CellContext`\[Chi], 7] + 
      1637312230752 Subscript[$CellContext`\[Chi], 11] + 
      1910198095868 Subscript[$CellContext`\[Chi], 14] + 
      2183083368936 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      299517880118 Subscript[$CellContext`\[Chi], 1] + 
      898553021254 Subscript[$CellContext`\[Chi], 4] + 
      898553021254 Subscript[$CellContext`\[Chi], 5] + 
      1797106661732 Subscript[$CellContext`\[Chi], 10] + 
      2096623922754 Subscript[$CellContext`\[Chi], 13] + 
      2396141802872 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      328666392910 Subscript[$CellContext`\[Chi], 3] + 
      985999826484 Subscript[$CellContext`\[Chi], 8] + 
      985999826484 Subscript[$CellContext`\[Chi], 9] + 
      1971999004910 Subscript[$CellContext`\[Chi], 12] + 
      2300666045574 Subscript[$CellContext`\[Chi], 15] + 
      2629332438484 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      360562282564 Subscript[$CellContext`\[Chi], 2] + 
      1081686169854 Subscript[$CellContext`\[Chi], 6] + 
      1081686169854 Subscript[$CellContext`\[Chi], 7] + 
      2163373017412 Subscript[$CellContext`\[Chi], 11] + 
      2523934622138 Subscript[$CellContext`\[Chi], 14] + 
      2884496904702 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      395454957726 Subscript[$CellContext`\[Chi], 1] + 
      1186365581951 Subscript[$CellContext`\[Chi], 4] + 
      1186365581951 Subscript[$CellContext`\[Chi], 5] + 
      2372730455460 Subscript[$CellContext`\[Chi], 10] + 
      2768186121950 Subscript[$CellContext`\[Chi], 13] + 
      3163641079676 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      433618571108 Subscript[$CellContext`\[Chi], 3] + 
      1300854972506 Subscript[$CellContext`\[Chi], 8] + 
      1300854972506 Subscript[$CellContext`\[Chi], 9] + 
      2601710685976 Subscript[$CellContext`\[Chi], 12] + 
      3035328516254 Subscript[$CellContext`\[Chi], 15] + 
      3468947087362 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      475348630924 Subscript[$CellContext`\[Chi], 2] + 
      1426046667506 Subscript[$CellContext`\[Chi], 6] + 
      1426046667506 Subscript[$CellContext`\[Chi], 7] + 
      2852092559922 Subscript[$CellContext`\[Chi], 11] + 
      3327441965596 Subscript[$CellContext`\[Chi], 14] + 
      3802790596520 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      520969584396 Subscript[$CellContext`\[Chi], 1] + 
      1562907942864 Subscript[$CellContext`\[Chi], 4] + 
      1562907942864 Subscript[$CellContext`\[Chi], 5] + 
      3125816695914 Subscript[$CellContext`\[Chi], 10] + 
      3646785469986 Subscript[$CellContext`\[Chi], 13] + 
      4167755054382 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      570831263968 Subscript[$CellContext`\[Chi], 3] + 
      1712494638826 Subscript[$CellContext`\[Chi], 8] + 
      1712494638826 Subscript[$CellContext`\[Chi], 9] + 
      3424988431076 Subscript[$CellContext`\[Chi], 12] + 
      3995820541970 Subscript[$CellContext`\[Chi], 15] + 
      4566651805938 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      625317340552 Subscript[$CellContext`\[Chi], 2] + 
      1875951136778 Subscript[$CellContext`\[Chi], 6] + 
      1875951136778 Subscript[$CellContext`\[Chi], 7] + 
      3751903158584 Subscript[$CellContext`\[Chi], 11] + 
      4377219614258 Subscript[$CellContext`\[Chi], 14] + 
      5002536954810 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      684841613534 Subscript[$CellContext`\[Chi], 1] + 
      2054525765564 Subscript[$CellContext`\[Chi], 4] + 
      2054525765564 Subscript[$CellContext`\[Chi], 5] + 
      4109050605806 Subscript[$CellContext`\[Chi], 10] + 
      4793893144302 Subscript[$CellContext`\[Chi], 13] + 
      5478734757836 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      749857437632 Subscript[$CellContext`\[Chi], 3] + 
      2249571345938 Subscript[$CellContext`\[Chi], 8] + 
      2249571345938 Subscript[$CellContext`\[Chi], 9] + 
      4499143658684 Subscript[$CellContext`\[Chi], 12] + 
      5249000129350 Subscript[$CellContext`\[Chi], 15] + 
      5998857566982 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      820853875760 Subscript[$CellContext`\[Chi], 2] + 
      2462562637502 Subscript[$CellContext`\[Chi], 6] + 
      2462562637502 Subscript[$CellContext`\[Chi], 7] + 
      4925124265170 Subscript[$CellContext`\[Chi], 11] + 
      5745979151142 Subscript[$CellContext`\[Chi], 14] + 
      6566833026902 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      898366217114 Subscript[$CellContext`\[Chi], 1] + 
      2695097596266 Subscript[$CellContext`\[Chi], 4] + 
      2695097596266 Subscript[$CellContext`\[Chi], 5] + 
      5390196247750 Subscript[$CellContext`\[Chi], 10] + 
      6288561409804 Subscript[$CellContext`\[Chi], 13] + 
      7186927626918 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      982972013518 Subscript[$CellContext`\[Chi], 3] + 
      2948917142908 Subscript[$CellContext`\[Chi], 8] + 
      2948917142908 Subscript[$CellContext`\[Chi], 9] + 
      5897833183060 Subscript[$CellContext`\[Chi], 12] + 
      6880806298932 Subscript[$CellContext`\[Chi], 15] + 
      7863778312450 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1075302820712 Subscript[$CellContext`\[Chi], 2] + 
      3225907310254 Subscript[$CellContext`\[Chi], 6] + 
      3225907310254 Subscript[$CellContext`\[Chi], 7] + 
      6451815772222 Subscript[$CellContext`\[Chi], 11] + 
      7527117441056 Subscript[$CellContext`\[Chi], 14] + 
      8602420261768 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1176040151560 Subscript[$CellContext`\[Chi], 1] + 
      3528121657576 Subscript[$CellContext`\[Chi], 4] + 
      3528121657576 Subscript[$CellContext`\[Chi], 5] + 
      7056242112670 Subscript[$CellContext`\[Chi], 10] + 
      8232283467126 Subscript[$CellContext`\[Chi], 13] + 
      9408323618686 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1285928590114 Subscript[$CellContext`\[Chi], 3] + 
      3857784514540 Subscript[$CellContext`\[Chi], 8] + 
      3857784514540 Subscript[$CellContext`\[Chi], 9] + 
      7715570285060 Subscript[$CellContext`\[Chi], 12] + 
      9001497619372 Subscript[$CellContext`\[Chi], 15] + 
      10287426209486 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1405771699048 Subscript[$CellContext`\[Chi], 2] + 
      4217316408682 Subscript[$CellContext`\[Chi], 6] + 
      4217316408682 Subscript[$CellContext`\[Chi], 7] + 
      8434631505412 Subscript[$CellContext`\[Chi], 11] + 
      9840404515988 Subscript[$CellContext`\[Chi], 14] + 
      11246176215036 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1536446674758 Subscript[$CellContext`\[Chi], 1] + 
      4609338654458 Subscript[$CellContext`\[Chi], 4] + 
      4609338654458 Subscript[$CellContext`\[Chi], 5] + 
      9218678678560 Subscript[$CellContext`\[Chi], 10] + 
      10755123983488 Subscript[$CellContext`\[Chi], 13] + 
      12291570658246 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1678900262716 Subscript[$CellContext`\[Chi], 3] + 
      5036702218054 Subscript[$CellContext`\[Chi], 8] + 
      5036702218054 Subscript[$CellContext`\[Chi], 9] + 
      10073403006630 Subscript[$CellContext`\[Chi], 12] + 
      11752304699270 Subscript[$CellContext`\[Chi], 15] + 
      13431204961986 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1834165144506 Subscript[$CellContext`\[Chi], 2] + 
      5502493941274 Subscript[$CellContext`\[Chi], 6] + 
      5502493941274 Subscript[$CellContext`\[Chi], 7] + 
      11004989374978 Subscript[$CellContext`\[Chi], 11] + 
      12839153027240 Subscript[$CellContext`\[Chi], 14] + 
      14673318171746 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2003355922260 Subscript[$CellContext`\[Chi], 1] + 
      6010069324578 Subscript[$CellContext`\[Chi], 4] + 
      6010069324578 Subscript[$CellContext`\[Chi], 5] + 
      12020137090884 Subscript[$CellContext`\[Chi], 10] + 
      14023494570946 Subscript[$CellContext`\[Chi], 13] + 
      16026850493206 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2187687452610 Subscript[$CellContext`\[Chi], 3] + 
      6563060731484 Subscript[$CellContext`\[Chi], 8] + 
      6563060731484 Subscript[$CellContext`\[Chi], 9] + 
      13126123089122 Subscript[$CellContext`\[Chi], 12] + 
      15313808915386 Subscript[$CellContext`\[Chi], 15] + 
      17501496367996 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2388470982574 Subscript[$CellContext`\[Chi], 2] + 
      7165414644748 Subscript[$CellContext`\[Chi], 6] + 
      7165414644748 Subscript[$CellContext`\[Chi], 7] + 
      14330827592956 Subscript[$CellContext`\[Chi], 11] + 
      16719300272556 Subscript[$CellContext`\[Chi], 14] + 
      19107771255130 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2607134674636 Subscript[$CellContext`\[Chi], 1] + 
      7821402253594 Subscript[$CellContext`\[Chi], 4] + 
      7821402253594 Subscript[$CellContext`\[Chi], 5] + 
      15642806277720 Subscript[$CellContext`\[Chi], 10] + 
      18249939182032 Subscript[$CellContext`\[Chi], 13] + 
      20857073856668 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2845219988574 Subscript[$CellContext`\[Chi], 3] + 
      8535661813076 Subscript[$CellContext`\[Chi], 8] + 
      8535661813076 Subscript[$CellContext`\[Chi], 9] + 
      17071321778310 Subscript[$CellContext`\[Chi], 12] + 
      19916543614226 Subscript[$CellContext`\[Chi], 15] + 
      22761763602800 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3104404673024 Subscript[$CellContext`\[Chi], 2] + 
      9313212091238 Subscript[$CellContext`\[Chi], 6] + 
      9313212091238 Subscript[$CellContext`\[Chi], 7] + 
      18626426110072 Subscript[$CellContext`\[Chi], 11] + 
      21730828855282 Subscript[$CellContext`\[Chi], 14] + 
      24835233528306 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3386499515568 Subscript[$CellContext`\[Chi], 1] + 
      10159500557534 Subscript[$CellContext`\[Chi], 4] + 
      10159500557534 Subscript[$CellContext`\[Chi], 5] + 
      20318999104762 Subscript[$CellContext`\[Chi], 10] + 
      23705500631160 Subscript[$CellContext`\[Chi], 13] + 
      27092000146728 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3693474113748 Subscript[$CellContext`\[Chi], 3] + 
      11080420244326 Subscript[$CellContext`\[Chi], 8] + 
      11080420244326 Subscript[$CellContext`\[Chi], 9] + 
      22160842585782 Subscript[$CellContext`\[Chi], 12] + 
      25854314602618 Subscript[$CellContext`\[Chi], 15] + 
      29547788716366 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4027454134238 Subscript[$CellContext`\[Chi], 2] + 
      12082364589984 Subscript[$CellContext`\[Chi], 6] + 
      12082364589984 Subscript[$CellContext`\[Chi], 7] + 
      24164726992146 Subscript[$CellContext`\[Chi], 11] + 
      28192183313654 Subscript[$CellContext`\[Chi], 14] + 
      32219637447892 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4390750216636 Subscript[$CellContext`\[Chi], 1] + 
      13172248368288 Subscript[$CellContext`\[Chi], 4] + 
      13172248368288 Subscript[$CellContext`\[Chi], 5] + 
      26344499017970 Subscript[$CellContext`\[Chi], 10] + 
      30735246952986 Subscript[$CellContext`\[Chi], 13] + 
      35125997169622 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4785855919148 Subscript[$CellContext`\[Chi], 3] + 
      14357570136440 Subscript[$CellContext`\[Chi], 8] + 
      14357570136440 Subscript[$CellContext`\[Chi], 9] + 
      28715137894466 Subscript[$CellContext`\[Chi], 12] + 
      33500996192598 Subscript[$CellContext`\[Chi], 15] + 
      38286852111746 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5215480156872 Subscript[$CellContext`\[Chi], 2] + 
      15646437990688 Subscript[$CellContext`\[Chi], 6] + 
      15646437990688 Subscript[$CellContext`\[Chi], 7] + 
      31292878461564 Subscript[$CellContext`\[Chi], 11] + 
      36508356138492 Subscript[$CellContext`\[Chi], 14] + 
      41723836295364 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5682546038490 Subscript[$CellContext`\[Chi], 1] + 
      17047640701254 Subscript[$CellContext`\[Chi], 4] + 
      17047640701254 Subscript[$CellContext`\[Chi], 5] + 
      34095278816116 Subscript[$CellContext`\[Chi], 10] + 
      39777827440412 Subscript[$CellContext`\[Chi], 13] + 
      45460373478902 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6190227293464 Subscript[$CellContext`\[Chi], 3] + 
      18570679184110 Subscript[$CellContext`\[Chi], 8] + 
      18570679184110 Subscript[$CellContext`\[Chi], 9] + 
      37141361064246 Subscript[$CellContext`\[Chi], 12] + 
      43331585661428 Subscript[$CellContext`\[Chi], 15] + 
      49521812954892 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6741948252142 Subscript[$CellContext`\[Chi], 2] + 
      20225847566744 Subscript[$CellContext`\[Chi], 6] + 
      20225847566744 Subscript[$CellContext`\[Chi], 7] + 
      40451692323780 Subscript[$CellContext`\[Chi], 11] + 
      47193643386244 Subscript[$CellContext`\[Chi], 14] + 
      53935591638386 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7341424778582 Subscript[$CellContext`\[Chi], 1] + 
      22024271407184 Subscript[$CellContext`\[Chi], 4] + 
      22024271407184 Subscript[$CellContext`\[Chi], 5] + 
      44048545743186 Subscript[$CellContext`\[Chi], 10] + 
      51389967593206 Subscript[$CellContext`\[Chi], 13] + 
      58731392371788 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7992665685274 Subscript[$CellContext`\[Chi], 3] + 
      23978000108256 Subscript[$CellContext`\[Chi], 8] + 
      23978000108256 Subscript[$CellContext`\[Chi], 9] + 
      47955997163432 Subscript[$CellContext`\[Chi], 12] + 
      55948665901140 Subscript[$CellContext`\[Chi], 15] + 
      63941331586414 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8700018756882 Subscript[$CellContext`\[Chi], 2] + 
      26100053089034 Subscript[$CellContext`\[Chi], 6] + 
      26100053089034 Subscript[$CellContext`\[Chi], 7] + 
      52200109359428 Subscript[$CellContext`\[Chi], 11] + 
      60900124934686 Subscript[$CellContext`\[Chi], 14] + 
      69600143691568 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      9468173953656 Subscript[$CellContext`\[Chi], 1] + 
      28404525176002 Subscript[$CellContext`\[Chi], 4] + 
      28404525176002 Subscript[$CellContext`\[Chi], 5] + 
      56809047037650 Subscript[$CellContext`\[Chi], 10] + 
      66277224306326 Subscript[$CellContext`\[Chi], 13] + 
      75745398259982 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      10302215191564 Subscript[$CellContext`\[Chi], 3] + 
      30906642121354 Subscript[$CellContext`\[Chi], 8] + 
      30906642121354 Subscript[$CellContext`\[Chi], 9] + 
      61813287696308 Subscript[$CellContext`\[Chi], 12] + 
      72115499434556 Subscript[$CellContext`\[Chi], 15] + 
      82417714626120 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      11207625743224 Subscript[$CellContext`\[Chi], 2] + 
      33622880827742 Subscript[$CellContext`\[Chi], 6] + 
      33622880827742 Subscript[$CellContext`\[Chi], 7] + 
      67245758056728 Subscript[$CellContext`\[Chi], 11] + 
      78453387398022 Subscript[$CellContext`\[Chi], 14] + 
      89661013141246 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      12190346528962 Subscript[$CellContext`\[Chi], 1] + 
      36571035837916 Subscript[$CellContext`\[Chi], 4] + 
      36571035837916 Subscript[$CellContext`\[Chi], 5] + 
      73142075424500 Subscript[$CellContext`\[Chi], 10] + 
      85332418204498 Subscript[$CellContext`\[Chi], 13] + 
      97522764733460 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      13256784206424 Subscript[$CellContext`\[Chi], 3] + 
      39770356524068 Subscript[$CellContext`\[Chi], 8] + 
      39770356524068 Subscript[$CellContext`\[Chi], 9] + 
      79540709144056 Subscript[$CellContext`\[Chi], 12] + 
      92797497255276 Subscript[$CellContext`\[Chi], 15] + 
      106054281461700 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      14413876830646 Subscript[$CellContext`\[Chi], 2] + 
      43241626425598 Subscript[$CellContext`\[Chi], 6] + 
      43241626425598 Subscript[$CellContext`\[Chi], 7] + 
      86483256917836 Subscript[$CellContext`\[Chi], 11] + 
      100897129682142 Subscript[$CellContext`\[Chi], 14] + 
      115311006512788 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      15669105199488 Subscript[$CellContext`\[Chi], 1] + 
      47007319833768 Subscript[$CellContext`\[Chi], 4] + 
      47007319833768 Subscript[$CellContext`\[Chi], 5] + 
      94014635431492 Subscript[$CellContext`\[Chi], 10] + 
      109683744866270 Subscript[$CellContext`\[Chi], 13] + 
      125352850065758 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      17030566856320 Subscript[$CellContext`\[Chi], 3] + 
      51091696157662 Subscript[$CellContext`\[Chi], 8] + 
      51091696157662 Subscript[$CellContext`\[Chi], 9] + 
      102183396726330 Subscript[$CellContext`\[Chi], 12] + 
      119213959171334 Subscript[$CellContext`\[Chi], 15] + 
      136244526027654 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      18506991366184 Subscript[$CellContext`\[Chi], 2] + 
      55520978691664 Subscript[$CellContext`\[Chi], 6] + 
      55520978691664 Subscript[$CellContext`\[Chi], 7] + 
      111041952790970 Subscript[$CellContext`\[Chi], 11] + 
      129548948750290 Subscript[$CellContext`\[Chi], 14] + 
      148055940116474 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      20107823768854 Subscript[$CellContext`\[Chi], 1] + 
      60323466524970 Subscript[$CellContext`\[Chi], 4] + 
      60323466524970 Subscript[$CellContext`\[Chi], 5] + 
      120646937831864 Subscript[$CellContext`\[Chi], 10] + 
      140754756819126 Subscript[$CellContext`\[Chi], 13] + 
      160862580587980 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      21843244564454 Subscript[$CellContext`\[Chi], 3] + 
      65529738671900 Subscript[$CellContext`\[Chi], 8] + 
      65529738671900 Subscript[$CellContext`\[Chi], 9] + 
      131059472364458 Subscript[$CellContext`\[Chi], 12] + 
      152902721907456 Subscript[$CellContext`\[Chi], 15] + 
      174745966471910 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      23724263874386 Subscript[$CellContext`\[Chi], 2] + 
      71172786439518 Subscript[$CellContext`\[Chi], 6] + 
      71172786439518 Subscript[$CellContext`\[Chi], 7] + 
      142345578062330 Subscript[$CellContext`\[Chi], 11] + 
      166069836753076 Subscript[$CellContext`\[Chi], 14] + 
      189794100627462 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      25762747056426 Subscript[$CellContext`\[Chi], 1] + 
      77288246564796 Subscript[$CellContext`\[Chi], 4] + 
      77288246564796 Subscript[$CellContext`\[Chi], 5] + 
      154576487734910 Subscript[$CellContext`\[Chi], 10] + 
      180339240186854 Subscript[$CellContext`\[Chi], 13] + 
      206101987243280 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      27971521004470 Subscript[$CellContext`\[Chi], 3] + 
      83914557398314 Subscript[$CellContext`\[Chi], 8] + 
      83914557398314 Subscript[$CellContext`\[Chi], 9] + 
      167829120412088 Subscript[$CellContext`\[Chi], 12] + 
      195800635801448 Subscript[$CellContext`\[Chi], 15] + 
      223772156805918 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      30364406453852 Subscript[$CellContext`\[Chi], 2] + 
      91093225205998 Subscript[$CellContext`\[Chi], 6] + 
      91093225205998 Subscript[$CellContext`\[Chi], 7] + 
      182186444566694 Subscript[$CellContext`\[Chi], 11] + 
      212550856864972 Subscript[$CellContext`\[Chi], 14] + 
      242915263318824 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      32956338044718 Subscript[$CellContext`\[Chi], 1] + 
      98869008051010 Subscript[$CellContext`\[Chi], 4] + 
      98869008051010 Subscript[$CellContext`\[Chi], 5] + 
      197738022184776 Subscript[$CellContext`\[Chi], 10] + 
      230694354146376 Subscript[$CellContext`\[Chi], 13] + 
      263650692191094 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      35763404563614 Subscript[$CellContext`\[Chi], 3] + 
      107290220020572 Subscript[$CellContext`\[Chi], 8] + 
      107290220020572 Subscript[$CellContext`\[Chi], 9] + 
      214580433712318 Subscript[$CellContext`\[Chi], 12] + 
      250343844605662 Subscript[$CellContext`\[Chi], 15] + 
      286107249169276 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      38802984619564 Subscript[$CellContext`\[Chi], 2] + 
      116408947273394 Subscript[$CellContext`\[Chi], 6] + 
      116408947273394 Subscript[$CellContext`\[Chi], 7] + 
      232817901132462 Subscript[$CellContext`\[Chi], 11] + 
      271620879166736 Subscript[$CellContext`\[Chi], 14] + 
      310423863786300 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      42093796256816 Subscript[$CellContext`\[Chi], 1] + 
      126281395622434 Subscript[$CellContext`\[Chi], 4] + 
      126281395622434 Subscript[$CellContext`\[Chi], 5] + 
      252562784391952 Subscript[$CellContext`\[Chi], 10] + 
      294656587500754 Subscript[$CellContext`\[Chi], 13] + 
      336750383757570 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      45656050343984 Subscript[$CellContext`\[Chi], 3] + 
      136968143902496 Subscript[$CellContext`\[Chi], 8] + 
      136968143902496 Subscript[$CellContext`\[Chi], 9] + 
      273936294934048 Subscript[$CellContext`\[Chi], 12] + 
      319592338148576 Subscript[$CellContext`\[Chi], 15] + 
      365248388492560 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      49511511235428 Subscript[$CellContext`\[Chi], 2] + 
      148534541122464 Subscript[$CellContext`\[Chi], 6] + 
      148534541122464 Subscript[$CellContext`\[Chi], 7] + 
      297069074829736 Subscript[$CellContext`\[Chi], 11] + 
      346580593481328 Subscript[$CellContext`\[Chi], 14] + 
      396092104716756 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      53683670263464 Subscript[$CellContext`\[Chi], 1] + 
      161051003077176 Subscript[$CellContext`\[Chi], 4] + 
      161051003077176 Subscript[$CellContext`\[Chi], 5] + 
      322102013867994 Subscript[$CellContext`\[Chi], 10] + 
      375785676418222 Subscript[$CellContext`\[Chi], 13] + 
      429469346681686 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      58197819377948 Subscript[$CellContext`\[Chi], 3] + 
      174593466156866 Subscript[$CellContext`\[Chi], 8] + 
      174593466156866 Subscript[$CellContext`\[Chi], 9] + 
      349186924289664 Subscript[$CellContext`\[Chi], 12] + 
      407384751690662 Subscript[$CellContext`\[Chi], 15] + 
      465582571068610 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      63081247457058 Subscript[$CellContext`\[Chi], 2] + 
      189243734025924 Subscript[$CellContext`\[Chi], 6] + 
      189243734025924 Subscript[$CellContext`\[Chi], 7] + 
      378487476396678 Subscript[$CellContext`\[Chi], 11] + 
      441568715508486 Subscript[$CellContext`\[Chi], 14] + 
      504649962965544 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      68363329171606 Subscript[$CellContext`\[Chi], 1] + 
      205089996193002 Subscript[$CellContext`\[Chi], 4] + 
      205089996193002 Subscript[$CellContext`\[Chi], 5] + 
      410179983708864 Subscript[$CellContext`\[Chi], 10] + 
      478543321558660 Subscript[$CellContext`\[Chi], 13] + 
      546906650730266 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      74075747203952 Subscript[$CellContext`\[Chi], 3] + 
      222227232588738 Subscript[$CellContext`\[Chi], 8] + 
      222227232588738 Subscript[$CellContext`\[Chi], 9] + 
      444454474201042 Subscript[$CellContext`\[Chi], 12] + 
      518530212381876 Subscript[$CellContext`\[Chi], 15] + 
      592605959585828 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      80252598918206 Subscript[$CellContext`\[Chi], 2] + 
      240757806137246 Subscript[$CellContext`\[Chi], 6] + 
      240757806137246 Subscript[$CellContext`\[Chi], 7] + 
      481515602890784 Subscript[$CellContext`\[Chi], 11] + 
      561768211191618 Subscript[$CellContext`\[Chi], 14] + 
      642020810109824 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      86930647998190 Subscript[$CellContext`\[Chi], 1] + 
      260791934238233 Subscript[$CellContext`\[Chi], 4] + 
      260791934238233 Subscript[$CellContext`\[Chi], 5] + 
      521583878232352 Subscript[$CellContext`\[Chi], 10] + 
      608514516474190 Subscript[$CellContext`\[Chi], 13] + 
      695445164472380 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      94149451918114 Subscript[$CellContext`\[Chi], 3] + 
      282448365896922 Subscript[$CellContext`\[Chi], 8] + 
      282448365896922 Subscript[$CellContext`\[Chi], 9] + 
      564896721652412 Subscript[$CellContext`\[Chi], 12] + 
      659046183713086 Subscript[$CellContext`\[Chi], 15] + 
      753195635631200 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      101951646993148 Subscript[$CellContext`\[Chi], 2] + 
      305854930436806 Subscript[$CellContext`\[Chi], 6] + 
      305854930436806 Subscript[$CellContext`\[Chi], 7] + 
      611709871416692 Subscript[$CellContext`\[Chi], 11] + 
      713661507867232 Subscript[$CellContext`\[Chi], 14] + 
      815613154860380 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      110383100087838 Subscript[$CellContext`\[Chi], 1] + 
      331149311222844 Subscript[$CellContext`\[Chi], 4] + 
      331149311222844 Subscript[$CellContext`\[Chi], 5] + 
      662298611485180 Subscript[$CellContext`\[Chi], 10] + 
      772681722532348 Subscript[$CellContext`\[Chi], 13] + 
      883064822620186 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      119493231617360 Subscript[$CellContext`\[Chi], 3] + 
      358479683459714 Subscript[$CellContext`\[Chi], 8] + 
      358479683459714 Subscript[$CellContext`\[Chi], 9] + 
      716959378311300 Subscript[$CellContext`\[Chi], 12] + 
      836452598536302 Subscript[$CellContext`\[Chi], 15] + 
      955945830153662 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      129335195469360 Subscript[$CellContext`\[Chi], 2] + 
      388005598247942 Subscript[$CellContext`\[Chi], 6] + 
      388005598247942 Subscript[$CellContext`\[Chi], 7] + 
      776011184657238 Subscript[$CellContext`\[Chi], 11] + 
      905346391966460 Subscript[$CellContext`\[Chi], 14] + 
      1034681587435820 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      139966245116560 Subscript[$CellContext`\[Chi], 1] + 
      419898723046336 Subscript[$CellContext`\[Chi], 4] + 
      419898723046336 Subscript[$CellContext`\[Chi], 5] + 
      839797458396532 Subscript[$CellContext`\[Chi], 10] + 
      979763691209748 Subscript[$CellContext`\[Chi], 13] + 
      1119729936326308 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      151447946310574 Subscript[$CellContext`\[Chi], 3] + 
      454343851717608 Subscript[$CellContext`\[Chi], 8] + 
      454343851717608 Subscript[$CellContext`\[Chi], 9] + 
      908687690648096 Subscript[$CellContext`\[Chi], 12] + 
      1060135649744538 Subscript[$CellContext`\[Chi], 15] + 
      1211583596055112 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      163846592169790 Subscript[$CellContext`\[Chi], 2] + 
      491539763222300 Subscript[$CellContext`\[Chi], 6] + 
      491539763222300 Subscript[$CellContext`\[Chi], 7] + 
      983079539731154 Subscript[$CellContext`\[Chi], 11] + 
      1146926118613852 Subscript[$CellContext`\[Chi], 14] + 
      1310772710783642 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      177233453903510 Subscript[$CellContext`\[Chi], 1] + 
      531700375515570 Subscript[$CellContext`\[Chi], 4] + 
      531700375515570 Subscript[$CellContext`\[Chi], 5] + 
      1063400737227372 Subscript[$CellContext`\[Chi], 10] + 
      1240634204935954 Subscript[$CellContext`\[Chi], 13] + 
      1417867658839464 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      191685251542020 Subscript[$CellContext`\[Chi], 3] + 
      575055740284594 Subscript[$CellContext`\[Chi], 8] + 
      575055740284594 Subscript[$CellContext`\[Chi], 9] + 
      1150111494911200 Subscript[$CellContext`\[Chi], 12] + 
      1341796732111754 Subscript[$CellContext`\[Chi], 15] + 
      1533481983653774 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      207284448713852 Subscript[$CellContext`\[Chi], 2] + 
      621853361041162 Subscript[$CellContext`\[Chi], 6] + 
      621853361041162 Subscript[$CellContext`\[Chi], 7] + 
      1243706707181346 Subscript[$CellContext`\[Chi], 11] + 
      1450991170794812 Subscript[$CellContext`\[Chi], 14] + 
      1658275619508664 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      224119786591952 Subscript[$CellContext`\[Chi], 1] + 
      672359344296680 Subscript[$CellContext`\[Chi], 4] + 
      672359344296680 Subscript[$CellContext`\[Chi], 5] + 
      1344718704071972 Subscript[$CellContext`\[Chi], 10] + 
      1568838475184748 Subscript[$CellContext`\[Chi], 13] + 
      1792958261776700 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      242286629655444 Subscript[$CellContext`\[Chi], 3] + 
      726859905044444 Subscript[$CellContext`\[Chi], 8] + 
      726859905044444 Subscript[$CellContext`\[Chi], 9] + 
      1453719794012182 Subscript[$CellContext`\[Chi], 12] + 
      1696006439745738 Subscript[$CellContext`\[Chi], 15] + 
      1938293069401182 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      261887571460454 Subscript[$CellContext`\[Chi], 2] + 
      785662697683136 Subscript[$CellContext`\[Chi], 6] + 
      785662697683136 Subscript[$CellContext`\[Chi], 7] + 
      1571325412065114 Subscript[$CellContext`\[Chi], 11] + 
      1833212966827324 Subscript[$CellContext`\[Chi], 14] + 
      2095100538287778 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      283032839316896 Subscript[$CellContext`\[Chi], 1] + 
      849098535293922 Subscript[$CellContext`\[Chi], 4] + 
      849098535293922 Subscript[$CellContext`\[Chi], 5] + 
      1698197053243186 Subscript[$CellContext`\[Chi], 10] + 
      1981229909903294 Subscript[$CellContext`\[Chi], 13] + 
      2264262749220190 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      305840981661044 Subscript[$CellContext`\[Chi], 3] + 
      917522926970406 Subscript[$CellContext`\[Chi], 8] + 
      917522926970406 Subscript[$CellContext`\[Chi], 9] + 
      1835045871952882 Subscript[$CellContext`\[Chi], 12] + 
      2140886835601234 Subscript[$CellContext`\[Chi], 15] + 
      2446727817262278 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      330439340756056 Subscript[$CellContext`\[Chi], 2] + 
      991318040972700 Subscript[$CellContext`\[Chi], 6] + 
      991318040972700 Subscript[$CellContext`\[Chi], 7] + 
      1982636063242376 Subscript[$CellContext`\[Chi], 11] + 
      2313075422702964 Subscript[$CellContext`\[Chi], 14] + 
      2643514763459020 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      356964832775008 Subscript[$CellContext`\[Chi], 1] + 
      1070894478904266 Subscript[$CellContext`\[Chi], 4] + 
      1070894478904266 Subscript[$CellContext`\[Chi], 5] + 
      2141788977229912 Subscript[$CellContext`\[Chi], 10] + 
      2498753790584172 Subscript[$CellContext`\[Chi], 13] + 
      2855718623359180 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      385564498935768 Subscript[$CellContext`\[Chi], 3] + 
      1156693516972602 Subscript[$CellContext`\[Chi], 8] + 
      1156693516972602 Subscript[$CellContext`\[Chi], 9] + 
      2313387013778334 Subscript[$CellContext`\[Chi], 12] + 
      2698951532879400 Subscript[$CellContext`\[Chi], 15] + 
      3084516031815168 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      416396390907436 Subscript[$CellContext`\[Chi], 2] + 
      1249189151784426 Subscript[$CellContext`\[Chi], 6] + 
      1249189151784426 Subscript[$CellContext`\[Chi], 7] + 
      2498378324506082 Subscript[$CellContext`\[Chi], 11] + 
      2914774694475636 Subscript[$CellContext`\[Chi], 14] + 
      3331171085383072 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      449630212315188 Subscript[$CellContext`\[Chi], 1] + 
      1348890658681838 Subscript[$CellContext`\[Chi], 4] + 
      1348890658681838 Subscript[$CellContext`\[Chi], 5] + 
      2697781295629044 Subscript[$CellContext`\[Chi], 10] + 
      3147411529680486 Subscript[$CellContext`\[Chi], 13] + 
      3597041741995674 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      485448323795408 Subscript[$CellContext`\[Chi], 3] + 
      1456344948823630 Subscript[$CellContext`\[Chi], 8] + 
      1456344948823630 Subscript[$CellContext`\[Chi], 9] + 
      2912689920210568 Subscript[$CellContext`\[Chi], 12] + 
      3398138221443356 Subscript[$CellContext`\[Chi], 15] + 
      3883586545238764 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      524046488497696 Subscript[$CellContext`\[Chi], 2] + 
      1572139488914342 Subscript[$CellContext`\[Chi], 6] + 
      1572139488914342 Subscript[$CellContext`\[Chi], 7] + 
      3144278954405724 Subscript[$CellContext`\[Chi], 11] + 
      3668325466324710 Subscript[$CellContext`\[Chi], 14] + 
      4192371954822406 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      565635013048798 Subscript[$CellContext`\[Chi], 1] + 
      1696905014834386 Subscript[$CellContext`\[Chi], 4] + 
      1696905014834386 Subscript[$CellContext`\[Chi], 5] + 
      3393810053980064 Subscript[$CellContext`\[Chi], 10] + 
      3959445042716854 Subscript[$CellContext`\[Chi], 13] + 
      4525080055765652 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      610439612649468 Subscript[$CellContext`\[Chi], 3] + 
      1831318863180808 Subscript[$CellContext`\[Chi], 8] + 
      1831318863180808 Subscript[$CellContext`\[Chi], 9] + 
      3662637701130940 Subscript[$CellContext`\[Chi], 12] + 
      4273077339012820 Subscript[$CellContext`\[Chi], 15] + 
      4883516951662288 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      658702706406514 Subscript[$CellContext`\[Chi], 2] + 
      1976108093034594 Subscript[$CellContext`\[Chi], 6] + 
      1976108093034594 Subscript[$CellContext`\[Chi], 7] + 
      3952216212254864 Subscript[$CellContext`\[Chi], 11] + 
      4610918892476430 Subscript[$CellContext`\[Chi], 14] + 
      5269621598882944 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      710684419815342 Subscript[$CellContext`\[Chi], 1] + 
      2132053286620314 Subscript[$CellContext`\[Chi], 4] + 
      2132053286620314 Subscript[$CellContext`\[Chi], 5] + 
      4264106546064528 Subscript[$CellContext`\[Chi], 10] + 
      4974790993054158 Subscript[$CellContext`\[Chi], 13] + 
      5685475412869500 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      766664055404968 Subscript[$CellContext`\[Chi], 3] + 
      2299992138014688 Subscript[$CellContext`\[Chi], 8] + 
      2299992138014688 Subscript[$CellContext`\[Chi], 9] + 
      4599984304228860 Subscript[$CellContext`\[Chi], 12] + 
      5366648331433592 Subscript[$CellContext`\[Chi], 15] + 
      6133312386838560 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      826941252939000 Subscript[$CellContext`\[Chi], 2] + 
      2480823788077350 Subscript[$CellContext`\[Chi], 6] + 
      2480823788077350 Subscript[$CellContext`\[Chi], 7] + 
      4961647546896244 Subscript[$CellContext`\[Chi], 11] + 
      5788588829095568 Subscript[$CellContext`\[Chi], 14] + 
      6615530082034568 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      891837659140340 Subscript[$CellContext`\[Chi], 1] + 
      2675512947063744 Subscript[$CellContext`\[Chi], 4] + 
      2675512947063744 Subscript[$CellContext`\[Chi], 5] + 
      5351025924485518 Subscript[$CellContext`\[Chi], 10] + 
      6242863553268620 Subscript[$CellContext`\[Chi], 13] + 
      7134701212408960 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      961698268780218 Subscript[$CellContext`\[Chi], 3] + 
      2885094837836736 Subscript[$CellContext`\[Chi], 8] + 
      2885094837836736 Subscript[$CellContext`\[Chi], 9] + 
      5770189644175468 Subscript[$CellContext`\[Chi], 12] + 
      6731887944451768 Subscript[$CellContext`\[Chi], 15] + 
      7693586213231986 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1036893320438652 Subscript[$CellContext`\[Chi], 2] + 
      3110679928639250 Subscript[$CellContext`\[Chi], 6] + 
      3110679928639250 Subscript[$CellContext`\[Chi], 7] + 
      6221359889954372 Subscript[$CellContext`\[Chi], 11] + 
      7258253177716328 Subscript[$CellContext`\[Chi], 14] + 
      8295146498154980 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1117819844924900 Subscript[$CellContext`\[Chi], 1] + 
      3353459568671226 Subscript[$CellContext`\[Chi], 4] + 
      3353459568671226 Subscript[$CellContext`\[Chi], 5] + 
      6706919103447926 Subscript[$CellContext`\[Chi], 10] + 
      7824738982269352 Subscript[$CellContext`\[Chi], 13] + 
      8942558827194252 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1204903817646866 Subscript[$CellContext`\[Chi], 3] + 
      3614711417782066 Subscript[$CellContext`\[Chi], 8] + 
      3614711417782066 Subscript[$CellContext`\[Chi], 9] + 
      7229422870723502 Subscript[$CellContext`\[Chi], 12] + 
      8434326653211836 Subscript[$CellContext`\[Chi], 15] + 
      9639230470858702 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1298601944468156 Subscript[$CellContext`\[Chi], 2] + 
      3895805869872755 Subscript[$CellContext`\[Chi], 6] + 
      3895805869872755 Subscript[$CellContext`\[Chi], 7] + 
      7791611703275164 Subscript[$CellContext`\[Chi], 11] + 
      9090213684211584 Subscript[$CellContext`\[Chi], 14] + 
      10388815628679740 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1399404105346900 Subscript[$CellContext`\[Chi], 1] + 
      4198212278215086 Subscript[$CellContext`\[Chi], 4] + 
      4198212278215086 Subscript[$CellContext`\[Chi], 5] + 
      8396424594254952 Subscript[$CellContext`\[Chi], 10] + 
      9795828661776208 Subscript[$CellContext`\[Chi], 13] + 
      11195232767123108 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1507835411944392 Subscript[$CellContext`\[Chi], 3] + 
      4523506275061140 Subscript[$CellContext`\[Chi], 8] + 
      4523506275061140 Subscript[$CellContext`\[Chi], 9] + 
      9047012510896422 Subscript[$CellContext`\[Chi], 12] + 
      10554847962068820 Subscript[$CellContext`\[Chi], 15] + 
      12062683374013212 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1624458981826016 Subscript[$CellContext`\[Chi], 2] + 
      4873376904799422 Subscript[$CellContext`\[Chi], 6] + 
      4873376904799422 Subscript[$CellContext`\[Chi], 7] + 
      9746753850278380 Subscript[$CellContext`\[Chi], 11] + 
      11371212791425770 Subscript[$CellContext`\[Chi], 14] + 
      12995671773251786 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1749878306852754 Subscript[$CellContext`\[Chi], 1] + 
      5249634962741792 Subscript[$CellContext`\[Chi], 4] + 
      5249634962741792 Subscript[$CellContext`\[Chi], 5] + 
      10499269883297834 Subscript[$CellContext`\[Chi], 10] + 
      12249148232334128 Subscript[$CellContext`\[Chi], 13] + 
      13999026539186882 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1884740402469170 Subscript[$CellContext`\[Chi], 3] + 
      5654221163664750 Subscript[$CellContext`\[Chi], 8] + 
      5654221163664750 Subscript[$CellContext`\[Chi], 9] + 
      11308442371071316 Subscript[$CellContext`\[Chi], 12] + 
      13193182729797726 Subscript[$CellContext`\[Chi], 15] + 
      15077923132266896 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2029738531314460 Subscript[$CellContext`\[Chi], 2] + 
      6089215639296918 Subscript[$CellContext`\[Chi], 6] + 
      6089215639296918 Subscript[$CellContext`\[Chi], 7] + 
      12178431233242594 Subscript[$CellContext`\[Chi], 11] + 
      14208169809910592 Subscript[$CellContext`\[Chi], 14] + 
      16237908341225052 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2185615778047736 Subscript[$CellContext`\[Chi], 1] + 
      6556847287123766 Subscript[$CellContext`\[Chi], 4] + 
      6556847287123766 Subscript[$CellContext`\[Chi], 5] + 
      13113694621267960 Subscript[$CellContext`\[Chi], 10] + 
      15299310352296230 Subscript[$CellContext`\[Chi], 13] + 
      17484926130343966 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2353168178678506 Subscript[$CellContext`\[Chi], 3] + 
      7059504584782680 Subscript[$CellContext`\[Chi], 8] + 
      7059504584782680 Subscript[$CellContext`\[Chi], 9] + 
      14119009120815836 Subscript[$CellContext`\[Chi], 12] + 
      16472177348241476 Subscript[$CellContext`\[Chi], 15] + 
      18825345526919982 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2533248778069240 Subscript[$CellContext`\[Chi], 2] + 
      7599746283671022 Subscript[$CellContext`\[Chi], 6] + 
      7599746283671022 Subscript[$CellContext`\[Chi], 7] + 
      15199492617877704 Subscript[$CellContext`\[Chi], 11] + 
      17732741345410290 Subscript[$CellContext`\[Chi], 14] + 
      20265990123479530 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2726771222416168 Subscript[$CellContext`\[Chi], 1] + 
      8180313719633694 Subscript[$CellContext`\[Chi], 4] + 
      8180313719633694 Subscript[$CellContext`\[Chi], 5] + 
      16360627386884662 Subscript[$CellContext`\[Chi], 10] + 
      19087398661686020 Subscript[$CellContext`\[Chi], 13] + 
      21814169884102188 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2934714364139508 Subscript[$CellContext`\[Chi], 3] + 
      8804143038121794 Subscript[$CellContext`\[Chi], 8] + 
      8804143038121794 Subscript[$CellContext`\[Chi], 9] + 
      17608286130541350 Subscript[$CellContext`\[Chi], 12] + 
      20543000440384140 Subscript[$CellContext`\[Chi], 15] + 
      23477714804523648 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3158126382725718 Subscript[$CellContext`\[Chi], 2] + 
      9474379204455550 Subscript[$CellContext`\[Chi], 6] + 
      9474379204455550 Subscript[$CellContext`\[Chi], 7] + 
      18948758352630168 Subscript[$CellContext`\[Chi], 11] + 
      22106884791634282 Subscript[$CellContext`\[Chi], 14] + 
      25265011174360000 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3398130010259888 Subscript[$CellContext`\[Chi], 1] + 
      10194389972449186 Subscript[$CellContext`\[Chi], 4] + 
      10194389972449186 Subscript[$CellContext`\[Chi], 5] + 
      20388780003227766 Subscript[$CellContext`\[Chi], 10] + 
      23786909955157176 Subscript[$CellContext`\[Chi], 13] + 
      27185039965417064 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3655927254714206 Subscript[$CellContext`\[Chi], 3] + 
      10967781824592694 Subscript[$CellContext`\[Chi], 8] + 
      10967781824592694 Subscript[$CellContext`\[Chi], 9] + 
      21935563588737972 Subscript[$CellContext`\[Chi], 12] + 
      25591490903902228 Subscript[$CellContext`\[Chi], 15] + 
      29247418158616434 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3932805329038438 Subscript[$CellContext`\[Chi], 2] + 
      11798415924473852 Subscript[$CellContext`\[Chi], 6] + 
      11798415924473852 Subscript[$CellContext`\[Chi], 7] + 
      23596831911590304 Subscript[$CellContext`\[Chi], 11] + 
      27529637177987246 Subscript[$CellContext`\[Chi], 14] + 
      31462442507025684 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4230142060945666 Subscript[$CellContext`\[Chi], 1] + 
      12690426247749568 Subscript[$CellContext`\[Chi], 4] + 
      12690426247749568 Subscript[$CellContext`\[Chi], 5] + 
      25380852430583780 Subscript[$CellContext`\[Chi], 10] + 
      29610994556442064 Subscript[$CellContext`\[Chi], 13] + 
      33841136617387730 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4549412619377026 Subscript[$CellContext`\[Chi], 3] + 
      13648237790867268 Subscript[$CellContext`\[Chi], 8] + 
      13648237790867268 Subscript[$CellContext`\[Chi], 9] + 
      27296475648997208 Subscript[$CellContext`\[Chi], 12] + 
      31845888201110424 Subscript[$CellContext`\[Chi], 15] + 
      36395300820487450 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4892195706179954 Subscript[$CellContext`\[Chi], 2] + 
      14676587188231960 Subscript[$CellContext`\[Chi], 6] + 
      14676587188231960 Subscript[$CellContext`\[Chi], 7] + 
      29353174306774634 Subscript[$CellContext`\[Chi], 11] + 
      34245370082646696 Subscript[$CellContext`\[Chi], 14] + 
      39137565788826650 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5260181186079168 Subscript[$CellContext`\[Chi], 1] + 
      15780543486035154 Subscript[$CellContext`\[Chi], 4] + 
      15780543486035154 Subscript[$CellContext`\[Chi], 5] + 
      31561087044273852 Subscript[$CellContext`\[Chi], 10] + 
      36821268158150670 Subscript[$CellContext`\[Chi], 13] + 
      42081449344229838 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5655177168388682 Subscript[$CellContext`\[Chi], 3] + 
      16965531579969070 Subscript[$CellContext`\[Chi], 8] + 
      16965531579969070 Subscript[$CellContext`\[Chi], 9] + 
      33931063085132210 Subscript[$CellContext`\[Chi], 12] + 
      39586240328323916 Subscript[$CellContext`\[Chi], 15] + 
      45241417496712598 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6079118660510648 Subscript[$CellContext`\[Chi], 2] + 
      18237355904037248 Subscript[$CellContext`\[Chi], 6] + 
      18237355904037248 Subscript[$CellContext`\[Chi], 7] + 
      36474711885567980 Subscript[$CellContext`\[Chi], 11] + 
      42553830468583906 Subscript[$CellContext`\[Chi], 14] + 
      48632949129094554 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6534075662304574 Subscript[$CellContext`\[Chi], 1] + 
      19602227067188168 Subscript[$CellContext`\[Chi], 4] + 
      19602227067188168 Subscript[$CellContext`\[Chi], 5] + 
      39204454054104936 Subscript[$CellContext`\[Chi], 10] + 
      45738529796683924 Subscript[$CellContext`\[Chi], 13] + 
      52272605458988498 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7022262978817170 Subscript[$CellContext`\[Chi], 3] + 
      21066788853304012 Subscript[$CellContext`\[Chi], 8] + 
      21066788853304012 Subscript[$CellContext`\[Chi], 9] + 
      42133577789756736 Subscript[$CellContext`\[Chi], 12] + 
      49155840685426458 Subscript[$CellContext`\[Chi], 15] + 
      56178103664243628 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7546049466208202 Subscript[$CellContext`\[Chi], 2] + 
      22638148484747682 Subscript[$CellContext`\[Chi], 6] + 
      22638148484747682 Subscript[$CellContext`\[Chi], 7] + 
      45276296883369156 Subscript[$CellContext`\[Chi], 11] + 
      52822346435700434 Subscript[$CellContext`\[Chi], 14] + 
      60368395901908636 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8107969157092496 Subscript[$CellContext`\[Chi], 1] + 
      24323907382075378 Subscript[$CellContext`\[Chi], 4] + 
      24323907382075378 Subscript[$CellContext`\[Chi], 5] + 
      48647814853351548 Subscript[$CellContext`\[Chi], 10] + 
      56755783921241948 Subscript[$CellContext`\[Chi], 13] + 
      64863753078334444 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8710731815384024 Subscript[$CellContext`\[Chi], 3] + 
      26132195538533530 Subscript[$CellContext`\[Chi], 8] + 
      26132195538533530 Subscript[$CellContext`\[Chi], 9] + 
      52264390984688830 Subscript[$CellContext`\[Chi], 12] + 
      60975122892454312 Subscript[$CellContext`\[Chi], 15] + 
      69685854707838336 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      9357235547576448 Subscript[$CellContext`\[Chi], 2] + 
      28071706547062294 Subscript[$CellContext`\[Chi], 6] + 
      28071706547062294 Subscript[$CellContext`\[Chi], 7] + 
      56143413189793004 Subscript[$CellContext`\[Chi], 11] + 
      65500648641702402 Subscript[$CellContext`\[Chi], 14] + 
      74857884189278850 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      10050578844618568 Subscript[$CellContext`\[Chi], 1] + 
      30151736632924702 Subscript[$CellContext`\[Chi], 4] + 
      30151736632924702 Subscript[$CellContext`\[Chi], 5] + 
      60303473166777114 Subscript[$CellContext`\[Chi], 10] + 
      70354052110464650 Subscript[$CellContext`\[Chi], 13] + 
      80404630955083218 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      10794074874933496 Subscript[$CellContext`\[Chi], 3] + 
      32382224522212270 Subscript[$CellContext`\[Chi], 8] + 
      32382224522212270 Subscript[$CellContext`\[Chi], 9] + 
      64764449147011380 Subscript[$CellContext`\[Chi], 12] + 
      75558523919356620 Subscript[$CellContext`\[Chi], 15] + 
      86352598794290116 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      11591265214942924 Subscript[$CellContext`\[Chi], 2] + 
      34773795751050568 Subscript[$CellContext`\[Chi], 6] + 
      34773795751050568 Subscript[$CellContext`\[Chi], 7] + 
      69547591395882732 Subscript[$CellContext`\[Chi], 11] + 
      81138856717047506 Subscript[$CellContext`\[Chi], 14] + 
      92730121931990430 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      12445936044964574 Subscript[$CellContext`\[Chi], 1] + 
      37337808024917458 Subscript[$CellContext`\[Chi], 4] + 
      37337808024917458 Subscript[$CellContext`\[Chi], 5] + 
      74675616159812624 Subscript[$CellContext`\[Chi], 10] + 
      87121552094800934 Subscript[$CellContext`\[Chi], 13] + 
      99567488139765508 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      13362133796421698 Subscript[$CellContext`\[Chi], 3] + 
      40086401503127566 Subscript[$CellContext`\[Chi], 8] + 
      40086401503127566 Subscript[$CellContext`\[Chi], 9] + 
      80172802892389072 Subscript[$CellContext`\[Chi], 12] + 
      93534936802673254 Subscript[$CellContext`\[Chi], 15] + 
      106897070599094952 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      14344183500295808 Subscript[$CellContext`\[Chi], 2] + 
      43032550383005566 Subscript[$CellContext`\[Chi], 6] + 
      43032550383005566 Subscript[$CellContext`\[Chi], 7] + 
      86065100883891500 Subscript[$CellContext`\[Chi], 11] + 
      100409284266305450 Subscript[$CellContext`\[Chi], 14] + 
      114753467766601258 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      15396706608941998 Subscript[$CellContext`\[Chi], 1] + 
      46190119948857332 Subscript[$CellContext`\[Chi], 4] + 
      46190119948857332 Subscript[$CellContext`\[Chi], 5] + 
      92380239775687012 Subscript[$CellContext`\[Chi], 10] + 
      107776946506660348 Subscript[$CellContext`\[Chi], 13] + 
      123173653115602346 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      16524641778930660 Subscript[$CellContext`\[Chi], 3] + 
      49573925210473896 Subscript[$CellContext`\[Chi], 8] + 
      49573925210473896 Subscript[$CellContext`\[Chi], 9] + 
      99147850547267464 Subscript[$CellContext`\[Chi], 12] + 
      115672492199880010 Subscript[$CellContext`\[Chi], 15] + 
      132197133978810670 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      17733265158975118 Subscript[$CellContext`\[Chi], 2] + 
      53199795607679564 Subscript[$CellContext`\[Chi], 6] + 
      53199795607679564 Subscript[$CellContext`\[Chi], 7] + 
      106399591084601162 Subscript[$CellContext`\[Chi], 11] + 
      124132856374330452 Subscript[$CellContext`\[Chi], 14] + 
      141866121533305570 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      19028213925192056 Subscript[$CellContext`\[Chi], 1] + 
      57084641640234934 Subscript[$CellContext`\[Chi], 4] + 
      57084641640234934 Subscript[$CellContext`\[Chi], 5] + 
      114169283415809432 Subscript[$CellContext`\[Chi], 10] + 
      133197497205660310 Subscript[$CellContext`\[Chi], 13] + 
      152225711130852366 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      20415509364595114 Subscript[$CellContext`\[Chi], 3] + 
      61246528233861490 Subscript[$CellContext`\[Chi], 8] + 
      61246528233861490 Subscript[$CellContext`\[Chi], 9] + 
      122493056327650762 Subscript[$CellContext`\[Chi], 12] + 
      142908565832322024 Subscript[$CellContext`\[Chi], 15] + 
      163324075196917138 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      21901583521564970 Subscript[$CellContext`\[Chi], 2] + 
      65704750419727870 Subscript[$CellContext`\[Chi], 6] + 
      65704750419727870 Subscript[$CellContext`\[Chi], 7] + 
      131409500984424412 Subscript[$CellContext`\[Chi], 11] + 
      153311084361022358 Subscript[$CellContext`\[Chi], 14] + 
      175212667882587328 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      23493305449001366 Subscript[$CellContext`\[Chi], 1] + 
      70479916497030964 Subscript[$CellContext`\[Chi], 4] + 
      70479916497030964 Subscript[$CellContext`\[Chi], 5] + 
      140959832844030982 Subscript[$CellContext`\[Chi], 10] + 
      164453138443059214 Subscript[$CellContext`\[Chi], 13] + 
      187946443892060580 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      25198011370651886 Subscript[$CellContext`\[Chi], 3] + 
      75594033956697910 Subscript[$CellContext`\[Chi], 8] + 
      75594033956697910 Subscript[$CellContext`\[Chi], 9] + 
      151188068068651868 Subscript[$CellContext`\[Chi], 12] + 
      176386079284046006 Subscript[$CellContext`\[Chi], 15] + 
      201584090654697892 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      27023534520139002 Subscript[$CellContext`\[Chi], 2] + 
      81070603721073784 Subscript[$CellContext`\[Chi], 6] + 
      81070603721073784 Subscript[$CellContext`\[Chi], 7] + 
      162141207281495028 Subscript[$CellContext`\[Chi], 11] + 
      189164741962290774 Subscript[$CellContext`\[Chi], 14] + 
      216188276482429776 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      28978239275407436 Subscript[$CellContext`\[Chi], 1] + 
      86934717659989706 Subscript[$CellContext`\[Chi], 4] + 
      86934717659989706 Subscript[$CellContext`\[Chi], 5] + 
      173869435486213834 Subscript[$CellContext`\[Chi], 10] + 
      202847674595388626 Subscript[$CellContext`\[Chi], 13] + 
      231825913870796062 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      31071055059901750 Subscript[$CellContext`\[Chi], 3] + 
      93213165351704886 Subscript[$CellContext`\[Chi], 8] + 
      93213165351704886 Subscript[$CellContext`\[Chi], 9] + 
      186426330531405752 Subscript[$CellContext`\[Chi], 12] + 
      217497385763307198 Subscript[$CellContext`\[Chi], 15] + 
      248568440823208948 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      33311514963427790 Subscript[$CellContext`\[Chi], 2] + 
      99934544712322958 Subscript[$CellContext`\[Chi], 6] + 
      99934544712322958 Subscript[$CellContext`\[Chi], 7] + 
      199869089602604488 Subscript[$CellContext`\[Chi], 11] + 
      233180604388071866 Subscript[$CellContext`\[Chi], 14] + 
      266492119351499656 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      35709794240709670 Subscript[$CellContext`\[Chi], 1] + 
      107129382906241004 Subscript[$CellContext`\[Chi], 4] + 
      107129382906241004 Subscript[$CellContext`\[Chi], 5] + 
      214258765628374480 Subscript[$CellContext`\[Chi], 10] + 
      249968560053196158 Subscript[$CellContext`\[Chi], 13] + 
      285678354293905828 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      38276753998236420 Subscript[$CellContext`\[Chi], 3] + 
      114830261804245086 Subscript[$CellContext`\[Chi], 8] + 
      114830261804245086 Subscript[$CellContext`\[Chi], 9] + 
      229660523798956224 Subscript[$CellContext`\[Chi], 12] + 
      267937277606728470 Subscript[$CellContext`\[Chi], 15] + 
      306214031604964890 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      41023984893877134 Subscript[$CellContext`\[Chi], 2] + 
      123071954878663872 Subscript[$CellContext`\[Chi], 6] + 
      123071954878663872 Subscript[$CellContext`\[Chi], 7] + 
      246143909560290630 Subscript[$CellContext`\[Chi], 11] + 
      287167894651200234 Subscript[$CellContext`\[Chi], 14] + 
      328191879545077368 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      43963856542648306 Subscript[$CellContext`\[Chi], 1] + 
      131891569424125032 Subscript[$CellContext`\[Chi], 4] + 
      131891569424125032 Subscript[$CellContext`\[Chi], 5] + 
      263783139052068048 Subscript[$CellContext`\[Chi], 10] + 
      307746995390896434 Subscript[$CellContext`\[Chi], 13] + 
      351710851933544740 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      47109567098174370 Subscript[$CellContext`\[Chi], 3] + 
      141328701505347066 Subscript[$CellContext`\[Chi], 8] + 
      141328701505347066 Subscript[$CellContext`\[Chi], 9] + 
      282657402799875002 Subscript[$CellContext`\[Chi], 12] + 
      329766970108873286 Subscript[$CellContext`\[Chi], 15] + 
      376876537207047656 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      50475199112778436 Subscript[$CellContext`\[Chi], 2] + 
      151425597120280076 Subscript[$CellContext`\[Chi], 6] + 
      151425597120280076 Subscript[$CellContext`\[Chi], 7] + 
      302851194458617342 Subscript[$CellContext`\[Chi], 11] + 
      353326393353340608 Subscript[$CellContext`\[Chi], 14] + 
      403801592466119044 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      54075775768138442 Subscript[$CellContext`\[Chi], 1] + 
      162227327529945970 Subscript[$CellContext`\[Chi], 4] + 
      162227327529945970 Subscript[$CellContext`\[Chi], 5] + 
      324454654834356372 Subscript[$CellContext`\[Chi], 10] + 
      378530430828025458 Subscript[$CellContext`\[Chi], 13] + 
      432606206596163900 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      57927324017743876 Subscript[$CellContext`\[Chi], 3] + 
      173781971819977636 Subscript[$CellContext`\[Chi], 8] + 
      173781971819977636 Subscript[$CellContext`\[Chi], 9] + 
      347563943873207156 Subscript[$CellContext`\[Chi], 12] + 
      405491267657697056 Subscript[$CellContext`\[Chi], 15] + 
      463418591675440932 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      62046938331524992 Subscript[$CellContext`\[Chi], 2] + 
      186140815235797752 Subscript[$CellContext`\[Chi], 6] + 
      186140815235797752 Subscript[$CellContext`\[Chi], 7] + 
      372281630230377824 Subscript[$CellContext`\[Chi], 11] + 
      434328568803125592 Subscript[$CellContext`\[Chi], 14] + 
      496375507134650584 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      66452852052792168 Subscript[$CellContext`\[Chi], 1] + 
      199358555908927614 Subscript[$CellContext`\[Chi], 4] + 
      199358555908927614 Subscript[$CellContext`\[Chi], 5] + 
      398717112067306256 Subscript[$CellContext`\[Chi], 10] + 
      465169963870649534 Subscript[$CellContext`\[Chi], 13] + 
      531622815923441702 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      71164509630949324 Subscript[$CellContext`\[Chi], 3] + 
      213493529150798848 Subscript[$CellContext`\[Chi], 8] + 
      213493529150798848 Subscript[$CellContext`\[Chi], 9] + 
      426987058043641576 Subscript[$CellContext`\[Chi], 12] + 
      498151567932541738 Subscript[$CellContext`\[Chi], 15] + 
      569316077563491062 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      76202647241884608 Subscript[$CellContext`\[Chi], 2] + 
      228607941458920954 Subscript[$CellContext`\[Chi], 6] + 
      228607941458920954 Subscript[$CellContext`\[Chi], 7] + 
      457215883184572624 Subscript[$CellContext`\[Chi], 11] + 
      533418530159724314 Subscript[$CellContext`\[Chi], 14] + 
      609621177401608922 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      81589374605834290 Subscript[$CellContext`\[Chi], 1] + 
      244768124093295850 Subscript[$CellContext`\[Chi], 4] + 
      244768124093295850 Subscript[$CellContext`\[Chi], 5] + 
      489536247910804092 Subscript[$CellContext`\[Chi], 10] + 
      571125622792431430 Subscript[$CellContext`\[Chi], 13] + 
      652714997398265720 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      87348266051394450 Subscript[$CellContext`\[Chi], 3] + 
      262044797869039028 Subscript[$CellContext`\[Chi], 8] + 
      262044797869039028 Subscript[$CellContext`\[Chi], 9] + 
      524089596023224676 Subscript[$CellContext`\[Chi], 12] + 
      611437861789474804 Subscript[$CellContext`\[Chi], 15] + 
      698786127840869254 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      93504453153529072 Subscript[$CellContext`\[Chi], 2] + 
      280513359755394158 Subscript[$CellContext`\[Chi], 6] + 
      280513359755394158 Subscript[$CellContext`\[Chi], 7] + 
      561026719215975762 Subscript[$CellContext`\[Chi], 11] + 
      654531172664311792 Subscript[$CellContext`\[Chi], 14] + 
      748035625817840864 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      100084727568605298 Subscript[$CellContext`\[Chi], 1] + 
      300254182401029856 Subscript[$CellContext`\[Chi], 4] + 
      300254182401029856 Subscript[$CellContext`\[Chi], 5] + 
      600508365106843374 Subscript[$CellContext`\[Chi], 10] + 
      700593092370662634 Subscript[$CellContext`\[Chi], 13] + 
      800677819939267932 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      107117645882532244 Subscript[$CellContext`\[Chi], 3] + 
      321352937962676560 Subscript[$CellContext`\[Chi], 8] + 
      321352937962676560 Subscript[$CellContext`\[Chi], 9] + 
      642705875610279084 Subscript[$CellContext`\[Chi], 12] + 
      749823521807891156 Subscript[$CellContext`\[Chi], 15] + 
      856941167690423400 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      114633645709443952 Subscript[$CellContext`\[Chi], 2] + 
      343900936802629076 Subscript[$CellContext`\[Chi], 6] + 
      343900936802629076 Subscript[$CellContext`\[Chi], 7] + 
      687801873930963400 Subscript[$CellContext`\[Chi], 11] + 
      802435519314704534 Subscript[$CellContext`\[Chi], 14] + 
      917069165024148486 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      122665164313749652 Subscript[$CellContext`\[Chi], 1] + 
      367995493277926098 Subscript[$CellContext`\[Chi], 4] + 
      367995493277926098 Subscript[$CellContext`\[Chi], 5] + 
      735990986219169106 Subscript[$CellContext`\[Chi], 10] + 
      858656150869595852 Subscript[$CellContext`\[Chi], 13] + 
      981321315183345504 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      131246769650403242 Subscript[$CellContext`\[Chi], 3] + 
      393740308603201050 Subscript[$CellContext`\[Chi], 8] + 
      393740308603201050 Subscript[$CellContext`\[Chi], 9] + 
      787480617554408202 Subscript[$CellContext`\[Chi], 12] + 
      918727386856802840 Subscript[$CellContext`\[Chi], 15] + 
      1049974156507206082 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      140415294519802188 Subscript[$CellContext`\[Chi], 2] + 
      421245883919102654 Subscript[$CellContext`\[Chi], 6] + 
      421245883919102654 Subscript[$CellContext`\[Chi], 7] + 
      842491767478515394 Subscript[$CellContext`\[Chi], 11] + 
      982907062358013672 Subscript[$CellContext`\[Chi], 14] + 
      1123322356877815860 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      150209984435425938 Subscript[$CellContext`\[Chi], 1] + 
      450629952934522244 Subscript[$CellContext`\[Chi], 4] + 
      450629952934522244 Subscript[$CellContext`\[Chi], 5] + 
      901259906240802644 Subscript[$CellContext`\[Chi], 10] + 
      1051469890304473032 Subscript[$CellContext`\[Chi], 13] + 
      1201679874739898970 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      160672649289255298 Subscript[$CellContext`\[Chi], 3] + 
      482017948251977012 Subscript[$CellContext`\[Chi], 8] + 
      482017948251977012 Subscript[$CellContext`\[Chi], 9] + 
      964035896119736552 Subscript[$CellContext`\[Chi], 12] + 
      1124708545793202968 Subscript[$CellContext`\[Chi], 15] + 
      1285381195082458266 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      171847830165563436 Subscript[$CellContext`\[Chi], 2] + 
      515543490099620554 Subscript[$CellContext`\[Chi], 6] + 
      515543490099620554 Subscript[$CellContext`\[Chi], 7] + 
      1031086980596308168 Subscript[$CellContext`\[Chi], 11] + 
      1202934810364801850 Subscript[$CellContext`\[Chi], 14] + 
      1374782640530365286 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      183782970739980512 Subscript[$CellContext`\[Chi], 1] + 
      551348912630272316 Subscript[$CellContext`\[Chi], 4] + 
      551348912630272316 Subscript[$CellContext`\[Chi], 5] + 
      1102697824850220464 Subscript[$CellContext`\[Chi], 10] + 
      1286480796000531714 Subscript[$CellContext`\[Chi], 13] + 
      1470263766740512226 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      196528605419407328 Subscript[$CellContext`\[Chi], 3] + 
      589585815834210256 Subscript[$CellContext`\[Chi], 8] + 
      589585815834210256 Subscript[$CellContext`\[Chi], 9] + 
      1179171632092435050 Subscript[$CellContext`\[Chi], 12] + 
      1375700237087830596 Subscript[$CellContext`\[Chi], 15] + 
      1572228842507237924 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      210138552972835526 Subscript[$CellContext`\[Chi], 2] + 
      630415659356645728 Subscript[$CellContext`\[Chi], 6] + 
      630415659356645728 Subscript[$CellContext`\[Chi], 7] + 
      1260831318275145428 Subscript[$CellContext`\[Chi], 11] + 
      1470969871686120180 Subscript[$CellContext`\[Chi], 14] + 
      1681108424658955706 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      224670128670008166 Subscript[$CellContext`\[Chi], 1] + 
      674010385557303306 Subscript[$CellContext`\[Chi], 4] + 
      674010385557303306 Subscript[$CellContext`\[Chi], 5] + 
      1348020771567324964 Subscript[$CellContext`\[Chi], 10] + 
      1572690899784611938 Subscript[$CellContext`\[Chi], 13] + 
      1797361028454620104 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      240184362950477354 Subscript[$CellContext`\[Chi], 3] + 
      720553089319189658 Subscript[$CellContext`\[Chi], 8] + 
      720553089319189658 Subscript[$CellContext`\[Chi], 9] + 
      1441106178170628704 Subscript[$CellContext`\[Chi], 12] + 
      1681290541588863672 Subscript[$CellContext`\[Chi], 15] + 
      1921474904539341026 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      256746240561516692 Subscript[$CellContext`\[Chi], 2] + 
      770238721201282002 Subscript[$CellContext`\[Chi], 6] + 
      770238721201282002 Subscript[$CellContext`\[Chi], 7] + 
      1540477442885835034 Subscript[$CellContext`\[Chi], 11] + 
      1797223682964083652 Subscript[$CellContext`\[Chi], 14] + 
      2053969923525600344 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      274424947417217250 Subscript[$CellContext`\[Chi], 1] + 
      823274842750933136 Subscript[$CellContext`\[Chi], 4] + 
      823274842750933136 Subscript[$CellContext`\[Chi], 5] + 
      1646549685002577684 Subscript[$CellContext`\[Chi], 10] + 
      1920974632919076320 Subscript[$CellContext`\[Chi], 13] + 
      2195399580336293570 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      293294140103357634 Subscript[$CellContext`\[Chi], 3] + 
      879882419794266019 Subscript[$CellContext`\[Chi], 8] + 
      879882419794266019 Subscript[$CellContext`\[Chi], 9] + 
      1759764840104335910 Subscript[$CellContext`\[Chi], 12] + 
      2053058979691886618 Subscript[$CellContext`\[Chi], 15] + 
      2346353119795244252 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      313432224465339094 Subscript[$CellContext`\[Chi], 2] + 
      940296673928862780 Subscript[$CellContext`\[Chi], 6] + 
      940296673928862780 Subscript[$CellContext`\[Chi], 7] + 
      1880593347324887562 Subscript[$CellContext`\[Chi], 11] + 
      2194025572323072100 Subscript[$CellContext`\[Chi], 14] + 
      2507457796788411194 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      334922659258902608 Subscript[$CellContext`\[Chi], 1] + 
      1004767977226289158 Subscript[$CellContext`\[Chi], 4] + 
      1004767977226289158 Subscript[$CellContext`\[Chi], 5] + 
      2009535955003000026 Subscript[$CellContext`\[Chi], 10] + 
      2344458613711484048 Subscript[$CellContext`\[Chi], 13] + 
      2679381272970386656 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      357854270438876508 Subscript[$CellContext`\[Chi], 3] + 
      1073562811885187376 Subscript[$CellContext`\[Chi], 8] + 
      1073562811885187376 Subscript[$CellContext`\[Chi], 9] + 
      2147125623201809198 Subscript[$CellContext`\[Chi], 12] + 
      2504979894209243558 Subscript[$CellContext`\[Chi], 15] + 
      2862834164648120066 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      382321593194895446 Subscript[$CellContext`\[Chi], 2] + 
      1146964778997412224 Subscript[$CellContext`\[Chi], 6] + 
      1146964778997412224 Subscript[$CellContext`\[Chi], 7] + 
      2293929558582095324 Subscript[$CellContext`\[Chi], 11] + 
      2676251151189716678 Subscript[$CellContext`\[Chi], 14] + 
      3058572744384612124 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      408425226398094146 Subscript[$CellContext`\[Chi], 1] + 
      1225275679800851404 Subscript[$CellContext`\[Chi], 4] + 
      1225275679800851404 Subscript[$CellContext`\[Chi], 5] + 
      2450551358995141772 Subscript[$CellContext`\[Chi], 10] + 
      2858976585999804884 Subscript[$CellContext`\[Chi], 13] + 
      3267401812397899030 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      436272217776114398 Subscript[$CellContext`\[Chi], 3] + 
      1308816652701876760 Subscript[$CellContext`\[Chi], 8] + 
      1308816652701876760 Subscript[$CellContext`\[Chi], 9] + 
      2617633306030223298 Subscript[$CellContext`\[Chi], 12] + 
      3053905523179871262 Subscript[$CellContext`\[Chi], 15] + 
      3490177740955985660 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      465976463517674496 Subscript[$CellContext`\[Chi], 2] + 
      1397929391200024468 Subscript[$CellContext`\[Chi], 6] + 
      1397929391200024468 Subscript[$CellContext`\[Chi], 7] + 
      2795858781753039848 Subscript[$CellContext`\[Chi], 11] + 
      3261835245917715276 Subscript[$CellContext`\[Chi], 14] + 
      3727811709435389772 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      497659141917487612 Subscript[$CellContext`\[Chi], 1] + 
      1492977425084277930 Subscript[$CellContext`\[Chi], 4] + 
      1492977425084277930 Subscript[$CellContext`\[Chi], 5] + 
      2985954850836737372 Subscript[$CellContext`\[Chi], 10] + 
      3483613992086040018 Subscript[$CellContext`\[Chi], 13] + 
      3981273134003527630 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      531449163746217718 Subscript[$CellContext`\[Chi], 3] + 
      1594347491928674362 Subscript[$CellContext`\[Chi], 8] + 
      1594347491928674362 Subscript[$CellContext`\[Chi], 9] + 
      3188694983167335856 Subscript[$CellContext`\[Chi], 12] + 
      3720144147603574868 Subscript[$CellContext`\[Chi], 15] + 
      4251593311349792586 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      567483660340645914 Subscript[$CellContext`\[Chi], 2] + 
      1702450980309401344 Subscript[$CellContext`\[Chi], 6] + 
      1702450980309401344 Subscript[$CellContext`\[Chi], 7] + 
      3404901961331342620 Subscript[$CellContext`\[Chi], 11] + 
      3972385620959452136 Subscript[$CellContext`\[Chi], 14] + 
      4539869281300098050 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      605908491025972686 Subscript[$CellContext`\[Chi], 1] + 
      1817725473813686004 Subscript[$CellContext`\[Chi], 4] + 
      1817725473813686004 Subscript[$CellContext`\[Chi], 5] + 
      3635450946891595330 Subscript[$CellContext`\[Chi], 10] + 
      4241359438653335982 Subscript[$CellContext`\[Chi], 13] + 
      4847267929679308668 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      646878792347530346 Subscript[$CellContext`\[Chi], 3] + 
      1940636376282860680 Subscript[$CellContext`\[Chi], 8] + 
      1940636376282860680 Subscript[$CellContext`\[Chi], 9] + 
      3881272753325448078 Subscript[$CellContext`\[Chi], 12] + 
      4528151544913248066 Subscript[$CellContext`\[Chi], 15] + 
      5175030337260778412 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      690559549592502542 Subscript[$CellContext`\[Chi], 2] + 
      2071678649561935232 Subscript[$CellContext`\[Chi], 6] + 
      2071678649561935232 Subscript[$CellContext`\[Chi], 7] + 
      4143357298339451826 Subscript[$CellContext`\[Chi], 11] + 
      4833916848716381974 Subscript[$CellContext`\[Chi], 14] + 
      5524476398308884516 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      737126214665575352 Subscript[$CellContext`\[Chi], 1] + 
      2211378643186837086 Subscript[$CellContext`\[Chi], 4] + 
      2211378643186837086 Subscript[$CellContext`\[Chi], 5] + 
      4422757287183566972 Subscript[$CellContext`\[Chi], 10] + 
      5159883501039253306 Subscript[$CellContext`\[Chi], 13] + 
      5897009715704828658 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      786765349606774160 Subscript[$CellContext`\[Chi], 3] + 
      2360296049656478346 Subscript[$CellContext`\[Chi], 8] + 
      2360296049656478346 Subscript[$CellContext`\[Chi], 9] + 
      4720592098476791664 Subscript[$CellContext`\[Chi], 12] + 
      5507357448919721630 Subscript[$CellContext`\[Chi], 15] + 
      6294122798526495790 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      839675321514438220 Subscript[$CellContext`\[Chi], 2] + 
      2519025963680070126 Subscript[$CellContext`\[Chi], 6] + 
      2519025963680070126 Subscript[$CellContext`\[Chi], 7] + 
      5038051928223380790 Subscript[$CellContext`\[Chi], 11] + 
      5877727248874574566 Subscript[$CellContext`\[Chi], 14] + 
      6717402570389012786 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      896067026905844354 Subscript[$CellContext`\[Chi], 1] + 
      2688201081608693508 Subscript[$CellContext`\[Chi], 4] + 
      2688201081608693508 Subscript[$CellContext`\[Chi], 5] + 
      5376402162326236096 Subscript[$CellContext`\[Chi], 10] + 
      6272469190123240896 Subscript[$CellContext`\[Chi], 13] + 
      7168536217029085250 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      956164673097778300 Subscript[$CellContext`\[Chi], 3] + 
      2868494018373398654 Subscript[$CellContext`\[Chi], 8] + 
      2868494018373398654 Subscript[$CellContext`\[Chi], 9] + 
      5736988037666737526 Subscript[$CellContext`\[Chi], 12] + 
      6693152709844579604 Subscript[$CellContext`\[Chi], 15] + 
      7649317382942357904 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1020206593317971690 Subscript[$CellContext`\[Chi], 2] + 
      3060619780903531962 Subscript[$CellContext`\[Chi], 6] + 
      3060619780903531962 Subscript[$CellContext`\[Chi], 7] + 
      6121239560857437188 Subscript[$CellContext`\[Chi], 11] + 
      7141446155125025770 Subscript[$CellContext`\[Chi], 14] + 
      8161652748442997460 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1088446125078430056 Subscript[$CellContext`\[Chi], 1] + 
      3265338374255068900 Subscript[$CellContext`\[Chi], 4] + 
      3265338374255068900 Subscript[$CellContext`\[Chi], 5] + 
      6530676749490354956 Subscript[$CellContext`\[Chi], 10] + 
      7619122873588563744 Subscript[$CellContext`\[Chi], 13] + 
      8707568998666993800 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1161152527131774608 Subscript[$CellContext`\[Chi], 3] + 
      3483457582407080480 Subscript[$CellContext`\[Chi], 8] + 
      3483457582407080480 Subscript[$CellContext`\[Chi], 9] + 
      6966915163802414488 Subscript[$CellContext`\[Chi], 12] + 
      8128067691945945698 Subscript[$CellContext`\[Chi], 15] + 
      9289220219077720306 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1238611966628974070 Subscript[$CellContext`\[Chi], 2] + 
      3715835898842663534 Subscript[$CellContext`\[Chi], 6] + 
      3715835898842663534 Subscript[$CellContext`\[Chi], 7] + 
      7431671798729590082 Subscript[$CellContext`\[Chi], 11] + 
      8670283764314305408 Subscript[$CellContext`\[Chi], 14] + 
      9908895730943279478 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1321128550339209048 Subscript[$CellContext`\[Chi], 1] + 
      3963385652095404112 Subscript[$CellContext`\[Chi], 4] + 
      3963385652095404112 Subscript[$CellContext`\[Chi], 5] + 
      7926771303113020742 Subscript[$CellContext`\[Chi], 10] + 
      9247899854530006854 Subscript[$CellContext`\[Chi], 13] + 
      10569028404869215902 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1409025433786727732 Subscript[$CellContext`\[Chi], 3] + 
      4227076300247850132 Subscript[$CellContext`\[Chi], 8] + 
      4227076300247850132 Subscript[$CellContext`\[Chi], 9] + 
      8454152601608028922 Subscript[$CellContext`\[Chi], 12] + 
      9863178034282423590 Subscript[$CellContext`\[Chi], 15] + 
      11272203468069151322 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1502645980632232176 Subscript[$CellContext`\[Chi], 2] + 
      4507937943044632444 Subscript[$CellContext`\[Chi], 6] + 
      4507937943044632444 Subscript[$CellContext`\[Chi], 7] + 
      9015875884941339702 Subscript[$CellContext`\[Chi], 11] + 
      10518521866721507816 Subscript[$CellContext`\[Chi], 14] + 
      12021167847353739992 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1602355008550044718 Subscript[$CellContext`\[Chi], 1] + 
      4807065024465508788 Subscript[$CellContext`\[Chi], 4] + 
      4807065024465508788 Subscript[$CellContext`\[Chi], 5] + 
      9614130050115647454 Subscript[$CellContext`\[Chi], 10] + 
      11216485057481066806 Subscript[$CellContext`\[Chi], 13] + 
      12818840066031111524 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1708540092320345024 Subscript[$CellContext`\[Chi], 3] + 
      5125620278183490474 Subscript[$CellContext`\[Chi], 8] + 
      5125620278183490474 Subscript[$CellContext`\[Chi], 9] + 
      10251240555144514436 Subscript[$CellContext`\[Chi], 12] + 
      11959780648687314862 Subscript[$CellContext`\[Chi], 15] + 
      13668320741007659886 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1821612962956232324 Subscript[$CellContext`\[Chi], 2] + 
      5464838887607246498 Subscript[$CellContext`\[Chi], 6] + 
      5464838887607246498 Subscript[$CellContext`\[Chi], 7] + 
      10929677776475938880 Subscript[$CellContext`\[Chi], 11] + 
      12751290738170720676 Subscript[$CellContext`\[Chi], 14] + 
      14572903701126953000 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1942010971899590588 Subscript[$CellContext`\[Chi], 1] + 
      5826032917000394058 Subscript[$CellContext`\[Chi], 4] + 
      5826032917000394058 Subscript[$CellContext`\[Chi], 5] + 
      11652065832699177320 Subscript[$CellContext`\[Chi], 10] + 
      13594076805900390134 Subscript[$CellContext`\[Chi], 13] + 
      15536087777799980722 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2070198661858715164 Subscript[$CellContext`\[Chi], 3] + 
      6210595984233131042 Subscript[$CellContext`\[Chi], 8] + 
      6210595984233131042 Subscript[$CellContext`\[Chi], 9] + 
      12421191969809281252 Subscript[$CellContext`\[Chi], 12] + 
      14491390630324982066 Subscript[$CellContext`\[Chi], 15] + 
      16561589292183697230 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2206669411557362444 Subscript[$CellContext`\[Chi], 2] + 
      6620008236057773468 Subscript[$CellContext`\[Chi], 6] + 
      6620008236057773468 Subscript[$CellContext`\[Chi], 7] + 
      13240016470729849050 Subscript[$CellContext`\[Chi], 11] + 
      15446685883672897630 Subscript[$CellContext`\[Chi], 14] + 
      17653355295230260074 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2351947198920286906 Subscript[$CellContext`\[Chi], 1] + 
      7055841595331195292 Subscript[$CellContext`\[Chi], 4] + 
      7055841595331195292 Subscript[$CellContext`\[Chi], 5] + 
      14111683192092051014 Subscript[$CellContext`\[Chi], 10] + 
      16463630389582672520 Subscript[$CellContext`\[Chi], 13] + 
      18815577588502959426 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2506588448119950450 Subscript[$CellContext`\[Chi], 3] + 
      7519765345834817578 Subscript[$CellContext`\[Chi], 8] + 
      7519765345834817578 Subscript[$CellContext`\[Chi], 9] + 
      15039530690194681056 Subscript[$CellContext`\[Chi], 12] + 
      17546119139789597734 Subscript[$CellContext`\[Chi], 15] + 
      20052707587909548184 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2671184008175194414 Subscript[$CellContext`\[Chi], 2] + 
      8013552023003946096 Subscript[$CellContext`\[Chi], 6] + 
      8013552023003946096 Subscript[$CellContext`\[Chi], 7] + 
      16027104047529534426 Subscript[$CellContext`\[Chi], 11] + 
      18698288054183091694 Subscript[$CellContext`\[Chi], 14] + 
      21369472062358286108 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2846361226599426236 Subscript[$CellContext`\[Chi], 1] + 
      8539083681368021770 Subscript[$CellContext`\[Chi], 4] + 
      8539083681368021770 Subscript[$CellContext`\[Chi], 5] + 
      17078167361166288016 Subscript[$CellContext`\[Chi], 10] + 
      19924528589335457254 Subscript[$CellContext`\[Chi], 13] + 
      22770889815934883490 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3032786169185014218 Subscript[$CellContext`\[Chi], 3] + 
      9098358505935727324 Subscript[$CellContext`\[Chi], 8] + 
      9098358505935727324 Subscript[$CellContext`\[Chi], 9] + 
      18196717013490764818 Subscript[$CellContext`\[Chi], 12] + 
      21229503181056463630 Subscript[$CellContext`\[Chi], 15] + 
      24262289350241477848 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3231165947411038552 Subscript[$CellContext`\[Chi], 2] + 
      9693497843903486948 Subscript[$CellContext`\[Chi], 6] + 
      9693497843903486948 Subscript[$CellContext`\[Chi], 7] + 
      19386995686136615378 Subscript[$CellContext`\[Chi], 11] + 
      22618161635218025330 Subscript[$CellContext`\[Chi], 14] + 
      25849327582629063882 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3442251208204417754 Subscript[$CellContext`\[Chi], 1] + 
      10326753622890288604 Subscript[$CellContext`\[Chi], 4] + 
      10326753622890288604 Subscript[$CellContext`\[Chi], 5] + 
      20653507247503547292 Subscript[$CellContext`\[Chi], 10] + 
      24095758453985000388 Subscript[$CellContext`\[Chi], 13] + 
      27538009662189418142 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3666838745447030494 Subscript[$CellContext`\[Chi], 3] + 
      11000516238118257696 Subscript[$CellContext`\[Chi], 8] + 
      11000516238118257696 Subscript[$CellContext`\[Chi], 9] + 
      22001032474459335910 Subscript[$CellContext`\[Chi], 12] + 
      25667871221683532644 Subscript[$CellContext`\[Chi], 15] + 
      29334709967130563138 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3905774291868944398 Subscript[$CellContext`\[Chi], 2] + 
      11717322873773821250 Subscript[$CellContext`\[Chi], 6] + 
      11717322873773821250 Subscript[$CellContext`\[Chi], 7] + 
      23434645749380648848 Subscript[$CellContext`\[Chi], 11] + 
      27340420039416581302 Subscript[$CellContext`\[Chi], 14] + 
      31246194331285525700 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4159955448541378860 Subscript[$CellContext`\[Chi], 1] + 
      12479866347514658800 Subscript[$CellContext`\[Chi], 4] + 
      12479866347514658800 Subscript[$CellContext`\[Chi], 5] + 
      24959732693138809038 Subscript[$CellContext`\[Chi], 10] + 
      29119688143570710118 Subscript[$CellContext`\[Chi], 13] + 
      33279643592112088978 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4430334814806608688 Subscript[$CellContext`\[Chi], 3] + 
      13291004442470069697 Subscript[$CellContext`\[Chi], 8] + 
      13291004442470069697 Subscript[$CellContext`\[Chi], 9] + 
      26582008886889901552 Subscript[$CellContext`\[Chi], 12] + 
      31012343699746753812 Subscript[$CellContext`\[Chi], 15] + 
      35442678514553362500 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4717923273595033424 Subscript[$CellContext`\[Chi], 2] + 
      14153769822795892780 Subscript[$CellContext`\[Chi], 6] + 
      14153769822795892780 Subscript[$CellContext`\[Chi], 7] + 
      28307539643580979028 Subscript[$CellContext`\[Chi], 11] + 
      33025462919186804884 Subscript[$CellContext`\[Chi], 14] + 
      37743386192781838308 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5023793499473354718 Subscript[$CellContext`\[Chi], 1] + 
      15071380496346393282 Subscript[$CellContext`\[Chi], 4] + 
      15071380496346393282 Subscript[$CellContext`\[Chi], 5] + 
      30142760994766451426 Subscript[$CellContext`\[Chi], 10] + 
      35166554492166135386 Subscript[$CellContext`\[Chi], 13] + 
      40190347991639490104 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5349083642027012414 Subscript[$CellContext`\[Chi], 3] + 
      16047250928219452920 Subscript[$CellContext`\[Chi], 8] + 
      16047250928219452920 Subscript[$CellContext`\[Chi], 9] + 
      32094501854300504664 Subscript[$CellContext`\[Chi], 12] + 
      37443585498465932756 Subscript[$CellContext`\[Chi], 15] + 
      42792669140492945170 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      5695001256760975706 Subscript[$CellContext`\[Chi], 2] + 
      17085003768077834228 Subscript[$CellContext`\[Chi], 6] + 
      17085003768077834228 Subscript[$CellContext`\[Chi], 7] + 
      34170007538360767426 Subscript[$CellContext`\[Chi], 11] + 
      39865008792916650272 Subscript[$CellContext`\[Chi], 14] + 
      45560010049677625978 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6062827433692592344 Subscript[$CellContext`\[Chi], 1] + 
      18188482303351564684 Subscript[$CellContext`\[Chi], 4] + 
      18188482303351564684 Subscript[$CellContext`\[Chi], 5] + 
      36376964604429326812 Subscript[$CellContext`\[Chi], 10] + 
      42439792040395706808 Subscript[$CellContext`\[Chi], 13] + 
      48502619474088299152 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6453921201020712242 Subscript[$CellContext`\[Chi], 3] + 
      19361763600717590888 Subscript[$CellContext`\[Chi], 8] + 
      19361763600717590888 Subscript[$CellContext`\[Chi], 9] + 
      38723527203779721316 Subscript[$CellContext`\[Chi], 12] + 
      45177448402455887720 Subscript[$CellContext`\[Chi], 15] + 
      51631369603476599962 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6869724151535152274 Subscript[$CellContext`\[Chi], 2] + 
      20609172457022852966 Subscript[$CellContext`\[Chi], 6] + 
      20609172457022852966 Subscript[$CellContext`\[Chi], 7] + 
      41218344911628325226 Subscript[$CellContext`\[Chi], 11] + 
      48088069065580873578 Subscript[$CellContext`\[Chi], 14] + 
      54957793217116025852 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7311765374738794760 Subscript[$CellContext`\[Chi], 1] + 
      21935296121723973404 Subscript[$CellContext`\[Chi], 4] + 
      21935296121723973404 Subscript[$CellContext`\[Chi], 5] + 
      43870592245940364216 Subscript[$CellContext`\[Chi], 10] + 
      51182357618186748016 Subscript[$CellContext`\[Chi], 13] + 
      58494122992925542776 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      7781666639759524938 Subscript[$CellContext`\[Chi], 3] + 
      23344999921848258756 Subscript[$CellContext`\[Chi], 8] + 
      23344999921848258756 Subscript[$CellContext`\[Chi], 9] + 
      46689999841126817592 Subscript[$CellContext`\[Chi], 12] + 
      54471666483456026592 Subscript[$CellContext`\[Chi], 15] + 
      62253333123215551530 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8281147918031521316 Subscript[$CellContext`\[Chi], 2] + 
      24843443751445296884 Subscript[$CellContext`\[Chi], 6] + 
      24843443751445296884 Subscript[$CellContext`\[Chi], 7] + 
      49686887505539854200 Subscript[$CellContext`\[Chi], 11] + 
      57968035420922108452 Subscript[$CellContext`\[Chi], 14] + 
      66249183338953629768 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      8812033188163124530 Subscript[$CellContext`\[Chi], 1] + 
      26436099567220567122 Subscript[$CellContext`\[Chi], 4] + 
      26436099567220567122 Subscript[$CellContext`\[Chi], 5] + 
      52872199131709956992 Subscript[$CellContext`\[Chi], 10] + 
      61684232322604275082 Subscript[$CellContext`\[Chi], 13] + 
      70496265510767399612 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      9376256618430163796 Subscript[$CellContext`\[Chi], 3] + 
      28128769852474947548 Subscript[$CellContext`\[Chi], 8] + 
      28128769852474947548 Subscript[$CellContext`\[Chi], 9] + 
      56257539707765445802 Subscript[$CellContext`\[Chi], 12] + 
      65633796323380065758 Subscript[$CellContext`\[Chi], 15] + 
      75010052941810229554 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      9975869066584031564 Subscript[$CellContext`\[Chi], 2] + 
      29927607202654515156 Subscript[$CellContext`\[Chi], 6] + 
      29927607202654515156 Subscript[$CellContext`\[Chi], 7] + 
      59855214402406593088 Subscript[$CellContext`\[Chi], 11] + 
      69831083471893045116 Subscript[$CellContext`\[Chi], 14] + 
      79806952538477076680 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      10613044999361599620 Subscript[$CellContext`\[Chi], 1] + 
      31839134995092917202 Subscript[$CellContext`\[Chi], 4] + 
      31839134995092917202 Subscript[$CellContext`\[Chi], 5] + 
      63678269993177709052 Subscript[$CellContext`\[Chi], 10] + 
      74291314989547426946 Subscript[$CellContext`\[Chi], 13] + 
      84904359988909026566 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      11290089768596999452 Subscript[$CellContext`\[Chi], 3] + 
      33870269308874965236 Subscript[$CellContext`\[Chi], 8] + 
      33870269308874965236 Subscript[$CellContext`\[Chi], 9] + 
      67740538614665980952 Subscript[$CellContext`\[Chi], 12] + 
      79030628386346947200 Subscript[$CellContext`\[Chi], 15] + 
      90320718154943946652 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      12009447353798389638 Subscript[$CellContext`\[Chi], 2] + 
      36028342058216404350 Subscript[$CellContext`\[Chi], 6] + 
      36028342058216404350 Subscript[$CellContext`\[Chi], 7] + 
      72056684119611580386 Subscript[$CellContext`\[Chi], 11] + 
      84066131470231205586 Subscript[$CellContext`\[Chi], 14] + 
      96075578824029595224 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      12773708505247160322 Subscript[$CellContext`\[Chi], 1] + 
      38321125519017868114 Subscript[$CellContext`\[Chi], 4] + 
      38321125519017868114 Subscript[$CellContext`\[Chi], 5] + 
      76642251034759331260 Subscript[$CellContext`\[Chi], 10] + 
      89415959543282878730 Subscript[$CellContext`\[Chi], 13] + 
      102189668048530039052 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      13585619405529811384 Subscript[$CellContext`\[Chi], 3] + 
      40756858213212533594 Subscript[$CellContext`\[Chi], 8] + 
      40756858213212533594 Subscript[$CellContext`\[Chi], 9] + 
      81513716429801960260 Subscript[$CellContext`\[Chi], 12] + 
      95099335831954871118 Subscript[$CellContext`\[Chi], 15] + 
      108684955237484682502 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      14448090780673960564 Subscript[$CellContext`\[Chi], 2] + 
      43344272345502231762 Subscript[$CellContext`\[Chi], 6] + 
      43344272345502231762 Subscript[$CellContext`\[Chi], 7] + 
      86688544687524131774 Subscript[$CellContext`\[Chi], 11] + 
      101136635471678442408 Subscript[$CellContext`\[Chi], 14] + 
      115584726252352402972 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      15364207587462998372 Subscript[$CellContext`\[Chi], 1] + 
      46092622758802161206 Subscript[$CellContext`\[Chi], 4] + 
      46092622758802161206 Subscript[$CellContext`\[Chi], 5] + 
      92185245521191164036 Subscript[$CellContext`\[Chi], 10] + 
      107549453105067328498 Subscript[$CellContext`\[Chi], 13] + 
      122913660692530326870 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      16337239205183152904 Subscript[$CellContext`\[Chi], 3] + 
      49011717619245934210 Subscript[$CellContext`\[Chi], 8] + 
      49011717619245934210 Subscript[$CellContext`\[Chi], 9] + 
      98023435234795374172 Subscript[$CellContext`\[Chi], 12] + 
      114360674443675002500 Subscript[$CellContext`\[Chi], 15] + 
      130697913648858155404 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      17370650267710020366 Subscript[$CellContext`\[Chi], 2] + 
      52111950799320712778 Subscript[$CellContext`\[Chi], 6] + 
      52111950799320712778 Subscript[$CellContext`\[Chi], 7] + 
      104223901602450766022 Subscript[$CellContext`\[Chi], 11] + 
      121594551866351437974 Subscript[$CellContext`\[Chi], 14] + 
      138965202134061458340 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      18468112061253004188 Subscript[$CellContext`\[Chi], 1] + 
      55404336187684517874 Subscript[$CellContext`\[Chi], 4] + 
      55404336187684517874 Subscript[$CellContext`\[Chi], 5] + 
      110808672371443549704 Subscript[$CellContext`\[Chi], 10] + 
      129276784436622059336 Subscript[$CellContext`\[Chi], 13] + 
      147744896497875063524 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      19633514633720092974 Subscript[$CellContext`\[Chi], 3] + 
      58900543897115223900 Subscript[$CellContext`\[Chi], 8] + 
      58900543897115223900 Subscript[$CellContext`\[Chi], 9] + 
      117801087798275510962 Subscript[$CellContext`\[Chi], 12] + 
      137434602427950548914 Subscript[$CellContext`\[Chi], 15] + 
      157068117061670641888 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      20870979538084915408 Subscript[$CellContext`\[Chi], 2] + 
      62612938618422878668 Subscript[$CellContext`\[Chi], 6] + 
      62612938618422878668 Subscript[$CellContext`\[Chi], 7] + 
      125225877232677604860 Subscript[$CellContext`\[Chi], 11] + 
      146096856774930652744 Subscript[$CellContext`\[Chi], 14] + 
      166967836313015568152 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      22184873366557143838 Subscript[$CellContext`\[Chi], 1] + 
      66554620095376610790 Subscript[$CellContext`\[Chi], 4] + 
      66554620095376610790 Subscript[$CellContext`\[Chi], 5] + 
      133109240195048033936 Subscript[$CellContext`\[Chi], 10] + 
      155294113557310357050 Subscript[$CellContext`\[Chi], 13] + 
      177478986923867500888 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      23579821995019904060 Subscript[$CellContext`\[Chi], 3] + 
      70739465989484892520 Subscript[$CellContext`\[Chi], 8] + 
      70739465989484892520 Subscript[$CellContext`\[Chi], 9] + 
      141478931974544625260 Subscript[$CellContext`\[Chi], 12] + 
      165058753973989709660 Subscript[$CellContext`\[Chi], 15] + 
      188638575969009613720 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      25060725706221898016 Subscript[$CellContext`\[Chi], 2] + 
      75182177114106362900 Subscript[$CellContext`\[Chi], 6] + 
      75182177114106362900 Subscript[$CellContext`\[Chi], 7] + 
      150364354232772065676 Subscript[$CellContext`\[Chi], 11] + 
      175425079934434632468 Subscript[$CellContext`\[Chi], 14] + 
      200485805640656530484 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      26632775108310280296 Subscript[$CellContext`\[Chi], 1] + 
      79898325329628262842 Subscript[$CellContext`\[Chi], 4] + 
      79898325329628262842 Subscript[$CellContext`\[Chi], 5] + 
      159796650654559082700 Subscript[$CellContext`\[Chi], 10] + 
      186429425767566784856 Subscript[$CellContext`\[Chi], 13] + 
      213062200875877065152 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      28301468029798210834 Subscript[$CellContext`\[Chi], 3] + 
      84904404084555087040 Subscript[$CellContext`\[Chi], 8] + 
      84904404084555087040 Subscript[$CellContext`\[Chi], 9] + 
      169808808173949710490 Subscript[$CellContext`\[Chi], 12] + 
      198110276198908376002 Subscript[$CellContext`\[Chi], 15] + 
      226411744228706586836 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      30072627304742342776 Subscript[$CellContext`\[Chi], 2] + 
      90217881919212799476 Subscript[$CellContext`\[Chi], 6] + 
      90217881919212799476 Subscript[$CellContext`\[Chi], 7] + 
      180435763833439849564 Subscript[$CellContext`\[Chi], 11] + 
      210508391143167963488 Subscript[$CellContext`\[Chi], 14] + 
      240581018447910306264 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      31952419642826819976 Subscript[$CellContext`\[Chi], 1] + 
      95857258923344228014 Subscript[$CellContext`\[Chi], 4] + 
      95857258923344228014 Subscript[$CellContext`\[Chi], 5] + 
      191714517851824697032 Subscript[$CellContext`\[Chi], 10] + 
      223666937489515285132 Subscript[$CellContext`\[Chi], 13] + 
      255619357132342105108 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      33947375495415119396 Subscript[$CellContext`\[Chi], 3] + 
      101842126491536448568 Subscript[$CellContext`\[Chi], 8] + 
      101842126491536448568 Subscript[$CellContext`\[Chi], 9] + 
      203684252977781784328 Subscript[$CellContext`\[Chi], 12] + 
      237631628478487994104 Subscript[$CellContext`\[Chi], 15] + 
      271579003973903113500 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      36064410126950323984 Subscript[$CellContext`\[Chi], 2] + 
      108193230375400520884 Subscript[$CellContext`\[Chi], 6] + 
      108193230375400520884 Subscript[$CellContext`\[Chi], 7] + 
      216386460756251483450 Subscript[$CellContext`\[Chi], 11] + 
      252450870877751356366 Subscript[$CellContext`\[Chi], 14] + 
      288515281004701680350 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      38310845800182780758 Subscript[$CellContext`\[Chi], 1] + 
      114932537406162735890 Subscript[$CellContext`\[Chi], 4] + 
      114932537406162735890 Subscript[$CellContext`\[Chi], 5] + 
      229865074806711101296 Subscript[$CellContext`\[Chi], 10] + 
      268175920612508275588 Subscript[$CellContext`\[Chi], 13] + 
      306486766412691056346 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      40694435300462477384 Subscript[$CellContext`\[Chi], 3] + 
      122083305895604368020 Subscript[$CellContext`\[Chi], 8] + 
      122083305895604368020 Subscript[$CellContext`\[Chi], 9] + 
      244166611796991809976 Subscript[$CellContext`\[Chi], 12] + 
      284861047091671223124 Subscript[$CellContext`\[Chi], 15] + 
      325555482392133700508 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      43223386705163802644 Subscript[$CellContext`\[Chi], 2] + 
      129670160121448049702 Subscript[$CellContext`\[Chi], 6] + 
      129670160121448049702 Subscript[$CellContext`\[Chi], 7] + 
      259340320236939433808 Subscript[$CellContext`\[Chi], 11] + 
      302563706948059878370 Subscript[$CellContext`\[Chi], 14] + 
      345787093653223681014 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      45906389640610397090 Subscript[$CellContext`\[Chi], 1] + 
      137719168915695947754 Subscript[$CellContext`\[Chi], 4] + 
      137719168915695947754 Subscript[$CellContext`\[Chi], 5] + 
      275438337837527129036 Subscript[$CellContext`\[Chi], 10] + 
      321344727472002282610 Subscript[$CellContext`\[Chi], 13] + 
      367251117112612679700 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      48752642930372912874 Subscript[$CellContext`\[Chi], 3] + 
      146257928797437698528 Subscript[$CellContext`\[Chi], 8] + 
      146257928797437698528 Subscript[$CellContext`\[Chi], 9] + 
      292515857588556461500 Subscript[$CellContext`\[Chi], 12] + 
      341268500525248334316 Subscript[$CellContext`\[Chi], 15] + 
      390021143455621247190 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      51771883895820158968 Subscript[$CellContext`\[Chi], 2] + 
      155315651680952523898 Subscript[$CellContext`\[Chi], 6] + 
      155315651680952523898 Subscript[$CellContext`\[Chi], 7] + 
      310631303368413011032 Subscript[$CellContext`\[Chi], 11] + 
      362403187257725216994 Subscript[$CellContext`\[Chi], 14] + 
      414175071153545375962 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      54974419210869520740 Subscript[$CellContext`\[Chi], 1] + 
      164923257639310981078 Subscript[$CellContext`\[Chi], 4] + 
      164923257639310981078 Subscript[$CellContext`\[Chi], 5] + 
      329846515271919518174 Subscript[$CellContext`\[Chi], 10] + 
      384820934489491457772 Subscript[$CellContext`\[Chi], 13] + 
      439795353700360978512 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      58371157591832294202 Subscript[$CellContext`\[Chi], 3] + 
      175113472768594394272 Subscript[$CellContext`\[Chi], 8] + 
      175113472768594394272 Subscript[$CellContext`\[Chi], 9] + 
      350226945544091266448 Subscript[$CellContext`\[Chi], 12] + 
      408598103129021072232 Subscript[$CellContext`\[Chi], 15] + 
      466969260720853366434 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      61973644222699490400 Subscript[$CellContext`\[Chi], 2] + 
      185920932675206736508 Subscript[$CellContext`\[Chi], 6] + 
      185920932675206736508 Subscript[$CellContext`\[Chi], 7] + 
      371841865343305233632 Subscript[$CellContext`\[Chi], 11] + 
      433815509573112989234 Subscript[$CellContext`\[Chi], 14] + 
      495789153795812479634 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      65794097218410922574 Subscript[$CellContext`\[Chi], 1] + 
      197382291647912839578 Subscript[$CellContext`\[Chi], 4] + 
      197382291647912839578 Subscript[$CellContext`\[Chi], 5] + 
      394764583303145618006 Subscript[$CellContext`\[Chi], 10] + 
      460558680514236612592 Subscript[$CellContext`\[Chi], 13] + 
      526352777732647535166 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      69845446025245733670 Subscript[$CellContext`\[Chi], 3] + 
      209536338083274893054 Subscript[$CellContext`\[Chi], 8] + 
      209536338083274893054 Subscript[$CellContext`\[Chi], 9] + 
      419072676159012067546 Subscript[$CellContext`\[Chi], 12] + 
      488918122191795493260 Subscript[$CellContext`\[Chi], 15] + 
      558763568217041226930 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      74141372084299252844 Subscript[$CellContext`\[Chi], 2] + 
      222424116245136054690 Subscript[$CellContext`\[Chi], 6] + 
      222424116245136054690 Subscript[$CellContext`\[Chi], 7] + 
      444848232498033802002 Subscript[$CellContext`\[Chi], 11] + 
      518989604574571351044 Subscript[$CellContext`\[Chi], 14] + 
      593130976658870603888 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      78696351656445135792 Subscript[$CellContext`\[Chi], 1] + 
      236089054977327488298 Subscript[$CellContext`\[Chi], 4] + 
      236089054977327488298 Subscript[$CellContext`\[Chi], 5] + 
      472178109946662922974 Subscript[$CellContext`\[Chi], 10] + 
      550874461611100139688 Subscript[$CellContext`\[Chi], 13] + 
      629570813267545275480 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      83525701160099270566 Subscript[$CellContext`\[Chi], 3] + 
      250577103472068790858 Subscript[$CellContext`\[Chi], 8] + 
      250577103472068790858 Subscript[$CellContext`\[Chi], 9] + 
      501154206952366614008 Subscript[$CellContext`\[Chi], 12] + 
      584679908104236863734 Subscript[$CellContext`\[Chi], 15] + 
      668205609264336134300 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      88645624919998199246 Subscript[$CellContext`\[Chi], 2] + 
      265936874768467357686 Subscript[$CellContext`\[Chi], 6] + 
      265936874768467357686 Subscript[$CellContext`\[Chi], 7] + 
      531873749528461927396 Subscript[$CellContext`\[Chi], 11] + 
      620519374456932886498 Subscript[$CellContext`\[Chi], 14] + 
      709164999376931085744 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      94073265705759993376 Subscript[$CellContext`\[Chi], 1] + 
      282219797108556518622 Subscript[$CellContext`\[Chi], 4] + 
      282219797108556518622 Subscript[$CellContext`\[Chi], 5] + 
      564439594225836487096 Subscript[$CellContext`\[Chi], 10] + 
      658512859922873018850 Subscript[$CellContext`\[Chi], 13] + 
      752586125628633012226 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      99826757958902955992 Subscript[$CellContext`\[Chi], 3] + 
      299480273885690127370 Subscript[$CellContext`\[Chi], 8] + 
      299480273885690127370 Subscript[$CellContext`\[Chi], 9] + 
      598960547762399024072 Subscript[$CellContext`\[Chi], 12] + 
      698787305730283239624 Subscript[$CellContext`\[Chi], 15] + 
      798614063689186195616 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      105925284116826008608 Subscript[$CellContext`\[Chi], 2] + 
      317775852341231654074 Subscript[$CellContext`\[Chi], 6] + 
      317775852341231654074 Subscript[$CellContext`\[Chi], 7] + 
      635551704691709692050 Subscript[$CellContext`\[Chi], 11] + 
      741476988799289328908 Subscript[$CellContext`\[Chi], 14] + 
      847402272916115337516 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      112389133933645256560 Subscript[$CellContext`\[Chi], 1] + 
      337167401810454827164 Subscript[$CellContext`\[Chi], 4] + 
      337167401810454827164 Subscript[$CellContext`\[Chi], 5] + 
      674334803611390567136 Subscript[$CellContext`\[Chi], 10] + 
      786723937554554881220 Subscript[$CellContext`\[Chi], 13] + 
      899113071488200137780 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      119239767238614252112 Subscript[$CellContext`\[Chi], 3] + 
      357719301706043256668 Subscript[$CellContext`\[Chi], 8] + 
      357719301706043256668 Subscript[$CellContext`\[Chi], 9] + 
      715438603421886000496 Subscript[$CellContext`\[Chi], 12] + 
      834678370650700752940 Subscript[$CellContext`\[Chi], 15] + 
      953918137889315005052 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      126499880034119333248 Subscript[$CellContext`\[Chi], 2] + 
      379499640112445848956 Subscript[$CellContext`\[Chi], 6] + 
      379499640112445848956 Subscript[$CellContext`\[Chi], 7] + 
      758999280214803879238 Subscript[$CellContext`\[Chi], 11] + 
      885499160259011061698 Subscript[$CellContext`\[Chi], 14] + 
      1011999040293130394946 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      134193474408909550874 Subscript[$CellContext`\[Chi], 1] + 
      402580423216344305764 Subscript[$CellContext`\[Chi], 4] + 
      402580423216344305764 Subscript[$CellContext`\[Chi], 5] + 
      805160846443072971290 Subscript[$CellContext`\[Chi], 10] + 
      939354320841598175212 Subscript[$CellContext`\[Chi], 13] + 
      1073547795250507726086 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      142345932171663127182 Subscript[$CellContext`\[Chi], 3] + 
      427037796525678659250 Subscript[$CellContext`\[Chi], 8] + 
      427037796525678659250 Subscript[$CellContext`\[Chi], 9] + 
      854075593040668009472 Subscript[$CellContext`\[Chi], 12] + 
      996421525223020414240 Subscript[$CellContext`\[Chi], 15] + 
      1138767457394683541422 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      150984092718433076880 Subscript[$CellContext`\[Chi], 2] + 
      452952278144296385432 Subscript[$CellContext`\[Chi], 6] + 
      452952278144296385432 Subscript[$CellContext`\[Chi], 7] + 
      905904556299595602738 Subscript[$CellContext`\[Chi], 11] + 
      1056888649007025834584 Subscript[$CellContext`\[Chi], 14] + 
      1207872741725458911464 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      160136335043350827984 Subscript[$CellContext`\[Chi], 1] + 
      480409005141377703960 Subscript[$CellContext`\[Chi], 4] + 
      480409005141377703960 Subscript[$CellContext`\[Chi], 5] + 
      960818010271430220212 Subscript[$CellContext`\[Chi], 10] + 
      1120954345326106268204 Subscript[$CellContext`\[Chi], 13] + 
      1281090680369457096188 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      169832664447228509524 Subscript[$CellContext`\[Chi], 3] + 
      509497993330028860180 Subscript[$CellContext`\[Chi], 8] + 
      509497993330028860180 Subscript[$CellContext`\[Chi], 9] + 
      1018995986671714402288 Subscript[$CellContext`\[Chi], 12] + 
      1188828651107286243466 Subscript[$CellContext`\[Chi], 15] + 
      1358661315554514752990 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      180104803859052692906 Subscript[$CellContext`\[Chi], 2] + 
      540314411589155581266 Subscript[$CellContext`\[Chi], 6] + 
      540314411589155581266 Subscript[$CellContext`\[Chi], 7] + 
      1080628823166313626818 Subscript[$CellContext`\[Chi], 11] + 
      1260733627037363822272 Subscript[$CellContext`\[Chi], 14] + 
      1440838430896416515178 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      190986290369613433400 Subscript[$CellContext`\[Chi], 1] + 
      572958871096492350140 Subscript[$CellContext`\[Chi], 4] + 
      572958871096492350140 Subscript[$CellContext`\[Chi], 5] + 
      1145917742205332636366 Subscript[$CellContext`\[Chi], 10] + 
      1336904032562598119706 Subscript[$CellContext`\[Chi], 13] + 
      1527890322932211553106 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      202512576899403677084 Subscript[$CellContext`\[Chi], 3] + 
      607537730710919234772 Subscript[$CellContext`\[Chi], 8] + 
      607537730710919234772 Subscript[$CellContext`\[Chi], 9] + 
      1215075461409130300252 Subscript[$CellContext`\[Chi], 12] + 
      1417588038321242180754 Subscript[$CellContext`\[Chi], 15] + 
      1620100615220645857838 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      214721139648456868756 Subscript[$CellContext`\[Chi], 2] + 
      644163418932292050296 Subscript[$CellContext`\[Chi], 6] + 
      644163418932292050296 Subscript[$CellContext`\[Chi], 7] + 
      1288326837877662671006 Subscript[$CellContext`\[Chi], 11] + 
      1503047977513040983662 Subscript[$CellContext`\[Chi], 14] + 
      1717769117161497852418 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      227651591259141957160 Subscript[$CellContext`\[Chi], 1] + 
      682954773790885222448 Subscript[$CellContext`\[Chi], 4] + 
      682954773790885222448 Subscript[$CellContext`\[Chi], 5] + 
      1365909547568311058616 Subscript[$CellContext`\[Chi], 10] + 
      1593561138840912366928 Subscript[$CellContext`\[Chi], 13] + 
      1821212730100054324088 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      241345800392175616654 Subscript[$CellContext`\[Chi], 3] + 
      724037401162676007940 Subscript[$CellContext`\[Chi], 8] + 
      724037401162676007940 Subscript[$CellContext`\[Chi], 9] + 
      1448074802339202843196 Subscript[$CellContext`\[Chi], 12] + 
      1689420602717527617828 Subscript[$CellContext`\[Chi], 15] + 
      1930766403109703234482 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      255848017657735562292 Subscript[$CellContext`\[Chi], 2] + 
      767544052987459932456 Subscript[$CellContext`\[Chi], 6] + 
      767544052987459932456 Subscript[$CellContext`\[Chi], 7] + 
      1535088105960666655366 Subscript[$CellContext`\[Chi], 11] + 
      1790936123632655463282 Subscript[$CellContext`\[Chi], 14] + 
      2046784141290391025574 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      271205008659072736424 Subscript[$CellContext`\[Chi], 1] + 
      813615025962551323466 Subscript[$CellContext`\[Chi], 4] + 
      813615025962551323466 Subscript[$CellContext`\[Chi], 5] + 
      1627230051939769547908 Subscript[$CellContext`\[Chi], 10] + 
      1898435060584175398526 Subscript[$CellContext`\[Chi], 13] + 
      2169640069243248134950 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      287466194103617506718 Subscript[$CellContext`\[Chi], 3] + 
      862398582325944659358 Subscript[$CellContext`\[Chi], 8] + 
      862398582325944659358 Subscript[$CellContext`\[Chi], 9] + 
      1724797164636797142474 Subscript[$CellContext`\[Chi], 12] + 
      2012263358755506788396 Subscript[$CellContext`\[Chi], 15] + 
      2299729552859124295114 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      304683797801077169808 Subscript[$CellContext`\[Chi], 2] + 
      914051393387702221484 Subscript[$CellContext`\[Chi], 6] + 
      914051393387702221484 Subscript[$CellContext`\[Chi], 7] + 
      1828102786790933715408 Subscript[$CellContext`\[Chi], 11] + 
      2132786584576481597172 Subscript[$CellContext`\[Chi], 14] + 
      2437470382377558766980 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      322913002519174579130 Subscript[$CellContext`\[Chi], 1] + 
      968739007573502313850 Subscript[$CellContext`\[Chi], 4] + 
      968739007573502313850 Subscript[$CellContext`\[Chi], 5] + 
      1937478015131026089474 Subscript[$CellContext`\[Chi], 10] + 
      2260391017666179244934 Subscript[$CellContext`\[Chi], 13] + 
      2583304020185353824064 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      342212114584039091414 Subscript[$CellContext`\[Chi], 3] + 
      1026636343735676912626 Subscript[$CellContext`\[Chi], 8] + 
      1026636343735676912626 Subscript[$CellContext`\[Chi], 9] + 
      2053272687487794202658 Subscript[$CellContext`\[Chi], 12] + 
      2395484802055392932648 Subscript[$CellContext`\[Chi], 15] + 
      2737696916639432024062 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      362642737214428095512 Subscript[$CellContext`\[Chi], 2] + 
      1087928211660199343292 Subscript[$CellContext`\[Chi], 6] + 
      1087928211660199343292 Subscript[$CellContext`\[Chi], 7] + 
      2175856423303483590620 Subscript[$CellContext`\[Chi], 11] + 
      2538499160534826742888 Subscript[$CellContext`\[Chi], 14] + 
      2901141897749254838400 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      384269953550216321682 Subscript[$CellContext`\[Chi], 1] + 
      1152809860633245988538 Subscript[$CellContext`\[Chi], 4] + 
      1152809860633245988538 Subscript[$CellContext`\[Chi], 5] + 
      2305619721283894937120 Subscript[$CellContext`\[Chi], 10] + 
      2689889674816708282344 Subscript[$CellContext`\[Chi], 13] + 
      3074159628366924604026 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      407162519386101376292 Subscript[$CellContext`\[Chi], 3] + 
      1221487558176208523506 Subscript[$CellContext`\[Chi], 8] + 
      1221487558176208523506 Subscript[$CellContext`\[Chi], 9] + 
      2442975116334512692646 Subscript[$CellContext`\[Chi], 12] + 
      2850137635738518463568 Subscript[$CellContext`\[Chi], 15] + 
      3257300155124619839860 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      431393066650843556638 Subscript[$CellContext`\[Chi], 2] + 
      1294179199934110964396 Subscript[$CellContext`\[Chi], 6] + 
      1294179199934110964396 Subscript[$CellContext`\[Chi], 7] + 
      2588358399886641651236 Subscript[$CellContext`\[Chi], 11] + 
      3019751466519065502356 Subscript[$CellContext`\[Chi], 14] + 
      3451144533169909058994 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      457038317668409278376 Subscript[$CellContext`\[Chi], 1] + 
      1371114953024177198244 Subscript[$CellContext`\[Chi], 4] + 
      1371114953024177198244 Subscript[$CellContext`\[Chi], 5] + 
      2742229906029404992152 Subscript[$CellContext`\[Chi], 10] + 
      3199268223716763633532 Subscript[$CellContext`\[Chi], 13] + 
      3656306541385172911908 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      484179311328268270656 Subscript[$CellContext`\[Chi], 3] + 
      1452537933965311095670 Subscript[$CellContext`\[Chi], 8] + 
      1452537933965311095670 Subscript[$CellContext`\[Chi], 9] + 
      2905075867950115890376 Subscript[$CellContext`\[Chi], 12] + 
      3389255179258890444592 Subscript[$CellContext`\[Chi], 15] + 
      3873434490587158715248 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      512901641230740324382 Subscript[$CellContext`\[Chi], 2] + 
      1538704923712274046322 Subscript[$CellContext`\[Chi], 6] + 
      1538704923712274046322 Subscript[$CellContext`\[Chi], 7] + 
      3077409847404495061768 Subscript[$CellContext`\[Chi], 11] + 
      3590311488655288459530 Subscript[$CellContext`\[Chi], 14] + 
      4103213129886028783912 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      543295707029275873456 Subscript[$CellContext`\[Chi], 1] + 
      1629887121067199751678 Subscript[$CellContext`\[Chi], 4] + 
      1629887121067199751678 Subscript[$CellContext`\[Chi], 5] + 
      3259774242155027389874 Subscript[$CellContext`\[Chi], 10] + 
      3803069949163675394640 Subscript[$CellContext`\[Chi], 13] + 
      4346365656192951268096 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      575456979069703147716 Subscript[$CellContext`\[Chi], 3] + 
      1726370937230328043720 Subscript[$CellContext`\[Chi], 8] + 
      1726370937230328043720 Subscript[$CellContext`\[Chi], 9] + 
      3452741874439437443090 Subscript[$CellContext`\[Chi], 12] + 
      4028198853530359191428 Subscript[$CellContext`\[Chi], 15] + 
      4603655832600062339144 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      609486277651377233560 Subscript[$CellContext`\[Chi], 2] + 
      1828458832932306043150 Subscript[$CellContext`\[Chi], 6] + 
      1828458832932306043150 Subscript[$CellContext`\[Chi], 7] + 
      3656917665886437725522 Subscript[$CellContext`\[Chi], 11] + 
      4266403943515989301552 Subscript[$CellContext`\[Chi], 14] + 
      4875890221167366535112 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      645490067049572081612 Subscript[$CellContext`\[Chi], 1] + 
      1936470201171165628864 Subscript[$CellContext`\[Chi], 4] + 
      1936470201171165628864 Subscript[$CellContext`\[Chi], 5] + 
      3872940402319881918598 Subscript[$CellContext`\[Chi], 10] + 
      4518430469391903384238 Subscript[$CellContext`\[Chi], 13] + 
      5163920536441475465850 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      683580765736299339480 Subscript[$CellContext`\[Chi], 3] + 
      2050742297185807758842 Subscript[$CellContext`\[Chi], 8] + 
      2050742297185807758842 Subscript[$CellContext`\[Chi], 9] + 
      4101484594394705796272 Subscript[$CellContext`\[Chi], 12] + 
      4785065360107914876038 Subscript[$CellContext`\[Chi], 15] + 
      5468646125844214215518 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      723877072983996591606 Subscript[$CellContext`\[Chi], 2] + 
      2171631218975738606532 Subscript[$CellContext`\[Chi], 6] + 
      2171631218975738606532 Subscript[$CellContext`\[Chi], 7] + 
      4343262437927728335416 Subscript[$CellContext`\[Chi], 11] + 
      5067139510935473758592 Subscript[$CellContext`\[Chi], 14] + 
      5791016583919470350198 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      766504313411572184686 Subscript[$CellContext`\[Chi], 1] + 
      2299512940210291022862 Subscript[$CellContext`\[Chi], 4] + 
      2299512940210291022862 Subscript[$CellContext`\[Chi], 5] + 
      4599025880445007557304 Subscript[$CellContext`\[Chi], 10] + 
      5365530193832154211008 Subscript[$CellContext`\[Chi], 13] + 
      6132034507243726395694 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      811594799708833929932 Subscript[$CellContext`\[Chi], 3] + 
      2434784399151622533560 Subscript[$CellContext`\[Chi], 8] + 
      2434784399151622533560 Subscript[$CellContext`\[Chi], 9] + 
      4869568798278124370736 Subscript[$CellContext`\[Chi], 12] + 
      5681163598012079044432 Subscript[$CellContext`\[Chi], 15] + 
      6492758397720912974364 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      859288215232083367848 Subscript[$CellContext`\[Chi], 2] + 
      2577864645670415104830 Subscript[$CellContext`\[Chi], 6] + 
      2577864645670415104830 Subscript[$CellContext`\[Chi], 7] + 
      5155729291366665228188 Subscript[$CellContext`\[Chi], 11] + 
      6015017506572913597378 Subscript[$CellContext`\[Chi], 14] + 
      6874305721804996965226 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      909732016765735012878 Subscript[$CellContext`\[Chi], 1] + 
      2729196050323773934770 Subscript[$CellContext`\[Chi], 4] + 
      2729196050323773934770 Subscript[$CellContext`\[Chi], 5] + 
      5458392100620978924678 Subscript[$CellContext`\[Chi], 10] + 
      6368124117413282833692 Subscript[$CellContext`\[Chi], 13] + 
      7277856134179017846570 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      963081859288056239728 Subscript[$CellContext`\[Chi], 3] + 
      2889245577836845804020 Subscript[$CellContext`\[Chi], 8] + 
      2889245577836845804020 Subscript[$CellContext`\[Chi], 9] + 
      5778491155701014502802 Subscript[$CellContext`\[Chi], 12] + 
      6741573014961747827366 Subscript[$CellContext`\[Chi], 15] + 
      7704654874249804067094 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1019502043102813695140 Subscript[$CellContext`\[Chi], 2] + 
      3058506129336538572697 Subscript[$CellContext`\[Chi], 6] + 
      3058506129336538572697 Subscript[$CellContext`\[Chi], 7] + 
      6117012258644979708264 Subscript[$CellContext`\[Chi], 11] + 
      7136514301775890890556 Subscript[$CellContext`\[Chi], 14] + 
      8156016344878704585696 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1079165985333379035510 Subscript[$CellContext`\[Chi], 1] + 
      3237497955971243911688 Subscript[$CellContext`\[Chi], 4] + 
      3237497955971243911688 Subscript[$CellContext`\[Chi], 5] + 
      6474995911971381039396 Subscript[$CellContext`\[Chi], 10] + 
      7554161897275866879906 Subscript[$CellContext`\[Chi], 13] + 
      8633327882609245915416 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1142256716217037973352 Subscript[$CellContext`\[Chi], 3] + 
      3426770148680824617608 Subscript[$CellContext`\[Chi], 8] + 
      3426770148680824617608 Subscript[$CellContext`\[Chi], 9] + 
      6853540297331938486104 Subscript[$CellContext`\[Chi], 12] + 
      7995797013578687157234 Subscript[$CellContext`\[Chi], 15] + 
      9138053729795725130586 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1208967402368889351450 Subscript[$CellContext`\[Chi], 2] + 
      3626902207076117527314 Subscript[$CellContext`\[Chi], 6] + 
      3626902207076117527314 Subscript[$CellContext`\[Chi], 7] + 
      7253804414182785560058 Subscript[$CellContext`\[Chi], 11] + 
      8462771816521124384472 Subscript[$CellContext`\[Chi], 14] + 
      9671739218890013735922 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1279501897539105584598 Subscript[$CellContext`\[Chi], 1] + 
      3838505692648729918434 Subscript[$CellContext`\[Chi], 4] + 
      3838505692648729918434 Subscript[$CellContext`\[Chi], 5] + 
      7677011385266046724938 Subscript[$CellContext`\[Chi], 10] + 
      8956513282836565474230 Subscript[$CellContext`\[Chi], 13] + 
      10236015180375671058828 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1354075323221500470474 Subscript[$CellContext`\[Chi], 3] + 
      4062225969632202158252 Subscript[$CellContext`\[Chi], 8] + 
      4062225969632202158252 Subscript[$CellContext`\[Chi], 9] + 
      8124451939296703591802 Subscript[$CellContext`\[Chi], 12] + 
      9478527262485904809106 Subscript[$CellContext`\[Chi], 15] + 
      10832602585707405279580 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1432914679734419692242 Subscript[$CellContext`\[Chi], 2] + 
      4298744039236468592656 Subscript[$CellContext`\[Chi], 6] + 
      4298744039236468592656 Subscript[$CellContext`\[Chi], 7] + 
      8597488078439727615128 Subscript[$CellContext`\[Chi], 11] + 
      10030402758207356823300 Subscript[$CellContext`\[Chi], 14] + 
      11463317437941776515542 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1516259490337664866212 Subscript[$CellContext`\[Chi], 1] + 
      4548778470978850056318 Subscript[$CellContext`\[Chi], 4] + 
      4548778470978850056318 Subscript[$CellContext`\[Chi], 5] + 
      9097556941991844632364 Subscript[$CellContext`\[Chi], 10] + 
      10613816432295364956130 Subscript[$CellContext`\[Chi], 13] + 
      12130075922633029822342 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1604362479116196073880 Subscript[$CellContext`\[Chi], 3] + 
      4813087437383693092408 Subscript[$CellContext`\[Chi], 8] + 
      4813087437383693092408 Subscript[$CellContext`\[Chi], 9] + 
      9626174874732281369894 Subscript[$CellContext`\[Chi], 12] + 
      11230537353883582314382 Subscript[$CellContext`\[Chi], 15] + 
      12834899832999778388262 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1697490285418912776180 Subscript[$CellContext`\[Chi], 2] + 
      5092470856220647120024 Subscript[$CellContext`\[Chi], 6] + 
      5092470856220647120024 Subscript[$CellContext`\[Chi], 7] + 
      10184941712477385471728 Subscript[$CellContext`\[Chi], 11] + 
      11882431997860207039628 Subscript[$CellContext`\[Chi], 14] + 
      13579922283279119815808 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1795924215706875424262 Subscript[$CellContext`\[Chi], 1] + 
      5387772647157730622324 Subscript[$CellContext`\[Chi], 4] + 
      5387772647157730622324 Subscript[$CellContext`\[Chi], 5] + 
      10775545294278356837974 Subscript[$CellContext`\[Chi], 10] + 
      12571469510022336611774 Subscript[$CellContext`\[Chi], 13] + 
      14367393725729212036036 Subscript[$CellContext`\[Chi], 16]}, 16, 12024, 
     72],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.5572028519032383`*^9, 3.557202866244454*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "dec", "]"}]], "Input",
 CellChangeTimes->{{3.5572028724965487`*^9, 3.557202876060568*^9}}],

Cell["\<\
q^{2/9} \\left(\\chi _8+\\chi _9\\right)+2 q^{5/9} \\chi _{11}+q^{8/9} \
\\left(2 \\chi _{13}+2 \\chi _{16}\\right)+q^{11/9}
   \\left(2 \\chi _{12}+2 \\chi _{15}+2 \\chi _{18}\\right)+q^{14/9} \\left(2 \
\\chi _6+2 \\chi _7+2 \\chi _{11}+4 \\chi
   _{14}+4 \\chi _{17}\\right)+q^{17/9} \\left(2 \\chi _1+2 \\chi _4+2 \\chi \
_5+6 \\chi _{10}+4 \\chi _{13}+6 \\chi
   _{16}\\right)+q^{20/9} \\left(4 \\chi _8+4 \\chi _9+6 \\chi _{12}+10 \\chi \
_{15}+10 \\chi _{18}\\right)+q^{23/9} \\left(2
   \\chi _2+5 \\chi _6+5 \\chi _7+12 \\chi _{11}+12 \\chi _{14}+14 \\chi \
_{17}\\right)+q^{26/9} \\left(2 \\chi _1+10 \\chi
   _4+10 \\chi _5+14 \\chi _{10}+20 \\chi _{13}+22 \\chi \
_{16}\\right)+q^{29/9} \\left(6 \\chi _3+10 \\chi _8+10 \\chi _9+26
   \\chi _{12}+26 \\chi _{15}+32 \\chi _{18}\\right)+q^{32/9} \\left(4 \\chi \
_2+18 \\chi _6+18 \\chi _7+32 \\chi _{11}+42
   \\chi _{14}+46 \\chi _{17}\\right)+q^{35/9} \\left(10 \\chi _1+22 \\chi \
_4+22 \\chi _5+50 \\chi _{10}+54 \\chi _{13}+64
   \\chi _{16}\\right)+q^{38/9} \\left(10 \\chi _3+36 \\chi _8+36 \\chi _9+64 \
\\chi _{12}+80 \\chi _{15}+90 \\chi
   _{18}\\right)+q^{41/9} \\left(18 \\chi _2+44 \\chi _6+44 \\chi _7+96 \\chi \
_{11}+104 \\chi _{14}+122 \\chi
   _{17}\\right)+q^{44/9} \\left(18 \\chi _1+65 \\chi _4+65 \\chi _5+122 \
\\chi _{10}+150 \\chi _{13}+168 \\chi
   _{16}\\right)+q^{47/9} \\left(30 \\chi _3+82 \\chi _8+82 \\chi _9+174 \
\\chi _{12}+194 \\chi _{15}+224 \\chi
   _{18}\\right)+q^{50/9} \\left(36 \\chi _2+118 \\chi _6+118 \\chi _7+220 \
\\chi _{11}+268 \\chi _{14}+304 \\chi
   _{17}\\right)+q^{53/9} \\left(54 \\chi _1+146 \\chi _4+146 \\chi _5+308 \
\\chi _{10}+346 \\chi _{13}+400 \\chi
   _{16}\\right)+q^{56/9} \\left(62 \\chi _3+202 \\chi _8+202 \\chi _9+390 \
\\chi _{12}+468 \\chi _{15}+530 \\chi
   _{18}\\right)+q^{59/9} \\left(90 \\chi _2+254 \\chi _6+254 \\chi _7+526 \
\\chi _{11}+600 \\chi _{14}+690 \\chi
   _{17}\\right)+q^{62/9} \\left(108 \\chi _1+344 \\chi _4+344 \\chi _5+666 \
\\chi _{10}+794 \\chi _{13}+902 \\chi
   _{16}\\right)+q^{65/9} \\left(152 \\chi _3+430 \\chi _8+430 \\chi _9+884 \
\\chi _{12}+1010 \\chi _{15}+1162 \\chi
   _{18}\\right)+q^{68/9} \\left(180 \\chi _2+568 \\chi _6+568 \\chi _7+1112 \
\\chi _{11}+1320 \\chi _{14}+1500 \\chi
   _{17}\\right)+q^{71/9} \\left(246 \\chi _1+710 \\chi _4+710 \\chi _5+1448 \
\\chi _{10}+1668 \\chi _{13}+1914 \\chi
   _{16}\\right)+q^{74/9} \\left(298 \\chi _3+926 \\chi _8+926 \\chi _9+1816 \
\\chi _{12}+2146 \\chi _{15}+2444 \\chi
   _{18}\\right)+q^{77/9} \\left(396 \\chi _2+1150 \\chi _6+1150 \\chi \
_7+2338 \\chi _{11}+2696 \\chi _{14}+3092 \\chi
   _{17}\\right)+q^{80/9} \\left(478 \\chi _1+1476 \\chi _4+1476 \\chi \
_5+2914 \\chi _{10}+3434 \\chi _{13}+3912 \\chi
   _{16}\\right)+q^{83/9} \\left(624 \\chi _3+1830 \\chi _8+1830 \\chi \
_9+3704 \\chi _{12}+4286 \\chi _{15}+4910 \\chi
   _{18}\\right)+q^{86/9} \\left(758 \\chi _2+2324 \\chi _6+2324 \\chi \
_7+4596 \\chi _{11}+5402 \\chi _{14}+6160 \\chi
   _{17}\\right)+q^{89/9} \\left(974 \\chi _1+2866 \\chi _4+2866 \\chi \
_5+5788 \\chi _{10}+6704 \\chi _{13}+7678 \\chi
   _{16}\\right)+q^{92/9} \\left(1180 \\chi _3+3600 \\chi _8+3600 \\chi \
_9+7142 \\chi _{12}+8384 \\chi _{15}+9564 \\chi
   _{18}\\right)+q^{95/9} \\left(1496 \\chi _2+4424 \\chi _6+4424 \\chi \
_7+8914 \\chi _{11}+10346 \\chi _{14}+11842 \\chi
   _{17}\\right)+q^{98/9} \\left(1814 \\chi _1+5514 \\chi _4+5514 \\chi \
_5+10950 \\chi _{10}+12836 \\chi _{13}+14650 \\chi
   _{16}\\right)+q^{101/9} \\left(2276 \\chi _3+6742 \\chi _8+6742 \\chi \
_9+13568 \\chi _{12}+15758 \\chi _{15}+18034 \\chi
   _{18}\\right)+q^{104/9} \\left(2748 \\chi _2+8336 \\chi _6+8336 \\chi \
_7+16586 \\chi _{11}+19426 \\chi _{14}+22174 \\chi
   _{17}\\right)+q^{107/9} \\left(3416 \\chi _1+10155 \\chi _4+10155 \\chi \
_5+20408 \\chi _{10}+23730 \\chi _{13}+27146
   \\chi _{16}\\right)+q^{110/9} \\left(4122 \\chi _3+12476 \\chi _8+12476 \
\\chi _9+24840 \\chi _{12}+29070 \\chi
   _{15}+33192 \\chi _{18}\\right)+q^{113/9} \\left(5086 \\chi _2+15132 \\chi \
_6+15132 \\chi _7+30384 \\chi _{11}+35346
   \\chi _{14}+40432 \\chi _{17}\\right)+q^{116/9} \\left(6114 \\chi _1+18474 \
\\chi _4+18474 \\chi _5+36822 \\chi
   _{10}+43068 \\chi _{13}+49182 \\chi _{16}\\right)+q^{119/9} \\left(7488 \
\\chi _3+22324 \\chi _8+22324 \\chi _9+44788
   \\chi _{12}+52138 \\chi _{15}+59626 \\chi _{18}\\right)+q^{122/9} \
\\left(8986 \\chi _2+27112 \\chi _6+27112 \\chi
   _7+54062 \\chi _{11}+63202 \\chi _{14}+72188 \\chi _{17}\\right)+q^{125/9} \
\\left(10936 \\chi _1+32632 \\chi _4+32632
   \\chi _5+65438 \\chi _{10}+76198 \\chi _{13}+87134 \\chi \
_{16}\\right)+q^{128/9} \\left(13080 \\chi _3+39430 \\chi
   _8+39430 \\chi _9+78680 \\chi _{12}+91948 \\chi _{15}+105028 \\chi \
_{18}\\right)+q^{131/9} \\left(15830 \\chi _2+47294
   \\chi _6+47294 \\chi _7+94790 \\chi _{11}+110422 \\chi _{14}+126252 \\chi \
_{17}\\right)+q^{134/9} \\left(18892 \\chi
   _1+56892 \\chi _4+56892 \\chi _5+113558 \\chi _{10}+132668 \\chi \
_{13}+151560 \\chi _{16}\\right)+q^{137/9}
   \\left(22748 \\chi _3+67998 \\chi _8+67998 \\chi _9+136238 \\chi \
_{12}+158740 \\chi _{15}+181488 \\chi
   _{18}\\right)+q^{140/9} \\left(27062 \\chi _2+81450 \\chi _6+81450 \\chi \
_7+162644 \\chi _{11}+189970 \\chi
   _{14}+217032 \\chi _{17}\\right)+q^{143/9} \\left(32438 \\chi _1+97036 \
\\chi _4+97036 \\chi _5+194352 \\chi
   _{10}+226512 \\chi _{13}+258950 \\chi _{16}\\right)+q^{146/9} \\left(38494 \
\\chi _3+115788 \\chi _8+115788 \\chi
   _9+231260 \\chi _{12}+270060 \\chi _{15}+308554 \\chi \
_{18}\\right)+q^{149/9} \\left(45948 \\chi _2+137503 \\chi
   _6+137503 \\chi _7+275344 \\chi _{11}+320950 \\chi _{14}+366898 \\chi \
_{17}\\right)+q^{152/9} \\left(54370 \\chi
   _1+163478 \\chi _4+163478 \\chi _5+326600 \\chi _{10}+381336 \\chi \
_{13}+435706 \\chi _{16}\\right)+q^{155/9}
   \\left(64650 \\chi _3+193562 \\chi _8+193562 \\chi _9+387514 \\chi \
_{12}+451778 \\chi _{15}+516428 \\chi
   _{18}\\right)+q^{158/9} \\left(76312 \\chi _2+229358 \\chi _6+229358 \\chi \
_7+458284 \\chi _{11}+535018 \\chi
   _{14}+611330 \\chi _{17}\\right)+q^{161/9} \\left(90416 \\chi _1+270780 \
\\chi _4+270780 \\chi _5+542022 \\chi
   _{10}+631970 \\chi _{13}+722386 \\chi _{16}\\right)+q^{164/9} \
\\left(106444 \\chi _3+319834 \\chi _8+319834 \\chi
   _9+639178 \\chi _{12}+746124 \\chi _{15}+852568 \\chi \
_{18}\\right)+q^{167/9} \\left(125700 \\chi _2+376570 \\chi
   _6+376570 \\chi _7+753674 \\chi _{11}+878844 \\chi _{14}+1004544 \\chi \
_{17}\\right)+q^{170/9} \\left(147632 \\chi
   _1+443476 \\chi _4+443476 \\chi _5+886360 \\chi _{10}+1034570 \\chi \
_{13}+1182202 \\chi _{16}\\right)+q^{173/9}
   \\left(173800 \\chi _3+520766 \\chi _8+520766 \\chi _9+1042164 \\chi \
_{12}+1215328 \\chi _{15}+1389128 \\chi
   _{18}\\right)+q^{176/9} \\left(203628 \\chi _2+611560 \\chi _6+611560 \
\\chi _7+1222454 \\chi _{11}+1426762 \\chi
   _{14}+1630390 \\chi _{17}\\right)+q^{179/9} \\left(239026 \\chi _1+716358 \
\\chi _4+716358 \\chi _5+1433442 \\chi
   _{10}+1671748 \\chi _{13}+1910774 \\chi _{16}\\right)+q^{182/9} \
\\left(279416 \\chi _3+839030 \\chi _8+839030 \\chi
   _9+1677266 \\chi _{12}+1957464 \\chi _{15}+2236880 \\chi \
_{18}\\right)+q^{185/9} \\left(327098 \\chi _2+980438 \\chi
   _6+980438 \\chi _7+1961726 \\chi _{11}+2287968 \\chi _{14}+2615066 \\chi \
_{17}\\right)+q^{188/9} \\left(381506 \\chi
   _1+1145432 \\chi _4+1145432 \\chi _5+2289964 \\chi _{10}+2672384 \\chi \
_{13}+3053890 \\chi _{16}\\right)+q^{191/9}
   \\left(445460 \\chi _3+1335414 \\chi _8+1335414 \\chi _9+2671802 \\chi \
_{12}+3116294 \\chi _{15}+3561754 \\chi
   _{18}\\right)+q^{194/9} \\left(518458 \\chi _2+1556424 \\chi _6+1556424 \
\\chi _7+3111782 \\chi _{11}+3631288 \\chi
   _{14}+4149746 \\chi _{17}\\right)+q^{197/9} \\left(603902 \\chi _1+1810558 \
\\chi _4+1810558 \\chi _5+3622254 \\chi
   _{10}+4225012 \\chi _{13}+4828914 \\chi _{16}\\right)+q^{200/9} \
\\left(701388 \\chi _3+2105386 \\chi _8+2105386 \\chi
   _9+4209568 \\chi _{12}+4912178 \\chi _{15}+5613566 \\chi \
_{18}\\right)+q^{203/9} \\left(815094 \\chi _2+2443988 \\chi
   _6+2443988 \\chi _7+4889276 \\chi _{11}+5703078 \\chi _{14}+6518172 \\chi \
_{17}\\right)+q^{206/9} \\left(944800 \\chi
   _1+2835796 \\chi _4+2835796 \\chi _5+5670180 \\chi _{10}+6616376 \\chi \
_{13}+7561176 \\chi _{16}\\right)+q^{209/9}
   \\left(1095560 \\chi _3+3285164 \\chi _8+3285164 \\chi _9+6571834 \\chi \
_{12}+7665878 \\chi _{15}+8761438 \\chi
   _{18}\\right)+q^{212/9} \\left(1267426 \\chi _2+3803896 \\chi _6+3803896 \
\\chi _7+7606196 \\chi _{11}+8875238 \\chi
   _{14}+10142664 \\chi _{17}\\right)+q^{215/9} \\left(1466594 \\chi \
_1+4398074 \\chi _4+4398074 \\chi _5+8797868 \\chi
   _{10}+10262750 \\chi _{13}+11729344 \\chi _{16}\\right)+q^{218/9} \
\\left(1693530 \\chi _3+5082428 \\chi _8+5082428
   \\chi _9+10162992 \\chi _{12}+11858364 \\chi _{15}+13551894 \\chi \
_{18}\\right)+q^{221/9} \\left(1955748 \\chi
   _2+5865250 \\chi _6+5865250 \\chi _7+11732486 \\chi _{11}+13686240 \\chi \
_{14}+15641988 \\chi _{17}\\right)+q^{224/9}
   \\left(2254284 \\chi _1+6764976 \\chi _4+6764976 \\chi _5+13527850 \\chi \
_{10}+15784258 \\chi _{13}+18038542 \\chi
   _{16}\\right)+q^{227/9} \\left(2598362 \\chi _3+7792836 \\chi _8+7792836 \
\\chi _9+15587932 \\chi _{12}+18184044 \\chi
   _{15}+20782406 \\chi _{18}\\right)+q^{230/9} \\left(2989806 \\chi \
_2+8971834 \\chi _6+8971834 \\chi _7+17941230 \\chi
   _{11}+20933452 \\chi _{14}+23923258 \\chi _{17}\\right)+q^{233/9} \
\\left(3439852 \\chi _1+10316952 \\chi _4+10316952
   \\chi _5+20636500 \\chi _{10}+24073746 \\chi _{13}+27513598 \\chi \
_{16}\\right)+q^{236/9} \\left(3951390 \\chi
   _3+11856946 \\chi _8+11856946 \\chi _9+23711142 \\chi _{12}+27665306 \\chi \
_{15}+31616696 \\chi
   _{18}\\right)+q^{239/9} \\left(4538212 \\chi _2+13611694 \\chi _6+13611694 \
\\chi _7+27226336 \\chi _{11}+31761610 \\chi
   _{14}+36299822 \\chi _{17}\\right)+q^{242/9} \\left(5204640 \\chi \
_1+15617068 \\chi _4+15617068 \\chi _5+31230960 \\chi
   _{10}+36438748 \\chi _{13}+41643388 \\chi _{16}\\right)+q^{245/9} \
\\left(5967514 \\chi _3+17899152 \\chi _8+17899152
   \\chi _9+35801682 \\chi _{12}+41765808 \\chi _{15}+47733322 \\chi \
_{18}\\right)+q^{248/9} \\left(6833046 \\chi
   _2+20502740 \\chi _6+20502740 \\chi _7+41001906 \\chi _{11}+47838554 \\chi \
_{14}+54671600 \\chi
   _{17}\\right)+q^{251/9} \\left(7821910 \\chi _1+23461918 \\chi _4+23461918 \
\\chi _5+46927662 \\chi _{10}+54745760 \\chi
   _{13}+62567670 \\chi _{16}\\right)+q^{254/9} \\left(8942808 \\chi \
_3+26832505 \\chi _8+26832505 \\chi _9+53660904 \\chi
   _{12}+62607790 \\chi _{15}+71550598 \\chi _{18}\\right)+q^{257/9} \
\\left(10221022 \\chi _2+30658692 \\chi _6+30658692
   \\chi _7+61321748 \\chi _{11}+71538392 \\chi _{14}+81759414 \\chi \
_{17}\\right)+q^{260/9} \\left(11668472 \\chi
   _1+35010064 \\chi _4+35010064 \\chi _5+70015508 \\chi _{10}+81688632 \\chi \
_{13}+93357104 \\chi
   _{16}\\right)+q^{263/9} \\left(13316206 \\chi _3+39943698 \\chi \
_8+39943698 \\chi _9+79892328 \\chi _{12}+93203614
   \\chi _{15}+106519820 \\chi _{18}\\right)+q^{266/9} \\left(15180314 \\chi \
_2+45546194 \\chi _6+45546194 \\chi
   _7+91087100 \\chi _{11}+106272668 \\chi _{14}+121452982 \\chi \
_{17}\\right)+q^{269/9} \\left(17298812 \\chi
   _1+51890810 \\chi _4+51890810 \\chi _5+103787234 \\chi _{10}+121080420 \
\\chi _{13}+138379232 \\chi
   _{16}\\right)+q^{272/9} \\left(19693118 \\chi _3+59085326 \\chi \
_8+59085326 \\chi _9+118164716 \\chi _{12}+137863806
   \\chi _{15}+157556924 \\chi _{18}\\right)+q^{275/9} \\left(22409924 \\chi \
_2+67223458 \\chi _6+67223458 \\chi
   _7+134453248 \\chi _{11}+156856856 \\chi _{14}+179266780 \\chi \
_{17}\\right)+q^{278/9} \\left(25477462 \\chi
   _1+76439120 \\chi _4+76439120 \\chi _5+152871472 \\chi _{10}+178355666 \
\\chi _{13}+203833128 \\chi
   _{16}\\right)+q^{281/9} \\left(28952940 \\chi _3+86851618 \\chi \
_8+86851618 \\chi _9+173710414 \\chi _{12}+202656158
   \\chi _{15}+231609098 \\chi _{18}\\right)+q^{284/9} \\left(32873216 \\chi \
_2+98627278 \\chi _6+98627278 \\chi
   _7+197246964 \\chi _{11}+230127810 \\chi _{14}+263001026 \\chi \
_{17}\\right)+q^{287/9} \\left(37308534 \\chi
   _1+111917534 \\chi _4+111917534 \\chi _5+223843150 \\chi _{10}+261143618 \
\\chi _{13}+298452152 \\chi
   _{16}\\right)+q^{290/9} \\left(42306688 \\chi _3+126928650 \\chi \
_8+126928650 \\chi _9+253848670 \\chi _{12}+296163944
   \\chi _{15}+338470632 \\chi _{18}\\right)+q^{293/9} \\left(47953742 \\chi \
_2+143852066 \\chi _6+143852066 \\chi
   _7+287713276 \\chi _{11}+335657858 \\chi _{14}+383611600 \\chi \
_{17}\\right)+q^{296/9} \\left(54311236 \\chi
   _1+162943416 \\chi _4+162943416 \\chi _5+325877172 \\chi _{10}+380198112 \
\\chi _{13}+434509348 \\chi
   _{16}\\right)+q^{299/9} \\left(61484776 \\chi _3+184444078 \\chi \
_8+184444078 \\chi _9+368898430 \\chi _{12}+430372952
   \\chi _{15}+491857728 \\chi _{18}\\right)+q^{302/9} \\left(69553168 \\chi \
_2+208670398 \\chi _6+208670398 \\chi
   _7+417329852 \\chi _{11}+486893920 \\chi _{14}+556447088 \\chi \
_{17}\\right)+q^{305/9} \\left(78645766 \\chi
   _1+235925688 \\chi _4+235925688 \\chi _5+471862964 \\chi _{10}+550497120 \
\\chi _{13}+629142886 \\chi
   _{16}\\right)+q^{308/9} \\left(88862942 \\chi _3+266601114 \\chi \
_8+266601114 \\chi _9+533189988 \\chi _{12}+622065218
   \\chi _{15}+710928160 \\chi _{18}\\right)+q^{311/9} \\left(100363286 \\chi \
_2+301076882 \\chi _6+301076882 \\chi
   _7+602166760 \\chi _{11}+702517070 \\chi _{14}+802880356 \\chi \
_{17}\\right)+q^{314/9} \\left(113274074 \\chi
   _1+339835998 \\chi _4+339835998 \\chi _5+679658166 \\chi _{10}+792946016 \
\\chi _{13}+906220090 \\chi
   _{16}\\right)+q^{317/9} \\left(127789436 \\chi _3+383353661 \\chi \
_8+383353661 \\chi _9+766721952 \\chi
   _{12}+894496738 \\chi _{15}+1022286174 \\chi _{18}\\right)+q^{320/9} \
\\left(144070072 \\chi _2+432225716 \\chi
   _6+432225716 \\chi _7+864435990 \\chi _{11}+1008521558 \\chi \
_{14}+1152591630 \\chi _{17}\\right)+q^{323/9}
   \\left(162353714 \\chi _1+487044782 \\chi _4+487044782 \\chi _5+974105942 \
\\chi _{10}+1136443302 \\chi
   _{13}+1298797016 \\chi _{16}\\right)+q^{326/9} \\left(182842514 \\chi \
_3+548544882 \\chi _8+548544882 \\chi
   _9+1097072368 \\chi _{12}+1279932222 \\chi _{15}+1462774736 \\chi \
_{18}\\right)+q^{329/9} \\left(205827200 \\chi
   _2+617463184 \\chi _6+617463184 \\chi _7+1234944756 \\chi _{11}+1440753542 \
\\chi _{14}+1646580742 \\chi
   _{17}\\right)+q^{332/9} \\left(231561180 \\chi _1+694703002 \\chi \
_4+694703002 \\chi _5+1389386602 \\chi
   _{10}+1620967244 \\chi _{13}+1852528424 \\chi _{16}\\right)+q^{335/9} \
\\left(260399988 \\chi _3+781179434 \\chi
   _8+781179434 \\chi _9+1562379422 \\chi _{12}+1822758880 \\chi \
_{15}+2083158868 \\chi _{18}\\right)+q^{338/9}
   \\left(292660300 \\chi _2+878002646 \\chi _6+878002646 \\chi _7+1755983484 \
\\chi _{11}+2048665526 \\chi
   _{14}+2341325826 \\chi _{17}\\right)+q^{341/9} \\left(328776356 \\chi \
_1+986306014 \\chi _4+986306014 \\chi
   _5+1972635062 \\chi _{10}+2301388358 \\chi _{13}+2630164714 \\chi \
_{16}\\right)+q^{344/9} \\left(369142702 \\chi
   _3+1107452450 \\chi _8+1107452450 \\chi _9+2214880616 \\chi \
_{12}+2584047670 \\chi _{15}+2953190372 \\chi
   _{18}\\right)+q^{347/9} \\left(414289568 \\chi _2+1242843032 \\chi \
_6+1242843032 \\chi _7+2485711766 \\chi
   _{11}+2899975662 \\chi _{14}+3314265230 \\chi _{17}\\right)+q^{350/9} \
\\left(464707196 \\chi _1+1394148748 \\chi
   _4+1394148748 \\chi _5+2788270266 \\chi _{10}+3253004624 \\chi \
_{13}+3717711820 \\chi _{16}\\right)+q^{353/9}
   \\left(521042272 \\chi _3+1563098044 \\chi _8+1563098044 \\chi \
_9+3126224828 \\chi _{12}+3647238328 \\chi
   _{15}+4168280600 \\chi _{18}\\right)+q^{356/9} \\left(583902330 \\chi \
_2+1751737352 \\chi _6+1751737352 \\chi
   _7+3503444416 \\chi _{11}+4087377108 \\chi _{14}+4671279438 \\chi \
_{17}\\right)+q^{359/9} \\left(654075734 \\chi
   _1+1962195216 \\chi _4+1962195216 \\chi _5+3924422452 \\chi \
_{10}+4578466196 \\chi _{13}+5232541930 \\chi
   _{16}\\right)+q^{362/9} \\left(732313614 \\chi _3+2196974660 \\chi \
_8+2196974660 \\chi _9+4393915426 \\chi
   _{12}+5126262854 \\chi _{15}+5858576468 \\chi _{18}\\right)+q^{365/9} \
\\left(819575934 \\chi _2+2458692016 \\chi
   _6+2458692016 \\chi _7+4917419780 \\chi _{11}+5736959936 \\chi \
_{14}+6556535870 \\chi _{17}\\right)+q^{368/9}
   \\left(916789202 \\chi _1+2750405332 \\chi _4+2750405332 \\chi \
_5+5500773020 \\chi _{10}+6417599948 \\chi
   _{13}+7334389150 \\chi _{16}\\right)+q^{371/9} \\left(1025121646 \\chi \
_3+3075325208 \\chi _8+3075325208 \\chi
   _9+6150690180 \\chi _{12}+7175772098 \\chi _{15}+8200893744 \\chi \
_{18}\\right)+q^{374/9} \\left(1145713714 \\chi
   _2+3437183094 \\chi _6+3437183094 \\chi _7+6874324152 \\chi \
_{11}+8020079818 \\chi _{14}+9165793532 \\chi
   _{17}\\right)+q^{377/9} \\left(1279985470 \\chi _1+3839912068 \\chi \
_4+3839912068 \\chi _5+7679868440 \\chi
   _{10}+8959809568 \\chi _{13}+10239795038 \\chi _{16}\\right)+q^{380/9} \
\\left(1429337796 \\chi _3+4288060118 \\chi
   _8+4288060118 \\chi _9+8576073600 \\chi _{12}+10005458122 \\chi \
_{15}+11434795918 \\chi _{18}\\right)+q^{383/9}
   \\left(1595495686 \\chi _2+4786437888 \\chi _6+4786437888 \\chi \
_7+9572924988 \\chi _{11}+11168371498 \\chi
   _{14}+12763867184 \\chi _{17}\\right)+q^{386/9} \\left(1780176656 \\chi \
_1+5340581844 \\chi _4+5340581844 \\chi
   _5+10681111706 \\chi _{10}+12461340246 \\chi _{13}+14241516902 \\chi _{16}\
\\right)+q^{389/9} \\left(1985473796 \\chi
   _3+5956366602 \\chi _8+5956366602 \\chi _9+11912787952 \\chi \
_{12}+13898206962 \\chi _{15}+15883680758 \\chi
   _{18}\\right)+q^{392/9} \\left(2213488894 \\chi _2+6640524372 \\chi \
_6+6640524372 \\chi _7+13280991152 \\chi
   _{11}+15494537738 \\chi _{14}+17708026632 \\chi _{17}\\right)+q^{395/9} \
\\left(2466759740 \\chi _1+7400218536 \\chi
   _4+7400218536 \\chi _5+14800497800 \\chi _{10}+17267196856 \\chi \
_{13}+19733956596 \\chi _{16}\\right)+q^{398/9}
   \\left(2747853876 \\chi _3+8243625600 \\chi _8+8243625600 \\chi \
_9+16487187126 \\chi _{12}+19235104974 \\chi
   _{15}+21982958850 \\chi _{18}\\right)+q^{401/9} \\left(3059844970 \\chi \
_2+9179467426 \\chi _6+9179467426 \\chi
   _7+18359002292 \\chi _{11}+21418779774 \\chi _{14}+24478624744 \\chi _{17}\
\\right)+q^{404/9} \\left(3405864198 \\chi
   _1+10217663622 \\chi _4+10217663622 \\chi _5+20435256332 \\chi \
_{10}+23841191552 \\chi _{13}+27247055750 \\chi
   _{16}\\right)+q^{407/9} \\left(3789631178 \\chi _3+11368818864 \\chi \
_8+11368818864 \\chi _9+22737712436 \\chi
   _{12}+26527268952 \\chi _{15}+30316900130 \\chi _{18}\\right)+q^{410/9} \
\\left(4214958320 \\chi _2+12644953608 \\chi
   _6+12644953608 \\chi _7+25289828450 \\chi _{11}+29504865418 \\chi \
_{14}+33719823738 \\chi _{17}\\right)+q^{413/9}
   \\left(4686342210 \\chi _1+14058943734 \\chi _4+14058943734 \\chi \
_5+28117970316 \\chi _{10}+32804229632 \\chi
   _{13}+37490571842 \\chi _{16}\\right)+q^{416/9} \\left(5208417452 \\chi \
_3+15625339536 \\chi _8+15625339536 \\chi
   _9+31250592014 \\chi _{12}+36459096646 \\chi _{15}+41667514098 \\chi _{18}\
\\right)+q^{419/9} \\left(5786615188 \\chi
   _2+17359753962 \\chi _6+17359753962 \\chi _7+34719599578 \\chi \
_{11}+40506123164 \\chi _{14}+46292738352 \\chi
   _{17}\\right)+q^{422/9} \\left(6426561138 \\chi _1+19279779836 \\chi \
_4+19279779836 \\chi _5+38559463132 \\chi
   _{10}+44986120686 \\chi _{13}+51412681824 \\chi _{16}\\right)+q^{425/9} \
\\left(7134808506 \\chi _3+21404323984 \\chi
   _8+21404323984 \\chi _9+42808749454 \\chi _{12}+49943456418 \\chi \
_{15}+57078264924 \\chi _{18}\\right)+q^{428/9}
   \\left(7918176150 \\chi _2+23754635164 \\chi _6+23754635164 \\chi \
_7+47509163736 \\chi _{11}+55427446610 \\chi
   _{14}+63345622760 \\chi _{17}\\right)+q^{431/9} \\left(8784564128 \\chi \
_1+26353580306 \\chi _4+26353580306 \\chi
   _5+52707272744 \\chi _{10}+61491724794 \\chi _{13}+70276288922 \\chi _{16}\
\\right)+q^{434/9} \\left(9742226008 \\chi
   _3+29226795906 \\chi _8+29226795906 \\chi _9+58453473786 \\chi \
_{12}+68195817678 \\chi _{15}+77938043686 \\chi
   _{18}\\right)+q^{437/9} \\left(10800675962 \\chi _2+32401903834 \\chi \
_6+32401903834 \\chi _7+64803931664 \\chi
   _{11}+75604483574 \\chi _{14}+86405159536 \\chi _{17}\\right)+q^{440/9} \
\\left(11969890540 \\chi _1+35909801928 \\chi
   _4+35909801928 \\chi _5+71819473694 \\chi _{10}+83789494542 \\chi \
_{13}+95759385082 \\chi _{16}\\right)+q^{443/9}
   \\left(13261317544 \\chi _3+39783815866 \\chi _8+39783815866 \\chi \
_9+79567768568 \\chi _{12}+92828949340 \\chi
   _{15}+106090266884 \\chi _{18}\\right)+q^{446/9} \\left(14687000480 \\chi \
_2+44061145208 \\chi _6+44061145208 \\chi
   _7+88122146506 \\chi _{11}+102809290748 \\chi _{14}+117496291228 \\chi \
_{17}\\right)+q^{449/9} \\left(16260700206
   \\chi _1+48781949438 \\chi _4+48781949438 \\chi _5+97564049978 \\chi \
_{10}+113824599014 \\chi _{13}+130085299220 \\chi
   _{16}\\right)+q^{452/9} \\left(17996936850 \\chi _3+53990969252 \\chi \
_8+53990969252 \\chi _9+107981779962 \\chi
   _{12}+125978875514 \\chi _{15}+143975812364 \\chi _{18}\\right)+q^{455/9} \
\\left(19912236816 \\chi _2+59736543952
   \\chi _6+59736543952 \\chi _7+119473254462 \\chi _{11}+139385324786 \\chi \
_{14}+159297561602 \\chi
   _{17}\\right)+q^{458/9} \\left(22024084662 \\chi _1+66072428868 \\chi \
_4+66072428868 \\chi _5+132144682684 \\chi
   _{10}+154168942228 \\chi _{13}+176193026890 \\chi _{16}\\right)+q^{461/9} \
\\left(24352308992 \\chi _3+73056743212
   \\chi _8+73056743212 \\chi _9+146113670120 \\chi _{12}+170465795348 \\chi \
_{15}+194818104340 \\chi
   _{18}\\right)+q^{464/9} \\left(26917938664 \\chi _2+80754008813 \\chi \
_6+80754008813 \\chi _7+161507824988 \\chi
   _{11}+188425956466 \\chi _{14}+215343895130 \\chi _{17}\\right)+q^{467/9} \
\\left(29744743034 \\chi _1+89234026932
   \\chi _4+89234026932 \\chi _5+178468256118 \\chi _{10}+208212796974 \\chi \
_{13}+237957540008 \\chi
   _{16}\\right)+q^{470/9} \\left(32857984272 \\chi _3+98574165038 \\chi \
_8+98574165038 \\chi _9+197148117662 \\chi
   _{12}+230006314168 \\chi _{15}+262864298440 \\chi _{18}\\right)+q^{473/9} \
\\left(36286128838 \\chi _2+108858163652
   \\chi _6+108858163652 \\chi _7+217716550086 \\chi _{11}+254002456062 \\chi \
_{14}+290288584900 \\chi
   _{17}\\right)+q^{476/9} \\left(40059489812 \\chi _1+120178703144 \\chi \
_4+120178703144 \\chi _5+240357172768 \\chi
   _{10}+280416896290 \\chi _{13}+320476386102 \\chi _{16}\\right)+q^{479/9} \
\\left(44212128764 \\chi _3+132636141350
   \\chi _8+132636141350 \\chi _9+265272527722 \\chi _{12}+309484411544 \\chi \
_{15}+353696540308 \\chi
   _{18}\\right)+q^{482/9} \\left(48780379298 \\chi _2+146341394864 \\chi \
_6+146341394864 \\chi _7+292682532554 \\chi
   _{11}+341463168822 \\chi _{14}+390243548120 \\chi _{17}\\right)+q^{485/9} \
\\left(53804960328 \\chi _1+161414611322
   \\chi _4+161414611322 \\chi _5+322829492230 \\chi _{10}+376634182890 \\chi \
_{13}+430439143218 \\chi
   _{16}\\right)+q^{488/9} \\left(59329374518 \\chi _3+177988406208 \\chi \
_8+177988406208 \\chi _9+355976529980 \\chi
   _{12}+415306187144 \\chi _{15}+474635561662 \\chi _{18}\\right)+q^{491/9} \
\\left(65402256714 \\chi _2+196206474044
   \\chi _6+196206474044 \\chi _7+392413244266 \\chi _{11}+457815204894 \\chi \
_{14}+523217461608 \\chi
   _{17}\\right)+q^{494/9} \\left(72075638226 \\chi _1+216227225126 \\chi \
_4+216227225126 \\chi _5+432454139590 \\chi
   _{10}+504530088264 \\chi _{13}+576605726490 \\chi _{16}\\right)+q^{497/9} \
\\left(79407556576 \\chi _3+238222344138
   \\chi _8+238222344138 \\chi _9+476445013766 \\chi _{12}+555852244756 \\chi \
_{15}+635259801332 \\chi
   _{18}\\right)+q^{500/9} \\left(87460179410 \\chi _2+262380879314 \\chi \
_6+262380879314 \\chi _7+524761417772 \\chi
   _{11}+612221938266 \\chi _{14}+699682117676 \\chi _{17}\\right)+q^{503/9} \
\\left(96302705104 \\chi _1+288907758174
   \\chi _4+288907758174 \\chi _5+577815873580 \\chi _{10}+674118221546 \\chi \
_{13}+770420926650 \\chi
   _{16}\\right)+q^{506/9} \\left(106009337432 \\chi _3+318028386554 \\chi \
_8+318028386554 \\chi _9+636056398616 \\chi
   _{12}+742066110298 \\chi _{15}+848075447730 \\chi _{18}\\right)+q^{509/9} \
\\left(116662509638 \\chi _2+349987136654
   \\chi _6+349987136654 \\chi _7+699974665480 \\chi _{11}+816636782848 \\chi \
_{14}+933299292486 \\chi
   _{17}\\right)+q^{512/9} \\left(128350704294 \\chi _1+385052523606 \\chi \
_4+385052523606 \\chi _5+770104636724 \\chi
   _{10}+898455751756 \\chi _{13}+1026806456050 \\chi _{16}\\right)+q^{515/9} \
\\left(141172037762 \\chi _3+423515683406
   \\chi _8+423515683406 \\chi _9+847031796798 \\chi _{12}+988203404680 \\chi \
_{15}+1129375442442 \\chi
   _{18}\\right)+q^{518/9} \\left(155231917096 \\chi _2+465696201518 \\chi \
_6+465696201518 \\chi _7+931391952548 \\chi
   _{11}+1086624319876 \\chi _{14}+1241856236972 \\chi \
_{17}\\right)+q^{521/9} \\left(170647025782 \\chi _1+511940605702
   \\chi _4+511940605702 \\chi _5+1023881682934 \\chi _{10}+1194528237072 \
\\chi _{13}+1365175262854 \\chi
   _{16}\\right)+q^{524/9} \\left(187542813458 \\chi _3+562628933988 \\chi \
_8+562628933988 \\chi _9+1125257374632 \\chi
   _{12}+1312800681704 \\chi _{15}+1500343495162 \\chi \
_{18}\\right)+q^{527/9} \\left(206057929288 \\chi _2+618173271484
   \\chi _6+618173271484 \\chi _7+1236347059468 \\chi _{11}+1442404472368 \
\\chi _{14}+1648462401656 \\chi
   _{17}\\right)+q^{530/9} \\left(226341537990 \\chi _1+679025154542 \\chi \
_4+679025154542 \\chi _5+1358049768234 \\chi
   _{10}+1584391846786 \\chi _{13}+1810733384776 \\chi \
_{16}\\right)+q^{533/9} \\left(248558252166 \\chi _3+745674190524
   \\chi _8+745674190524 \\chi _9+1491348946892 \\chi _{12}+1739906633098 \
\\chi _{15}+1988464885264 \\chi
   _{18}\\right)+q^{536/9} \\left(272885273068 \\chi _2+818656411252 \\chi \
_6+818656411252 \\chi _7+1637312230752 \\chi
   _{11}+1910198095868 \\chi _{14}+2183083368936 \\chi \
_{17}\\right)+q^{539/9} \\left(299517880118 \\chi _1+898553021254
   \\chi _4+898553021254 \\chi _5+1797106661732 \\chi _{10}+2096623922754 \
\\chi _{13}+2396141802872 \\chi
   _{16}\\right)+q^{542/9} \\left(328666392910 \\chi _3+985999826484 \\chi \
_8+985999826484 \\chi _9+1971999004910 \\chi
   _{12}+2300666045574 \\chi _{15}+2629332438484 \\chi \
_{18}\\right)+q^{545/9} \\left(360562282564 \\chi
   _2+1081686169854 \\chi _6+1081686169854 \\chi _7+2163373017412 \\chi \
_{11}+2523934622138 \\chi _{14}+2884496904702
   \\chi _{17}\\right)+q^{548/9} \\left(395454957726 \\chi _1+1186365581951 \
\\chi _4+1186365581951 \\chi _5+2372730455460
   \\chi _{10}+2768186121950 \\chi _{13}+3163641079676 \\chi \
_{16}\\right)+q^{551/9} \\left(433618571108 \\chi
   _3+1300854972506 \\chi _8+1300854972506 \\chi _9+2601710685976 \\chi \
_{12}+3035328516254 \\chi _{15}+3468947087362
   \\chi _{18}\\right)+q^{554/9} \\left(475348630924 \\chi _2+1426046667506 \
\\chi _6+1426046667506 \\chi _7+2852092559922
   \\chi _{11}+3327441965596 \\chi _{14}+3802790596520 \\chi \
_{17}\\right)+q^{557/9} \\left(520969584396 \\chi
   _1+1562907942864 \\chi _4+1562907942864 \\chi _5+3125816695914 \\chi \
_{10}+3646785469986 \\chi _{13}+4167755054382
   \\chi _{16}\\right)+q^{560/9} \\left(570831263968 \\chi _3+1712494638826 \
\\chi _8+1712494638826 \\chi _9+3424988431076
   \\chi _{12}+3995820541970 \\chi _{15}+4566651805938 \\chi \
_{18}\\right)+q^{563/9} \\left(625317340552 \\chi
   _2+1875951136778 \\chi _6+1875951136778 \\chi _7+3751903158584 \\chi \
_{11}+4377219614258 \\chi _{14}+5002536954810
   \\chi _{17}\\right)+q^{566/9} \\left(684841613534 \\chi _1+2054525765564 \
\\chi _4+2054525765564 \\chi _5+4109050605806
   \\chi _{10}+4793893144302 \\chi _{13}+5478734757836 \\chi \
_{16}\\right)+q^{569/9} \\left(749857437632 \\chi
   _3+2249571345938 \\chi _8+2249571345938 \\chi _9+4499143658684 \\chi \
_{12}+5249000129350 \\chi _{15}+5998857566982
   \\chi _{18}\\right)+q^{572/9} \\left(820853875760 \\chi _2+2462562637502 \
\\chi _6+2462562637502 \\chi _7+4925124265170
   \\chi _{11}+5745979151142 \\chi _{14}+6566833026902 \\chi \
_{17}\\right)+q^{575/9} \\left(898366217114 \\chi
   _1+2695097596266 \\chi _4+2695097596266 \\chi _5+5390196247750 \\chi \
_{10}+6288561409804 \\chi _{13}+7186927626918
   \\chi _{16}\\right)+q^{578/9} \\left(982972013518 \\chi _3+2948917142908 \
\\chi _8+2948917142908 \\chi _9+5897833183060
   \\chi _{12}+6880806298932 \\chi _{15}+7863778312450 \\chi \
_{18}\\right)+q^{581/9} \\left(1075302820712 \\chi
   _2+3225907310254 \\chi _6+3225907310254 \\chi _7+6451815772222 \\chi \
_{11}+7527117441056 \\chi _{14}+8602420261768
   \\chi _{17}\\right)+q^{584/9} \\left(1176040151560 \\chi _1+3528121657576 \
\\chi _4+3528121657576 \\chi
   _5+7056242112670 \\chi _{10}+8232283467126 \\chi _{13}+9408323618686 \\chi \
_{16}\\right)+q^{587/9}
   \\left(1285928590114 \\chi _3+3857784514540 \\chi _8+3857784514540 \\chi \
_9+7715570285060 \\chi _{12}+9001497619372
   \\chi _{15}+10287426209486 \\chi _{18}\\right)+q^{590/9} \
\\left(1405771699048 \\chi _2+4217316408682 \\chi
   _6+4217316408682 \\chi _7+8434631505412 \\chi _{11}+9840404515988 \\chi \
_{14}+11246176215036 \\chi
   _{17}\\right)+q^{593/9} \\left(1536446674758 \\chi _1+4609338654458 \\chi \
_4+4609338654458 \\chi _5+9218678678560
   \\chi _{10}+10755123983488 \\chi _{13}+12291570658246 \\chi \
_{16}\\right)+q^{596/9} \\left(1678900262716 \\chi
   _3+5036702218054 \\chi _8+5036702218054 \\chi _9+10073403006630 \\chi \
_{12}+11752304699270 \\chi
   _{15}+13431204961986 \\chi _{18}\\right)+q^{599/9} \\left(1834165144506 \
\\chi _2+5502493941274 \\chi _6+5502493941274
   \\chi _7+11004989374978 \\chi _{11}+12839153027240 \\chi \
_{14}+14673318171746 \\chi _{17}\\right)+q^{602/9}
   \\left(2003355922260 \\chi _1+6010069324578 \\chi _4+6010069324578 \\chi \
_5+12020137090884 \\chi _{10}+14023494570946
   \\chi _{13}+16026850493206 \\chi _{16}\\right)+q^{605/9} \
\\left(2187687452610 \\chi _3+6563060731484 \\chi
   _8+6563060731484 \\chi _9+13126123089122 \\chi _{12}+15313808915386 \\chi \
_{15}+17501496367996 \\chi
   _{18}\\right)+q^{608/9} \\left(2388470982574 \\chi _2+7165414644748 \\chi \
_6+7165414644748 \\chi _7+14330827592956
   \\chi _{11}+16719300272556 \\chi _{14}+19107771255130 \\chi \
_{17}\\right)+q^{611/9} \\left(2607134674636 \\chi
   _1+7821402253594 \\chi _4+7821402253594 \\chi _5+15642806277720 \\chi \
_{10}+18249939182032 \\chi
   _{13}+20857073856668 \\chi _{16}\\right)+q^{614/9} \\left(2845219988574 \
\\chi _3+8535661813076 \\chi _8+8535661813076
   \\chi _9+17071321778310 \\chi _{12}+19916543614226 \\chi \
_{15}+22761763602800 \\chi _{18}\\right)+q^{617/9}
   \\left(3104404673024 \\chi _2+9313212091238 \\chi _6+9313212091238 \\chi \
_7+18626426110072 \\chi _{11}+21730828855282
   \\chi _{14}+24835233528306 \\chi _{17}\\right)+q^{620/9} \
\\left(3386499515568 \\chi _1+10159500557534 \\chi
   _4+10159500557534 \\chi _5+20318999104762 \\chi _{10}+23705500631160 \\chi \
_{13}+27092000146728 \\chi
   _{16}\\right)+q^{623/9} \\left(3693474113748 \\chi _3+11080420244326 \\chi \
_8+11080420244326 \\chi _9+22160842585782
   \\chi _{12}+25854314602618 \\chi _{15}+29547788716366 \\chi \
_{18}\\right)+q^{626/9} \\left(4027454134238 \\chi
   _2+12082364589984 \\chi _6+12082364589984 \\chi _7+24164726992146 \\chi \
_{11}+28192183313654 \\chi
   _{14}+32219637447892 \\chi _{17}\\right)+q^{629/9} \\left(4390750216636 \
\\chi _1+13172248368288 \\chi
   _4+13172248368288 \\chi _5+26344499017970 \\chi _{10}+30735246952986 \\chi \
_{13}+35125997169622 \\chi
   _{16}\\right)+q^{632/9} \\left(4785855919148 \\chi _3+14357570136440 \\chi \
_8+14357570136440 \\chi _9+28715137894466
   \\chi _{12}+33500996192598 \\chi _{15}+38286852111746 \\chi \
_{18}\\right)+q^{635/9} \\left(5215480156872 \\chi
   _2+15646437990688 \\chi _6+15646437990688 \\chi _7+31292878461564 \\chi \
_{11}+36508356138492 \\chi
   _{14}+41723836295364 \\chi _{17}\\right)+q^{638/9} \\left(5682546038490 \
\\chi _1+17047640701254 \\chi
   _4+17047640701254 \\chi _5+34095278816116 \\chi _{10}+39777827440412 \\chi \
_{13}+45460373478902 \\chi
   _{16}\\right)+q^{641/9} \\left(6190227293464 \\chi _3+18570679184110 \\chi \
_8+18570679184110 \\chi _9+37141361064246
   \\chi _{12}+43331585661428 \\chi _{15}+49521812954892 \\chi \
_{18}\\right)+q^{644/9} \\left(6741948252142 \\chi
   _2+20225847566744 \\chi _6+20225847566744 \\chi _7+40451692323780 \\chi \
_{11}+47193643386244 \\chi
   _{14}+53935591638386 \\chi _{17}\\right)+q^{647/9} \\left(7341424778582 \
\\chi _1+22024271407184 \\chi
   _4+22024271407184 \\chi _5+44048545743186 \\chi _{10}+51389967593206 \\chi \
_{13}+58731392371788 \\chi
   _{16}\\right)+q^{650/9} \\left(7992665685274 \\chi _3+23978000108256 \\chi \
_8+23978000108256 \\chi _9+47955997163432
   \\chi _{12}+55948665901140 \\chi _{15}+63941331586414 \\chi \
_{18}\\right)+q^{653/9} \\left(8700018756882 \\chi
   _2+26100053089034 \\chi _6+26100053089034 \\chi _7+52200109359428 \\chi \
_{11}+60900124934686 \\chi
   _{14}+69600143691568 \\chi _{17}\\right)+q^{656/9} \\left(9468173953656 \
\\chi _1+28404525176002 \\chi
   _4+28404525176002 \\chi _5+56809047037650 \\chi _{10}+66277224306326 \\chi \
_{13}+75745398259982 \\chi
   _{16}\\right)+q^{659/9} \\left(10302215191564 \\chi _3+30906642121354 \
\\chi _8+30906642121354 \\chi _9+61813287696308
   \\chi _{12}+72115499434556 \\chi _{15}+82417714626120 \\chi \
_{18}\\right)+q^{662/9} \\left(11207625743224 \\chi
   _2+33622880827742 \\chi _6+33622880827742 \\chi _7+67245758056728 \\chi \
_{11}+78453387398022 \\chi
   _{14}+89661013141246 \\chi _{17}\\right)+q^{665/9} \\left(12190346528962 \
\\chi _1+36571035837916 \\chi
   _4+36571035837916 \\chi _5+73142075424500 \\chi _{10}+85332418204498 \\chi \
_{13}+97522764733460 \\chi
   _{16}\\right)+q^{668/9} \\left(13256784206424 \\chi _3+39770356524068 \
\\chi _8+39770356524068 \\chi _9+79540709144056
   \\chi _{12}+92797497255276 \\chi _{15}+106054281461700 \\chi \
_{18}\\right)+q^{671/9} \\left(14413876830646 \\chi
   _2+43241626425598 \\chi _6+43241626425598 \\chi _7+86483256917836 \\chi \
_{11}+100897129682142 \\chi
   _{14}+115311006512788 \\chi _{17}\\right)+q^{674/9} \\left(15669105199488 \
\\chi _1+47007319833768 \\chi
   _4+47007319833768 \\chi _5+94014635431492 \\chi _{10}+109683744866270 \
\\chi _{13}+125352850065758 \\chi
   _{16}\\right)+q^{677/9} \\left(17030566856320 \\chi _3+51091696157662 \
\\chi _8+51091696157662 \\chi
   _9+102183396726330 \\chi _{12}+119213959171334 \\chi _{15}+136244526027654 \
\\chi _{18}\\right)+q^{680/9}
   \\left(18506991366184 \\chi _2+55520978691664 \\chi _6+55520978691664 \
\\chi _7+111041952790970 \\chi
   _{11}+129548948750290 \\chi _{14}+148055940116474 \\chi \
_{17}\\right)+q^{683/9} \\left(20107823768854 \\chi
   _1+60323466524970 \\chi _4+60323466524970 \\chi _5+120646937831864 \\chi \
_{10}+140754756819126 \\chi
   _{13}+160862580587980 \\chi _{16}\\right)+q^{686/9} \\left(21843244564454 \
\\chi _3+65529738671900 \\chi
   _8+65529738671900 \\chi _9+131059472364458 \\chi _{12}+152902721907456 \
\\chi _{15}+174745966471910 \\chi
   _{18}\\right)+q^{689/9} \\left(23724263874386 \\chi _2+71172786439518 \
\\chi _6+71172786439518 \\chi
   _7+142345578062330 \\chi _{11}+166069836753076 \\chi _{14}+189794100627462 \
\\chi _{17}\\right)+q^{692/9}
   \\left(25762747056426 \\chi _1+77288246564796 \\chi _4+77288246564796 \
\\chi _5+154576487734910 \\chi
   _{10}+180339240186854 \\chi _{13}+206101987243280 \\chi \
_{16}\\right)+q^{695/9} \\left(27971521004470 \\chi
   _3+83914557398314 \\chi _8+83914557398314 \\chi _9+167829120412088 \\chi \
_{12}+195800635801448 \\chi
   _{15}+223772156805918 \\chi _{18}\\right)+q^{698/9} \\left(30364406453852 \
\\chi _2+91093225205998 \\chi
   _6+91093225205998 \\chi _7+182186444566694 \\chi _{11}+212550856864972 \
\\chi _{14}+242915263318824 \\chi
   _{17}\\right)+q^{701/9} \\left(32956338044718 \\chi _1+98869008051010 \
\\chi _4+98869008051010 \\chi
   _5+197738022184776 \\chi _{10}+230694354146376 \\chi _{13}+263650692191094 \
\\chi _{16}\\right)+q^{704/9}
   \\left(35763404563614 \\chi _3+107290220020572 \\chi _8+107290220020572 \
\\chi _9+214580433712318 \\chi
   _{12}+250343844605662 \\chi _{15}+286107249169276 \\chi \
_{18}\\right)+q^{707/9} \\left(38802984619564 \\chi
   _2+116408947273394 \\chi _6+116408947273394 \\chi _7+232817901132462 \\chi \
_{11}+271620879166736 \\chi
   _{14}+310423863786300 \\chi _{17}\\right)+q^{710/9} \\left(42093796256816 \
\\chi _1+126281395622434 \\chi
   _4+126281395622434 \\chi _5+252562784391952 \\chi _{10}+294656587500754 \
\\chi _{13}+336750383757570 \\chi
   _{16}\\right)+q^{713/9} \\left(45656050343984 \\chi _3+136968143902496 \
\\chi _8+136968143902496 \\chi
   _9+273936294934048 \\chi _{12}+319592338148576 \\chi _{15}+365248388492560 \
\\chi _{18}\\right)+q^{716/9}
   \\left(49511511235428 \\chi _2+148534541122464 \\chi _6+148534541122464 \
\\chi _7+297069074829736 \\chi
   _{11}+346580593481328 \\chi _{14}+396092104716756 \\chi \
_{17}\\right)+q^{719/9} \\left(53683670263464 \\chi
   _1+161051003077176 \\chi _4+161051003077176 \\chi _5+322102013867994 \\chi \
_{10}+375785676418222 \\chi
   _{13}+429469346681686 \\chi _{16}\\right)+q^{722/9} \\left(58197819377948 \
\\chi _3+174593466156866 \\chi
   _8+174593466156866 \\chi _9+349186924289664 \\chi _{12}+407384751690662 \
\\chi _{15}+465582571068610 \\chi
   _{18}\\right)+q^{725/9} \\left(63081247457058 \\chi _2+189243734025924 \
\\chi _6+189243734025924 \\chi
   _7+378487476396678 \\chi _{11}+441568715508486 \\chi _{14}+504649962965544 \
\\chi _{17}\\right)+q^{728/9}
   \\left(68363329171606 \\chi _1+205089996193002 \\chi _4+205089996193002 \
\\chi _5+410179983708864 \\chi
   _{10}+478543321558660 \\chi _{13}+546906650730266 \\chi \
_{16}\\right)+q^{731/9} \\left(74075747203952 \\chi
   _3+222227232588738 \\chi _8+222227232588738 \\chi _9+444454474201042 \\chi \
_{12}+518530212381876 \\chi
   _{15}+592605959585828 \\chi _{18}\\right)+q^{734/9} \\left(80252598918206 \
\\chi _2+240757806137246 \\chi
   _6+240757806137246 \\chi _7+481515602890784 \\chi _{11}+561768211191618 \
\\chi _{14}+642020810109824 \\chi
   _{17}\\right)+q^{737/9} \\left(86930647998190 \\chi _1+260791934238233 \
\\chi _4+260791934238233 \\chi
   _5+521583878232352 \\chi _{10}+608514516474190 \\chi _{13}+695445164472380 \
\\chi _{16}\\right)+q^{740/9}
   \\left(94149451918114 \\chi _3+282448365896922 \\chi _8+282448365896922 \
\\chi _9+564896721652412 \\chi
   _{12}+659046183713086 \\chi _{15}+753195635631200 \\chi \
_{18}\\right)+q^{743/9} \\left(101951646993148 \\chi
   _2+305854930436806 \\chi _6+305854930436806 \\chi _7+611709871416692 \\chi \
_{11}+713661507867232 \\chi
   _{14}+815613154860380 \\chi _{17}\\right)+q^{746/9} \\left(110383100087838 \
\\chi _1+331149311222844 \\chi
   _4+331149311222844 \\chi _5+662298611485180 \\chi _{10}+772681722532348 \
\\chi _{13}+883064822620186 \\chi
   _{16}\\right)+q^{749/9} \\left(119493231617360 \\chi _3+358479683459714 \
\\chi _8+358479683459714 \\chi
   _9+716959378311300 \\chi _{12}+836452598536302 \\chi _{15}+955945830153662 \
\\chi _{18}\\right)+q^{752/9}
   \\left(129335195469360 \\chi _2+388005598247942 \\chi _6+388005598247942 \
\\chi _7+776011184657238 \\chi
   _{11}+905346391966460 \\chi _{14}+1034681587435820 \\chi \
_{17}\\right)+q^{755/9} \\left(139966245116560 \\chi
   _1+419898723046336 \\chi _4+419898723046336 \\chi _5+839797458396532 \\chi \
_{10}+979763691209748 \\chi
   _{13}+1119729936326308 \\chi _{16}\\right)+q^{758/9} \
\\left(151447946310574 \\chi _3+454343851717608 \\chi
   _8+454343851717608 \\chi _9+908687690648096 \\chi _{12}+1060135649744538 \
\\chi _{15}+1211583596055112 \\chi
   _{18}\\right)+q^{761/9} \\left(163846592169790 \\chi _2+491539763222300 \
\\chi _6+491539763222300 \\chi
   _7+983079539731154 \\chi _{11}+1146926118613852 \\chi \
_{14}+1310772710783642 \\chi _{17}\\right)+q^{764/9}
   \\left(177233453903510 \\chi _1+531700375515570 \\chi _4+531700375515570 \
\\chi _5+1063400737227372 \\chi
   _{10}+1240634204935954 \\chi _{13}+1417867658839464 \\chi \
_{16}\\right)+q^{767/9} \\left(191685251542020 \\chi
   _3+575055740284594 \\chi _8+575055740284594 \\chi _9+1150111494911200 \
\\chi _{12}+1341796732111754 \\chi
   _{15}+1533481983653774 \\chi _{18}\\right)+q^{770/9} \
\\left(207284448713852 \\chi _2+621853361041162 \\chi
   _6+621853361041162 \\chi _7+1243706707181346 \\chi _{11}+1450991170794812 \
\\chi _{14}+1658275619508664 \\chi
   _{17}\\right)+q^{773/9} \\left(224119786591952 \\chi _1+672359344296680 \
\\chi _4+672359344296680 \\chi
   _5+1344718704071972 \\chi _{10}+1568838475184748 \\chi \
_{13}+1792958261776700 \\chi _{16}\\right)+q^{776/9}
   \\left(242286629655444 \\chi _3+726859905044444 \\chi _8+726859905044444 \
\\chi _9+1453719794012182 \\chi
   _{12}+1696006439745738 \\chi _{15}+1938293069401182 \\chi \
_{18}\\right)+q^{779/9} \\left(261887571460454 \\chi
   _2+785662697683136 \\chi _6+785662697683136 \\chi _7+1571325412065114 \
\\chi _{11}+1833212966827324 \\chi
   _{14}+2095100538287778 \\chi _{17}\\right)+q^{782/9} \
\\left(283032839316896 \\chi _1+849098535293922 \\chi
   _4+849098535293922 \\chi _5+1698197053243186 \\chi _{10}+1981229909903294 \
\\chi _{13}+2264262749220190 \\chi
   _{16}\\right)+q^{785/9} \\left(305840981661044 \\chi _3+917522926970406 \
\\chi _8+917522926970406 \\chi
   _9+1835045871952882 \\chi _{12}+2140886835601234 \\chi \
_{15}+2446727817262278 \\chi _{18}\\right)+q^{788/9}
   \\left(330439340756056 \\chi _2+991318040972700 \\chi _6+991318040972700 \
\\chi _7+1982636063242376 \\chi
   _{11}+2313075422702964 \\chi _{14}+2643514763459020 \\chi \
_{17}\\right)+q^{791/9} \\left(356964832775008 \\chi
   _1+1070894478904266 \\chi _4+1070894478904266 \\chi _5+2141788977229912 \
\\chi _{10}+2498753790584172 \\chi
   _{13}+2855718623359180 \\chi _{16}\\right)+q^{794/9} \
\\left(385564498935768 \\chi _3+1156693516972602 \\chi
   _8+1156693516972602 \\chi _9+2313387013778334 \\chi _{12}+2698951532879400 \
\\chi _{15}+3084516031815168 \\chi
   _{18}\\right)+q^{797/9} \\left(416396390907436 \\chi _2+1249189151784426 \
\\chi _6+1249189151784426 \\chi
   _7+2498378324506082 \\chi _{11}+2914774694475636 \\chi \
_{14}+3331171085383072 \\chi _{17}\\right)+q^{800/9}
   \\left(449630212315188 \\chi _1+1348890658681838 \\chi _4+1348890658681838 \
\\chi _5+2697781295629044 \\chi
   _{10}+3147411529680486 \\chi _{13}+3597041741995674 \\chi \
_{16}\\right)+q^{803/9} \\left(485448323795408 \\chi
   _3+1456344948823630 \\chi _8+1456344948823630 \\chi _9+2912689920210568 \
\\chi _{12}+3398138221443356 \\chi
   _{15}+3883586545238764 \\chi _{18}\\right)+q^{806/9} \
\\left(524046488497696 \\chi _2+1572139488914342 \\chi
   _6+1572139488914342 \\chi _7+3144278954405724 \\chi _{11}+3668325466324710 \
\\chi _{14}+4192371954822406 \\chi
   _{17}\\right)+q^{809/9} \\left(565635013048798 \\chi _1+1696905014834386 \
\\chi _4+1696905014834386 \\chi
   _5+3393810053980064 \\chi _{10}+3959445042716854 \\chi \
_{13}+4525080055765652 \\chi _{16}\\right)+q^{812/9}
   \\left(610439612649468 \\chi _3+1831318863180808 \\chi _8+1831318863180808 \
\\chi _9+3662637701130940 \\chi
   _{12}+4273077339012820 \\chi _{15}+4883516951662288 \\chi \
_{18}\\right)+q^{815/9} \\left(658702706406514 \\chi
   _2+1976108093034594 \\chi _6+1976108093034594 \\chi _7+3952216212254864 \
\\chi _{11}+4610918892476430 \\chi
   _{14}+5269621598882944 \\chi _{17}\\right)+q^{818/9} \
\\left(710684419815342 \\chi _1+2132053286620314 \\chi
   _4+2132053286620314 \\chi _5+4264106546064528 \\chi _{10}+4974790993054158 \
\\chi _{13}+5685475412869500 \\chi
   _{16}\\right)+q^{821/9} \\left(766664055404968 \\chi _3+2299992138014688 \
\\chi _8+2299992138014688 \\chi
   _9+4599984304228860 \\chi _{12}+5366648331433592 \\chi \
_{15}+6133312386838560 \\chi _{18}\\right)+q^{824/9}
   \\left(826941252939000 \\chi _2+2480823788077350 \\chi _6+2480823788077350 \
\\chi _7+4961647546896244 \\chi
   _{11}+5788588829095568 \\chi _{14}+6615530082034568 \\chi \
_{17}\\right)+q^{827/9} \\left(891837659140340 \\chi
   _1+2675512947063744 \\chi _4+2675512947063744 \\chi _5+5351025924485518 \
\\chi _{10}+6242863553268620 \\chi
   _{13}+7134701212408960 \\chi _{16}\\right)+q^{830/9} \
\\left(961698268780218 \\chi _3+2885094837836736 \\chi
   _8+2885094837836736 \\chi _9+5770189644175468 \\chi _{12}+6731887944451768 \
\\chi _{15}+7693586213231986 \\chi
   _{18}\\right)+q^{833/9} \\left(1036893320438652 \\chi _2+3110679928639250 \
\\chi _6+3110679928639250 \\chi
   _7+6221359889954372 \\chi _{11}+7258253177716328 \\chi \
_{14}+8295146498154980 \\chi _{17}\\right)+q^{836/9}
   \\left(1117819844924900 \\chi _1+3353459568671226 \\chi \
_4+3353459568671226 \\chi _5+6706919103447926 \\chi
   _{10}+7824738982269352 \\chi _{13}+8942558827194252 \\chi \
_{16}\\right)+q^{839/9} \\left(1204903817646866 \\chi
   _3+3614711417782066 \\chi _8+3614711417782066 \\chi _9+7229422870723502 \
\\chi _{12}+8434326653211836 \\chi
   _{15}+9639230470858702 \\chi _{18}\\right)+q^{842/9} \
\\left(1298601944468156 \\chi _2+3895805869872755 \\chi
   _6+3895805869872755 \\chi _7+7791611703275164 \\chi _{11}+9090213684211584 \
\\chi _{14}+10388815628679740 \\chi
   _{17}\\right)+q^{845/9} \\left(1399404105346900 \\chi _1+4198212278215086 \
\\chi _4+4198212278215086 \\chi
   _5+8396424594254952 \\chi _{10}+9795828661776208 \\chi \
_{13}+11195232767123108 \\chi _{16}\\right)+q^{848/9}
   \\left(1507835411944392 \\chi _3+4523506275061140 \\chi \
_8+4523506275061140 \\chi _9+9047012510896422 \\chi
   _{12}+10554847962068820 \\chi _{15}+12062683374013212 \\chi \
_{18}\\right)+q^{851/9} \\left(1624458981826016 \\chi
   _2+4873376904799422 \\chi _6+4873376904799422 \\chi _7+9746753850278380 \
\\chi _{11}+11371212791425770 \\chi
   _{14}+12995671773251786 \\chi _{17}\\right)+q^{854/9} \
\\left(1749878306852754 \\chi _1+5249634962741792 \\chi
   _4+5249634962741792 \\chi _5+10499269883297834 \\chi \
_{10}+12249148232334128 \\chi _{13}+13999026539186882 \\chi
   _{16}\\right)+q^{857/9} \\left(1884740402469170 \\chi _3+5654221163664750 \
\\chi _8+5654221163664750 \\chi
   _9+11308442371071316 \\chi _{12}+13193182729797726 \\chi \
_{15}+15077923132266896 \\chi _{18}\\right)+q^{860/9}
   \\left(2029738531314460 \\chi _2+6089215639296918 \\chi \
_6+6089215639296918 \\chi _7+12178431233242594 \\chi
   _{11}+14208169809910592 \\chi _{14}+16237908341225052 \\chi \
_{17}\\right)+q^{863/9} \\left(2185615778047736 \\chi
   _1+6556847287123766 \\chi _4+6556847287123766 \\chi _5+13113694621267960 \
\\chi _{10}+15299310352296230 \\chi
   _{13}+17484926130343966 \\chi _{16}\\right)+q^{866/9} \
\\left(2353168178678506 \\chi _3+7059504584782680 \\chi
   _8+7059504584782680 \\chi _9+14119009120815836 \\chi \
_{12}+16472177348241476 \\chi _{15}+18825345526919982 \\chi
   _{18}\\right)+q^{869/9} \\left(2533248778069240 \\chi _2+7599746283671022 \
\\chi _6+7599746283671022 \\chi
   _7+15199492617877704 \\chi _{11}+17732741345410290 \\chi \
_{14}+20265990123479530 \\chi _{17}\\right)+q^{872/9}
   \\left(2726771222416168 \\chi _1+8180313719633694 \\chi \
_4+8180313719633694 \\chi _5+16360627386884662 \\chi
   _{10}+19087398661686020 \\chi _{13}+21814169884102188 \\chi \
_{16}\\right)+q^{875/9} \\left(2934714364139508 \\chi
   _3+8804143038121794 \\chi _8+8804143038121794 \\chi _9+17608286130541350 \
\\chi _{12}+20543000440384140 \\chi
   _{15}+23477714804523648 \\chi _{18}\\right)+q^{878/9} \
\\left(3158126382725718 \\chi _2+9474379204455550 \\chi
   _6+9474379204455550 \\chi _7+18948758352630168 \\chi \
_{11}+22106884791634282 \\chi _{14}+25265011174360000 \\chi
   _{17}\\right)+q^{881/9} \\left(3398130010259888 \\chi _1+10194389972449186 \
\\chi _4+10194389972449186 \\chi
   _5+20388780003227766 \\chi _{10}+23786909955157176 \\chi \
_{13}+27185039965417064 \\chi _{16}\\right)+q^{884/9}
   \\left(3655927254714206 \\chi _3+10967781824592694 \\chi \
_8+10967781824592694 \\chi _9+21935563588737972 \\chi
   _{12}+25591490903902228 \\chi _{15}+29247418158616434 \\chi \
_{18}\\right)+q^{887/9} \\left(3932805329038438 \\chi
   _2+11798415924473852 \\chi _6+11798415924473852 \\chi _7+23596831911590304 \
\\chi _{11}+27529637177987246 \\chi
   _{14}+31462442507025684 \\chi _{17}\\right)+q^{890/9} \
\\left(4230142060945666 \\chi _1+12690426247749568 \\chi
   _4+12690426247749568 \\chi _5+25380852430583780 \\chi \
_{10}+29610994556442064 \\chi _{13}+33841136617387730 \\chi
   _{16}\\right)+q^{893/9} \\left(4549412619377026 \\chi _3+13648237790867268 \
\\chi _8+13648237790867268 \\chi
   _9+27296475648997208 \\chi _{12}+31845888201110424 \\chi \
_{15}+36395300820487450 \\chi _{18}\\right)+q^{896/9}
   \\left(4892195706179954 \\chi _2+14676587188231960 \\chi \
_6+14676587188231960 \\chi _7+29353174306774634 \\chi
   _{11}+34245370082646696 \\chi _{14}+39137565788826650 \\chi \
_{17}\\right)+q^{899/9} \\left(5260181186079168 \\chi
   _1+15780543486035154 \\chi _4+15780543486035154 \\chi _5+31561087044273852 \
\\chi _{10}+36821268158150670 \\chi
   _{13}+42081449344229838 \\chi _{16}\\right)+q^{902/9} \
\\left(5655177168388682 \\chi _3+16965531579969070 \\chi
   _8+16965531579969070 \\chi _9+33931063085132210 \\chi \
_{12}+39586240328323916 \\chi _{15}+45241417496712598 \\chi
   _{18}\\right)+q^{905/9} \\left(6079118660510648 \\chi _2+18237355904037248 \
\\chi _6+18237355904037248 \\chi
   _7+36474711885567980 \\chi _{11}+42553830468583906 \\chi \
_{14}+48632949129094554 \\chi _{17}\\right)+q^{908/9}
   \\left(6534075662304574 \\chi _1+19602227067188168 \\chi \
_4+19602227067188168 \\chi _5+39204454054104936 \\chi
   _{10}+45738529796683924 \\chi _{13}+52272605458988498 \\chi \
_{16}\\right)+q^{911/9} \\left(7022262978817170 \\chi
   _3+21066788853304012 \\chi _8+21066788853304012 \\chi _9+42133577789756736 \
\\chi _{12}+49155840685426458 \\chi
   _{15}+56178103664243628 \\chi _{18}\\right)+q^{914/9} \
\\left(7546049466208202 \\chi _2+22638148484747682 \\chi
   _6+22638148484747682 \\chi _7+45276296883369156 \\chi \
_{11}+52822346435700434 \\chi _{14}+60368395901908636 \\chi
   _{17}\\right)+q^{917/9} \\left(8107969157092496 \\chi _1+24323907382075378 \
\\chi _4+24323907382075378 \\chi
   _5+48647814853351548 \\chi _{10}+56755783921241948 \\chi \
_{13}+64863753078334444 \\chi _{16}\\right)+q^{920/9}
   \\left(8710731815384024 \\chi _3+26132195538533530 \\chi \
_8+26132195538533530 \\chi _9+52264390984688830 \\chi
   _{12}+60975122892454312 \\chi _{15}+69685854707838336 \\chi \
_{18}\\right)+q^{923/9} \\left(9357235547576448 \\chi
   _2+28071706547062294 \\chi _6+28071706547062294 \\chi _7+56143413189793004 \
\\chi _{11}+65500648641702402 \\chi
   _{14}+74857884189278850 \\chi _{17}\\right)+q^{926/9} \
\\left(10050578844618568 \\chi _1+30151736632924702 \\chi
   _4+30151736632924702 \\chi _5+60303473166777114 \\chi \
_{10}+70354052110464650 \\chi _{13}+80404630955083218 \\chi
   _{16}\\right)+q^{929/9} \\left(10794074874933496 \\chi \
_3+32382224522212270 \\chi _8+32382224522212270 \\chi
   _9+64764449147011380 \\chi _{12}+75558523919356620 \\chi \
_{15}+86352598794290116 \\chi _{18}\\right)+q^{932/9}
   \\left(11591265214942924 \\chi _2+34773795751050568 \\chi \
_6+34773795751050568 \\chi _7+69547591395882732 \\chi
   _{11}+81138856717047506 \\chi _{14}+92730121931990430 \\chi \
_{17}\\right)+q^{935/9} \\left(12445936044964574 \\chi
   _1+37337808024917458 \\chi _4+37337808024917458 \\chi _5+74675616159812624 \
\\chi _{10}+87121552094800934 \\chi
   _{13}+99567488139765508 \\chi _{16}\\right)+q^{938/9} \
\\left(13362133796421698 \\chi _3+40086401503127566 \\chi
   _8+40086401503127566 \\chi _9+80172802892389072 \\chi \
_{12}+93534936802673254 \\chi _{15}+106897070599094952 \\chi
   _{18}\\right)+q^{941/9} \\left(14344183500295808 \\chi \
_2+43032550383005566 \\chi _6+43032550383005566 \\chi
   _7+86065100883891500 \\chi _{11}+100409284266305450 \\chi \
_{14}+114753467766601258 \\chi _{17}\\right)+q^{944/9}
   \\left(15396706608941998 \\chi _1+46190119948857332 \\chi \
_4+46190119948857332 \\chi _5+92380239775687012 \\chi
   _{10}+107776946506660348 \\chi _{13}+123173653115602346 \\chi \
_{16}\\right)+q^{947/9} \\left(16524641778930660 \\chi
   _3+49573925210473896 \\chi _8+49573925210473896 \\chi _9+99147850547267464 \
\\chi _{12}+115672492199880010 \\chi
   _{15}+132197133978810670 \\chi _{18}\\right)+q^{950/9} \
\\left(17733265158975118 \\chi _2+53199795607679564 \\chi
   _6+53199795607679564 \\chi _7+106399591084601162 \\chi \
_{11}+124132856374330452 \\chi _{14}+141866121533305570 \\chi
   _{17}\\right)+q^{953/9} \\left(19028213925192056 \\chi \
_1+57084641640234934 \\chi _4+57084641640234934 \\chi
   _5+114169283415809432 \\chi _{10}+133197497205660310 \\chi \
_{13}+152225711130852366 \\chi _{16}\\right)+q^{956/9}
   \\left(20415509364595114 \\chi _3+61246528233861490 \\chi \
_8+61246528233861490 \\chi _9+122493056327650762 \\chi
   _{12}+142908565832322024 \\chi _{15}+163324075196917138 \\chi \
_{18}\\right)+q^{959/9} \\left(21901583521564970 \\chi
   _2+65704750419727870 \\chi _6+65704750419727870 \\chi \
_7+131409500984424412 \\chi _{11}+153311084361022358 \\chi
   _{14}+175212667882587328 \\chi _{17}\\right)+q^{962/9} \
\\left(23493305449001366 \\chi _1+70479916497030964 \\chi
   _4+70479916497030964 \\chi _5+140959832844030982 \\chi \
_{10}+164453138443059214 \\chi _{13}+187946443892060580 \\chi
   _{16}\\right)+q^{965/9} \\left(25198011370651886 \\chi \
_3+75594033956697910 \\chi _8+75594033956697910 \\chi
   _9+151188068068651868 \\chi _{12}+176386079284046006 \\chi \
_{15}+201584090654697892 \\chi _{18}\\right)+q^{968/9}
   \\left(27023534520139002 \\chi _2+81070603721073784 \\chi \
_6+81070603721073784 \\chi _7+162141207281495028 \\chi
   _{11}+189164741962290774 \\chi _{14}+216188276482429776 \\chi \
_{17}\\right)+q^{971/9} \\left(28978239275407436 \\chi
   _1+86934717659989706 \\chi _4+86934717659989706 \\chi \
_5+173869435486213834 \\chi _{10}+202847674595388626 \\chi
   _{13}+231825913870796062 \\chi _{16}\\right)+q^{974/9} \
\\left(31071055059901750 \\chi _3+93213165351704886 \\chi
   _8+93213165351704886 \\chi _9+186426330531405752 \\chi \
_{12}+217497385763307198 \\chi _{15}+248568440823208948 \\chi
   _{18}\\right)+q^{977/9} \\left(33311514963427790 \\chi \
_2+99934544712322958 \\chi _6+99934544712322958 \\chi
   _7+199869089602604488 \\chi _{11}+233180604388071866 \\chi \
_{14}+266492119351499656 \\chi _{17}\\right)+q^{980/9}
   \\left(35709794240709670 \\chi _1+107129382906241004 \\chi \
_4+107129382906241004 \\chi _5+214258765628374480 \\chi
   _{10}+249968560053196158 \\chi _{13}+285678354293905828 \\chi \
_{16}\\right)+q^{983/9} \\left(38276753998236420 \\chi
   _3+114830261804245086 \\chi _8+114830261804245086 \\chi \
_9+229660523798956224 \\chi _{12}+267937277606728470 \\chi
   _{15}+306214031604964890 \\chi _{18}\\right)+q^{986/9} \
\\left(41023984893877134 \\chi _2+123071954878663872 \\chi
   _6+123071954878663872 \\chi _7+246143909560290630 \\chi \
_{11}+287167894651200234 \\chi _{14}+328191879545077368
   \\chi _{17}\\right)+q^{989/9} \\left(43963856542648306 \\chi \
_1+131891569424125032 \\chi _4+131891569424125032 \\chi
   _5+263783139052068048 \\chi _{10}+307746995390896434 \\chi \
_{13}+351710851933544740 \\chi _{16}\\right)+q^{992/9}
   \\left(47109567098174370 \\chi _3+141328701505347066 \\chi \
_8+141328701505347066 \\chi _9+282657402799875002 \\chi
   _{12}+329766970108873286 \\chi _{15}+376876537207047656 \\chi \
_{18}\\right)+q^{995/9} \\left(50475199112778436 \\chi
   _2+151425597120280076 \\chi _6+151425597120280076 \\chi \
_7+302851194458617342 \\chi _{11}+353326393353340608 \\chi
   _{14}+403801592466119044 \\chi _{17}\\right)+q^{998/9} \
\\left(54075775768138442 \\chi _1+162227327529945970 \\chi
   _4+162227327529945970 \\chi _5+324454654834356372 \\chi \
_{10}+378530430828025458 \\chi _{13}+432606206596163900
   \\chi _{16}\\right)+q^{1001/9} \\left(57927324017743876 \\chi \
_3+173781971819977636 \\chi _8+173781971819977636 \\chi
   _9+347563943873207156 \\chi _{12}+405491267657697056 \\chi \
_{15}+463418591675440932 \\chi _{18}\\right)+q^{1004/9}
   \\left(62046938331524992 \\chi _2+186140815235797752 \\chi \
_6+186140815235797752 \\chi _7+372281630230377824 \\chi
   _{11}+434328568803125592 \\chi _{14}+496375507134650584 \\chi \
_{17}\\right)+q^{1007/9} \\left(66452852052792168 \\chi
   _1+199358555908927614 \\chi _4+199358555908927614 \\chi \
_5+398717112067306256 \\chi _{10}+465169963870649534 \\chi
   _{13}+531622815923441702 \\chi _{16}\\right)+q^{1010/9} \
\\left(71164509630949324 \\chi _3+213493529150798848 \\chi
   _8+213493529150798848 \\chi _9+426987058043641576 \\chi \
_{12}+498151567932541738 \\chi _{15}+569316077563491062
   \\chi _{18}\\right)+q^{1013/9} \\left(76202647241884608 \\chi \
_2+228607941458920954 \\chi _6+228607941458920954 \\chi
   _7+457215883184572624 \\chi _{11}+533418530159724314 \\chi \
_{14}+609621177401608922 \\chi _{17}\\right)+q^{1016/9}
   \\left(81589374605834290 \\chi _1+244768124093295850 \\chi \
_4+244768124093295850 \\chi _5+489536247910804092 \\chi
   _{10}+571125622792431430 \\chi _{13}+652714997398265720 \\chi \
_{16}\\right)+q^{1019/9} \\left(87348266051394450 \\chi
   _3+262044797869039028 \\chi _8+262044797869039028 \\chi \
_9+524089596023224676 \\chi _{12}+611437861789474804 \\chi
   _{15}+698786127840869254 \\chi _{18}\\right)+q^{1022/9} \
\\left(93504453153529072 \\chi _2+280513359755394158 \\chi
   _6+280513359755394158 \\chi _7+561026719215975762 \\chi \
_{11}+654531172664311792 \\chi _{14}+748035625817840864
   \\chi _{17}\\right)+q^{1025/9} \\left(100084727568605298 \\chi \
_1+300254182401029856 \\chi _4+300254182401029856 \\chi
   _5+600508365106843374 \\chi _{10}+700593092370662634 \\chi \
_{13}+800677819939267932 \\chi _{16}\\right)+q^{1028/9}
   \\left(107117645882532244 \\chi _3+321352937962676560 \\chi \
_8+321352937962676560 \\chi _9+642705875610279084 \\chi
   _{12}+749823521807891156 \\chi _{15}+856941167690423400 \\chi \
_{18}\\right)+q^{1031/9} \\left(114633645709443952
   \\chi _2+343900936802629076 \\chi _6+343900936802629076 \\chi \
_7+687801873930963400 \\chi _{11}+802435519314704534
   \\chi _{14}+917069165024148486 \\chi _{17}\\right)+q^{1034/9} \
\\left(122665164313749652 \\chi _1+367995493277926098
   \\chi _4+367995493277926098 \\chi _5+735990986219169106 \\chi \
_{10}+858656150869595852 \\chi
   _{13}+981321315183345504 \\chi _{16}\\right)+q^{1037/9} \
\\left(131246769650403242 \\chi _3+393740308603201050 \\chi
   _8+393740308603201050 \\chi _9+787480617554408202 \\chi \
_{12}+918727386856802840 \\chi _{15}+1049974156507206082
   \\chi _{18}\\right)+q^{1040/9} \\left(140415294519802188 \\chi \
_2+421245883919102654 \\chi _6+421245883919102654 \\chi
   _7+842491767478515394 \\chi _{11}+982907062358013672 \\chi \
_{14}+1123322356877815860 \\chi _{17}\\right)+q^{1043/9}
   \\left(150209984435425938 \\chi _1+450629952934522244 \\chi \
_4+450629952934522244 \\chi _5+901259906240802644 \\chi
   _{10}+1051469890304473032 \\chi _{13}+1201679874739898970 \\chi \
_{16}\\right)+q^{1046/9} \\left(160672649289255298
   \\chi _3+482017948251977012 \\chi _8+482017948251977012 \\chi \
_9+964035896119736552 \\chi _{12}+1124708545793202968
   \\chi _{15}+1285381195082458266 \\chi _{18}\\right)+q^{1049/9} \
\\left(171847830165563436 \\chi _2+515543490099620554
   \\chi _6+515543490099620554 \\chi _7+1031086980596308168 \\chi \
_{11}+1202934810364801850 \\chi
   _{14}+1374782640530365286 \\chi _{17}\\right)+q^{1052/9} \
\\left(183782970739980512 \\chi _1+551348912630272316 \\chi
   _4+551348912630272316 \\chi _5+1102697824850220464 \\chi \
_{10}+1286480796000531714 \\chi _{13}+1470263766740512226
   \\chi _{16}\\right)+q^{1055/9} \\left(196528605419407328 \\chi \
_3+589585815834210256 \\chi _8+589585815834210256 \\chi
   _9+1179171632092435050 \\chi _{12}+1375700237087830596 \\chi \
_{15}+1572228842507237924 \\chi
   _{18}\\right)+q^{1058/9} \\left(210138552972835526 \\chi \
_2+630415659356645728 \\chi _6+630415659356645728 \\chi
   _7+1260831318275145428 \\chi _{11}+1470969871686120180 \\chi \
_{14}+1681108424658955706 \\chi
   _{17}\\right)+q^{1061/9} \\left(224670128670008166 \\chi \
_1+674010385557303306 \\chi _4+674010385557303306 \\chi
   _5+1348020771567324964 \\chi _{10}+1572690899784611938 \\chi \
_{13}+1797361028454620104 \\chi
   _{16}\\right)+q^{1064/9} \\left(240184362950477354 \\chi \
_3+720553089319189658 \\chi _8+720553089319189658 \\chi
   _9+1441106178170628704 \\chi _{12}+1681290541588863672 \\chi \
_{15}+1921474904539341026 \\chi
   _{18}\\right)+q^{1067/9} \\left(256746240561516692 \\chi \
_2+770238721201282002 \\chi _6+770238721201282002 \\chi
   _7+1540477442885835034 \\chi _{11}+1797223682964083652 \\chi \
_{14}+2053969923525600344 \\chi
   _{17}\\right)+q^{1070/9} \\left(274424947417217250 \\chi \
_1+823274842750933136 \\chi _4+823274842750933136 \\chi
   _5+1646549685002577684 \\chi _{10}+1920974632919076320 \\chi \
_{13}+2195399580336293570 \\chi
   _{16}\\right)+q^{1073/9} \\left(293294140103357634 \\chi \
_3+879882419794266019 \\chi _8+879882419794266019 \\chi
   _9+1759764840104335910 \\chi _{12}+2053058979691886618 \\chi \
_{15}+2346353119795244252 \\chi
   _{18}\\right)+q^{1076/9} \\left(313432224465339094 \\chi \
_2+940296673928862780 \\chi _6+940296673928862780 \\chi
   _7+1880593347324887562 \\chi _{11}+2194025572323072100 \\chi \
_{14}+2507457796788411194 \\chi
   _{17}\\right)+q^{1079/9} \\left(334922659258902608 \\chi \
_1+1004767977226289158 \\chi _4+1004767977226289158 \\chi
   _5+2009535955003000026 \\chi _{10}+2344458613711484048 \\chi \
_{13}+2679381272970386656 \\chi
   _{16}\\right)+q^{1082/9} \\left(357854270438876508 \\chi \
_3+1073562811885187376 \\chi _8+1073562811885187376 \\chi
   _9+2147125623201809198 \\chi _{12}+2504979894209243558 \\chi \
_{15}+2862834164648120066 \\chi
   _{18}\\right)+q^{1085/9} \\left(382321593194895446 \\chi \
_2+1146964778997412224 \\chi _6+1146964778997412224 \\chi
   _7+2293929558582095324 \\chi _{11}+2676251151189716678 \\chi \
_{14}+3058572744384612124 \\chi
   _{17}\\right)+q^{1088/9} \\left(408425226398094146 \\chi \
_1+1225275679800851404 \\chi _4+1225275679800851404 \\chi
   _5+2450551358995141772 \\chi _{10}+2858976585999804884 \\chi \
_{13}+3267401812397899030 \\chi
   _{16}\\right)+q^{1091/9} \\left(436272217776114398 \\chi \
_3+1308816652701876760 \\chi _8+1308816652701876760 \\chi
   _9+2617633306030223298 \\chi _{12}+3053905523179871262 \\chi \
_{15}+3490177740955985660 \\chi
   _{18}\\right)+q^{1094/9} \\left(465976463517674496 \\chi \
_2+1397929391200024468 \\chi _6+1397929391200024468 \\chi
   _7+2795858781753039848 \\chi _{11}+3261835245917715276 \\chi \
_{14}+3727811709435389772 \\chi
   _{17}\\right)+q^{1097/9} \\left(497659141917487612 \\chi \
_1+1492977425084277930 \\chi _4+1492977425084277930 \\chi
   _5+2985954850836737372 \\chi _{10}+3483613992086040018 \\chi \
_{13}+3981273134003527630 \\chi
   _{16}\\right)+q^{1100/9} \\left(531449163746217718 \\chi \
_3+1594347491928674362 \\chi _8+1594347491928674362 \\chi
   _9+3188694983167335856 \\chi _{12}+3720144147603574868 \\chi \
_{15}+4251593311349792586 \\chi
   _{18}\\right)+q^{1103/9} \\left(567483660340645914 \\chi \
_2+1702450980309401344 \\chi _6+1702450980309401344 \\chi
   _7+3404901961331342620 \\chi _{11}+3972385620959452136 \\chi \
_{14}+4539869281300098050 \\chi
   _{17}\\right)+q^{1106/9} \\left(605908491025972686 \\chi \
_1+1817725473813686004 \\chi _4+1817725473813686004 \\chi
   _5+3635450946891595330 \\chi _{10}+4241359438653335982 \\chi \
_{13}+4847267929679308668 \\chi
   _{16}\\right)+q^{1109/9} \\left(646878792347530346 \\chi \
_3+1940636376282860680 \\chi _8+1940636376282860680 \\chi
   _9+3881272753325448078 \\chi _{12}+4528151544913248066 \\chi \
_{15}+5175030337260778412 \\chi
   _{18}\\right)+q^{1112/9} \\left(690559549592502542 \\chi \
_2+2071678649561935232 \\chi _6+2071678649561935232 \\chi
   _7+4143357298339451826 \\chi _{11}+4833916848716381974 \\chi \
_{14}+5524476398308884516 \\chi
   _{17}\\right)+q^{1115/9} \\left(737126214665575352 \\chi \
_1+2211378643186837086 \\chi _4+2211378643186837086 \\chi
   _5+4422757287183566972 \\chi _{10}+5159883501039253306 \\chi \
_{13}+5897009715704828658 \\chi
   _{16}\\right)+q^{1118/9} \\left(786765349606774160 \\chi \
_3+2360296049656478346 \\chi _8+2360296049656478346 \\chi
   _9+4720592098476791664 \\chi _{12}+5507357448919721630 \\chi \
_{15}+6294122798526495790 \\chi
   _{18}\\right)+q^{1121/9} \\left(839675321514438220 \\chi \
_2+2519025963680070126 \\chi _6+2519025963680070126 \\chi
   _7+5038051928223380790 \\chi _{11}+5877727248874574566 \\chi \
_{14}+6717402570389012786 \\chi
   _{17}\\right)+q^{1124/9} \\left(896067026905844354 \\chi \
_1+2688201081608693508 \\chi _4+2688201081608693508 \\chi
   _5+5376402162326236096 \\chi _{10}+6272469190123240896 \\chi \
_{13}+7168536217029085250 \\chi
   _{16}\\right)+q^{1127/9} \\left(956164673097778300 \\chi \
_3+2868494018373398654 \\chi _8+2868494018373398654 \\chi
   _9+5736988037666737526 \\chi _{12}+6693152709844579604 \\chi \
_{15}+7649317382942357904 \\chi
   _{18}\\right)+q^{1130/9} \\left(1020206593317971690 \\chi \
_2+3060619780903531962 \\chi _6+3060619780903531962 \\chi
   _7+6121239560857437188 \\chi _{11}+7141446155125025770 \\chi \
_{14}+8161652748442997460 \\chi
   _{17}\\right)+q^{1133/9} \\left(1088446125078430056 \\chi \
_1+3265338374255068900 \\chi _4+3265338374255068900 \\chi
   _5+6530676749490354956 \\chi _{10}+7619122873588563744 \\chi \
_{13}+8707568998666993800 \\chi
   _{16}\\right)+q^{1136/9} \\left(1161152527131774608 \\chi \
_3+3483457582407080480 \\chi _8+3483457582407080480 \\chi
   _9+6966915163802414488 \\chi _{12}+8128067691945945698 \\chi \
_{15}+9289220219077720306 \\chi
   _{18}\\right)+q^{1139/9} \\left(1238611966628974070 \\chi \
_2+3715835898842663534 \\chi _6+3715835898842663534 \\chi
   _7+7431671798729590082 \\chi _{11}+8670283764314305408 \\chi \
_{14}+9908895730943279478 \\chi
   _{17}\\right)+q^{1142/9} \\left(1321128550339209048 \\chi \
_1+3963385652095404112 \\chi _4+3963385652095404112 \\chi
   _5+7926771303113020742 \\chi _{10}+9247899854530006854 \\chi \
_{13}+10569028404869215902 \\chi
   _{16}\\right)+q^{1145/9} \\left(1409025433786727732 \\chi \
_3+4227076300247850132 \\chi _8+4227076300247850132 \\chi
   _9+8454152601608028922 \\chi _{12}+9863178034282423590 \\chi \
_{15}+11272203468069151322 \\chi
   _{18}\\right)+q^{1148/9} \\left(1502645980632232176 \\chi \
_2+4507937943044632444 \\chi _6+4507937943044632444 \\chi
   _7+9015875884941339702 \\chi _{11}+10518521866721507816 \\chi \
_{14}+12021167847353739992 \\chi
   _{17}\\right)+q^{1151/9} \\left(1602355008550044718 \\chi \
_1+4807065024465508788 \\chi _4+4807065024465508788 \\chi
   _5+9614130050115647454 \\chi _{10}+11216485057481066806 \\chi \
_{13}+12818840066031111524 \\chi
   _{16}\\right)+q^{1154/9} \\left(1708540092320345024 \\chi \
_3+5125620278183490474 \\chi _8+5125620278183490474 \\chi
   _9+10251240555144514436 \\chi _{12}+11959780648687314862 \\chi \
_{15}+13668320741007659886 \\chi
   _{18}\\right)+q^{1157/9} \\left(1821612962956232324 \\chi \
_2+5464838887607246498 \\chi _6+5464838887607246498 \\chi
   _7+10929677776475938880 \\chi _{11}+12751290738170720676 \\chi \
_{14}+14572903701126953000 \\chi
   _{17}\\right)+q^{1160/9} \\left(1942010971899590588 \\chi \
_1+5826032917000394058 \\chi _4+5826032917000394058 \\chi
   _5+11652065832699177320 \\chi _{10}+13594076805900390134 \\chi \
_{13}+15536087777799980722 \\chi
   _{16}\\right)+q^{1163/9} \\left(2070198661858715164 \\chi \
_3+6210595984233131042 \\chi _8+6210595984233131042 \\chi
   _9+12421191969809281252 \\chi _{12}+14491390630324982066 \\chi \
_{15}+16561589292183697230 \\chi
   _{18}\\right)+q^{1166/9} \\left(2206669411557362444 \\chi \
_2+6620008236057773468 \\chi _6+6620008236057773468 \\chi
   _7+13240016470729849050 \\chi _{11}+15446685883672897630 \\chi \
_{14}+17653355295230260074 \\chi
   _{17}\\right)+q^{1169/9} \\left(2351947198920286906 \\chi \
_1+7055841595331195292 \\chi _4+7055841595331195292 \\chi
   _5+14111683192092051014 \\chi _{10}+16463630389582672520 \\chi \
_{13}+18815577588502959426 \\chi
   _{16}\\right)+q^{1172/9} \\left(2506588448119950450 \\chi \
_3+7519765345834817578 \\chi _8+7519765345834817578 \\chi
   _9+15039530690194681056 \\chi _{12}+17546119139789597734 \\chi \
_{15}+20052707587909548184 \\chi
   _{18}\\right)+q^{1175/9} \\left(2671184008175194414 \\chi \
_2+8013552023003946096 \\chi _6+8013552023003946096 \\chi
   _7+16027104047529534426 \\chi _{11}+18698288054183091694 \\chi \
_{14}+21369472062358286108 \\chi
   _{17}\\right)+q^{1178/9} \\left(2846361226599426236 \\chi \
_1+8539083681368021770 \\chi _4+8539083681368021770 \\chi
   _5+17078167361166288016 \\chi _{10}+19924528589335457254 \\chi \
_{13}+22770889815934883490 \\chi
   _{16}\\right)+q^{1181/9} \\left(3032786169185014218 \\chi \
_3+9098358505935727324 \\chi _8+9098358505935727324 \\chi
   _9+18196717013490764818 \\chi _{12}+21229503181056463630 \\chi \
_{15}+24262289350241477848 \\chi
   _{18}\\right)+q^{1184/9} \\left(3231165947411038552 \\chi \
_2+9693497843903486948 \\chi _6+9693497843903486948 \\chi
   _7+19386995686136615378 \\chi _{11}+22618161635218025330 \\chi \
_{14}+25849327582629063882 \\chi
   _{17}\\right)+q^{1187/9} \\left(3442251208204417754 \\chi \
_1+10326753622890288604 \\chi _4+10326753622890288604 \\chi
   _5+20653507247503547292 \\chi _{10}+24095758453985000388 \\chi \
_{13}+27538009662189418142 \\chi
   _{16}\\right)+q^{1190/9} \\left(3666838745447030494 \\chi \
_3+11000516238118257696 \\chi _8+11000516238118257696 \\chi
   _9+22001032474459335910 \\chi _{12}+25667871221683532644 \\chi \
_{15}+29334709967130563138 \\chi
   _{18}\\right)+q^{1193/9} \\left(3905774291868944398 \\chi \
_2+11717322873773821250 \\chi _6+11717322873773821250 \\chi
   _7+23434645749380648848 \\chi _{11}+27340420039416581302 \\chi \
_{14}+31246194331285525700 \\chi
   _{17}\\right)+q^{1196/9} \\left(4159955448541378860 \\chi \
_1+12479866347514658800 \\chi _4+12479866347514658800 \\chi
   _5+24959732693138809038 \\chi _{10}+29119688143570710118 \\chi \
_{13}+33279643592112088978 \\chi
   _{16}\\right)+q^{1199/9} \\left(4430334814806608688 \\chi \
_3+13291004442470069697 \\chi _8+13291004442470069697 \\chi
   _9+26582008886889901552 \\chi _{12}+31012343699746753812 \\chi \
_{15}+35442678514553362500 \\chi
   _{18}\\right)+q^{1202/9} \\left(4717923273595033424 \\chi \
_2+14153769822795892780 \\chi _6+14153769822795892780 \\chi
   _7+28307539643580979028 \\chi _{11}+33025462919186804884 \\chi \
_{14}+37743386192781838308 \\chi
   _{17}\\right)+q^{1205/9} \\left(5023793499473354718 \\chi \
_1+15071380496346393282 \\chi _4+15071380496346393282 \\chi
   _5+30142760994766451426 \\chi _{10}+35166554492166135386 \\chi \
_{13}+40190347991639490104 \\chi
   _{16}\\right)+q^{1208/9} \\left(5349083642027012414 \\chi \
_3+16047250928219452920 \\chi _8+16047250928219452920 \\chi
   _9+32094501854300504664 \\chi _{12}+37443585498465932756 \\chi \
_{15}+42792669140492945170 \\chi
   _{18}\\right)+q^{1211/9} \\left(5695001256760975706 \\chi \
_2+17085003768077834228 \\chi _6+17085003768077834228 \\chi
   _7+34170007538360767426 \\chi _{11}+39865008792916650272 \\chi \
_{14}+45560010049677625978 \\chi
   _{17}\\right)+q^{1214/9} \\left(6062827433692592344 \\chi \
_1+18188482303351564684 \\chi _4+18188482303351564684 \\chi
   _5+36376964604429326812 \\chi _{10}+42439792040395706808 \\chi \
_{13}+48502619474088299152 \\chi
   _{16}\\right)+q^{1217/9} \\left(6453921201020712242 \\chi \
_3+19361763600717590888 \\chi _8+19361763600717590888 \\chi
   _9+38723527203779721316 \\chi _{12}+45177448402455887720 \\chi \
_{15}+51631369603476599962 \\chi
   _{18}\\right)+q^{1220/9} \\left(6869724151535152274 \\chi \
_2+20609172457022852966 \\chi _6+20609172457022852966 \\chi
   _7+41218344911628325226 \\chi _{11}+48088069065580873578 \\chi \
_{14}+54957793217116025852 \\chi
   _{17}\\right)+q^{1223/9} \\left(7311765374738794760 \\chi \
_1+21935296121723973404 \\chi _4+21935296121723973404 \\chi
   _5+43870592245940364216 \\chi _{10}+51182357618186748016 \\chi \
_{13}+58494122992925542776 \\chi
   _{16}\\right)+q^{1226/9} \\left(7781666639759524938 \\chi \
_3+23344999921848258756 \\chi _8+23344999921848258756 \\chi
   _9+46689999841126817592 \\chi _{12}+54471666483456026592 \\chi \
_{15}+62253333123215551530 \\chi
   _{18}\\right)+q^{1229/9} \\left(8281147918031521316 \\chi \
_2+24843443751445296884 \\chi _6+24843443751445296884 \\chi
   _7+49686887505539854200 \\chi _{11}+57968035420922108452 \\chi \
_{14}+66249183338953629768 \\chi
   _{17}\\right)+q^{1232/9} \\left(8812033188163124530 \\chi \
_1+26436099567220567122 \\chi _4+26436099567220567122 \\chi
   _5+52872199131709956992 \\chi _{10}+61684232322604275082 \\chi \
_{13}+70496265510767399612 \\chi
   _{16}\\right)+q^{1235/9} \\left(9376256618430163796 \\chi \
_3+28128769852474947548 \\chi _8+28128769852474947548 \\chi
   _9+56257539707765445802 \\chi _{12}+65633796323380065758 \\chi \
_{15}+75010052941810229554 \\chi
   _{18}\\right)+q^{1238/9} \\left(9975869066584031564 \\chi \
_2+29927607202654515156 \\chi _6+29927607202654515156 \\chi
   _7+59855214402406593088 \\chi _{11}+69831083471893045116 \\chi \
_{14}+79806952538477076680 \\chi
   _{17}\\right)+q^{1241/9} \\left(10613044999361599620 \\chi \
_1+31839134995092917202 \\chi _4+31839134995092917202
   \\chi _5+63678269993177709052 \\chi _{10}+74291314989547426946 \\chi \
_{13}+84904359988909026566 \\chi
   _{16}\\right)+q^{1244/9} \\left(11290089768596999452 \\chi \
_3+33870269308874965236 \\chi _8+33870269308874965236
   \\chi _9+67740538614665980952 \\chi _{12}+79030628386346947200 \\chi \
_{15}+90320718154943946652 \\chi
   _{18}\\right)+q^{1247/9} \\left(12009447353798389638 \\chi \
_2+36028342058216404350 \\chi _6+36028342058216404350
   \\chi _7+72056684119611580386 \\chi _{11}+84066131470231205586 \\chi \
_{14}+96075578824029595224 \\chi
   _{17}\\right)+q^{1250/9} \\left(12773708505247160322 \\chi \
_1+38321125519017868114 \\chi _4+38321125519017868114
   \\chi _5+76642251034759331260 \\chi _{10}+89415959543282878730 \\chi \
_{13}+102189668048530039052 \\chi
   _{16}\\right)+q^{1253/9} \\left(13585619405529811384 \\chi \
_3+40756858213212533594 \\chi _8+40756858213212533594
   \\chi _9+81513716429801960260 \\chi _{12}+95099335831954871118 \\chi \
_{15}+108684955237484682502 \\chi
   _{18}\\right)+q^{1256/9} \\left(14448090780673960564 \\chi \
_2+43344272345502231762 \\chi _6+43344272345502231762
   \\chi _7+86688544687524131774 \\chi _{11}+101136635471678442408 \\chi \
_{14}+115584726252352402972 \\chi
   _{17}\\right)+q^{1259/9} \\left(15364207587462998372 \\chi \
_1+46092622758802161206 \\chi _4+46092622758802161206
   \\chi _5+92185245521191164036 \\chi _{10}+107549453105067328498 \\chi \
_{13}+122913660692530326870 \\chi
   _{16}\\right)+q^{1262/9} \\left(16337239205183152904 \\chi \
_3+49011717619245934210 \\chi _8+49011717619245934210
   \\chi _9+98023435234795374172 \\chi _{12}+114360674443675002500 \\chi \
_{15}+130697913648858155404 \\chi
   _{18}\\right)+q^{1265/9} \\left(17370650267710020366 \\chi \
_2+52111950799320712778 \\chi _6+52111950799320712778
   \\chi _7+104223901602450766022 \\chi _{11}+121594551866351437974 \\chi \
_{14}+138965202134061458340 \\chi
   _{17}\\right)+q^{1268/9} \\left(18468112061253004188 \\chi \
_1+55404336187684517874 \\chi _4+55404336187684517874
   \\chi _5+110808672371443549704 \\chi _{10}+129276784436622059336 \\chi \
_{13}+147744896497875063524 \\chi
   _{16}\\right)+q^{1271/9} \\left(19633514633720092974 \\chi \
_3+58900543897115223900 \\chi _8+58900543897115223900
   \\chi _9+117801087798275510962 \\chi _{12}+137434602427950548914 \\chi \
_{15}+157068117061670641888 \\chi
   _{18}\\right)+q^{1274/9} \\left(20870979538084915408 \\chi \
_2+62612938618422878668 \\chi _6+62612938618422878668
   \\chi _7+125225877232677604860 \\chi _{11}+146096856774930652744 \\chi \
_{14}+166967836313015568152 \\chi
   _{17}\\right)+q^{1277/9} \\left(22184873366557143838 \\chi \
_1+66554620095376610790 \\chi _4+66554620095376610790
   \\chi _5+133109240195048033936 \\chi _{10}+155294113557310357050 \\chi \
_{13}+177478986923867500888 \\chi
   _{16}\\right)+q^{1280/9} \\left(23579821995019904060 \\chi \
_3+70739465989484892520 \\chi _8+70739465989484892520
   \\chi _9+141478931974544625260 \\chi _{12}+165058753973989709660 \\chi \
_{15}+188638575969009613720 \\chi
   _{18}\\right)+q^{1283/9} \\left(25060725706221898016 \\chi \
_2+75182177114106362900 \\chi _6+75182177114106362900
   \\chi _7+150364354232772065676 \\chi _{11}+175425079934434632468 \\chi \
_{14}+200485805640656530484 \\chi
   _{17}\\right)+q^{1286/9} \\left(26632775108310280296 \\chi \
_1+79898325329628262842 \\chi _4+79898325329628262842
   \\chi _5+159796650654559082700 \\chi _{10}+186429425767566784856 \\chi \
_{13}+213062200875877065152 \\chi
   _{16}\\right)+q^{1289/9} \\left(28301468029798210834 \\chi \
_3+84904404084555087040 \\chi _8+84904404084555087040
   \\chi _9+169808808173949710490 \\chi _{12}+198110276198908376002 \\chi \
_{15}+226411744228706586836 \\chi
   _{18}\\right)+q^{1292/9} \\left(30072627304742342776 \\chi \
_2+90217881919212799476 \\chi _6+90217881919212799476
   \\chi _7+180435763833439849564 \\chi _{11}+210508391143167963488 \\chi \
_{14}+240581018447910306264 \\chi
   _{17}\\right)+q^{1295/9} \\left(31952419642826819976 \\chi \
_1+95857258923344228014 \\chi _4+95857258923344228014
   \\chi _5+191714517851824697032 \\chi _{10}+223666937489515285132 \\chi \
_{13}+255619357132342105108 \\chi
   _{16}\\right)+q^{1298/9} \\left(33947375495415119396 \\chi \
_3+101842126491536448568 \\chi _8+101842126491536448568
   \\chi _9+203684252977781784328 \\chi _{12}+237631628478487994104 \\chi \
_{15}+271579003973903113500 \\chi
   _{18}\\right)+q^{1301/9} \\left(36064410126950323984 \\chi \
_2+108193230375400520884 \\chi _6+108193230375400520884
   \\chi _7+216386460756251483450 \\chi _{11}+252450870877751356366 \\chi \
_{14}+288515281004701680350 \\chi
   _{17}\\right)+q^{1304/9} \\left(38310845800182780758 \\chi \
_1+114932537406162735890 \\chi _4+114932537406162735890
   \\chi _5+229865074806711101296 \\chi _{10}+268175920612508275588 \\chi \
_{13}+306486766412691056346 \\chi
   _{16}\\right)+q^{1307/9} \\left(40694435300462477384 \\chi \
_3+122083305895604368020 \\chi _8+122083305895604368020
   \\chi _9+244166611796991809976 \\chi _{12}+284861047091671223124 \\chi \
_{15}+325555482392133700508 \\chi
   _{18}\\right)+q^{1310/9} \\left(43223386705163802644 \\chi \
_2+129670160121448049702 \\chi _6+129670160121448049702
   \\chi _7+259340320236939433808 \\chi _{11}+302563706948059878370 \\chi \
_{14}+345787093653223681014 \\chi
   _{17}\\right)+q^{1313/9} \\left(45906389640610397090 \\chi \
_1+137719168915695947754 \\chi _4+137719168915695947754
   \\chi _5+275438337837527129036 \\chi _{10}+321344727472002282610 \\chi \
_{13}+367251117112612679700 \\chi
   _{16}\\right)+q^{1316/9} \\left(48752642930372912874 \\chi \
_3+146257928797437698528 \\chi _8+146257928797437698528
   \\chi _9+292515857588556461500 \\chi _{12}+341268500525248334316 \\chi \
_{15}+390021143455621247190 \\chi
   _{18}\\right)+q^{1319/9} \\left(51771883895820158968 \\chi \
_2+155315651680952523898 \\chi _6+155315651680952523898
   \\chi _7+310631303368413011032 \\chi _{11}+362403187257725216994 \\chi \
_{14}+414175071153545375962 \\chi
   _{17}\\right)+q^{1322/9} \\left(54974419210869520740 \\chi \
_1+164923257639310981078 \\chi _4+164923257639310981078
   \\chi _5+329846515271919518174 \\chi _{10}+384820934489491457772 \\chi \
_{13}+439795353700360978512 \\chi
   _{16}\\right)+q^{1325/9} \\left(58371157591832294202 \\chi \
_3+175113472768594394272 \\chi _8+175113472768594394272
   \\chi _9+350226945544091266448 \\chi _{12}+408598103129021072232 \\chi \
_{15}+466969260720853366434 \\chi
   _{18}\\right)+q^{1328/9} \\left(61973644222699490400 \\chi \
_2+185920932675206736508 \\chi _6+185920932675206736508
   \\chi _7+371841865343305233632 \\chi _{11}+433815509573112989234 \\chi \
_{14}+495789153795812479634 \\chi
   _{17}\\right)+q^{1331/9} \\left(65794097218410922574 \\chi \
_1+197382291647912839578 \\chi _4+197382291647912839578
   \\chi _5+394764583303145618006 \\chi _{10}+460558680514236612592 \\chi \
_{13}+526352777732647535166 \\chi
   _{16}\\right)+q^{1334/9} \\left(69845446025245733670 \\chi \
_3+209536338083274893054 \\chi _8+209536338083274893054
   \\chi _9+419072676159012067546 \\chi _{12}+488918122191795493260 \\chi \
_{15}+558763568217041226930 \\chi
   _{18}\\right)+q^{1337/9} \\left(74141372084299252844 \\chi \
_2+222424116245136054690 \\chi _6+222424116245136054690
   \\chi _7+444848232498033802002 \\chi _{11}+518989604574571351044 \\chi \
_{14}+593130976658870603888 \\chi
   _{17}\\right)+q^{1340/9} \\left(78696351656445135792 \\chi \
_1+236089054977327488298 \\chi _4+236089054977327488298
   \\chi _5+472178109946662922974 \\chi _{10}+550874461611100139688 \\chi \
_{13}+629570813267545275480 \\chi
   _{16}\\right)+q^{1343/9} \\left(83525701160099270566 \\chi \
_3+250577103472068790858 \\chi _8+250577103472068790858
   \\chi _9+501154206952366614008 \\chi _{12}+584679908104236863734 \\chi \
_{15}+668205609264336134300 \\chi
   _{18}\\right)+q^{1346/9} \\left(88645624919998199246 \\chi \
_2+265936874768467357686 \\chi _6+265936874768467357686
   \\chi _7+531873749528461927396 \\chi _{11}+620519374456932886498 \\chi \
_{14}+709164999376931085744 \\chi
   _{17}\\right)+q^{1349/9} \\left(94073265705759993376 \\chi \
_1+282219797108556518622 \\chi _4+282219797108556518622
   \\chi _5+564439594225836487096 \\chi _{10}+658512859922873018850 \\chi \
_{13}+752586125628633012226 \\chi
   _{16}\\right)+q^{1352/9} \\left(99826757958902955992 \\chi \
_3+299480273885690127370 \\chi _8+299480273885690127370
   \\chi _9+598960547762399024072 \\chi _{12}+698787305730283239624 \\chi \
_{15}+798614063689186195616 \\chi
   _{18}\\right)+q^{1355/9} \\left(105925284116826008608 \\chi \
_2+317775852341231654074 \\chi _6+317775852341231654074
   \\chi _7+635551704691709692050 \\chi _{11}+741476988799289328908 \\chi \
_{14}+847402272916115337516 \\chi
   _{17}\\right)+q^{1358/9} \\left(112389133933645256560 \\chi \
_1+337167401810454827164 \\chi _4+337167401810454827164
   \\chi _5+674334803611390567136 \\chi _{10}+786723937554554881220 \\chi \
_{13}+899113071488200137780 \\chi
   _{16}\\right)+q^{1361/9} \\left(119239767238614252112 \\chi \
_3+357719301706043256668 \\chi _8+357719301706043256668
   \\chi _9+715438603421886000496 \\chi _{12}+834678370650700752940 \\chi \
_{15}+953918137889315005052 \\chi
   _{18}\\right)+q^{1364/9} \\left(126499880034119333248 \\chi \
_2+379499640112445848956 \\chi _6+379499640112445848956
   \\chi _7+758999280214803879238 \\chi _{11}+885499160259011061698 \\chi \
_{14}+1011999040293130394946 \\chi
   _{17}\\right)+q^{1367/9} \\left(134193474408909550874 \\chi \
_1+402580423216344305764 \\chi _4+402580423216344305764
   \\chi _5+805160846443072971290 \\chi _{10}+939354320841598175212 \\chi \
_{13}+1073547795250507726086 \\chi
   _{16}\\right)+q^{1370/9} \\left(142345932171663127182 \\chi \
_3+427037796525678659250 \\chi _8+427037796525678659250
   \\chi _9+854075593040668009472 \\chi _{12}+996421525223020414240 \\chi \
_{15}+1138767457394683541422 \\chi
   _{18}\\right)+q^{1373/9} \\left(150984092718433076880 \\chi \
_2+452952278144296385432 \\chi _6+452952278144296385432
   \\chi _7+905904556299595602738 \\chi _{11}+1056888649007025834584 \\chi \
_{14}+1207872741725458911464 \\chi
   _{17}\\right)+q^{1376/9} \\left(160136335043350827984 \\chi \
_1+480409005141377703960 \\chi _4+480409005141377703960
   \\chi _5+960818010271430220212 \\chi _{10}+1120954345326106268204 \\chi \
_{13}+1281090680369457096188 \\chi
   _{16}\\right)+q^{1379/9} \\left(169832664447228509524 \\chi \
_3+509497993330028860180 \\chi _8+509497993330028860180
   \\chi _9+1018995986671714402288 \\chi _{12}+1188828651107286243466 \\chi \
_{15}+1358661315554514752990 \\chi
   _{18}\\right)+q^{1382/9} \\left(180104803859052692906 \\chi \
_2+540314411589155581266 \\chi _6+540314411589155581266
   \\chi _7+1080628823166313626818 \\chi _{11}+1260733627037363822272 \\chi \
_{14}+1440838430896416515178 \\chi
   _{17}\\right)+q^{1385/9} \\left(190986290369613433400 \\chi \
_1+572958871096492350140 \\chi _4+572958871096492350140
   \\chi _5+1145917742205332636366 \\chi _{10}+1336904032562598119706 \\chi \
_{13}+1527890322932211553106 \\chi
   _{16}\\right)+q^{1388/9} \\left(202512576899403677084 \\chi \
_3+607537730710919234772 \\chi _8+607537730710919234772
   \\chi _9+1215075461409130300252 \\chi _{12}+1417588038321242180754 \\chi \
_{15}+1620100615220645857838 \\chi
   _{18}\\right)+q^{1391/9} \\left(214721139648456868756 \\chi \
_2+644163418932292050296 \\chi _6+644163418932292050296
   \\chi _7+1288326837877662671006 \\chi _{11}+1503047977513040983662 \\chi \
_{14}+1717769117161497852418 \\chi
   _{17}\\right)+q^{1394/9} \\left(227651591259141957160 \\chi \
_1+682954773790885222448 \\chi _4+682954773790885222448
   \\chi _5+1365909547568311058616 \\chi _{10}+1593561138840912366928 \\chi \
_{13}+1821212730100054324088 \\chi
   _{16}\\right)+q^{1397/9} \\left(241345800392175616654 \\chi \
_3+724037401162676007940 \\chi _8+724037401162676007940
   \\chi _9+1448074802339202843196 \\chi _{12}+1689420602717527617828 \\chi \
_{15}+1930766403109703234482 \\chi
   _{18}\\right)+q^{1400/9} \\left(255848017657735562292 \\chi \
_2+767544052987459932456 \\chi _6+767544052987459932456
   \\chi _7+1535088105960666655366 \\chi _{11}+1790936123632655463282 \\chi \
_{14}+2046784141290391025574 \\chi
   _{17}\\right)+q^{1403/9} \\left(271205008659072736424 \\chi \
_1+813615025962551323466 \\chi _4+813615025962551323466
   \\chi _5+1627230051939769547908 \\chi _{10}+1898435060584175398526 \\chi \
_{13}+2169640069243248134950 \\chi
   _{16}\\right)+q^{1406/9} \\left(287466194103617506718 \\chi \
_3+862398582325944659358 \\chi _8+862398582325944659358
   \\chi _9+1724797164636797142474 \\chi _{12}+2012263358755506788396 \\chi \
_{15}+2299729552859124295114 \\chi
   _{18}\\right)+q^{1409/9} \\left(304683797801077169808 \\chi \
_2+914051393387702221484 \\chi _6+914051393387702221484
   \\chi _7+1828102786790933715408 \\chi _{11}+2132786584576481597172 \\chi \
_{14}+2437470382377558766980 \\chi
   _{17}\\right)+q^{1412/9} \\left(322913002519174579130 \\chi \
_1+968739007573502313850 \\chi _4+968739007573502313850
   \\chi _5+1937478015131026089474 \\chi _{10}+2260391017666179244934 \\chi \
_{13}+2583304020185353824064 \\chi
   _{16}\\right)+q^{1415/9} \\left(342212114584039091414 \\chi \
_3+1026636343735676912626 \\chi
   _8+1026636343735676912626 \\chi _9+2053272687487794202658 \\chi \
_{12}+2395484802055392932648 \\chi
   _{15}+2737696916639432024062 \\chi _{18}\\right)+q^{1418/9} \
\\left(362642737214428095512 \\chi
   _2+1087928211660199343292 \\chi _6+1087928211660199343292 \\chi \
_7+2175856423303483590620 \\chi
   _{11}+2538499160534826742888 \\chi _{14}+2901141897749254838400 \\chi \
_{17}\\right)+q^{1421/9}
   \\left(384269953550216321682 \\chi _1+1152809860633245988538 \\chi \
_4+1152809860633245988538 \\chi
   _5+2305619721283894937120 \\chi _{10}+2689889674816708282344 \\chi \
_{13}+3074159628366924604026 \\chi
   _{16}\\right)+q^{1424/9} \\left(407162519386101376292 \\chi \
_3+1221487558176208523506 \\chi
   _8+1221487558176208523506 \\chi _9+2442975116334512692646 \\chi \
_{12}+2850137635738518463568 \\chi
   _{15}+3257300155124619839860 \\chi _{18}\\right)+q^{1427/9} \
\\left(431393066650843556638 \\chi
   _2+1294179199934110964396 \\chi _6+1294179199934110964396 \\chi \
_7+2588358399886641651236 \\chi
   _{11}+3019751466519065502356 \\chi _{14}+3451144533169909058994 \\chi \
_{17}\\right)+q^{1430/9}
   \\left(457038317668409278376 \\chi _1+1371114953024177198244 \\chi \
_4+1371114953024177198244 \\chi
   _5+2742229906029404992152 \\chi _{10}+3199268223716763633532 \\chi \
_{13}+3656306541385172911908 \\chi
   _{16}\\right)+q^{1433/9} \\left(484179311328268270656 \\chi \
_3+1452537933965311095670 \\chi
   _8+1452537933965311095670 \\chi _9+2905075867950115890376 \\chi \
_{12}+3389255179258890444592 \\chi
   _{15}+3873434490587158715248 \\chi _{18}\\right)+q^{1436/9} \
\\left(512901641230740324382 \\chi
   _2+1538704923712274046322 \\chi _6+1538704923712274046322 \\chi \
_7+3077409847404495061768 \\chi
   _{11}+3590311488655288459530 \\chi _{14}+4103213129886028783912 \\chi \
_{17}\\right)+q^{1439/9}
   \\left(543295707029275873456 \\chi _1+1629887121067199751678 \\chi \
_4+1629887121067199751678 \\chi
   _5+3259774242155027389874 \\chi _{10}+3803069949163675394640 \\chi \
_{13}+4346365656192951268096 \\chi
   _{16}\\right)+q^{1442/9} \\left(575456979069703147716 \\chi \
_3+1726370937230328043720 \\chi
   _8+1726370937230328043720 \\chi _9+3452741874439437443090 \\chi \
_{12}+4028198853530359191428 \\chi
   _{15}+4603655832600062339144 \\chi _{18}\\right)+q^{1445/9} \
\\left(609486277651377233560 \\chi
   _2+1828458832932306043150 \\chi _6+1828458832932306043150 \\chi \
_7+3656917665886437725522 \\chi
   _{11}+4266403943515989301552 \\chi _{14}+4875890221167366535112 \\chi \
_{17}\\right)+q^{1448/9}
   \\left(645490067049572081612 \\chi _1+1936470201171165628864 \\chi \
_4+1936470201171165628864 \\chi
   _5+3872940402319881918598 \\chi _{10}+4518430469391903384238 \\chi \
_{13}+5163920536441475465850 \\chi
   _{16}\\right)+q^{1451/9} \\left(683580765736299339480 \\chi \
_3+2050742297185807758842 \\chi
   _8+2050742297185807758842 \\chi _9+4101484594394705796272 \\chi \
_{12}+4785065360107914876038 \\chi
   _{15}+5468646125844214215518 \\chi _{18}\\right)+q^{1454/9} \
\\left(723877072983996591606 \\chi
   _2+2171631218975738606532 \\chi _6+2171631218975738606532 \\chi \
_7+4343262437927728335416 \\chi
   _{11}+5067139510935473758592 \\chi _{14}+5791016583919470350198 \\chi \
_{17}\\right)+q^{1457/9}
   \\left(766504313411572184686 \\chi _1+2299512940210291022862 \\chi \
_4+2299512940210291022862 \\chi
   _5+4599025880445007557304 \\chi _{10}+5365530193832154211008 \\chi \
_{13}+6132034507243726395694 \\chi
   _{16}\\right)+q^{1460/9} \\left(811594799708833929932 \\chi \
_3+2434784399151622533560 \\chi
   _8+2434784399151622533560 \\chi _9+4869568798278124370736 \\chi \
_{12}+5681163598012079044432 \\chi
   _{15}+6492758397720912974364 \\chi _{18}\\right)+q^{1463/9} \
\\left(859288215232083367848 \\chi
   _2+2577864645670415104830 \\chi _6+2577864645670415104830 \\chi \
_7+5155729291366665228188 \\chi
   _{11}+6015017506572913597378 \\chi _{14}+6874305721804996965226 \\chi \
_{17}\\right)+q^{1466/9}
   \\left(909732016765735012878 \\chi _1+2729196050323773934770 \\chi \
_4+2729196050323773934770 \\chi
   _5+5458392100620978924678 \\chi _{10}+6368124117413282833692 \\chi \
_{13}+7277856134179017846570 \\chi
   _{16}\\right)+q^{1469/9} \\left(963081859288056239728 \\chi \
_3+2889245577836845804020 \\chi
   _8+2889245577836845804020 \\chi _9+5778491155701014502802 \\chi \
_{12}+6741573014961747827366 \\chi
   _{15}+7704654874249804067094 \\chi _{18}\\right)+q^{1472/9} \
\\left(1019502043102813695140 \\chi
   _2+3058506129336538572697 \\chi _6+3058506129336538572697 \\chi \
_7+6117012258644979708264 \\chi
   _{11}+7136514301775890890556 \\chi _{14}+8156016344878704585696 \\chi \
_{17}\\right)+q^{1475/9}
   \\left(1079165985333379035510 \\chi _1+3237497955971243911688 \\chi \
_4+3237497955971243911688 \\chi
   _5+6474995911971381039396 \\chi _{10}+7554161897275866879906 \\chi \
_{13}+8633327882609245915416 \\chi
   _{16}\\right)+q^{1478/9} \\left(1142256716217037973352 \\chi \
_3+3426770148680824617608 \\chi
   _8+3426770148680824617608 \\chi _9+6853540297331938486104 \\chi \
_{12}+7995797013578687157234 \\chi
   _{15}+9138053729795725130586 \\chi _{18}\\right)+q^{1481/9} \
\\left(1208967402368889351450 \\chi
   _2+3626902207076117527314 \\chi _6+3626902207076117527314 \\chi \
_7+7253804414182785560058 \\chi
   _{11}+8462771816521124384472 \\chi _{14}+9671739218890013735922 \\chi \
_{17}\\right)+q^{1484/9}
   \\left(1279501897539105584598 \\chi _1+3838505692648729918434 \\chi \
_4+3838505692648729918434 \\chi
   _5+7677011385266046724938 \\chi _{10}+8956513282836565474230 \\chi \
_{13}+10236015180375671058828 \\chi
   _{16}\\right)+q^{1487/9} \\left(1354075323221500470474 \\chi \
_3+4062225969632202158252 \\chi
   _8+4062225969632202158252 \\chi _9+8124451939296703591802 \\chi \
_{12}+9478527262485904809106 \\chi
   _{15}+10832602585707405279580 \\chi _{18}\\right)+q^{1490/9} \
\\left(1432914679734419692242 \\chi
   _2+4298744039236468592656 \\chi _6+4298744039236468592656 \\chi \
_7+8597488078439727615128 \\chi
   _{11}+10030402758207356823300 \\chi _{14}+11463317437941776515542 \\chi \
_{17}\\right)+q^{1493/9}
   \\left(1516259490337664866212 \\chi _1+4548778470978850056318 \\chi \
_4+4548778470978850056318 \\chi
   _5+9097556941991844632364 \\chi _{10}+10613816432295364956130 \\chi \
_{13}+12130075922633029822342 \\chi
   _{16}\\right)+q^{1496/9} \\left(1604362479116196073880 \\chi \
_3+4813087437383693092408 \\chi
   _8+4813087437383693092408 \\chi _9+9626174874732281369894 \\chi \
_{12}+11230537353883582314382 \\chi
   _{15}+12834899832999778388262 \\chi _{18}\\right)+q^{1499/9} \
\\left(1697490285418912776180 \\chi
   _2+5092470856220647120024 \\chi _6+5092470856220647120024 \\chi \
_7+10184941712477385471728 \\chi
   _{11}+11882431997860207039628 \\chi _{14}+13579922283279119815808 \\chi \
_{17}\\right)+q^{1502/9}
   \\left(1795924215706875424262 \\chi _1+5387772647157730622324 \\chi \
_4+5387772647157730622324 \\chi
   _5+10775545294278356837974 \\chi _{10}+12571469510022336611774 \\chi \
_{13}+14367393725729212036036 \\chi
   _{16}\\right)+O\\left(q^{167}\\right)\
\>", "Output",
 CellChangeTimes->{3.5572028922164307`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "9"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "2", ",", 
      RowBox[{"7", "*", "9"}], ",", "3"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551094121548305*^9, 3.5510941802142277`*^9}, {
   3.5510942118818483`*^9, 3.5510942147569637`*^9}, {3.55115785771323*^9, 
   3.551157880971089*^9}, 3.5511736260856333`*^9, {3.551235037968889*^9, 
   3.5512350750055037`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"2", 
     RowBox[{
      SubscriptBox["\[Chi]", "8"], "+", 
      SubscriptBox["\[Chi]", "9"]}]},
    {"5", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"8", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"11", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"14", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"17", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"20", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"23", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"5", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"5", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"26", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"29", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"32", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"42", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"46", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"35", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"50", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"54", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"64", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"38", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"64", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"80", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"41", 
     RowBox[{
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"44", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"44", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"96", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"104", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"122", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"44", 
     RowBox[{
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"65", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"65", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"122", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"150", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"168", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"47", 
     RowBox[{
      RowBox[{"30", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"82", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"82", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"174", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"194", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"224", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"50", 
     RowBox[{
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"118", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"118", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"220", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"268", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"304", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"53", 
     RowBox[{
      RowBox[{"54", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"146", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"146", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"308", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"346", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"400", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"56", 
     RowBox[{
      RowBox[{"62", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"202", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"202", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"390", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"468", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"530", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"59", 
     RowBox[{
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"254", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"254", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"526", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"600", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"690", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"62", 
     RowBox[{
      RowBox[{"108", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"344", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"344", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"666", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"794", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"902", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5511578554702997`*^9, 3.5511578820882998`*^9}, 
   3.5511756229915113`*^9, {3.551200709728621*^9, 3.5512007197321978`*^9}, {
   3.55123501237442*^9, 3.55123507570984*^9}, 3.551237367391923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "9"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "2", ",", 
            RowBox[{"7", "*", "9"}], ",", "3"}], "}"}]}], "]"}]}], "}"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "18"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "2", ",", 
           RowBox[{"7", "*", "9"}], ",", "3"}], "}"}]}], "]"}]}], "}"}], 
     "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552885558757332*^9, 3.552885596017913*^9}, {
  3.552906966408737*^9, 3.552906978690722*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"9", " ", "r"}], "2", "5", "8", "11", "14", "17", "20", "23", 
     "26", "29", "32", "35", "38", "41", "44", "47", "50", "53", "56", "59", 
     "62"},
    {"1", "0", "0", "0", "0", "0", "2", "0", "0", "2", "0", "0", "10", "0", 
     "0", "18", "0", "0", "54", "0", "0", "108"},
    {"2", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "4", "0", "0", 
     "18", "0", "0", "36", "0", "0", "90", "0"},
    {"3", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "10", 
     "0", "0", "30", "0", "0", "62", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "2", "0", "0", "10", "0", "0", "22", "0", 
     "0", "65", "0", "0", "146", "0", "0", "344"},
    {"5", "0", "0", "0", "0", "0", "2", "0", "0", "10", "0", "0", "22", "0", 
     "0", "65", "0", "0", "146", "0", "0", "344"},
    {"6", "0", "0", "0", "0", "2", "0", "0", "5", "0", "0", "18", "0", "0", 
     "44", "0", "0", "118", "0", "0", "254", "0"},
    {"7", "0", "0", "0", "0", "2", "0", "0", "5", "0", "0", "18", "0", "0", 
     "44", "0", "0", "118", "0", "0", "254", "0"},
    {"8", "1", "0", "0", "0", "0", "0", "4", "0", "0", "10", "0", "0", "36", 
     "0", "0", "82", "0", "0", "202", "0", "0"},
    {"9", "1", "0", "0", "0", "0", "0", "4", "0", "0", "10", "0", "0", "36", 
     "0", "0", "82", "0", "0", "202", "0", "0"},
    {"10", "0", "0", "0", "0", "0", "6", "0", "0", "14", "0", "0", "50", "0", 
     "0", "122", "0", "0", "308", "0", "0", "666"},
    {"11", "0", "2", "0", "0", "2", "0", "0", "12", "0", "0", "32", "0", "0", 
     "96", "0", "0", "220", "0", "0", "526", "0"},
    {"12", "0", "0", "0", "2", "0", "0", "6", "0", "0", "26", "0", "0", "64", 
     "0", "0", "174", "0", "0", "390", "0", "0"},
    {"13", "0", "0", "2", "0", "0", "4", "0", "0", "20", "0", "0", "54", "0", 
     "0", "150", "0", "0", "346", "0", "0", "794"},
    {"14", "0", "0", "0", "0", "4", "0", "0", "12", "0", "0", "42", "0", "0", 
     "104", "0", "0", "268", "0", "0", "600", "0"},
    {"15", "0", "0", "0", "2", "0", "0", "10", "0", "0", "26", "0", "0", "80",
      "0", "0", "194", "0", "0", "468", "0", "0"},
    {"16", "0", "0", "2", "0", "0", "6", "0", "0", "22", "0", "0", "64", "0", 
     "0", "168", "0", "0", "400", "0", "0", "902"},
    {"17", "0", "0", "0", "0", "4", "0", "0", "14", "0", "0", "46", "0", "0", 
     "122", "0", "0", "304", "0", "0", "690", "0"},
    {"18", "0", "0", "0", "2", "0", "0", "10", "0", "0", "32", "0", "0", "90",
      "0", "0", "224", "0", "0", "530", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.552885884864664*^9, 3.552907482328075*^9}]
}, Open  ]]
},
WindowSize->{1054, 1021},
WindowMargins->{{Automatic, 170}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 69185, 1678, 2064, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[69767, 1702, 2795, 52, 50, "Input"],
Cell[72565, 1756, 982, 17, 67, "Message"],
Cell[73550, 1775, 777, 15, 49, "Message"],
Cell[74330, 1792, 756, 14, 49, "Message"],
Cell[75089, 1808, 603, 12, 24, "Message"]
}, Open  ]],
Cell[75707, 1823, 1959, 34, 50, "Input"],
Cell[77669, 1859, 537764, 11968, 15516, InheritFromParent],
Cell[CellGroupData[{
Cell[615458, 13831, 130, 2, 30, "Input"],
Cell[615591, 13835, 94075, 1657, 13275, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[709703, 15497, 625, 16, 30, "Input"],
Cell[710331, 15515, 8747, 272, 348, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[719115, 15792, 1219, 36, 50, "Input"],
Cell[720337, 15830, 3057, 55, 316, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/4A_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    565815,      13174]
NotebookOptionsPosition[    565051,      13145]
NotebookOutlinePosition[    565411,      13161]
CellTagsIndexPosition[    565368,      13158]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"24649", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"26569", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"27889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"28561", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"29929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"30625", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"32761", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"34969", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"36481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"37249", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"38809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"39601", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"41209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"42025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"43681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"44521", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"46225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"47089", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{
      RowBox[{"Round", "[", 
       RowBox[{"500", "/", "4"}], "]"}], "+", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "384", ",", "32", ",", "64", ",", "16", ",", "12", ",", "64", ",", "64", 
      ",", "32", ",", "16", ",", "16", ",", "12", ",", "32", ",", "64", ",", 
      "16", ",", "32", ",", "12", ",", "16", ",", "12", ",", "32", ",", "16", 
      ",", "64", ",", "32", ",", "384", ",", "64", ",", "384", ",", "384"}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chifull", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "2", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "2", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "6"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "6"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "6"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "6"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{"-", "8"}], ",", "0", ",", 
          RowBox[{"-", "8"}], ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "8", ",", "0", ",", "8", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", "8"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"8", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{"8", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "8"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{"8", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "8"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", "8"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"8", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "8"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "8"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "12"}]}], "}"}]}], "}"}], "//", "FullSimplify"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "6"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "6"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "6"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "6"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"6", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{"-", "8"}], ",", "0", ",", 
          RowBox[{"-", "8"}], ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "8", ",", "0", ",", "8", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "8"}], "}"}], ",", 
        RowBox[{"0", 
         RowBox[{"{", 
          RowBox[{
          "12", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "12"}]}], "}"}]}]}], "}"}], "//", "FullSimplify"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chie", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "1", 
          ",", "0", ",", "1", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "1", 
          ",", "0", ",", "1", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "2", ",", "0", 
          ",", "2", ",", "0", ",", "2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "2", ",", "0", 
          ",", "2", ",", "0", ",", "2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "4", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "4", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
          "4", ",", "0", ",", "4", ",", "0", ",", "4", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "2", ",", "0", 
          ",", 
          RowBox[{"-", "6"}], ",", "0", ",", 
          RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "2", ",", "0", 
          ",", 
          RowBox[{"-", "6"}], ",", "0", ",", 
          RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "6", ",", "0", ",", "6", ",", 
          "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "6", ",", "0", ",", "6", ",", 
          "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{
           RowBox[{"-", "8"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"8", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "8"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"8", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "8"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "8"}]}], "}"}]}], "}"}], "//", "FullSimplify"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chii", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "4", 
           ",", "4", ",", "6", ",", "6", ",", "4", ",", "4", ",", "6", ",", 
           "6", ",", "8", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", "0", ",", "0", ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
           "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "0", 
            ",", "0", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2", ",", "2", ",", 
           "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", "0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], 
           "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", "0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", "0", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", "0", ",", 
            "\[ImaginaryI]", ",", 
            RowBox[{"-", "\[ImaginaryI]"}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
           RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0", ",", "0", ",", 
           RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0", 
           ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", "0", 
            ",", "0", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", "0", 
            ",", "0", ",", 
            RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], "}"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}], ",", "0", ",", "0", ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["2"]}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "2", ",", "2", ",", 
            RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "2", ",", 
            "2", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"I", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "2", ",", "2", ",", 
            RowBox[{"-", "4"}], ",", "4", ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "6"}], ",", 
            RowBox[{"-", "6"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", "6", ",", "6", 
            ",", 
            RowBox[{
             RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"8", " ", "\[ImaginaryI]"}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "2", ",", "2", ",", 
            RowBox[{"-", "4"}], ",", "4", ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"-", "6"}], ",", 
            RowBox[{"-", "6"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", "6", ",", "6", ",", 
            RowBox[{"8", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}]}], "}"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", 
            RowBox[{"-", "4"}], ",", 
            RowBox[{"-", "4"}], ",", "6", ",", "6", ",", 
            RowBox[{"-", "4"}], ",", 
            RowBox[{"-", "4"}], ",", "6", ",", "6", ",", 
            RowBox[{"-", "8"}], ",", 
            RowBox[{"-", "8"}]}], "}"}]}]}], "}"}], "//", "Transpose"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "A"}], ",", 
      RowBox[{"12", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg12A", "[", "q_", "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "3"}], ")"}]}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "4"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", 
             RowBox[{"I", "/", "4"}]}], "]"}]}], "]"}], "^", "2"}], 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"-", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], "]"}], "^", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "3"}], "]"}], 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "\[Pi]", " ", 
                RowBox[{"I", "/", "4"}]}], "]"}], 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "4"}], ")"}]}]}], "]"}], "^", "2"}]}], 
          ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"2", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"4", 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "q"}], "]"}]}], "-", 
        RowBox[{"12", 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "4"}], ",", "q"}], "]"}]}], "+", 
        RowBox[{"8", 
         RowBox[{"Psi", "[", 
          RowBox[{
           RowBox[{"1", "/", "8"}], ",", "q"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg2Bx", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"2", ",", "q"}], "]"}], 
          RowBox[{"Theta", "[", 
           RowBox[{"3", ",", "q"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg4Bx", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "^", "6"}], "/", 
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"4", ",", "q"}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "8"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "8"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "8"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "8"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "8"}], ",", "8"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg12", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "8"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "8"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg12A", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "8"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "8"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "8"}], ",", "8"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg4x", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "8"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "8"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg4Bx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "8"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "8"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "8"}], ",", "8"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg2x", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "8"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "8"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg2Bx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "8"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "8"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "8"}], ",", "8"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", " ", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", 
          RowBox[{"Fg4x", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "3"}], "]"}], ",", 
          RowBox[{"Fg2x", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
          
          RowBox[{"Fg4x", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", "0", ",", "0", ",", 
          RowBox[{"Fg4x", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", " ", 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "2"}], "]"}], ",", "0", ",", " ", 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", 
          RowBox[{"Fg4x", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", " ", 
          RowBox[{"Fg2x", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", "0", ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "3"}], "]"}], ",", "0", ",", " ", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chii", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "26"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5451267359881153`*^9, 3.545126747797295*^9}, {
   3.545127150855592*^9, 3.545127243904255*^9}, {3.5451282718328753`*^9, 
   3.545128397499606*^9}, {3.545128622136628*^9, 3.545128636685361*^9}, {
   3.545128681684907*^9, 3.545128693245875*^9}, {3.545128727053344*^9, 
   3.545128731150023*^9}, {3.545128773300559*^9, 3.545128776260519*^9}, {
   3.54512887200492*^9, 3.5451289574192467`*^9}, {3.545129039247726*^9, 
   3.545129083618568*^9}, {3.5451291244477367`*^9, 3.545129180179328*^9}, {
   3.5451895562957582`*^9, 3.545189570160471*^9}, {3.5451900039312267`*^9, 
   3.545190191203597*^9}, {3.545190247184823*^9, 3.545190270319975*^9}, {
   3.545190317383419*^9, 3.5451903215373363`*^9}, {3.545190368510754*^9, 
   3.545190392969487*^9}, {3.5451904360062103`*^9, 3.545190638806381*^9}, {
   3.545190783397107*^9, 3.5451908369217787`*^9}, {3.545190883049768*^9, 
   3.545190905143709*^9}, {3.545190970056347*^9, 3.5451910296916523`*^9}, {
   3.545191093457382*^9, 3.5451912441690063`*^9}, {3.545191277509532*^9, 
   3.545191295146296*^9}, {3.545191332449153*^9, 3.545191437010578*^9}, {
   3.545191563463773*^9, 3.545191588651065*^9}, {3.545191623145123*^9, 
   3.545191636630067*^9}, 3.5451918911982307`*^9, {3.545192482225463*^9, 
   3.545192489461747*^9}, {3.5451926505939407`*^9, 3.545192730108883*^9}, 
   3.5451928005609913`*^9, {3.5451928658906527`*^9, 3.5451928719483633`*^9}, {
   3.545192906832955*^9, 3.545192975634437*^9}, 3.545193006236026*^9, {
   3.5451930928777103`*^9, 3.545193135943269*^9}, {3.5451931940228577`*^9, 
   3.545193213185556*^9}, {3.545193283913375*^9, 3.545193302143647*^9}, 
   3.545208731092342*^9, {3.545208804026162*^9, 3.545208820220995*^9}, {
   3.545208851297311*^9, 3.54520885224235*^9}, {3.545208993404748*^9, 
   3.5452090089476624`*^9}, {3.545209173098978*^9, 3.545209553729467*^9}, {
   3.5452096088401117`*^9, 3.545209702805087*^9}, {3.545209733906649*^9, 
   3.545209743906642*^9}, {3.545209848157258*^9, 3.545209899110098*^9}, {
   3.545210031476634*^9, 3.545210033735239*^9}, {3.545210187632389*^9, 
   3.545210207541112*^9}, {3.545210277307493*^9, 3.545210297550764*^9}, {
   3.54521033832755*^9, 3.545210454451123*^9}, {3.5452111219494257`*^9, 
   3.545211188805996*^9}, {3.54521123185114*^9, 3.54521128502038*^9}, {
   3.545211329026435*^9, 3.5452115982085447`*^9}, {3.545211639193574*^9, 
   3.545211663060485*^9}, {3.5452117033647213`*^9, 3.545211708443594*^9}, {
   3.545211745833021*^9, 3.545211759925502*^9}, {3.545211828570075*^9, 
   3.54521183254935*^9}, {3.545211867667633*^9, 3.54521188358915*^9}, {
   3.545211971723913*^9, 3.545212107450768*^9}, {3.545212873872345*^9, 
   3.545213039632536*^9}, {3.545213106909676*^9, 3.545213227446472*^9}, {
   3.5452135627853527`*^9, 3.54521361661047*^9}, {3.5452136529752007`*^9, 
   3.545213675127623*^9}, {3.5452137227144957`*^9, 3.545213739449716*^9}, {
   3.545213861427586*^9, 3.5452138798053827`*^9}, {3.545214251840558*^9, 
   3.545214263577187*^9}, {3.545214340286828*^9, 3.54521434298776*^9}, {
   3.545214385549335*^9, 3.545214492670122*^9}, {3.545214524853443*^9, 
   3.545214553300291*^9}, {3.545214587416156*^9, 3.5452148634895897`*^9}, {
   3.5452149171903973`*^9, 3.5452149387017193`*^9}, {3.54521526501265*^9, 
   3.5452153866562443`*^9}, {3.545215416699099*^9, 3.545215432585631*^9}, {
   3.5452154684365883`*^9, 3.54521549722048*^9}, {3.54521558584125*^9, 
   3.545215587017683*^9}, {3.5452156262336273`*^9, 3.5452156589571857`*^9}, {
   3.545215694880234*^9, 3.5452157089048843`*^9}, {3.545215749129105*^9, 
   3.545215842572529*^9}, {3.545215890879569*^9, 3.545215901897108*^9}, {
   3.5452159323420877`*^9, 3.545216244214267*^9}, {3.545220474482421*^9, 
   3.545220533845263*^9}, {3.54527583774146*^9, 3.5452758678938913`*^9}, {
   3.545275979835462*^9, 3.545276116130536*^9}, 3.5452764079642763`*^9, {
   3.545276454714036*^9, 3.545276507070299*^9}, {3.545277317346764*^9, 
   3.545277348269977*^9}, {3.545277380693416*^9, 3.54527742113334*^9}, {
   3.545277652249237*^9, 3.5452776580003757`*^9}, {3.545277697938923*^9, 
   3.545277700516024*^9}, {3.545277737300169*^9, 3.545277764474627*^9}, {
   3.545277800922311*^9, 3.545277938379602*^9}, {3.545278368680059*^9, 
   3.545278372860176*^9}, 3.545281628490419*^9, {3.545281697238811*^9, 
   3.545281711468192*^9}, 3.545281878549692*^9, {3.545281948274233*^9, 
   3.5452822631934958`*^9}, {3.545282293201006*^9, 3.5452823885962152`*^9}, {
   3.545282506685775*^9, 3.545282521233512*^9}, {3.5452825542991753`*^9, 
   3.5452825975264482`*^9}, {3.545282662540779*^9, 3.545282693931396*^9}, {
   3.54528275029005*^9, 3.54528275883422*^9}, {3.545282842673254*^9, 
   3.545282907242898*^9}, 3.545284233191834*^9, {3.548082475726612*^9, 
   3.548082506976428*^9}, 3.5488544477733593`*^9, 3.548863222793371*^9, {
   3.548865997950212*^9, 3.548866020288916*^9}, {3.548866116446937*^9, 
   3.5488661517447577`*^9}, {3.548866249011134*^9, 3.548866251442293*^9}, {
   3.55040853215466*^9, 3.550408559132845*^9}, {3.550408595481203*^9, 
   3.550408609986511*^9}, {3.550408784970849*^9, 3.5504088033738403`*^9}, {
   3.5504089058324137`*^9, 3.55040891137722*^9}, {3.5504089922351923`*^9, 
   3.5504090572204723`*^9}, {3.550409093861574*^9, 3.550409101972937*^9}, {
   3.5504096131309443`*^9, 3.5504096515881023`*^9}, {3.550660549268978*^9, 
   3.550660581367281*^9}, {3.5506606225494137`*^9, 3.550660664209704*^9}, 
   3.550660780706745*^9, {3.550661024279307*^9, 3.55066103371765*^9}, {
   3.550661098324349*^9, 3.550661130177814*^9}, {3.550661210736575*^9, 
   3.550661226684327*^9}, {3.5506614444749527`*^9, 3.550661513472075*^9}, {
   3.550661549924868*^9, 3.5506615734425507`*^9}, {3.550661606036097*^9, 
   3.550661627188532*^9}, {3.550661902544359*^9, 3.5506619565359507`*^9}, {
   3.550662014970585*^9, 3.5506620161992693`*^9}, {3.5506620634584417`*^9, 
   3.550662142204109*^9}, {3.550662178939801*^9, 3.550662223237801*^9}, 
   3.550662279551217*^9, 3.550662316929319*^9, 3.55066240645684*^9, {
   3.550662497997239*^9, 3.550662498756892*^9}, {3.550662529435692*^9, 
   3.550662550812663*^9}, 3.550662641846985*^9, {3.5506626970432*^9, 
   3.550662700626625*^9}, {3.5506627372246428`*^9, 3.55066273791747*^9}, {
   3.5506627867568617`*^9, 3.550662796324334*^9}, 3.550662871999598*^9, 
   3.5506629226791773`*^9, {3.550662952945657*^9, 3.550662964313694*^9}, {
   3.550662998681168*^9, 3.550663022927812*^9}, 3.550663067672019*^9, {
   3.5506631030347853`*^9, 3.5506631383243427`*^9}, 3.5506633142273417`*^9, 
   3.550663435897448*^9, 3.550663516260501*^9, {3.550664458741869*^9, 
   3.550664480351656*^9}, {3.550668240780136*^9, 3.550668263461484*^9}, {
   3.550668397865735*^9, 3.550668458683464*^9}, {3.5506685284347773`*^9, 
   3.550668544594326*^9}, {3.550668578708375*^9, 3.5506686489503403`*^9}, {
   3.550668687298975*^9, 3.55066870116956*^9}, {3.550668759328714*^9, 
   3.550668842239264*^9}, {3.550899880473431*^9, 3.550899900460181*^9}, {
   3.5508999880523252`*^9, 3.5509000038347797`*^9}, {3.550900057432424*^9, 
   3.550900078026464*^9}, {3.550900116075493*^9, 3.5509001171540737`*^9}, {
   3.5509001882757273`*^9, 3.5509001890108967`*^9}, 3.550900227720583*^9, {
   3.550900322433723*^9, 3.550900325261888*^9}, {3.5509004511141577`*^9, 
   3.550900496720996*^9}, {3.550900533963705*^9, 3.550900570744587*^9}, 
   3.55090061560795*^9, 3.550900665453891*^9, 3.550900698988559*^9, 
   3.550900737711053*^9, {3.550912434271052*^9, 3.5509124477743473`*^9}, {
   3.5509141229700823`*^9, 3.550914172108368*^9}, {3.5509143174391403`*^9, 
   3.550914328744869*^9}, {3.5509143683032084`*^9, 3.550914422718421*^9}, {
   3.55091446548584*^9, 3.550914468908619*^9}, {3.550914539845784*^9, 
   3.550914545171184*^9}, {3.550914577599617*^9, 3.5509145785648003`*^9}, {
   3.5509149247988853`*^9, 3.550914949150695*^9}, {3.550914983200362*^9, 
   3.5509149897269907`*^9}, {3.550915043642571*^9, 3.550915120978079*^9}, {
   3.550915166986669*^9, 3.550915218726856*^9}, {3.550915260598136*^9, 
   3.550915285766738*^9}, {3.550915422088491*^9, 3.550915465043991*^9}, {
   3.550915556086405*^9, 3.550915566277939*^9}, {3.5509157153130713`*^9, 
   3.550915717892807*^9}, {3.550915967084631*^9, 3.550915967734682*^9}, {
   3.550916709693637*^9, 3.550916715606533*^9}, {3.550916753743384*^9, 
   3.550916792750353*^9}, 3.550916864134728*^9, {3.550921690285343*^9, 
   3.550921719590679*^9}, {3.550921759331642*^9, 3.550921772365383*^9}, {
   3.550921821701519*^9, 3.5509218583753977`*^9}, {3.550922375780239*^9, 
   3.550922402779573*^9}, {3.551592561634615*^9, 3.551592563021337*^9}, {
   3.551593444846406*^9, 3.551593493002523*^9}, {3.551593569827532*^9, 
   3.5515937307615767`*^9}, {3.55489036868344*^9, 3.554890414154422*^9}, 
   3.5548908235312443`*^9, {3.554903311025181*^9, 3.554903319582045*^9}, 
   3.557203043780293*^9, {3.5572044062645693`*^9, 3.557204421176956*^9}, 
   3.557207493986197*^9, 3.5572143238717003`*^9, {3.557299129936262*^9, 
   3.557299132126288*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"h", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "chii", "]"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{"multiplicities", " ", "+", " ", 
    RowBox[{"12", "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "8"}], ")"}]}], 
        RowBox[{
         RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"multiplicities", " ", "/.", " ", 
       RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.54519186888589*^9, 3.5451918690338917`*^9}, 
   3.545192196623722*^9, {3.5451922448723288`*^9, 3.545192265441709*^9}, {
   3.545192342801116*^9, 3.545192343290626*^9}, {3.545192607816016*^9, 
   3.5451926226974916`*^9}, {3.545192822608219*^9, 3.545192823078364*^9}, {
   3.545208854165001*^9, 3.54520885470126*^9}, 3.5452117392817593`*^9, {
   3.545216279722085*^9, 3.545216279873658*^9}, {3.545275860326976*^9, 
   3.545275860718505*^9}, {3.548863242196361*^9, 3.548863244987864*^9}, {
   3.55040974355715*^9, 3.550409762158556*^9}, {3.5504102265688066`*^9, 
   3.550410246249292*^9}, 3.5506606722394333`*^9, 3.550660862584428*^9, {
   3.550662023073326*^9, 3.550662023437681*^9}, 3.550662225925003*^9, 
   3.5506622740096827`*^9, 3.5506623153904047`*^9, 3.5506629206067677`*^9, 
   3.5506631402056007`*^9, 3.550663518739897*^9, {3.550664482447791*^9, 
   3.5506644829009953`*^9}, 3.5506686257038937`*^9, {3.5506687568003607`*^9, 
   3.550668757252605*^9}, {3.550668816793398*^9, 3.550668844583716*^9}, 
   3.55090060920549*^9, 3.550915469100411*^9, 3.550916812083836*^9, 
   3.5515934917405148`*^9, {3.554890757283956*^9, 3.554890757615987*^9}}],

Cell[BoxData[
 RowBox[{"dec", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Chi]", "n"], 
     RowBox[{"mlt", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.550660736239832*^9, 3.5506607665577497`*^9}, 
   3.550662330276712*^9, {3.55066873492234*^9, 3.550668738255707*^9}, {
   3.55091444963687*^9, 3.550914452867301*^9}, {3.550914548572679*^9, 
   3.550914571079425*^9}, {3.550915783669922*^9, 3.550915795915105*^9}, {
   3.5509175144673862`*^9, 3.550917576326187*^9}, {3.550921927309572*^9, 
   3.5509219843799753`*^9}, {3.551095722371743*^9, 3.551095742733397*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Chi]", "1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "7"], "+", 
       SubscriptBox["\[Chi]", "11"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "8"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"26", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"40", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"84", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"26", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"54", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"80", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"80", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"68", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"136", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"44", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"84", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"130", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"128", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"110", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"110", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"216", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"68", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"136", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"204", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"204", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"168", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"168", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"340", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"104", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"104", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"212", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"316", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"316", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"260", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"260", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"520", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"162", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"162", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"318", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"480", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"480", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"395", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"395", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"784", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"240", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"240", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"480", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"720", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"720", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"582", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"582", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1170", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"352", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"352", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"712", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1064", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1064", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"858", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"858", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1716", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"520", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"520", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1032", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1552", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1552", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1248", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1248", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2488", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"748", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"746", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1494", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2240", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2240", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1784", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1784", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3576", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1064", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1064", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2136", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3200", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3200", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2540", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2540", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5080", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1512", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1512", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3014", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4526", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4526", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3582", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3582", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7152", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2116", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2116", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4232", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6348", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6348", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4992", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4992", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9996", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2940", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2940", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5892", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8832", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8832", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6924", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6924", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"13848", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4068", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4068", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8124", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12192", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"12192", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9530", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9530", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"19048", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5572", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5572", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11144", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16716", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16716", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13010", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13010", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"26036", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7584", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7584", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"15184", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22768", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"22768", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17672", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"17672", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"35344", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10278", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10278", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"20538", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"30816", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"30816", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23857", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"23857", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"47696", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13824", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13824", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"27648", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"41474", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"41472", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32000", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"32000", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"64020", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18496", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18496", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"37012", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"55508", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"55508", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42726", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"42726", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"85452", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24642", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"24642", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"49262", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"73904", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"73904", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56756", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"56756", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"113488", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32640", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"32640", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"65280", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"97920", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"97920", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"75000", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"75000", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"150024", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43036", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"43036", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"86100", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"129136", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"129136", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98698", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"98698", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"197396", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56524", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"56524", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"113020", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"169544", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"169544", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"129318", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"129318", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"258608", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"73888", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"73888", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"147776", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"221664", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"221664", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"168700", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"168700", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"337432", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96202", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"96202", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"192438", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"288640", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"288640", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"219260", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"219260", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"438520", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"124812", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"124812", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"249588", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"374400", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"374400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"283894", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"283894", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"567752", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"161288", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"161288", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"322576", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"483864", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"483864", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"366208", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"366208", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"732456", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"207696", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"207696", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"415432", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"623128", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"623128", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"470820", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"470820", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"941640", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"266600", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"266598", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"533154", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"799752", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"799752", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"603304", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"603304", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1206560", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"341040", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"341040", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"682080", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1023120", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1023120", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"770544", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"770544", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1541138", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"434912", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"434912", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"869876", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1304788", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1304788", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"981208", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"981208", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1962416", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"553016", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"553016", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1105976", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1658992", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1658992", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1245776", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1245776", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2491496", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"701088", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"701088", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1402176", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2103264", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2103264", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1577113", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1577113", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3154288", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"886336", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"886336", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1772736", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2659072", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2659072", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1991198", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1991198", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3982396", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1117588", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1117588", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2235108", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3352696", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3352696", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2507348", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2507348", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5014624", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1405428", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1405428", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2810856", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4216284", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4216284", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3149128", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3149128", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6298332", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1762972", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1762972", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3526020", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5288992", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5288992", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3945520", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3945520", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7891040", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2206188", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2206188", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4412292", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6618480", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6618480", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4931484", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4931484", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9862880", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2754232", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2754232", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5508464", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8262696", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8262696", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6149448", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6149448", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"12298988", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3430592", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3430592", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6861280", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10291872", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"10291872", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7651156", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7651156", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"15302312", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4263714", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4263714", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8527326", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12791040", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12791040", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9498860", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9498860", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18997616", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5287680", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5287680", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10575360", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"15863042", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"15863040", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11767742", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"11767742", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"23535596", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6543936", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6543936", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13087990", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"19631926", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"19631926", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14548854", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"14548854", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"29097708", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8082428", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8082428", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16164732", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"24247160", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"24247160", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17951412", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"17951412", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"35902696", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9962880", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9962880", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"19925760", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"29888640", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"29888640", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22106704", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22106704", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"44213544", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12257420", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"12257420", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"24514980", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"36772400", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"36772400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27172810", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"27172810", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"54345620", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15052578", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"15052578", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"30105006", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"45157584", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"45157584", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33338726", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"33338726", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"66677296", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18451568", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18451568", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"36903136", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"55354704", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"55354704", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40830672", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"40830672", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"81661508", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22578312", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"22578312", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"45156792", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"67735104", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"67735104", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49919656", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"49919656", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"99839312", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27580860", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"27580860", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"55161540", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"82742400", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"82742400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60928612", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"60928612", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"121857040", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33635316", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"33635316", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"67270632", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"100905948", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"100905948", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74242550", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"74242550", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"148485296", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40952056", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"40952056", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"81904316", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"122856372", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"122856372", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90320616", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"90320616", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"180641232", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49781448", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"49781448", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"99562680", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"149344128", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"149344128", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"109708151", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"109708151", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"219416080", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60420432", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"60420432", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"120840864", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"181261296", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"181261296", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"133052912", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"133052912", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"266106060", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"73222176", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"73222176", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"146444592", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"219666768", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"219666768", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"161124252", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"161124252", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"322248504", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"88605456", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"88605456", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"177210656", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"265816112", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"265816112", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"194833032", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"194833032", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"389665800", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"107065516", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"107065514", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"214131030", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"321196544", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"321196544", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"235257432", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"235257432", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"470515144", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"129189024", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"129189024", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"258378336", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"387567360", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"387567360", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"283673266", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"283673266", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"567346532", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"155669296", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"155669296", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"311338288", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"467007584", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"467007584", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"341586380", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"341586380", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"683172448", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"187323876", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"187323876", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"374647752", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"561971628", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"561971628", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"410773420", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"410773420", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"821547172", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"225117752", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"225117752", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"450235848", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"675353600", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"675353600", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"273", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"493329508", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"493329508", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"986659016", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"270187704", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"270187704", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"540375048", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"810562752", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"810562752", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"591720238", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"591720238", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1183440104", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"323870440", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"323870440", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"647740880", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"971611320", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"971611320", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"708845648", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"708845648", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1417691688", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"387738528", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"387738528", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"775477456", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1163215984", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1163215984", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"285", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"848114812", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"848114812", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1696229624", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"463638942", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"463638942", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"927277458", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1390916400", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1390916400", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1013528276", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1013528276", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2027056112", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"553737600", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"553737600", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1107475200", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1661212800", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1661212800", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1209777840", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1209777840", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2419556142", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"660574784", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"660574784", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1321150044", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1981724828", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1981724828", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1442362550", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1442362550", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2884725100", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"787125622", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"787125622", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1574250742", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2361376364", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2361376364", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1717718092", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1717718092", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3435435672", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"936869856", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"936869856", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1873739712", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2810609568", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2810609568", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2043371492", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2043371492", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4086743528", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1113877040", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1113877040", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2227754640", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3341631680", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3341631680", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2428120344", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2428120344", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4856240688", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1322900604", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1322900604", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2645800620", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3968701224", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3968701224", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2882234166", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2882234166", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5764467728", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"315", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1569486240", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1569486240", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3138972480", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4708458720", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4708458720", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3417692712", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3417692712", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6835386060", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1860102268", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1860102268", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3720205188", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5580307456", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5580307456", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4048461336", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4048461336", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8096922672", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2202284816", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2202284816", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4404568944", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6606853762", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6606853760", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4790801790", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4790801790", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9581602872", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2604804888", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2604804888", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5209609776", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7814414664", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7814414664", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5663637120", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5663637120", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11327274984", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3077866904", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3077866904", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6155734572", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9233601476", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"9233601476", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6688972300", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6688972300", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"13377944600", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3633331212", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3633331212", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7266661620", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10899992832", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10899992832", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7892370411", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7892370411", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"15784740000", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4284969696", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4284969696", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8569939392", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12854909088", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"12854909088", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9303508130", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9303508130", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"18607017128", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5048766752", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5048766752", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10097534396", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15146301148", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"15146301148", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"345", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10956814626", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10956814626", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"21913629252", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5943258024", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5943258024", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11886515112", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17829773136", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"17829773136", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12892196164", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12892196164", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"25784391368", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6989918880", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6989918880", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13979837760", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"20969756640", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"20969756640", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15155876952", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15155876952", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"30311754912", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8213618472", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8213618472", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16427237976", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"24640856448", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"24640856448", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"357", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17801364242", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"17801364242", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"35602728484", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9643132164", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9643132164", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"19286263240", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"28929395404", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"28929395404", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20890543958", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"20890543958", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"41781086800", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11311728296", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11311728296", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"22623456592", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"33935184888", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"33935184888", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24494946576", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"24494946576", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"48989894324", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13257849840", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"13257849840", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"26515700880", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"39773550720", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"39773550720", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28697197172", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"28697197172", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"57394394344", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15525885060", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"15525885060", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"31051768860", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"46577653920", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"46577653920", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33592662220", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"33592662220", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"67185323152", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"375", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18167048560", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18167048560", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"36334097120", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"54501145680", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"54501145680", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39291345324", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"39291345324", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"78582692004", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21240399712", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"21240399712", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"42480800816", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"63721200528", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"63721200528", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45920054600", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"45920054600", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"91840109200", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24813995238", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"24813995238", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"49627989018", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"74441984256", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"74441984256", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"385", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53624864124", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"53624864124", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"107249726752", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28966204800", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"28966204800", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"57932409600", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"86898614400", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"86898614400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"62573938352", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"62573938352", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"125147878272", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33787225408", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"33787225408", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"67574452418", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"101361677826", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"101361677826", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72960755626", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"72960755626", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"145921511252", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39380796072", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"39380796072", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"78761590460", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"118142386532", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"118142386532", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"85007767636", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"85007767636", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"170015533544", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"399", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45866151940", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"45866151938", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"91732303878", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"137598455816", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"137598455816", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98970586872", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"98970586872", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"197941175552", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53380265788", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"53380265788", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"106760533428", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"160140799216", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"160140799216", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"405", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"115142757744", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"115142757744", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"230285515488", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"62080386020", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"62080386020", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"124160770100", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"186241156120", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"186241156120", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"133861169616", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"133861169616", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"267722337248", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72146924688", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"72146924688", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"144293849376", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"216440774064", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"216440774064", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"155512235684", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"155512235684", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"311024473448", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"83786760260", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"83786760260", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"167573522652", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"251360282912", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"251360282912", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"180538921776", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"180538921776", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"361077843552", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"97236976104", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"97236976104", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"194473949976", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"291710926080", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"291710926080", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"209448714626", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"209448714626", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"418897426968", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"112769108364", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"112769108364", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"225538216728", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"338307325092", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"338307325092", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"242822697568", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"242822697568", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"485645397528", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"130693991032", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"130693991032", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"261387984508", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"392081975540", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"392081975540", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"429", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"281325858700", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"281325858700", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"562651717400", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"151367237334", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"151367237334", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"302734472106", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"454101709440", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"454101709440", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"325718766392", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"325718766392", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"651437530160", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"435", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"175195459152", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"175195459152", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"350390918304", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"525586377456", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"525586377456", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"376870841088", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"376870841088", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"753741684920", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"202643344192", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"202643344192", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"405286691192", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"607930035384", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"607930035384", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"441", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"435775407032", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"435775407032", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"871550814064", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234241657208", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"234241657208", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"468483311480", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"702724968688", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"702724968688", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"503566724072", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"503566724072", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1007133445144", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"270596305920", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"270596305920", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"541192611840", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"811788917760", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"811788917760", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"581539312781", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"581539312781", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1163078628704", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"312398635728", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"312398635728", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"624797274672", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"937195910400", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"937195910400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"671169840186", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"671169840186", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1342339680372", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"360437059296", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"360437059296", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"720874115232", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1081311174528", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1081311174528", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"774141859358", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"774141859358", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1548283715280", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"415610215880", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"415610215880", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"831220431760", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1246830647640", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1246830647640", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"892373832784", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"892373832784", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1784747669160", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"478941886052", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"478941886052", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"957883775772", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1436825661824", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1436825661824", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"465", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1028050825648", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1028050825648", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2056101651296", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"551597825520", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"551597825520", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1103195647200", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1654793472720", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1654793472720", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1183660293908", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1183660293908", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2367320583888", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"634904788364", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"634904788364", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1269809576728", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1904714365092", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1904714365092", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1362032559192", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1362032559192", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2724065122484", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"730372050624", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"730372050624", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1460744105440", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2191116156064", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2191116156064", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1566386523944", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1566386523944", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3132773047888", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"839715680628", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"839715680628", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1679431356876", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2519147037504", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2519147037504", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1800381237580", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1800381237580", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3600762470688", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"483", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"964885931136", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"964885931136", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1929771862272", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2894657793410", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2894657793408", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2068174130136", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2068174130136", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4136348264946", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1108098182464", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1108098182464", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2216196369708", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3324294552172", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3324294552172", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2374486701534", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2374486701534", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4748973403068", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1271867800444", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1271867800444", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2543735595900", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3815603396344", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3815603396344", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2724678538644", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2724678538644", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5449357072192", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"495", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1459049429760", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1459049429760", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2918098859520", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4377148289280", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4377148289280", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3124830786712", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3124830786712", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6249661578744", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1672881315128", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1672881315128", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3345762635688", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5018643950816", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5018643950816", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"501", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3581840191746", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3581840191746", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7163680383492", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1917035180352", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1917035180352", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3834070355032", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5751105535384", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5751105535384", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"505", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4103524951476", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4103524951476", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8207049897152", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"507", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2195672387072", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2195672387072", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4391344774144", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6587017161216", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6587017161216", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"509", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4698743929680", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4698743929680", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9397487865408", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"511", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2513507191114", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2513507191114", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5027014388406", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7540521579520", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7540521579520", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"513", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5377530808240", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5377530808240", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10755061616480", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"515", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2875877860068", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2875877860068", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5751755713692", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8627633573760", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"8627633573760", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"517", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6151244923488", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6151244923488", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"12302489840400", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"519", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3288826651640", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3288826651640", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6577653303280", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9866479954920", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9866479954920", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"521", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7032740932074", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7032740932074", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14065481871012", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"523", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3759189781864", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3759189781864", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7518379570740", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11277569352604", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"11277569352604", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"525", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8036559516268", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8036559516268", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"16073119032536", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"527", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4294698472836", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4294698472836", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8589396938364", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12884095411200", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12884095411200", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"529", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9179141581612", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9179141581612", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18358283155760", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"531", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4904092462560", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4904092462560", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9808184925120", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14712277387680", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"14712277387680", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"533", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10479068904688", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"10479068904688", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"20958137817156", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"535", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5597247534112", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5597247534112", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11194495076164", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16791742610276", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16791742610276", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"537", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11957334320594", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11957334320594", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"23914668641188", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"539", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6385318607112", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6385318607112", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"12770637205944", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"19155955813056", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"19155955813056", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"541", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13637644879664", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"13637644879664", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"27275289750872", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"543", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7280900301120", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7280900301120", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"14561800602240", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"21842700903360", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"21842700903360", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"545", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15546762047712", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15546762047712", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"31093524104232", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"547", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8298207115936", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8298207115936", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16596414240864", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"24894621356800", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"24894621356800", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"549", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17714883252346", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"17714883252346", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"35429766504692", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"551", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9453275399672", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9453275399672", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18906550789976", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"28359826189648", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"28359826189648", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"553", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20176069551826", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"20176069551826", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"40352139094096", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"555", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10764189737436", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10764189737436", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"21528379474872", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"32292569212308", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"32292569212308", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"557", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22968725030976", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"22968725030976", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"45937450071912", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"559", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12251336711128", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12251336711128", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"24502673432424", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"36754010143552", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"36754010143552", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"561", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26136133894816", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"26136133894816", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"52272267789632", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"563", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13937689067400", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13937689067400", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"27875378124216", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"41813067191616", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"41813067191616", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"565", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29727061888126", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"29727061888126", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"59454123765448", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"567", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15849123916920", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"15849123916920", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"31698247833840", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"47547371750760", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"47547371750760", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"569", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33796429738000", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"33796429738000", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"67592859487248", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"571", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18014779016992", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18014779016992", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"36029558045456", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"54044337062448", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"54044337062448", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"573", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38406066878352", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"38406066878352", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"76812133756704", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"575", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20467451365328", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"20467451365326", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"40934902718706", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"61402354084032", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"61402354084032", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"577", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43625554621921", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"43625554621921", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"87251109231648", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"579", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23244043080960", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"23244043080960", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"46488086161920", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"69732129242880", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"69732129242880", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"581", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49533169333296", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"49533169333296", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"99066338679280", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"583", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26386060127616", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"26386060127616", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"52772120268176", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"79158180395792", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"79158180395792", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"585", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56216936991442", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"56216936991442", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"112433873982884", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"587", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29940169738782", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"29940169738782", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"59880339464094", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"89820509202876", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"89820509202876", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"589", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63775811774764", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"63775811774764", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"127551623535792", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"591", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33958823364480", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"33958823364480", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"67917646728960", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"101876470093440", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"101876470093440", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"593", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72320993113208", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"72320993113208", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"144641986240712", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"595", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38500952742140", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"38500952742140", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"77001905498868", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"115502858241008", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"115502858241008", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"597", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81977396864120", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"81977396864120", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"163954793728240", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"599", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43632747178954", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"43632747178954", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"87265494342738", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"130898241521692", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"130898241521692", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"601", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92885297971544", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"92885297971544", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"185770595927616", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"603", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49428521373936", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"49428521373936", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"98857042747872", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"148285564121808", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"148285564121808", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"605", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105202164341544", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"105202164341544", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"210404328699180", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"607", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55971684163332", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"55971684163332", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"111943368343068", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"167915052506400", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"167915052506400", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"609", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"119104703396964", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"119104703396964", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"238209406793928", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"611", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63355819311288", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"63355819311288", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"126711638605512", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"190067457916800", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"190067457916800", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"613", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"134791145097802", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"134791145097802", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"269582290178200", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"615", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"71685891078064", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"71685891078064", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"143371782156128", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"215057673234192", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"215057673234192", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"617", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"152483788331064", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"152483788331064", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"304967576680220", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"619", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81079588719584", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"81079588719584", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"162159177457616", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"243238766177200", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"243238766177200", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"621", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"172431840013868", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"172431840013868", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"344863680027736", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"623", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"91668825162360", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"91668825162360", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"183337650305544", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"275006475467904", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"275006475467904", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"625", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"194914579411860", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"194914579411860", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"389829158804176", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"627", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"103601407194960", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"103601407194960", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"207202814389920", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"310804221584880", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"310804221584880", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"629", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"220244884280780", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"220244884280780", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"440489768581880", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"631", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"117042896430432", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"117042896430432", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"234085792881584", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"351128689312016", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"351128689312016", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"633", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"248773158844470", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"248773158844470", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"497546317688940", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"635", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132178681867800", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"132178681867800", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"264357363714072", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"396536045581872", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"396536045581872", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"637", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"280891707903372", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"280891707903372", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"561783415784800", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"639", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"149216287620864", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"149216287620864", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"298432575241728", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"447648862862592", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"447648862862592", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"641", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"317039606785176", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"317039606785176", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"634079213593152", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"643", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"168387941954496", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"168387941954496", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"336775883932224", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"505163825886720", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"505163825886720", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"645", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"357708121562912", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"357708121562912", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"715416243125824", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"647", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"189953436002208", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"189953436002208", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"379906871980274", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"569860307982482", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"569860307982482", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"649", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"403446739750778", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"403446739750778", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"806893479476944", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"651", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"214203304128836", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"214203304128836", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"428406608257672", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"642609912386508", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"642609912386508", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"653", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"454869878848032", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"454869878848032", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"909739757721620", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"655", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"241462361354432", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"241462361354432", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"482924722734912", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"724387084089344", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"724387084089344", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"657", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"512664346578472", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"512664346578472", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1025328693156944", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"659", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"272093636385144", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"272093636385144", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"544187272743240", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"816280909128384", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"816280909128384", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"661", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"577597634471334", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"577597634471334", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1155195268915112", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"663", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"306502743510436", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"306502743510436", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"613005487020872", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"919508230531308", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"919508230531308", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"665", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"650527135900722", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"650527135900722", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1301054271830064", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"667", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"345142741252704", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"345142741252704", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"690285482534576", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1035428223787280", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1035428223787280", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"669", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"732410388547676", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"732410388547676", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1464820777095352", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"671", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"388519529995692", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"388519529995692", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"777039059961108", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1165558589956800", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1165558589956800", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"673", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"824316451736952", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"824316451736952", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1648632903443056", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"675", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"437197847016960", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"437197847016960", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"874395694033920", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1311593541050882", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1311593541050880", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"677", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"927438541633504", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"927438541633504", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1854877083299028", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"679", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"491807923539584", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"491807923539584", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"983615847111784", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1475423770651368", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1475423770651368", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"681", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1043108059307020", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1043108059307020", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2086216118614040", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"683", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"553052874388740", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"553052874388740", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1106105748743624", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1659158623132364", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1659158623132364", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"685", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1172810160744224", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1172810160744224", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2345620321453952", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"687", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"621716898998880", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"621716898998880", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1243433797997760", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1865150696996640", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1865150696996640", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"689", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1318201034474928", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1318201034474928", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2636402068985648", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"691", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"698674380785260", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"698674380785260", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1397348761606980", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2096023142392240", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2096023142392240", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"693", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1481127068745894", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1481127068745894", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2962254137491788", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"695", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"784899980049940", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"784899980049940", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1569799960062052", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2354699940111992", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2354699940111992", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"697", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1663646109011846", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1663646109011846", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3327292217985168", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"699", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"881479826340272", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"881479826340272", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1762959652680544", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2644439479020816", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2644439479020816", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"701", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1868051028460452", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1868051028460452", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3736102056960876", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"703", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"989623927204860", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"989623927204860", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1979247854450436", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2968871781655296", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2968871781655296", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"705", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2096895856212424", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2096895856212424", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4193791712424848", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"707", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1110679921367676", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1110679921367676", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2221359842693124", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3332039764060800", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3332039764060800", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"709", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2353024732994144", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2353024732994144", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4706049465945280", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"711", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1246148318502880", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1246148318502880", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2492296637005760", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3738444955508640", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3738444955508640", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"713", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2639603993111312", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2639603993111312", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5279207986267224", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"715", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1397699382474088", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1397699382474088", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2795398764993588", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4193098147467676", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4193098147467676", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"717", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2960157700993324", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2960157700993324", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5920315401986648", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"719", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1567191829865940", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1567191829865940", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3134383659684780", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4701575489550720", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4701575489550720", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"721", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3318607004106183", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3318607004106183", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6637214008164400", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"723", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1756693534296816", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1756693534296816", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3513387068593632", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5270080602890448", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5270080602890448", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"725", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3719313702409968", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3719313702409968", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7438627404869662", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"727", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1968504446513920", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1968504446513920", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3937008893078472", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5905513339592392", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5905513339592392", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"729", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4167128473943148", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4167128473943148", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8334256947886296", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"731", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2205181960401672", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2205181960401672", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4410363920750856", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6615545881152528", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6615545881152528", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"733", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4667444240714000", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4667444240714000", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9334888481374568", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"735", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2469568979616960", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2469568979616960", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4939137959233920", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7408706938850880", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7408706938850880", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"737", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5226255209772012", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5226255209772012", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10452510419599416", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"739", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2764824965454480", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2764824965454480", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5529649930965360", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8294474896419840", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"8294474896419840", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"741", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5850222176922520", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5850222176922520", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"11700444353845040", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"743", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3094460273519036", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3094460273519036", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6188920546979628", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9283380820498664", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9283380820498664", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"745", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6546744739754270", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6546744739754270", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"13093489479449040", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"747", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3462374119149448", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3462374119149448", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6924748238298896", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10387122357448344", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"10387122357448344", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"749", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7324041133544016", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7324041133544016", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"14648082267149688", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"751", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3872896545832096", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3872896545832096", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7745793091726944", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11618689637559040", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"11618689637559040", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"753", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8191236473600748", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8191236473600748", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"16382472947201496", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"755", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4330834806861612", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4330834806861612", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8661669613658196", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12992504420519808", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"12992504420519808", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"757", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9158460266058710", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9158460266058710", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"18316920532051224", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"759", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4841524613096216", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4841524613096216", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9683049226192432", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14524573839288648", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"14524573839288648", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"761", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10236954137313864", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10236954137313864", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"20473908274696300", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"763", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5410886745004864", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5410886745004864", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10821773490079520", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"16232660235084384", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"16232660235084384", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"765", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11439190825231352", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"11439190825231352", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"22878381650462704", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"767", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6045489575151138", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6045489575151138", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12090979150229982", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"18136468725381120", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"18136468725381120", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"769", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12779005578997264", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12779005578997264", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"25558011157920960", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"771", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6752618103254400", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6752618103254400", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13505236206508800", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"20257854309763200", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"20257854309763200", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"773", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14271741230611958", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"14271741230611958", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"28543482461300120", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"775", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7540350165840576", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7540350165840576", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15080700331758712", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"22621050497599288", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"22621050497599288", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"777", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15934408324110814", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15934408324110814", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"31868816648221628", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"779", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8417640546137272", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8417640546137272", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16835281092194232", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"25252921638331504", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"25252921638331504", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"781", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17785861825555704", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"17785861825555704", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"35571723651029680", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"783", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9394413783422980", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9394413783422978", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18788827566845958", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"28183241350268936", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"28183241350268936", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"785", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19846996089570552", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"19846996089570552", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"39693992179225728", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"787", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10481666559952980", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10481666559952980", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"20963333119992060", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"31444999679945040", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"31444999679945040", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"789", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22140959920861776", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"22140959920861776", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"44281919841723552", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"791", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11691580627837572", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11691580627837572", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"23383161255585992", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"35074741883423564", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"35074741883423564", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"793", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24693393749647526", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"24693393749647526", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"49386787499204336", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"795", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13037647334771280", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13037647334771280", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"26075294669542560", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"39112942004313840", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"39112942004313840", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"797", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27532691140543488", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"27532691140543488", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"55065382281180880", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"799", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14534804911350718", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14534804911350718", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"29069609822796978", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"43604414734147696", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"43604414734147696", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"801", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30690287068973820", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"30690287068973820", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"61380574137947640", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"803", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16199589793987908", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"16199589793987908", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"32399179587876924", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"48598769381864832", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"48598769381864832", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"805", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34200975636608604", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"34200975636608604", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"68401951273116608", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"807", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18050303383947948", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18050303383947948", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"36100606767895896", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"54150910151843844", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"54150910151843844", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"809", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38103260160523586", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"38103260160523586", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"76206520321151300", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"811", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20107195779460960", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"20107195779460960", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"40214391559027856", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"60321587338488816", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"60321587338488816", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"813", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42439738853118284", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"42439738853118284", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"84879477706236568", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"815", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22392668164471164", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"22392668164471164", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"44785336328832708", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"67178004493303872", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"67178004493303872", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"817", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47257529621653228", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"47257529621653228", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"94515059243194944", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"819", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24931495703239104", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"24931495703239104", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"49862991406478208", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"74794487109717312", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"74794487109717312", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"821", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52608737861091312", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"52608737861091312", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"105217475722298004", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"823", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27751072968956896", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"27751072968956896", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"55502145938031144", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"83253218906988040", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"83253218906988040", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"825", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58550971484819596", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"58550971484819596", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"117101942969639192", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"827", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30881684127305376", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"30881684127305376", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"61763368254489328", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"92645052381794704", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"92645052381794704", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"829", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65147907846675692", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"65147907846675692", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"130295815693227872", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"831", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34356800312509440", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"34356800312509440", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"68713600625018880", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"103070400937528320", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"103070400937528320", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"833", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72469917658873224", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"72469917658873224", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"144939835317874208", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"835", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38213406867801848", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"38213406867801848", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"76426813735733640", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"114640220603535488", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"114640220603535488", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"837", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"80594751496738282", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"80594751496738282", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"161189502993476564", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"839", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42492363375149480", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"42492363375149480", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"84984726750164552", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"127477090125314032", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"127477090125314032", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"841", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"89608295016366558", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"89608295016366558", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"179216590032596432", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"843", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47238799682033516", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"47238799682033516", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"94477599364067032", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"141716399046100548", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"141716399046100548", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"845", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"99605399600826440", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"99605399600826440", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"199210799201794256", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"847", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52502551439524340", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"52502551439524340", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"105005102879192460", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"157507654318716800", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"157507654318716800", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"849", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"110690795787070532", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"110690795787070532", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"221381591574141064", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"851", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58338638997157080", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"58338638997157080", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"116677277994165480", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"175015916991322560", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"175015916991322560", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"853", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"122980097525211996", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"122980097525211996", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"245960195050272800", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"855", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64807793869193228", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"64807793869193228", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"129615587738386456", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"194423381607579684", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"194423381607579684", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"857", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"136600906091052432", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"136600906091052432", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"273201812182261200", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"859", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"71977037386968672", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"71977037386968672", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"143954074774096304", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"215931112161064976", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"215931112161064976", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"861", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"151694023304489192", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"151694023304489192", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"303388046608978384", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"863", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"79920316585073538", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"79920316585073538", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"159840633169982718", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"239760949755056256", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"239760949755056256", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"865", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"168414784619241972", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"168414784619241972", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"336829569238316816", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"867", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"88719202849939200", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"88719202849939200", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"177438405699878400", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"266157608549817600", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"266157608549817600", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"869", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"186934523651700912", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"186934523651700912", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"373869047303574592", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"871", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98463659381037888", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"98463659381037888", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"196927318762251436", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"295390978143289324", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"295390978143289324", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"873", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"207442180801716228", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"207442180801716228", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"414884361603432456", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"875", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"109252884080003656", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"109252884080003656", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"218505768159825736", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"327758652239829392", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"327758652239829392", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"877", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"230146069807523748", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"230146069807523748", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"460292139614862904", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"879", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"121196235108588672", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"121196235108588672", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"242392470217177344", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"363588705325766016", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"363588705325766016", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"881", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"255275817381376279", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"255275817381376279", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"510551634762943360", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"883", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"134414247035422144", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"134414247035422144", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"268828494071038272", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"403242741106460416", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"403242741106460416", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"885", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"283084492485605358", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"283084492485605358", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"566168984971210716", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"887", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"149039746227724516", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"149039746227724516", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"298079492455248564", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"447119238682973080", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"447119238682973080", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"889", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"313850943356261432", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"313850943356261432", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"627701886712319072", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"891", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"165219074957046336", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"165219074957046336", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"330438149914092672", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"495657224871139008", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"495657224871139008", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"893", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"347882362076569272", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"347882362076569272", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"695764724153349132", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"895", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"183113434570808136", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"183113434570808136", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"366226869141830328", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"549340303712638464", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"549340303712638464", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"897", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"385517098340097276", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"385517098340097276", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"771034196680194552", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"899", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"202900359038916140", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"202900359038916140", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"405800718077611092", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"608701077116527234", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"608701077116527232", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"901", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"427127746053862700", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"427127746053862700", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"854255492107500560", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"903", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"224775331239669328", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"224775331239669328", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"449550662479338656", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"674325993719007984", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"674325993719007984", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"905", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"473124528631464696", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"473124528631464696", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"946249057263161676", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"907", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"248953555494975848", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"248953555494975848", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"497907110990187796", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"746860666485163644", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"746860666485163644", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"909", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"523959011212403216", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"523959011212403216", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1047918022424806432", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"911", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"275671901108279700", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"275671901108279700", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"551343802216315500", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"827015703324595200", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"827015703324595200", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"913", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"580128170651702404", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"580128170651702404", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1160256341303156928", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"915", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"305191033025842800", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"305191033025842800", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"610382066051685600", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"915573099077528400", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"915573099077528400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"917", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"642178856975104700", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"642178856975104700", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1284357713950465460", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"919", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"337797747227258688", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"337797747227258688", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"675595494454777624", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1013393241682036312", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1013393241682036312", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"921", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"710712683088655802", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"710712683088655802", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1421425366177311604", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"923", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"373807530063234544", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"373807530063234544", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"747615060126200304", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1121422590189434848", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1121422590189434848", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"925", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"786391382910007584", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"786391382910007584", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1572782765819742008", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"927", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"413567362528388640", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"413567362528388640", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"827134725056777280", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1240702087585165920", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1240702087585165920", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"929", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"869942681779102976", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"869942681779102976", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1739885363558488056", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"931", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"457458792379367912", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"457458792379367912", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"914917584759022488", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1372376377138390400", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1372376377138390400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"933", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"962166727010944734", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"962166727010944734", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1924333454021889468", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"935", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"505901299095803088", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"505901299095803088", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1011802598191310140", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1517703897287113228", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1517703897287113228", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"937", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1063943130823814528", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1063943130823814528", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2127886261647328224", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"939", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"559355978969322024", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"559355978969322024", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1118711957938644048", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1678067936907966072", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1678067936907966072", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"941", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1176238682646571920", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1176238682646571920", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2352477365293454452", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"943", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"618329580091122644", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"618329580091122644", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1236659160182560908", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1854988740273683552", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1854988740273683552", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"945", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1300115792986431848", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1300115792986431848", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2600231585972863696", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"947", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"683378919706949100", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"683378919706949100", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1366757839413572340", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2050136759120521440", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2050136759120521440", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"949", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1436741736685125178", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1436741736685125178", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2873483473369919272", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"951", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"755115719361855408", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"755115719361855408", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1510231438723710816", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2265347158085566224", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2265347158085566224", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"953", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1587398769549560406", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1587398769549560406", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3174797539099462620", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"955", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"834211896465561920", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"834211896465561920", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1668423792931471136", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2502635689397033056", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2502635689397033056", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"957", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1753495199027756080", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1753495199027756080", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3506990398055512160", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"959", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"921405354392702664", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"921405354392702664", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1842810708785046840", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2764216063177749504", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2764216063177749504", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"961", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1936577496885856700", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1936577496885856700", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3873154993771349184", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"963", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1017506317040613504", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1017506317040613504", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2035012634081227008", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3052518951121840512", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3052518951121840512", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"965", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2138343549781840864", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2138343549781840864", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4276687099564057656", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"967", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1123404257903836480", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1123404257903836480", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2246808515808054862", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3370212773711891342", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3370212773711891342", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"969", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2360657152249945628", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2360657152249945628", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4721314304499891256", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"971", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1240075478215436226", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1240075478215436226", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2480150956430478290", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3720226434645914516", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3720226434645914516", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"973", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2605563855996560372", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2605563855996560372", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5211127711992720312", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"975", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1368591393609634944", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1368591393609634944", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2737182787219269888", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4105774180828904832", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4105774180828904832", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"977", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2875308299632150680", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2875308299632150680", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5750616599264714584", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"979", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1510127594086473660", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1510127594086473660", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3020255188173367092", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4530382782259840752", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4530382782259840752", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"981", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3172353154060640726", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3172353154060640726", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6344706308121281452", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"983", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1665973747841126252", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1665973747841126252", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3331947495681819356", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4997921243522945608", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4997921243522945608", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"985", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3499399830826809892", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3499399830826809892", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6998799661653179808", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"987", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1837544425828577712", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1837544425828577712", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3675088851657155424", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5512633277485733136", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5512633277485733136", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"989", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3859411113870616748", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3859411113870616748", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7718822227741687472", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"991", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2026390930783676688", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2026390930783676688", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4052781861567814512", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6079172792351491200", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6079172792351491200", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"993", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4255635889406870880", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4255635889406870880", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8511271778813741760", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"995", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2234214221850817524", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2234214221850817524", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4468428443701159308", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6702642665551976832", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6702642665551976832", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"997", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4691636164172715058", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4691636164172715058", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9383272328344946904", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"999", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2462879034081058432", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2462879034081058432", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4925758068162116864", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7388637102243175296", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7388637102243175296", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1001", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "21"}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "1"]}], "-", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "4"]}], "-", 
       RowBox[{"42", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"42", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"42", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "7"]}], "-", 
       RowBox[{"42", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "8"]}], "-", 
       RowBox[{"63", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "9"]}], "-", 
       RowBox[{"63", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"42", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "11"]}], "-", 
       RowBox[{"42", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"63", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"63", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "14"]}], "-", 
       RowBox[{"84", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"84", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"501", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5171316579173958006", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5171316579173958006", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10342633158348414492", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1003", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["147", "8"]}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "1"]}], "-", 
       RowBox[{
        FractionBox["147", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{
        FractionBox["147", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{
        FractionBox["147", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "4"]}], "-", 
       RowBox[{
        FractionBox["147", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{
        FractionBox["147", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "6"]}], "-", 
       RowBox[{
        FractionBox["147", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{
        FractionBox["147", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "8"]}], "-", 
       RowBox[{
        FractionBox["441", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "9"]}], "-", 
       RowBox[{
        FractionBox["441", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "10"]}], "-", 
       RowBox[{
        FractionBox["147", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{
        FractionBox["147", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{
        FractionBox["441", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{
        FractionBox["441", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{
        FractionBox["147", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "15"]}], "-", 
       RowBox[{
        FractionBox["147", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2714429300851384852", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2714429300851384852", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5428858601703275972", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8143287902554660824", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"8143287902554660824", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1005", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["63", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{
        FractionBox["63", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "2"]}], "-", 
       RowBox[{
        FractionBox["63", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "3"]}], "-", 
       RowBox[{
        FractionBox["63", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{
        FractionBox["63", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "5"]}], "-", 
       RowBox[{
        FractionBox["63", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "6"]}], "-", 
       RowBox[{
        FractionBox["63", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{
        FractionBox["63", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{
        FractionBox["189", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{
        FractionBox["189", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "10"]}], "-", 
       RowBox[{
        FractionBox["63", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{
        FractionBox["63", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "12"]}], "-", 
       RowBox[{
        FractionBox["189", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "13"]}], "-", 
       RowBox[{
        FractionBox["189", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"63", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "15"]}], "-", 
       RowBox[{"63", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5698956644387116218", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5698956644387116218", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"11397913288774232436", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1007", "/", "8"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "126"],
     SeriesData[$CellContext`q, 0, {}, 3, 3024, 24],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 1], 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 7] + Subscript[$CellContext`\[Chi], 11], 
     0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 5] + 
     2 Subscript[$CellContext`\[Chi], 9] + 
     2 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 7] + 
     2 Subscript[$CellContext`\[Chi], 11] + 
     4 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 3] + 
     2 Subscript[$CellContext`\[Chi], 4] + 
     2 Subscript[$CellContext`\[Chi], 6] + 
     4 Subscript[$CellContext`\[Chi], 13] + 
     4 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4 Subscript[$CellContext`\[Chi], 8] + 
     4 Subscript[$CellContext`\[Chi], 12] + 
     8 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     4 Subscript[$CellContext`\[Chi], 1] + 
     2 Subscript[$CellContext`\[Chi], 2] + 
     6 Subscript[$CellContext`\[Chi], 5] + 
     8 Subscript[$CellContext`\[Chi], 9] + 
     8 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     7 Subscript[$CellContext`\[Chi], 7] + 
     7 Subscript[$CellContext`\[Chi], 11] + 
     16 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     4 Subscript[$CellContext`\[Chi], 3] + 
     4 Subscript[$CellContext`\[Chi], 4] + 
     12 Subscript[$CellContext`\[Chi], 6] + 
     16 Subscript[$CellContext`\[Chi], 13] + 
     16 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     14 Subscript[$CellContext`\[Chi], 8] + 
     14 Subscript[$CellContext`\[Chi], 12] + 
     28 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     10 Subscript[$CellContext`\[Chi], 1] + 
     10 Subscript[$CellContext`\[Chi], 2] + 
     18 Subscript[$CellContext`\[Chi], 5] + 
     28 Subscript[$CellContext`\[Chi], 9] + 
     28 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     26 Subscript[$CellContext`\[Chi], 7] + 
     26 Subscript[$CellContext`\[Chi], 11] + 
     48 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     16 Subscript[$CellContext`\[Chi], 3] + 
     16 Subscript[$CellContext`\[Chi], 4] + 
     32 Subscript[$CellContext`\[Chi], 6] + 
     48 Subscript[$CellContext`\[Chi], 13] + 
     48 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     40 Subscript[$CellContext`\[Chi], 8] + 
     40 Subscript[$CellContext`\[Chi], 12] + 
     84 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     26 Subscript[$CellContext`\[Chi], 1] + 
     26 Subscript[$CellContext`\[Chi], 2] + 
     54 Subscript[$CellContext`\[Chi], 5] + 
     80 Subscript[$CellContext`\[Chi], 9] + 
     80 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     68 Subscript[$CellContext`\[Chi], 7] + 
     68 Subscript[$CellContext`\[Chi], 11] + 
     136 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     44 Subscript[$CellContext`\[Chi], 3] + 
     44 Subscript[$CellContext`\[Chi], 4] + 
     84 Subscript[$CellContext`\[Chi], 6] + 
     130 Subscript[$CellContext`\[Chi], 13] + 
     128 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     110 Subscript[$CellContext`\[Chi], 8] + 
     110 Subscript[$CellContext`\[Chi], 12] + 
     216 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     68 Subscript[$CellContext`\[Chi], 1] + 
     68 Subscript[$CellContext`\[Chi], 2] + 
     136 Subscript[$CellContext`\[Chi], 5] + 
     204 Subscript[$CellContext`\[Chi], 9] + 
     204 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     168 Subscript[$CellContext`\[Chi], 7] + 
     168 Subscript[$CellContext`\[Chi], 11] + 
     340 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     104 Subscript[$CellContext`\[Chi], 3] + 
     104 Subscript[$CellContext`\[Chi], 4] + 
     212 Subscript[$CellContext`\[Chi], 6] + 
     316 Subscript[$CellContext`\[Chi], 13] + 
     316 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     260 Subscript[$CellContext`\[Chi], 8] + 
     260 Subscript[$CellContext`\[Chi], 12] + 
     520 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     162 Subscript[$CellContext`\[Chi], 1] + 
     162 Subscript[$CellContext`\[Chi], 2] + 
     318 Subscript[$CellContext`\[Chi], 5] + 
     480 Subscript[$CellContext`\[Chi], 9] + 
     480 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     395 Subscript[$CellContext`\[Chi], 7] + 
     395 Subscript[$CellContext`\[Chi], 11] + 
     784 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     240 Subscript[$CellContext`\[Chi], 3] + 
     240 Subscript[$CellContext`\[Chi], 4] + 
     480 Subscript[$CellContext`\[Chi], 6] + 
     720 Subscript[$CellContext`\[Chi], 13] + 
     720 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     582 Subscript[$CellContext`\[Chi], 8] + 
     582 Subscript[$CellContext`\[Chi], 12] + 
     1170 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     352 Subscript[$CellContext`\[Chi], 1] + 
     352 Subscript[$CellContext`\[Chi], 2] + 
     712 Subscript[$CellContext`\[Chi], 5] + 
     1064 Subscript[$CellContext`\[Chi], 9] + 
     1064 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     858 Subscript[$CellContext`\[Chi], 7] + 
     858 Subscript[$CellContext`\[Chi], 11] + 
     1716 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     520 Subscript[$CellContext`\[Chi], 3] + 
     520 Subscript[$CellContext`\[Chi], 4] + 
     1032 Subscript[$CellContext`\[Chi], 6] + 
     1552 Subscript[$CellContext`\[Chi], 13] + 
     1552 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1248 Subscript[$CellContext`\[Chi], 8] + 
     1248 Subscript[$CellContext`\[Chi], 12] + 
     2488 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     748 Subscript[$CellContext`\[Chi], 1] + 
     746 Subscript[$CellContext`\[Chi], 2] + 
     1494 Subscript[$CellContext`\[Chi], 5] + 
     2240 Subscript[$CellContext`\[Chi], 9] + 
     2240 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1784 Subscript[$CellContext`\[Chi], 7] + 
     1784 Subscript[$CellContext`\[Chi], 11] + 
     3576 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1064 Subscript[$CellContext`\[Chi], 3] + 
     1064 Subscript[$CellContext`\[Chi], 4] + 
     2136 Subscript[$CellContext`\[Chi], 6] + 
     3200 Subscript[$CellContext`\[Chi], 13] + 
     3200 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2540 Subscript[$CellContext`\[Chi], 8] + 
     2540 Subscript[$CellContext`\[Chi], 12] + 
     5080 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1512 Subscript[$CellContext`\[Chi], 1] + 
     1512 Subscript[$CellContext`\[Chi], 2] + 
     3014 Subscript[$CellContext`\[Chi], 5] + 
     4526 Subscript[$CellContext`\[Chi], 9] + 
     4526 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3582 Subscript[$CellContext`\[Chi], 7] + 
     3582 Subscript[$CellContext`\[Chi], 11] + 
     7152 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     2116 Subscript[$CellContext`\[Chi], 3] + 
     2116 Subscript[$CellContext`\[Chi], 4] + 
     4232 Subscript[$CellContext`\[Chi], 6] + 
     6348 Subscript[$CellContext`\[Chi], 13] + 
     6348 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4992 Subscript[$CellContext`\[Chi], 8] + 
     4992 Subscript[$CellContext`\[Chi], 12] + 
     9996 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     2940 Subscript[$CellContext`\[Chi], 1] + 
     2940 Subscript[$CellContext`\[Chi], 2] + 
     5892 Subscript[$CellContext`\[Chi], 5] + 
     8832 Subscript[$CellContext`\[Chi], 9] + 
     8832 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     6924 Subscript[$CellContext`\[Chi], 7] + 
     6924 Subscript[$CellContext`\[Chi], 11] + 
     13848 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     4068 Subscript[$CellContext`\[Chi], 3] + 
     4068 Subscript[$CellContext`\[Chi], 4] + 
     8124 Subscript[$CellContext`\[Chi], 6] + 
     12192 Subscript[$CellContext`\[Chi], 13] + 
     12192 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     9530 Subscript[$CellContext`\[Chi], 8] + 
     9530 Subscript[$CellContext`\[Chi], 12] + 
     19048 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     5572 Subscript[$CellContext`\[Chi], 1] + 
     5572 Subscript[$CellContext`\[Chi], 2] + 
     11144 Subscript[$CellContext`\[Chi], 5] + 
     16716 Subscript[$CellContext`\[Chi], 9] + 
     16716 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     13010 Subscript[$CellContext`\[Chi], 7] + 
     13010 Subscript[$CellContext`\[Chi], 11] + 
     26036 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     7584 Subscript[$CellContext`\[Chi], 3] + 
     7584 Subscript[$CellContext`\[Chi], 4] + 
     15184 Subscript[$CellContext`\[Chi], 6] + 
     22768 Subscript[$CellContext`\[Chi], 13] + 
     22768 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     17672 Subscript[$CellContext`\[Chi], 8] + 
     17672 Subscript[$CellContext`\[Chi], 12] + 
     35344 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     10278 Subscript[$CellContext`\[Chi], 1] + 
     10278 Subscript[$CellContext`\[Chi], 2] + 
     20538 Subscript[$CellContext`\[Chi], 5] + 
     30816 Subscript[$CellContext`\[Chi], 9] + 
     30816 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     23857 Subscript[$CellContext`\[Chi], 7] + 
     23857 Subscript[$CellContext`\[Chi], 11] + 
     47696 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     13824 Subscript[$CellContext`\[Chi], 3] + 
     13824 Subscript[$CellContext`\[Chi], 4] + 
     27648 Subscript[$CellContext`\[Chi], 6] + 
     41474 Subscript[$CellContext`\[Chi], 13] + 
     41472 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     32000 Subscript[$CellContext`\[Chi], 8] + 
     32000 Subscript[$CellContext`\[Chi], 12] + 
     64020 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     18496 Subscript[$CellContext`\[Chi], 1] + 
     18496 Subscript[$CellContext`\[Chi], 2] + 
     37012 Subscript[$CellContext`\[Chi], 5] + 
     55508 Subscript[$CellContext`\[Chi], 9] + 
     55508 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     42726 Subscript[$CellContext`\[Chi], 7] + 
     42726 Subscript[$CellContext`\[Chi], 11] + 
     85452 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     24642 Subscript[$CellContext`\[Chi], 3] + 
     24642 Subscript[$CellContext`\[Chi], 4] + 
     49262 Subscript[$CellContext`\[Chi], 6] + 
     73904 Subscript[$CellContext`\[Chi], 13] + 
     73904 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     56756 Subscript[$CellContext`\[Chi], 8] + 
     56756 Subscript[$CellContext`\[Chi], 12] + 
     113488 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     32640 Subscript[$CellContext`\[Chi], 1] + 
     32640 Subscript[$CellContext`\[Chi], 2] + 
     65280 Subscript[$CellContext`\[Chi], 5] + 
     97920 Subscript[$CellContext`\[Chi], 9] + 
     97920 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     75000 Subscript[$CellContext`\[Chi], 7] + 
     75000 Subscript[$CellContext`\[Chi], 11] + 
     150024 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     43036 Subscript[$CellContext`\[Chi], 3] + 
     43036 Subscript[$CellContext`\[Chi], 4] + 
     86100 Subscript[$CellContext`\[Chi], 6] + 
     129136 Subscript[$CellContext`\[Chi], 13] + 
     129136 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     98698 Subscript[$CellContext`\[Chi], 8] + 
     98698 Subscript[$CellContext`\[Chi], 12] + 
     197396 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     56524 Subscript[$CellContext`\[Chi], 1] + 
     56524 Subscript[$CellContext`\[Chi], 2] + 
     113020 Subscript[$CellContext`\[Chi], 5] + 
     169544 Subscript[$CellContext`\[Chi], 9] + 
     169544 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     129318 Subscript[$CellContext`\[Chi], 7] + 
     129318 Subscript[$CellContext`\[Chi], 11] + 
     258608 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     73888 Subscript[$CellContext`\[Chi], 3] + 
     73888 Subscript[$CellContext`\[Chi], 4] + 
     147776 Subscript[$CellContext`\[Chi], 6] + 
     221664 Subscript[$CellContext`\[Chi], 13] + 
     221664 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     168700 Subscript[$CellContext`\[Chi], 8] + 
     168700 Subscript[$CellContext`\[Chi], 12] + 
     337432 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     96202 Subscript[$CellContext`\[Chi], 1] + 
     96202 Subscript[$CellContext`\[Chi], 2] + 
     192438 Subscript[$CellContext`\[Chi], 5] + 
     288640 Subscript[$CellContext`\[Chi], 9] + 
     288640 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     219260 Subscript[$CellContext`\[Chi], 7] + 
     219260 Subscript[$CellContext`\[Chi], 11] + 
     438520 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     124812 Subscript[$CellContext`\[Chi], 3] + 
     124812 Subscript[$CellContext`\[Chi], 4] + 
     249588 Subscript[$CellContext`\[Chi], 6] + 
     374400 Subscript[$CellContext`\[Chi], 13] + 
     374400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     283894 Subscript[$CellContext`\[Chi], 8] + 
     283894 Subscript[$CellContext`\[Chi], 12] + 
     567752 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     161288 Subscript[$CellContext`\[Chi], 1] + 
     161288 Subscript[$CellContext`\[Chi], 2] + 
     322576 Subscript[$CellContext`\[Chi], 5] + 
     483864 Subscript[$CellContext`\[Chi], 9] + 
     483864 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     366208 Subscript[$CellContext`\[Chi], 7] + 
     366208 Subscript[$CellContext`\[Chi], 11] + 
     732456 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     207696 Subscript[$CellContext`\[Chi], 3] + 
     207696 Subscript[$CellContext`\[Chi], 4] + 
     415432 Subscript[$CellContext`\[Chi], 6] + 
     623128 Subscript[$CellContext`\[Chi], 13] + 
     623128 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     470820 Subscript[$CellContext`\[Chi], 8] + 
     470820 Subscript[$CellContext`\[Chi], 12] + 
     941640 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     266600 Subscript[$CellContext`\[Chi], 1] + 
     266598 Subscript[$CellContext`\[Chi], 2] + 
     533154 Subscript[$CellContext`\[Chi], 5] + 
     799752 Subscript[$CellContext`\[Chi], 9] + 
     799752 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     603304 Subscript[$CellContext`\[Chi], 7] + 
     603304 Subscript[$CellContext`\[Chi], 11] + 
     1206560 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     341040 Subscript[$CellContext`\[Chi], 3] + 
     341040 Subscript[$CellContext`\[Chi], 4] + 
     682080 Subscript[$CellContext`\[Chi], 6] + 
     1023120 Subscript[$CellContext`\[Chi], 13] + 
     1023120 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     770544 Subscript[$CellContext`\[Chi], 8] + 
     770544 Subscript[$CellContext`\[Chi], 12] + 
     1541138 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     434912 Subscript[$CellContext`\[Chi], 1] + 
     434912 Subscript[$CellContext`\[Chi], 2] + 
     869876 Subscript[$CellContext`\[Chi], 5] + 
     1304788 Subscript[$CellContext`\[Chi], 9] + 
     1304788 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     981208 Subscript[$CellContext`\[Chi], 7] + 
     981208 Subscript[$CellContext`\[Chi], 11] + 
     1962416 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     553016 Subscript[$CellContext`\[Chi], 3] + 
     553016 Subscript[$CellContext`\[Chi], 4] + 
     1105976 Subscript[$CellContext`\[Chi], 6] + 
     1658992 Subscript[$CellContext`\[Chi], 13] + 
     1658992 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1245776 Subscript[$CellContext`\[Chi], 8] + 
     1245776 Subscript[$CellContext`\[Chi], 12] + 
     2491496 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     701088 Subscript[$CellContext`\[Chi], 1] + 
     701088 Subscript[$CellContext`\[Chi], 2] + 
     1402176 Subscript[$CellContext`\[Chi], 5] + 
     2103264 Subscript[$CellContext`\[Chi], 9] + 
     2103264 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1577113 Subscript[$CellContext`\[Chi], 7] + 
     1577113 Subscript[$CellContext`\[Chi], 11] + 
     3154288 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     886336 Subscript[$CellContext`\[Chi], 3] + 
     886336 Subscript[$CellContext`\[Chi], 4] + 
     1772736 Subscript[$CellContext`\[Chi], 6] + 
     2659072 Subscript[$CellContext`\[Chi], 13] + 
     2659072 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1991198 Subscript[$CellContext`\[Chi], 8] + 
     1991198 Subscript[$CellContext`\[Chi], 12] + 
     3982396 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1117588 Subscript[$CellContext`\[Chi], 1] + 
     1117588 Subscript[$CellContext`\[Chi], 2] + 
     2235108 Subscript[$CellContext`\[Chi], 5] + 
     3352696 Subscript[$CellContext`\[Chi], 9] + 
     3352696 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2507348 Subscript[$CellContext`\[Chi], 7] + 
     2507348 Subscript[$CellContext`\[Chi], 11] + 
     5014624 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1405428 Subscript[$CellContext`\[Chi], 3] + 
     1405428 Subscript[$CellContext`\[Chi], 4] + 
     2810856 Subscript[$CellContext`\[Chi], 6] + 
     4216284 Subscript[$CellContext`\[Chi], 13] + 
     4216284 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3149128 Subscript[$CellContext`\[Chi], 8] + 
     3149128 Subscript[$CellContext`\[Chi], 12] + 
     6298332 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1762972 Subscript[$CellContext`\[Chi], 1] + 
     1762972 Subscript[$CellContext`\[Chi], 2] + 
     3526020 Subscript[$CellContext`\[Chi], 5] + 
     5288992 Subscript[$CellContext`\[Chi], 9] + 
     5288992 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3945520 Subscript[$CellContext`\[Chi], 7] + 
     3945520 Subscript[$CellContext`\[Chi], 11] + 
     7891040 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     2206188 Subscript[$CellContext`\[Chi], 3] + 
     2206188 Subscript[$CellContext`\[Chi], 4] + 
     4412292 Subscript[$CellContext`\[Chi], 6] + 
     6618480 Subscript[$CellContext`\[Chi], 13] + 
     6618480 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4931484 Subscript[$CellContext`\[Chi], 8] + 
     4931484 Subscript[$CellContext`\[Chi], 12] + 
     9862880 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     2754232 Subscript[$CellContext`\[Chi], 1] + 
     2754232 Subscript[$CellContext`\[Chi], 2] + 
     5508464 Subscript[$CellContext`\[Chi], 5] + 
     8262696 Subscript[$CellContext`\[Chi], 9] + 
     8262696 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     6149448 Subscript[$CellContext`\[Chi], 7] + 
     6149448 Subscript[$CellContext`\[Chi], 11] + 
     12298988 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     3430592 Subscript[$CellContext`\[Chi], 3] + 
     3430592 Subscript[$CellContext`\[Chi], 4] + 
     6861280 Subscript[$CellContext`\[Chi], 6] + 
     10291872 Subscript[$CellContext`\[Chi], 13] + 
     10291872 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     7651156 Subscript[$CellContext`\[Chi], 8] + 
     7651156 Subscript[$CellContext`\[Chi], 12] + 
     15302312 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     4263714 Subscript[$CellContext`\[Chi], 1] + 
     4263714 Subscript[$CellContext`\[Chi], 2] + 
     8527326 Subscript[$CellContext`\[Chi], 5] + 
     12791040 Subscript[$CellContext`\[Chi], 9] + 
     12791040 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     9498860 Subscript[$CellContext`\[Chi], 7] + 
     9498860 Subscript[$CellContext`\[Chi], 11] + 
     18997616 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     5287680 Subscript[$CellContext`\[Chi], 3] + 
     5287680 Subscript[$CellContext`\[Chi], 4] + 
     10575360 Subscript[$CellContext`\[Chi], 6] + 
     15863042 Subscript[$CellContext`\[Chi], 13] + 
     15863040 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     11767742 Subscript[$CellContext`\[Chi], 8] + 
     11767742 Subscript[$CellContext`\[Chi], 12] + 
     23535596 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     6543936 Subscript[$CellContext`\[Chi], 1] + 
     6543936 Subscript[$CellContext`\[Chi], 2] + 
     13087990 Subscript[$CellContext`\[Chi], 5] + 
     19631926 Subscript[$CellContext`\[Chi], 9] + 
     19631926 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     14548854 Subscript[$CellContext`\[Chi], 7] + 
     14548854 Subscript[$CellContext`\[Chi], 11] + 
     29097708 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     8082428 Subscript[$CellContext`\[Chi], 3] + 
     8082428 Subscript[$CellContext`\[Chi], 4] + 
     16164732 Subscript[$CellContext`\[Chi], 6] + 
     24247160 Subscript[$CellContext`\[Chi], 13] + 
     24247160 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     17951412 Subscript[$CellContext`\[Chi], 8] + 
     17951412 Subscript[$CellContext`\[Chi], 12] + 
     35902696 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     9962880 Subscript[$CellContext`\[Chi], 1] + 
     9962880 Subscript[$CellContext`\[Chi], 2] + 
     19925760 Subscript[$CellContext`\[Chi], 5] + 
     29888640 Subscript[$CellContext`\[Chi], 9] + 
     29888640 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     22106704 Subscript[$CellContext`\[Chi], 7] + 
     22106704 Subscript[$CellContext`\[Chi], 11] + 
     44213544 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     12257420 Subscript[$CellContext`\[Chi], 3] + 
     12257420 Subscript[$CellContext`\[Chi], 4] + 
     24514980 Subscript[$CellContext`\[Chi], 6] + 
     36772400 Subscript[$CellContext`\[Chi], 13] + 
     36772400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     27172810 Subscript[$CellContext`\[Chi], 8] + 
     27172810 Subscript[$CellContext`\[Chi], 12] + 
     54345620 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     15052578 Subscript[$CellContext`\[Chi], 1] + 
     15052578 Subscript[$CellContext`\[Chi], 2] + 
     30105006 Subscript[$CellContext`\[Chi], 5] + 
     45157584 Subscript[$CellContext`\[Chi], 9] + 
     45157584 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     33338726 Subscript[$CellContext`\[Chi], 7] + 
     33338726 Subscript[$CellContext`\[Chi], 11] + 
     66677296 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     18451568 Subscript[$CellContext`\[Chi], 3] + 
     18451568 Subscript[$CellContext`\[Chi], 4] + 
     36903136 Subscript[$CellContext`\[Chi], 6] + 
     55354704 Subscript[$CellContext`\[Chi], 13] + 
     55354704 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     40830672 Subscript[$CellContext`\[Chi], 8] + 
     40830672 Subscript[$CellContext`\[Chi], 12] + 
     81661508 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     22578312 Subscript[$CellContext`\[Chi], 1] + 
     22578312 Subscript[$CellContext`\[Chi], 2] + 
     45156792 Subscript[$CellContext`\[Chi], 5] + 
     67735104 Subscript[$CellContext`\[Chi], 9] + 
     67735104 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     49919656 Subscript[$CellContext`\[Chi], 7] + 
     49919656 Subscript[$CellContext`\[Chi], 11] + 
     99839312 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     27580860 Subscript[$CellContext`\[Chi], 3] + 
     27580860 Subscript[$CellContext`\[Chi], 4] + 
     55161540 Subscript[$CellContext`\[Chi], 6] + 
     82742400 Subscript[$CellContext`\[Chi], 13] + 
     82742400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     60928612 Subscript[$CellContext`\[Chi], 8] + 
     60928612 Subscript[$CellContext`\[Chi], 12] + 
     121857040 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     33635316 Subscript[$CellContext`\[Chi], 1] + 
     33635316 Subscript[$CellContext`\[Chi], 2] + 
     67270632 Subscript[$CellContext`\[Chi], 5] + 
     100905948 Subscript[$CellContext`\[Chi], 9] + 
     100905948 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     74242550 Subscript[$CellContext`\[Chi], 7] + 
     74242550 Subscript[$CellContext`\[Chi], 11] + 
     148485296 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     40952056 Subscript[$CellContext`\[Chi], 3] + 
     40952056 Subscript[$CellContext`\[Chi], 4] + 
     81904316 Subscript[$CellContext`\[Chi], 6] + 
     122856372 Subscript[$CellContext`\[Chi], 13] + 
     122856372 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     90320616 Subscript[$CellContext`\[Chi], 8] + 
     90320616 Subscript[$CellContext`\[Chi], 12] + 
     180641232 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     49781448 Subscript[$CellContext`\[Chi], 1] + 
     49781448 Subscript[$CellContext`\[Chi], 2] + 
     99562680 Subscript[$CellContext`\[Chi], 5] + 
     149344128 Subscript[$CellContext`\[Chi], 9] + 
     149344128 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     109708151 Subscript[$CellContext`\[Chi], 7] + 
     109708151 Subscript[$CellContext`\[Chi], 11] + 
     219416080 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     60420432 Subscript[$CellContext`\[Chi], 3] + 
     60420432 Subscript[$CellContext`\[Chi], 4] + 
     120840864 Subscript[$CellContext`\[Chi], 6] + 
     181261296 Subscript[$CellContext`\[Chi], 13] + 
     181261296 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     133052912 Subscript[$CellContext`\[Chi], 8] + 
     133052912 Subscript[$CellContext`\[Chi], 12] + 
     266106060 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     73222176 Subscript[$CellContext`\[Chi], 1] + 
     73222176 Subscript[$CellContext`\[Chi], 2] + 
     146444592 Subscript[$CellContext`\[Chi], 5] + 
     219666768 Subscript[$CellContext`\[Chi], 9] + 
     219666768 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     161124252 Subscript[$CellContext`\[Chi], 7] + 
     161124252 Subscript[$CellContext`\[Chi], 11] + 
     322248504 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     88605456 Subscript[$CellContext`\[Chi], 3] + 
     88605456 Subscript[$CellContext`\[Chi], 4] + 
     177210656 Subscript[$CellContext`\[Chi], 6] + 
     265816112 Subscript[$CellContext`\[Chi], 13] + 
     265816112 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     194833032 Subscript[$CellContext`\[Chi], 8] + 
     194833032 Subscript[$CellContext`\[Chi], 12] + 
     389665800 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     107065516 Subscript[$CellContext`\[Chi], 1] + 
     107065514 Subscript[$CellContext`\[Chi], 2] + 
     214131030 Subscript[$CellContext`\[Chi], 5] + 
     321196544 Subscript[$CellContext`\[Chi], 9] + 
     321196544 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     235257432 Subscript[$CellContext`\[Chi], 7] + 
     235257432 Subscript[$CellContext`\[Chi], 11] + 
     470515144 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     129189024 Subscript[$CellContext`\[Chi], 3] + 
     129189024 Subscript[$CellContext`\[Chi], 4] + 
     258378336 Subscript[$CellContext`\[Chi], 6] + 
     387567360 Subscript[$CellContext`\[Chi], 13] + 
     387567360 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     283673266 Subscript[$CellContext`\[Chi], 8] + 
     283673266 Subscript[$CellContext`\[Chi], 12] + 
     567346532 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     155669296 Subscript[$CellContext`\[Chi], 1] + 
     155669296 Subscript[$CellContext`\[Chi], 2] + 
     311338288 Subscript[$CellContext`\[Chi], 5] + 
     467007584 Subscript[$CellContext`\[Chi], 9] + 
     467007584 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     341586380 Subscript[$CellContext`\[Chi], 7] + 
     341586380 Subscript[$CellContext`\[Chi], 11] + 
     683172448 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     187323876 Subscript[$CellContext`\[Chi], 3] + 
     187323876 Subscript[$CellContext`\[Chi], 4] + 
     374647752 Subscript[$CellContext`\[Chi], 6] + 
     561971628 Subscript[$CellContext`\[Chi], 13] + 
     561971628 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     410773420 Subscript[$CellContext`\[Chi], 8] + 
     410773420 Subscript[$CellContext`\[Chi], 12] + 
     821547172 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     225117752 Subscript[$CellContext`\[Chi], 1] + 
     225117752 Subscript[$CellContext`\[Chi], 2] + 
     450235848 Subscript[$CellContext`\[Chi], 5] + 
     675353600 Subscript[$CellContext`\[Chi], 9] + 
     675353600 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     493329508 Subscript[$CellContext`\[Chi], 7] + 
     493329508 Subscript[$CellContext`\[Chi], 11] + 
     986659016 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     270187704 Subscript[$CellContext`\[Chi], 3] + 
     270187704 Subscript[$CellContext`\[Chi], 4] + 
     540375048 Subscript[$CellContext`\[Chi], 6] + 
     810562752 Subscript[$CellContext`\[Chi], 13] + 
     810562752 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     591720238 Subscript[$CellContext`\[Chi], 8] + 
     591720238 Subscript[$CellContext`\[Chi], 12] + 
     1183440104 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     323870440 Subscript[$CellContext`\[Chi], 1] + 
     323870440 Subscript[$CellContext`\[Chi], 2] + 
     647740880 Subscript[$CellContext`\[Chi], 5] + 
     971611320 Subscript[$CellContext`\[Chi], 9] + 
     971611320 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     708845648 Subscript[$CellContext`\[Chi], 7] + 
     708845648 Subscript[$CellContext`\[Chi], 11] + 
     1417691688 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     387738528 Subscript[$CellContext`\[Chi], 3] + 
     387738528 Subscript[$CellContext`\[Chi], 4] + 
     775477456 Subscript[$CellContext`\[Chi], 6] + 
     1163215984 Subscript[$CellContext`\[Chi], 13] + 
     1163215984 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     848114812 Subscript[$CellContext`\[Chi], 8] + 
     848114812 Subscript[$CellContext`\[Chi], 12] + 
     1696229624 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     463638942 Subscript[$CellContext`\[Chi], 1] + 
     463638942 Subscript[$CellContext`\[Chi], 2] + 
     927277458 Subscript[$CellContext`\[Chi], 5] + 
     1390916400 Subscript[$CellContext`\[Chi], 9] + 
     1390916400 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1013528276 Subscript[$CellContext`\[Chi], 7] + 
     1013528276 Subscript[$CellContext`\[Chi], 11] + 
     2027056112 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     553737600 Subscript[$CellContext`\[Chi], 3] + 
     553737600 Subscript[$CellContext`\[Chi], 4] + 
     1107475200 Subscript[$CellContext`\[Chi], 6] + 
     1661212800 Subscript[$CellContext`\[Chi], 13] + 
     1661212800 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1209777840 Subscript[$CellContext`\[Chi], 8] + 
     1209777840 Subscript[$CellContext`\[Chi], 12] + 
     2419556142 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     660574784 Subscript[$CellContext`\[Chi], 1] + 
     660574784 Subscript[$CellContext`\[Chi], 2] + 
     1321150044 Subscript[$CellContext`\[Chi], 5] + 
     1981724828 Subscript[$CellContext`\[Chi], 9] + 
     1981724828 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1442362550 Subscript[$CellContext`\[Chi], 7] + 
     1442362550 Subscript[$CellContext`\[Chi], 11] + 
     2884725100 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     787125622 Subscript[$CellContext`\[Chi], 3] + 
     787125622 Subscript[$CellContext`\[Chi], 4] + 
     1574250742 Subscript[$CellContext`\[Chi], 6] + 
     2361376364 Subscript[$CellContext`\[Chi], 13] + 
     2361376364 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1717718092 Subscript[$CellContext`\[Chi], 8] + 
     1717718092 Subscript[$CellContext`\[Chi], 12] + 
     3435435672 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     936869856 Subscript[$CellContext`\[Chi], 1] + 
     936869856 Subscript[$CellContext`\[Chi], 2] + 
     1873739712 Subscript[$CellContext`\[Chi], 5] + 
     2810609568 Subscript[$CellContext`\[Chi], 9] + 
     2810609568 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2043371492 Subscript[$CellContext`\[Chi], 7] + 
     2043371492 Subscript[$CellContext`\[Chi], 11] + 
     4086743528 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1113877040 Subscript[$CellContext`\[Chi], 3] + 
     1113877040 Subscript[$CellContext`\[Chi], 4] + 
     2227754640 Subscript[$CellContext`\[Chi], 6] + 
     3341631680 Subscript[$CellContext`\[Chi], 13] + 
     3341631680 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2428120344 Subscript[$CellContext`\[Chi], 8] + 
     2428120344 Subscript[$CellContext`\[Chi], 12] + 
     4856240688 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1322900604 Subscript[$CellContext`\[Chi], 1] + 
     1322900604 Subscript[$CellContext`\[Chi], 2] + 
     2645800620 Subscript[$CellContext`\[Chi], 5] + 
     3968701224 Subscript[$CellContext`\[Chi], 9] + 
     3968701224 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2882234166 Subscript[$CellContext`\[Chi], 7] + 
     2882234166 Subscript[$CellContext`\[Chi], 11] + 
     5764467728 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1569486240 Subscript[$CellContext`\[Chi], 3] + 
     1569486240 Subscript[$CellContext`\[Chi], 4] + 
     3138972480 Subscript[$CellContext`\[Chi], 6] + 
     4708458720 Subscript[$CellContext`\[Chi], 13] + 
     4708458720 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3417692712 Subscript[$CellContext`\[Chi], 8] + 
     3417692712 Subscript[$CellContext`\[Chi], 12] + 
     6835386060 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1860102268 Subscript[$CellContext`\[Chi], 1] + 
     1860102268 Subscript[$CellContext`\[Chi], 2] + 
     3720205188 Subscript[$CellContext`\[Chi], 5] + 
     5580307456 Subscript[$CellContext`\[Chi], 9] + 
     5580307456 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     4048461336 Subscript[$CellContext`\[Chi], 7] + 
     4048461336 Subscript[$CellContext`\[Chi], 11] + 
     8096922672 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     2202284816 Subscript[$CellContext`\[Chi], 3] + 
     2202284816 Subscript[$CellContext`\[Chi], 4] + 
     4404568944 Subscript[$CellContext`\[Chi], 6] + 
     6606853762 Subscript[$CellContext`\[Chi], 13] + 
     6606853760 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4790801790 Subscript[$CellContext`\[Chi], 8] + 
     4790801790 Subscript[$CellContext`\[Chi], 12] + 
     9581602872 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     2604804888 Subscript[$CellContext`\[Chi], 1] + 
     2604804888 Subscript[$CellContext`\[Chi], 2] + 
     5209609776 Subscript[$CellContext`\[Chi], 5] + 
     7814414664 Subscript[$CellContext`\[Chi], 9] + 
     7814414664 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     5663637120 Subscript[$CellContext`\[Chi], 7] + 
     5663637120 Subscript[$CellContext`\[Chi], 11] + 
     11327274984 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     3077866904 Subscript[$CellContext`\[Chi], 3] + 
     3077866904 Subscript[$CellContext`\[Chi], 4] + 
     6155734572 Subscript[$CellContext`\[Chi], 6] + 
     9233601476 Subscript[$CellContext`\[Chi], 13] + 
     9233601476 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     6688972300 Subscript[$CellContext`\[Chi], 8] + 
     6688972300 Subscript[$CellContext`\[Chi], 12] + 
     13377944600 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     3633331212 Subscript[$CellContext`\[Chi], 1] + 
     3633331212 Subscript[$CellContext`\[Chi], 2] + 
     7266661620 Subscript[$CellContext`\[Chi], 5] + 
     10899992832 Subscript[$CellContext`\[Chi], 9] + 
     10899992832 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     7892370411 Subscript[$CellContext`\[Chi], 7] + 
     7892370411 Subscript[$CellContext`\[Chi], 11] + 
     15784740000 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     4284969696 Subscript[$CellContext`\[Chi], 3] + 
     4284969696 Subscript[$CellContext`\[Chi], 4] + 
     8569939392 Subscript[$CellContext`\[Chi], 6] + 
     12854909088 Subscript[$CellContext`\[Chi], 13] + 
     12854909088 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     9303508130 Subscript[$CellContext`\[Chi], 8] + 
     9303508130 Subscript[$CellContext`\[Chi], 12] + 
     18607017128 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     5048766752 Subscript[$CellContext`\[Chi], 1] + 
     5048766752 Subscript[$CellContext`\[Chi], 2] + 
     10097534396 Subscript[$CellContext`\[Chi], 5] + 
     15146301148 Subscript[$CellContext`\[Chi], 9] + 
     15146301148 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     10956814626 Subscript[$CellContext`\[Chi], 7] + 
     10956814626 Subscript[$CellContext`\[Chi], 11] + 
     21913629252 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     5943258024 Subscript[$CellContext`\[Chi], 3] + 
     5943258024 Subscript[$CellContext`\[Chi], 4] + 
     11886515112 Subscript[$CellContext`\[Chi], 6] + 
     17829773136 Subscript[$CellContext`\[Chi], 13] + 
     17829773136 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     12892196164 Subscript[$CellContext`\[Chi], 8] + 
     12892196164 Subscript[$CellContext`\[Chi], 12] + 
     25784391368 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     6989918880 Subscript[$CellContext`\[Chi], 1] + 
     6989918880 Subscript[$CellContext`\[Chi], 2] + 
     13979837760 Subscript[$CellContext`\[Chi], 5] + 
     20969756640 Subscript[$CellContext`\[Chi], 9] + 
     20969756640 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     15155876952 Subscript[$CellContext`\[Chi], 7] + 
     15155876952 Subscript[$CellContext`\[Chi], 11] + 
     30311754912 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     8213618472 Subscript[$CellContext`\[Chi], 3] + 
     8213618472 Subscript[$CellContext`\[Chi], 4] + 
     16427237976 Subscript[$CellContext`\[Chi], 6] + 
     24640856448 Subscript[$CellContext`\[Chi], 13] + 
     24640856448 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     17801364242 Subscript[$CellContext`\[Chi], 8] + 
     17801364242 Subscript[$CellContext`\[Chi], 12] + 
     35602728484 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     9643132164 Subscript[$CellContext`\[Chi], 1] + 
     9643132164 Subscript[$CellContext`\[Chi], 2] + 
     19286263240 Subscript[$CellContext`\[Chi], 5] + 
     28929395404 Subscript[$CellContext`\[Chi], 9] + 
     28929395404 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     20890543958 Subscript[$CellContext`\[Chi], 7] + 
     20890543958 Subscript[$CellContext`\[Chi], 11] + 
     41781086800 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     11311728296 Subscript[$CellContext`\[Chi], 3] + 
     11311728296 Subscript[$CellContext`\[Chi], 4] + 
     22623456592 Subscript[$CellContext`\[Chi], 6] + 
     33935184888 Subscript[$CellContext`\[Chi], 13] + 
     33935184888 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     24494946576 Subscript[$CellContext`\[Chi], 8] + 
     24494946576 Subscript[$CellContext`\[Chi], 12] + 
     48989894324 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     13257849840 Subscript[$CellContext`\[Chi], 1] + 
     13257849840 Subscript[$CellContext`\[Chi], 2] + 
     26515700880 Subscript[$CellContext`\[Chi], 5] + 
     39773550720 Subscript[$CellContext`\[Chi], 9] + 
     39773550720 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     28697197172 Subscript[$CellContext`\[Chi], 7] + 
     28697197172 Subscript[$CellContext`\[Chi], 11] + 
     57394394344 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     15525885060 Subscript[$CellContext`\[Chi], 3] + 
     15525885060 Subscript[$CellContext`\[Chi], 4] + 
     31051768860 Subscript[$CellContext`\[Chi], 6] + 
     46577653920 Subscript[$CellContext`\[Chi], 13] + 
     46577653920 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     33592662220 Subscript[$CellContext`\[Chi], 8] + 
     33592662220 Subscript[$CellContext`\[Chi], 12] + 
     67185323152 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     18167048560 Subscript[$CellContext`\[Chi], 1] + 
     18167048560 Subscript[$CellContext`\[Chi], 2] + 
     36334097120 Subscript[$CellContext`\[Chi], 5] + 
     54501145680 Subscript[$CellContext`\[Chi], 9] + 
     54501145680 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     39291345324 Subscript[$CellContext`\[Chi], 7] + 
     39291345324 Subscript[$CellContext`\[Chi], 11] + 
     78582692004 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     21240399712 Subscript[$CellContext`\[Chi], 3] + 
     21240399712 Subscript[$CellContext`\[Chi], 4] + 
     42480800816 Subscript[$CellContext`\[Chi], 6] + 
     63721200528 Subscript[$CellContext`\[Chi], 13] + 
     63721200528 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     45920054600 Subscript[$CellContext`\[Chi], 8] + 
     45920054600 Subscript[$CellContext`\[Chi], 12] + 
     91840109200 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     24813995238 Subscript[$CellContext`\[Chi], 1] + 
     24813995238 Subscript[$CellContext`\[Chi], 2] + 
     49627989018 Subscript[$CellContext`\[Chi], 5] + 
     74441984256 Subscript[$CellContext`\[Chi], 9] + 
     74441984256 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     53624864124 Subscript[$CellContext`\[Chi], 7] + 
     53624864124 Subscript[$CellContext`\[Chi], 11] + 
     107249726752 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     28966204800 Subscript[$CellContext`\[Chi], 3] + 
     28966204800 Subscript[$CellContext`\[Chi], 4] + 
     57932409600 Subscript[$CellContext`\[Chi], 6] + 
     86898614400 Subscript[$CellContext`\[Chi], 13] + 
     86898614400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     62573938352 Subscript[$CellContext`\[Chi], 8] + 
     62573938352 Subscript[$CellContext`\[Chi], 12] + 
     125147878272 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     33787225408 Subscript[$CellContext`\[Chi], 1] + 
     33787225408 Subscript[$CellContext`\[Chi], 2] + 
     67574452418 Subscript[$CellContext`\[Chi], 5] + 
     101361677826 Subscript[$CellContext`\[Chi], 9] + 
     101361677826 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     72960755626 Subscript[$CellContext`\[Chi], 7] + 
     72960755626 Subscript[$CellContext`\[Chi], 11] + 
     145921511252 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     39380796072 Subscript[$CellContext`\[Chi], 3] + 
     39380796072 Subscript[$CellContext`\[Chi], 4] + 
     78761590460 Subscript[$CellContext`\[Chi], 6] + 
     118142386532 Subscript[$CellContext`\[Chi], 13] + 
     118142386532 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     85007767636 Subscript[$CellContext`\[Chi], 8] + 
     85007767636 Subscript[$CellContext`\[Chi], 12] + 
     170015533544 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     45866151940 Subscript[$CellContext`\[Chi], 1] + 
     45866151938 Subscript[$CellContext`\[Chi], 2] + 
     91732303878 Subscript[$CellContext`\[Chi], 5] + 
     137598455816 Subscript[$CellContext`\[Chi], 9] + 
     137598455816 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     98970586872 Subscript[$CellContext`\[Chi], 7] + 
     98970586872 Subscript[$CellContext`\[Chi], 11] + 
     197941175552 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     53380265788 Subscript[$CellContext`\[Chi], 3] + 
     53380265788 Subscript[$CellContext`\[Chi], 4] + 
     106760533428 Subscript[$CellContext`\[Chi], 6] + 
     160140799216 Subscript[$CellContext`\[Chi], 13] + 
     160140799216 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     115142757744 Subscript[$CellContext`\[Chi], 8] + 
     115142757744 Subscript[$CellContext`\[Chi], 12] + 
     230285515488 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     62080386020 Subscript[$CellContext`\[Chi], 1] + 
     62080386020 Subscript[$CellContext`\[Chi], 2] + 
     124160770100 Subscript[$CellContext`\[Chi], 5] + 
     186241156120 Subscript[$CellContext`\[Chi], 9] + 
     186241156120 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     133861169616 Subscript[$CellContext`\[Chi], 7] + 
     133861169616 Subscript[$CellContext`\[Chi], 11] + 
     267722337248 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     72146924688 Subscript[$CellContext`\[Chi], 3] + 
     72146924688 Subscript[$CellContext`\[Chi], 4] + 
     144293849376 Subscript[$CellContext`\[Chi], 6] + 
     216440774064 Subscript[$CellContext`\[Chi], 13] + 
     216440774064 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     155512235684 Subscript[$CellContext`\[Chi], 8] + 
     155512235684 Subscript[$CellContext`\[Chi], 12] + 
     311024473448 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     83786760260 Subscript[$CellContext`\[Chi], 1] + 
     83786760260 Subscript[$CellContext`\[Chi], 2] + 
     167573522652 Subscript[$CellContext`\[Chi], 5] + 
     251360282912 Subscript[$CellContext`\[Chi], 9] + 
     251360282912 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     180538921776 Subscript[$CellContext`\[Chi], 7] + 
     180538921776 Subscript[$CellContext`\[Chi], 11] + 
     361077843552 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     97236976104 Subscript[$CellContext`\[Chi], 3] + 
     97236976104 Subscript[$CellContext`\[Chi], 4] + 
     194473949976 Subscript[$CellContext`\[Chi], 6] + 
     291710926080 Subscript[$CellContext`\[Chi], 13] + 
     291710926080 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     209448714626 Subscript[$CellContext`\[Chi], 8] + 
     209448714626 Subscript[$CellContext`\[Chi], 12] + 
     418897426968 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     112769108364 Subscript[$CellContext`\[Chi], 1] + 
     112769108364 Subscript[$CellContext`\[Chi], 2] + 
     225538216728 Subscript[$CellContext`\[Chi], 5] + 
     338307325092 Subscript[$CellContext`\[Chi], 9] + 
     338307325092 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     242822697568 Subscript[$CellContext`\[Chi], 7] + 
     242822697568 Subscript[$CellContext`\[Chi], 11] + 
     485645397528 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     130693991032 Subscript[$CellContext`\[Chi], 3] + 
     130693991032 Subscript[$CellContext`\[Chi], 4] + 
     261387984508 Subscript[$CellContext`\[Chi], 6] + 
     392081975540 Subscript[$CellContext`\[Chi], 13] + 
     392081975540 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     281325858700 Subscript[$CellContext`\[Chi], 8] + 
     281325858700 Subscript[$CellContext`\[Chi], 12] + 
     562651717400 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     151367237334 Subscript[$CellContext`\[Chi], 1] + 
     151367237334 Subscript[$CellContext`\[Chi], 2] + 
     302734472106 Subscript[$CellContext`\[Chi], 5] + 
     454101709440 Subscript[$CellContext`\[Chi], 9] + 
     454101709440 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     325718766392 Subscript[$CellContext`\[Chi], 7] + 
     325718766392 Subscript[$CellContext`\[Chi], 11] + 
     651437530160 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     175195459152 Subscript[$CellContext`\[Chi], 3] + 
     175195459152 Subscript[$CellContext`\[Chi], 4] + 
     350390918304 Subscript[$CellContext`\[Chi], 6] + 
     525586377456 Subscript[$CellContext`\[Chi], 13] + 
     525586377456 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     376870841088 Subscript[$CellContext`\[Chi], 8] + 
     376870841088 Subscript[$CellContext`\[Chi], 12] + 
     753741684920 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     202643344192 Subscript[$CellContext`\[Chi], 1] + 
     202643344192 Subscript[$CellContext`\[Chi], 2] + 
     405286691192 Subscript[$CellContext`\[Chi], 5] + 
     607930035384 Subscript[$CellContext`\[Chi], 9] + 
     607930035384 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     435775407032 Subscript[$CellContext`\[Chi], 7] + 
     435775407032 Subscript[$CellContext`\[Chi], 11] + 
     871550814064 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     234241657208 Subscript[$CellContext`\[Chi], 3] + 
     234241657208 Subscript[$CellContext`\[Chi], 4] + 
     468483311480 Subscript[$CellContext`\[Chi], 6] + 
     702724968688 Subscript[$CellContext`\[Chi], 13] + 
     702724968688 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     503566724072 Subscript[$CellContext`\[Chi], 8] + 
     503566724072 Subscript[$CellContext`\[Chi], 12] + 
     1007133445144 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     270596305920 Subscript[$CellContext`\[Chi], 1] + 
     270596305920 Subscript[$CellContext`\[Chi], 2] + 
     541192611840 Subscript[$CellContext`\[Chi], 5] + 
     811788917760 Subscript[$CellContext`\[Chi], 9] + 
     811788917760 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     581539312781 Subscript[$CellContext`\[Chi], 7] + 
     581539312781 Subscript[$CellContext`\[Chi], 11] + 
     1163078628704 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     312398635728 Subscript[$CellContext`\[Chi], 3] + 
     312398635728 Subscript[$CellContext`\[Chi], 4] + 
     624797274672 Subscript[$CellContext`\[Chi], 6] + 
     937195910400 Subscript[$CellContext`\[Chi], 13] + 
     937195910400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     671169840186 Subscript[$CellContext`\[Chi], 8] + 
     671169840186 Subscript[$CellContext`\[Chi], 12] + 
     1342339680372 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     360437059296 Subscript[$CellContext`\[Chi], 1] + 
     360437059296 Subscript[$CellContext`\[Chi], 2] + 
     720874115232 Subscript[$CellContext`\[Chi], 5] + 
     1081311174528 Subscript[$CellContext`\[Chi], 9] + 
     1081311174528 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     774141859358 Subscript[$CellContext`\[Chi], 7] + 
     774141859358 Subscript[$CellContext`\[Chi], 11] + 
     1548283715280 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     415610215880 Subscript[$CellContext`\[Chi], 3] + 
     415610215880 Subscript[$CellContext`\[Chi], 4] + 
     831220431760 Subscript[$CellContext`\[Chi], 6] + 
     1246830647640 Subscript[$CellContext`\[Chi], 13] + 
     1246830647640 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     892373832784 Subscript[$CellContext`\[Chi], 8] + 
     892373832784 Subscript[$CellContext`\[Chi], 12] + 
     1784747669160 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     478941886052 Subscript[$CellContext`\[Chi], 1] + 
     478941886052 Subscript[$CellContext`\[Chi], 2] + 
     957883775772 Subscript[$CellContext`\[Chi], 5] + 
     1436825661824 Subscript[$CellContext`\[Chi], 9] + 
     1436825661824 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1028050825648 Subscript[$CellContext`\[Chi], 7] + 
     1028050825648 Subscript[$CellContext`\[Chi], 11] + 
     2056101651296 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     551597825520 Subscript[$CellContext`\[Chi], 3] + 
     551597825520 Subscript[$CellContext`\[Chi], 4] + 
     1103195647200 Subscript[$CellContext`\[Chi], 6] + 
     1654793472720 Subscript[$CellContext`\[Chi], 13] + 
     1654793472720 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1183660293908 Subscript[$CellContext`\[Chi], 8] + 
     1183660293908 Subscript[$CellContext`\[Chi], 12] + 
     2367320583888 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     634904788364 Subscript[$CellContext`\[Chi], 1] + 
     634904788364 Subscript[$CellContext`\[Chi], 2] + 
     1269809576728 Subscript[$CellContext`\[Chi], 5] + 
     1904714365092 Subscript[$CellContext`\[Chi], 9] + 
     1904714365092 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1362032559192 Subscript[$CellContext`\[Chi], 7] + 
     1362032559192 Subscript[$CellContext`\[Chi], 11] + 
     2724065122484 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     730372050624 Subscript[$CellContext`\[Chi], 3] + 
     730372050624 Subscript[$CellContext`\[Chi], 4] + 
     1460744105440 Subscript[$CellContext`\[Chi], 6] + 
     2191116156064 Subscript[$CellContext`\[Chi], 13] + 
     2191116156064 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1566386523944 Subscript[$CellContext`\[Chi], 8] + 
     1566386523944 Subscript[$CellContext`\[Chi], 12] + 
     3132773047888 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     839715680628 Subscript[$CellContext`\[Chi], 1] + 
     839715680628 Subscript[$CellContext`\[Chi], 2] + 
     1679431356876 Subscript[$CellContext`\[Chi], 5] + 
     2519147037504 Subscript[$CellContext`\[Chi], 9] + 
     2519147037504 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1800381237580 Subscript[$CellContext`\[Chi], 7] + 
     1800381237580 Subscript[$CellContext`\[Chi], 11] + 
     3600762470688 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     964885931136 Subscript[$CellContext`\[Chi], 3] + 
     964885931136 Subscript[$CellContext`\[Chi], 4] + 
     1929771862272 Subscript[$CellContext`\[Chi], 6] + 
     2894657793410 Subscript[$CellContext`\[Chi], 13] + 
     2894657793408 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2068174130136 Subscript[$CellContext`\[Chi], 8] + 
     2068174130136 Subscript[$CellContext`\[Chi], 12] + 
     4136348264946 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1108098182464 Subscript[$CellContext`\[Chi], 1] + 
     1108098182464 Subscript[$CellContext`\[Chi], 2] + 
     2216196369708 Subscript[$CellContext`\[Chi], 5] + 
     3324294552172 Subscript[$CellContext`\[Chi], 9] + 
     3324294552172 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2374486701534 Subscript[$CellContext`\[Chi], 7] + 
     2374486701534 Subscript[$CellContext`\[Chi], 11] + 
     4748973403068 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1271867800444 Subscript[$CellContext`\[Chi], 3] + 
     1271867800444 Subscript[$CellContext`\[Chi], 4] + 
     2543735595900 Subscript[$CellContext`\[Chi], 6] + 
     3815603396344 Subscript[$CellContext`\[Chi], 13] + 
     3815603396344 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2724678538644 Subscript[$CellContext`\[Chi], 8] + 
     2724678538644 Subscript[$CellContext`\[Chi], 12] + 
     5449357072192 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1459049429760 Subscript[$CellContext`\[Chi], 1] + 
     1459049429760 Subscript[$CellContext`\[Chi], 2] + 
     2918098859520 Subscript[$CellContext`\[Chi], 5] + 
     4377148289280 Subscript[$CellContext`\[Chi], 9] + 
     4377148289280 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3124830786712 Subscript[$CellContext`\[Chi], 7] + 
     3124830786712 Subscript[$CellContext`\[Chi], 11] + 
     6249661578744 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1672881315128 Subscript[$CellContext`\[Chi], 3] + 
     1672881315128 Subscript[$CellContext`\[Chi], 4] + 
     3345762635688 Subscript[$CellContext`\[Chi], 6] + 
     5018643950816 Subscript[$CellContext`\[Chi], 13] + 
     5018643950816 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3581840191746 Subscript[$CellContext`\[Chi], 8] + 
     3581840191746 Subscript[$CellContext`\[Chi], 12] + 
     7163680383492 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1917035180352 Subscript[$CellContext`\[Chi], 1] + 
     1917035180352 Subscript[$CellContext`\[Chi], 2] + 
     3834070355032 Subscript[$CellContext`\[Chi], 5] + 
     5751105535384 Subscript[$CellContext`\[Chi], 9] + 
     5751105535384 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     4103524951476 Subscript[$CellContext`\[Chi], 7] + 
     4103524951476 Subscript[$CellContext`\[Chi], 11] + 
     8207049897152 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     2195672387072 Subscript[$CellContext`\[Chi], 3] + 
     2195672387072 Subscript[$CellContext`\[Chi], 4] + 
     4391344774144 Subscript[$CellContext`\[Chi], 6] + 
     6587017161216 Subscript[$CellContext`\[Chi], 13] + 
     6587017161216 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4698743929680 Subscript[$CellContext`\[Chi], 8] + 
     4698743929680 Subscript[$CellContext`\[Chi], 12] + 
     9397487865408 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     2513507191114 Subscript[$CellContext`\[Chi], 1] + 
     2513507191114 Subscript[$CellContext`\[Chi], 2] + 
     5027014388406 Subscript[$CellContext`\[Chi], 5] + 
     7540521579520 Subscript[$CellContext`\[Chi], 9] + 
     7540521579520 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     5377530808240 Subscript[$CellContext`\[Chi], 7] + 
     5377530808240 Subscript[$CellContext`\[Chi], 11] + 
     10755061616480 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     2875877860068 Subscript[$CellContext`\[Chi], 3] + 
     2875877860068 Subscript[$CellContext`\[Chi], 4] + 
     5751755713692 Subscript[$CellContext`\[Chi], 6] + 
     8627633573760 Subscript[$CellContext`\[Chi], 13] + 
     8627633573760 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     6151244923488 Subscript[$CellContext`\[Chi], 8] + 
     6151244923488 Subscript[$CellContext`\[Chi], 12] + 
     12302489840400 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     3288826651640 Subscript[$CellContext`\[Chi], 1] + 
     3288826651640 Subscript[$CellContext`\[Chi], 2] + 
     6577653303280 Subscript[$CellContext`\[Chi], 5] + 
     9866479954920 Subscript[$CellContext`\[Chi], 9] + 
     9866479954920 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     7032740932074 Subscript[$CellContext`\[Chi], 7] + 
     7032740932074 Subscript[$CellContext`\[Chi], 11] + 
     14065481871012 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     3759189781864 Subscript[$CellContext`\[Chi], 3] + 
     3759189781864 Subscript[$CellContext`\[Chi], 4] + 
     7518379570740 Subscript[$CellContext`\[Chi], 6] + 
     11277569352604 Subscript[$CellContext`\[Chi], 13] + 
     11277569352604 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     8036559516268 Subscript[$CellContext`\[Chi], 8] + 
     8036559516268 Subscript[$CellContext`\[Chi], 12] + 
     16073119032536 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     4294698472836 Subscript[$CellContext`\[Chi], 1] + 
     4294698472836 Subscript[$CellContext`\[Chi], 2] + 
     8589396938364 Subscript[$CellContext`\[Chi], 5] + 
     12884095411200 Subscript[$CellContext`\[Chi], 9] + 
     12884095411200 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     9179141581612 Subscript[$CellContext`\[Chi], 7] + 
     9179141581612 Subscript[$CellContext`\[Chi], 11] + 
     18358283155760 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     4904092462560 Subscript[$CellContext`\[Chi], 3] + 
     4904092462560 Subscript[$CellContext`\[Chi], 4] + 
     9808184925120 Subscript[$CellContext`\[Chi], 6] + 
     14712277387680 Subscript[$CellContext`\[Chi], 13] + 
     14712277387680 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     10479068904688 Subscript[$CellContext`\[Chi], 8] + 
     10479068904688 Subscript[$CellContext`\[Chi], 12] + 
     20958137817156 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     5597247534112 Subscript[$CellContext`\[Chi], 1] + 
     5597247534112 Subscript[$CellContext`\[Chi], 2] + 
     11194495076164 Subscript[$CellContext`\[Chi], 5] + 
     16791742610276 Subscript[$CellContext`\[Chi], 9] + 
     16791742610276 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     11957334320594 Subscript[$CellContext`\[Chi], 7] + 
     11957334320594 Subscript[$CellContext`\[Chi], 11] + 
     23914668641188 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     6385318607112 Subscript[$CellContext`\[Chi], 3] + 
     6385318607112 Subscript[$CellContext`\[Chi], 4] + 
     12770637205944 Subscript[$CellContext`\[Chi], 6] + 
     19155955813056 Subscript[$CellContext`\[Chi], 13] + 
     19155955813056 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     13637644879664 Subscript[$CellContext`\[Chi], 8] + 
     13637644879664 Subscript[$CellContext`\[Chi], 12] + 
     27275289750872 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     7280900301120 Subscript[$CellContext`\[Chi], 1] + 
     7280900301120 Subscript[$CellContext`\[Chi], 2] + 
     14561800602240 Subscript[$CellContext`\[Chi], 5] + 
     21842700903360 Subscript[$CellContext`\[Chi], 9] + 
     21842700903360 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     15546762047712 Subscript[$CellContext`\[Chi], 7] + 
     15546762047712 Subscript[$CellContext`\[Chi], 11] + 
     31093524104232 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     8298207115936 Subscript[$CellContext`\[Chi], 3] + 
     8298207115936 Subscript[$CellContext`\[Chi], 4] + 
     16596414240864 Subscript[$CellContext`\[Chi], 6] + 
     24894621356800 Subscript[$CellContext`\[Chi], 13] + 
     24894621356800 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     17714883252346 Subscript[$CellContext`\[Chi], 8] + 
     17714883252346 Subscript[$CellContext`\[Chi], 12] + 
     35429766504692 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     9453275399672 Subscript[$CellContext`\[Chi], 1] + 
     9453275399672 Subscript[$CellContext`\[Chi], 2] + 
     18906550789976 Subscript[$CellContext`\[Chi], 5] + 
     28359826189648 Subscript[$CellContext`\[Chi], 9] + 
     28359826189648 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     20176069551826 Subscript[$CellContext`\[Chi], 7] + 
     20176069551826 Subscript[$CellContext`\[Chi], 11] + 
     40352139094096 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     10764189737436 Subscript[$CellContext`\[Chi], 3] + 
     10764189737436 Subscript[$CellContext`\[Chi], 4] + 
     21528379474872 Subscript[$CellContext`\[Chi], 6] + 
     32292569212308 Subscript[$CellContext`\[Chi], 13] + 
     32292569212308 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     22968725030976 Subscript[$CellContext`\[Chi], 8] + 
     22968725030976 Subscript[$CellContext`\[Chi], 12] + 
     45937450071912 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     12251336711128 Subscript[$CellContext`\[Chi], 1] + 
     12251336711128 Subscript[$CellContext`\[Chi], 2] + 
     24502673432424 Subscript[$CellContext`\[Chi], 5] + 
     36754010143552 Subscript[$CellContext`\[Chi], 9] + 
     36754010143552 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     26136133894816 Subscript[$CellContext`\[Chi], 7] + 
     26136133894816 Subscript[$CellContext`\[Chi], 11] + 
     52272267789632 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     13937689067400 Subscript[$CellContext`\[Chi], 3] + 
     13937689067400 Subscript[$CellContext`\[Chi], 4] + 
     27875378124216 Subscript[$CellContext`\[Chi], 6] + 
     41813067191616 Subscript[$CellContext`\[Chi], 13] + 
     41813067191616 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     29727061888126 Subscript[$CellContext`\[Chi], 8] + 
     29727061888126 Subscript[$CellContext`\[Chi], 12] + 
     59454123765448 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     15849123916920 Subscript[$CellContext`\[Chi], 1] + 
     15849123916920 Subscript[$CellContext`\[Chi], 2] + 
     31698247833840 Subscript[$CellContext`\[Chi], 5] + 
     47547371750760 Subscript[$CellContext`\[Chi], 9] + 
     47547371750760 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     33796429738000 Subscript[$CellContext`\[Chi], 7] + 
     33796429738000 Subscript[$CellContext`\[Chi], 11] + 
     67592859487248 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     18014779016992 Subscript[$CellContext`\[Chi], 3] + 
     18014779016992 Subscript[$CellContext`\[Chi], 4] + 
     36029558045456 Subscript[$CellContext`\[Chi], 6] + 
     54044337062448 Subscript[$CellContext`\[Chi], 13] + 
     54044337062448 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     38406066878352 Subscript[$CellContext`\[Chi], 8] + 
     38406066878352 Subscript[$CellContext`\[Chi], 12] + 
     76812133756704 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     20467451365328 Subscript[$CellContext`\[Chi], 1] + 
     20467451365326 Subscript[$CellContext`\[Chi], 2] + 
     40934902718706 Subscript[$CellContext`\[Chi], 5] + 
     61402354084032 Subscript[$CellContext`\[Chi], 9] + 
     61402354084032 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     43625554621921 Subscript[$CellContext`\[Chi], 7] + 
     43625554621921 Subscript[$CellContext`\[Chi], 11] + 
     87251109231648 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     23244043080960 Subscript[$CellContext`\[Chi], 3] + 
     23244043080960 Subscript[$CellContext`\[Chi], 4] + 
     46488086161920 Subscript[$CellContext`\[Chi], 6] + 
     69732129242880 Subscript[$CellContext`\[Chi], 13] + 
     69732129242880 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     49533169333296 Subscript[$CellContext`\[Chi], 8] + 
     49533169333296 Subscript[$CellContext`\[Chi], 12] + 
     99066338679280 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     26386060127616 Subscript[$CellContext`\[Chi], 1] + 
     26386060127616 Subscript[$CellContext`\[Chi], 2] + 
     52772120268176 Subscript[$CellContext`\[Chi], 5] + 
     79158180395792 Subscript[$CellContext`\[Chi], 9] + 
     79158180395792 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     56216936991442 Subscript[$CellContext`\[Chi], 7] + 
     56216936991442 Subscript[$CellContext`\[Chi], 11] + 
     112433873982884 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     29940169738782 Subscript[$CellContext`\[Chi], 3] + 
     29940169738782 Subscript[$CellContext`\[Chi], 4] + 
     59880339464094 Subscript[$CellContext`\[Chi], 6] + 
     89820509202876 Subscript[$CellContext`\[Chi], 13] + 
     89820509202876 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     63775811774764 Subscript[$CellContext`\[Chi], 8] + 
     63775811774764 Subscript[$CellContext`\[Chi], 12] + 
     127551623535792 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     33958823364480 Subscript[$CellContext`\[Chi], 1] + 
     33958823364480 Subscript[$CellContext`\[Chi], 2] + 
     67917646728960 Subscript[$CellContext`\[Chi], 5] + 
     101876470093440 Subscript[$CellContext`\[Chi], 9] + 
     101876470093440 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     72320993113208 Subscript[$CellContext`\[Chi], 7] + 
     72320993113208 Subscript[$CellContext`\[Chi], 11] + 
     144641986240712 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     38500952742140 Subscript[$CellContext`\[Chi], 3] + 
     38500952742140 Subscript[$CellContext`\[Chi], 4] + 
     77001905498868 Subscript[$CellContext`\[Chi], 6] + 
     115502858241008 Subscript[$CellContext`\[Chi], 13] + 
     115502858241008 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     81977396864120 Subscript[$CellContext`\[Chi], 8] + 
     81977396864120 Subscript[$CellContext`\[Chi], 12] + 
     163954793728240 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     43632747178954 Subscript[$CellContext`\[Chi], 1] + 
     43632747178954 Subscript[$CellContext`\[Chi], 2] + 
     87265494342738 Subscript[$CellContext`\[Chi], 5] + 
     130898241521692 Subscript[$CellContext`\[Chi], 9] + 
     130898241521692 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     92885297971544 Subscript[$CellContext`\[Chi], 7] + 
     92885297971544 Subscript[$CellContext`\[Chi], 11] + 
     185770595927616 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     49428521373936 Subscript[$CellContext`\[Chi], 3] + 
     49428521373936 Subscript[$CellContext`\[Chi], 4] + 
     98857042747872 Subscript[$CellContext`\[Chi], 6] + 
     148285564121808 Subscript[$CellContext`\[Chi], 13] + 
     148285564121808 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     105202164341544 Subscript[$CellContext`\[Chi], 8] + 
     105202164341544 Subscript[$CellContext`\[Chi], 12] + 
     210404328699180 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     55971684163332 Subscript[$CellContext`\[Chi], 1] + 
     55971684163332 Subscript[$CellContext`\[Chi], 2] + 
     111943368343068 Subscript[$CellContext`\[Chi], 5] + 
     167915052506400 Subscript[$CellContext`\[Chi], 9] + 
     167915052506400 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     119104703396964 Subscript[$CellContext`\[Chi], 7] + 
     119104703396964 Subscript[$CellContext`\[Chi], 11] + 
     238209406793928 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     63355819311288 Subscript[$CellContext`\[Chi], 3] + 
     63355819311288 Subscript[$CellContext`\[Chi], 4] + 
     126711638605512 Subscript[$CellContext`\[Chi], 6] + 
     190067457916800 Subscript[$CellContext`\[Chi], 13] + 
     190067457916800 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     134791145097802 Subscript[$CellContext`\[Chi], 8] + 
     134791145097802 Subscript[$CellContext`\[Chi], 12] + 
     269582290178200 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     71685891078064 Subscript[$CellContext`\[Chi], 1] + 
     71685891078064 Subscript[$CellContext`\[Chi], 2] + 
     143371782156128 Subscript[$CellContext`\[Chi], 5] + 
     215057673234192 Subscript[$CellContext`\[Chi], 9] + 
     215057673234192 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     152483788331064 Subscript[$CellContext`\[Chi], 7] + 
     152483788331064 Subscript[$CellContext`\[Chi], 11] + 
     304967576680220 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     81079588719584 Subscript[$CellContext`\[Chi], 3] + 
     81079588719584 Subscript[$CellContext`\[Chi], 4] + 
     162159177457616 Subscript[$CellContext`\[Chi], 6] + 
     243238766177200 Subscript[$CellContext`\[Chi], 13] + 
     243238766177200 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     172431840013868 Subscript[$CellContext`\[Chi], 8] + 
     172431840013868 Subscript[$CellContext`\[Chi], 12] + 
     344863680027736 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     91668825162360 Subscript[$CellContext`\[Chi], 1] + 
     91668825162360 Subscript[$CellContext`\[Chi], 2] + 
     183337650305544 Subscript[$CellContext`\[Chi], 5] + 
     275006475467904 Subscript[$CellContext`\[Chi], 9] + 
     275006475467904 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     194914579411860 Subscript[$CellContext`\[Chi], 7] + 
     194914579411860 Subscript[$CellContext`\[Chi], 11] + 
     389829158804176 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     103601407194960 Subscript[$CellContext`\[Chi], 3] + 
     103601407194960 Subscript[$CellContext`\[Chi], 4] + 
     207202814389920 Subscript[$CellContext`\[Chi], 6] + 
     310804221584880 Subscript[$CellContext`\[Chi], 13] + 
     310804221584880 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     220244884280780 Subscript[$CellContext`\[Chi], 8] + 
     220244884280780 Subscript[$CellContext`\[Chi], 12] + 
     440489768581880 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     117042896430432 Subscript[$CellContext`\[Chi], 1] + 
     117042896430432 Subscript[$CellContext`\[Chi], 2] + 
     234085792881584 Subscript[$CellContext`\[Chi], 5] + 
     351128689312016 Subscript[$CellContext`\[Chi], 9] + 
     351128689312016 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     248773158844470 Subscript[$CellContext`\[Chi], 7] + 
     248773158844470 Subscript[$CellContext`\[Chi], 11] + 
     497546317688940 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     132178681867800 Subscript[$CellContext`\[Chi], 3] + 
     132178681867800 Subscript[$CellContext`\[Chi], 4] + 
     264357363714072 Subscript[$CellContext`\[Chi], 6] + 
     396536045581872 Subscript[$CellContext`\[Chi], 13] + 
     396536045581872 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     280891707903372 Subscript[$CellContext`\[Chi], 8] + 
     280891707903372 Subscript[$CellContext`\[Chi], 12] + 
     561783415784800 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     149216287620864 Subscript[$CellContext`\[Chi], 1] + 
     149216287620864 Subscript[$CellContext`\[Chi], 2] + 
     298432575241728 Subscript[$CellContext`\[Chi], 5] + 
     447648862862592 Subscript[$CellContext`\[Chi], 9] + 
     447648862862592 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     317039606785176 Subscript[$CellContext`\[Chi], 7] + 
     317039606785176 Subscript[$CellContext`\[Chi], 11] + 
     634079213593152 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     168387941954496 Subscript[$CellContext`\[Chi], 3] + 
     168387941954496 Subscript[$CellContext`\[Chi], 4] + 
     336775883932224 Subscript[$CellContext`\[Chi], 6] + 
     505163825886720 Subscript[$CellContext`\[Chi], 13] + 
     505163825886720 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     357708121562912 Subscript[$CellContext`\[Chi], 8] + 
     357708121562912 Subscript[$CellContext`\[Chi], 12] + 
     715416243125824 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     189953436002208 Subscript[$CellContext`\[Chi], 1] + 
     189953436002208 Subscript[$CellContext`\[Chi], 2] + 
     379906871980274 Subscript[$CellContext`\[Chi], 5] + 
     569860307982482 Subscript[$CellContext`\[Chi], 9] + 
     569860307982482 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     403446739750778 Subscript[$CellContext`\[Chi], 7] + 
     403446739750778 Subscript[$CellContext`\[Chi], 11] + 
     806893479476944 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     214203304128836 Subscript[$CellContext`\[Chi], 3] + 
     214203304128836 Subscript[$CellContext`\[Chi], 4] + 
     428406608257672 Subscript[$CellContext`\[Chi], 6] + 
     642609912386508 Subscript[$CellContext`\[Chi], 13] + 
     642609912386508 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     454869878848032 Subscript[$CellContext`\[Chi], 8] + 
     454869878848032 Subscript[$CellContext`\[Chi], 12] + 
     909739757721620 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     241462361354432 Subscript[$CellContext`\[Chi], 1] + 
     241462361354432 Subscript[$CellContext`\[Chi], 2] + 
     482924722734912 Subscript[$CellContext`\[Chi], 5] + 
     724387084089344 Subscript[$CellContext`\[Chi], 9] + 
     724387084089344 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     512664346578472 Subscript[$CellContext`\[Chi], 7] + 
     512664346578472 Subscript[$CellContext`\[Chi], 11] + 
     1025328693156944 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     272093636385144 Subscript[$CellContext`\[Chi], 3] + 
     272093636385144 Subscript[$CellContext`\[Chi], 4] + 
     544187272743240 Subscript[$CellContext`\[Chi], 6] + 
     816280909128384 Subscript[$CellContext`\[Chi], 13] + 
     816280909128384 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     577597634471334 Subscript[$CellContext`\[Chi], 8] + 
     577597634471334 Subscript[$CellContext`\[Chi], 12] + 
     1155195268915112 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     306502743510436 Subscript[$CellContext`\[Chi], 1] + 
     306502743510436 Subscript[$CellContext`\[Chi], 2] + 
     613005487020872 Subscript[$CellContext`\[Chi], 5] + 
     919508230531308 Subscript[$CellContext`\[Chi], 9] + 
     919508230531308 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     650527135900722 Subscript[$CellContext`\[Chi], 7] + 
     650527135900722 Subscript[$CellContext`\[Chi], 11] + 
     1301054271830064 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     345142741252704 Subscript[$CellContext`\[Chi], 3] + 
     345142741252704 Subscript[$CellContext`\[Chi], 4] + 
     690285482534576 Subscript[$CellContext`\[Chi], 6] + 
     1035428223787280 Subscript[$CellContext`\[Chi], 13] + 
     1035428223787280 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     732410388547676 Subscript[$CellContext`\[Chi], 8] + 
     732410388547676 Subscript[$CellContext`\[Chi], 12] + 
     1464820777095352 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     388519529995692 Subscript[$CellContext`\[Chi], 1] + 
     388519529995692 Subscript[$CellContext`\[Chi], 2] + 
     777039059961108 Subscript[$CellContext`\[Chi], 5] + 
     1165558589956800 Subscript[$CellContext`\[Chi], 9] + 
     1165558589956800 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     824316451736952 Subscript[$CellContext`\[Chi], 7] + 
     824316451736952 Subscript[$CellContext`\[Chi], 11] + 
     1648632903443056 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     437197847016960 Subscript[$CellContext`\[Chi], 3] + 
     437197847016960 Subscript[$CellContext`\[Chi], 4] + 
     874395694033920 Subscript[$CellContext`\[Chi], 6] + 
     1311593541050882 Subscript[$CellContext`\[Chi], 13] + 
     1311593541050880 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     927438541633504 Subscript[$CellContext`\[Chi], 8] + 
     927438541633504 Subscript[$CellContext`\[Chi], 12] + 
     1854877083299028 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     491807923539584 Subscript[$CellContext`\[Chi], 1] + 
     491807923539584 Subscript[$CellContext`\[Chi], 2] + 
     983615847111784 Subscript[$CellContext`\[Chi], 5] + 
     1475423770651368 Subscript[$CellContext`\[Chi], 9] + 
     1475423770651368 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1043108059307020 Subscript[$CellContext`\[Chi], 7] + 
     1043108059307020 Subscript[$CellContext`\[Chi], 11] + 
     2086216118614040 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     553052874388740 Subscript[$CellContext`\[Chi], 3] + 
     553052874388740 Subscript[$CellContext`\[Chi], 4] + 
     1106105748743624 Subscript[$CellContext`\[Chi], 6] + 
     1659158623132364 Subscript[$CellContext`\[Chi], 13] + 
     1659158623132364 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1172810160744224 Subscript[$CellContext`\[Chi], 8] + 
     1172810160744224 Subscript[$CellContext`\[Chi], 12] + 
     2345620321453952 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     621716898998880 Subscript[$CellContext`\[Chi], 1] + 
     621716898998880 Subscript[$CellContext`\[Chi], 2] + 
     1243433797997760 Subscript[$CellContext`\[Chi], 5] + 
     1865150696996640 Subscript[$CellContext`\[Chi], 9] + 
     1865150696996640 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1318201034474928 Subscript[$CellContext`\[Chi], 7] + 
     1318201034474928 Subscript[$CellContext`\[Chi], 11] + 
     2636402068985648 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     698674380785260 Subscript[$CellContext`\[Chi], 3] + 
     698674380785260 Subscript[$CellContext`\[Chi], 4] + 
     1397348761606980 Subscript[$CellContext`\[Chi], 6] + 
     2096023142392240 Subscript[$CellContext`\[Chi], 13] + 
     2096023142392240 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1481127068745894 Subscript[$CellContext`\[Chi], 8] + 
     1481127068745894 Subscript[$CellContext`\[Chi], 12] + 
     2962254137491788 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     784899980049940 Subscript[$CellContext`\[Chi], 1] + 
     784899980049940 Subscript[$CellContext`\[Chi], 2] + 
     1569799960062052 Subscript[$CellContext`\[Chi], 5] + 
     2354699940111992 Subscript[$CellContext`\[Chi], 9] + 
     2354699940111992 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1663646109011846 Subscript[$CellContext`\[Chi], 7] + 
     1663646109011846 Subscript[$CellContext`\[Chi], 11] + 
     3327292217985168 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     881479826340272 Subscript[$CellContext`\[Chi], 3] + 
     881479826340272 Subscript[$CellContext`\[Chi], 4] + 
     1762959652680544 Subscript[$CellContext`\[Chi], 6] + 
     2644439479020816 Subscript[$CellContext`\[Chi], 13] + 
     2644439479020816 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1868051028460452 Subscript[$CellContext`\[Chi], 8] + 
     1868051028460452 Subscript[$CellContext`\[Chi], 12] + 
     3736102056960876 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     989623927204860 Subscript[$CellContext`\[Chi], 1] + 
     989623927204860 Subscript[$CellContext`\[Chi], 2] + 
     1979247854450436 Subscript[$CellContext`\[Chi], 5] + 
     2968871781655296 Subscript[$CellContext`\[Chi], 9] + 
     2968871781655296 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2096895856212424 Subscript[$CellContext`\[Chi], 7] + 
     2096895856212424 Subscript[$CellContext`\[Chi], 11] + 
     4193791712424848 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1110679921367676 Subscript[$CellContext`\[Chi], 3] + 
     1110679921367676 Subscript[$CellContext`\[Chi], 4] + 
     2221359842693124 Subscript[$CellContext`\[Chi], 6] + 
     3332039764060800 Subscript[$CellContext`\[Chi], 13] + 
     3332039764060800 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2353024732994144 Subscript[$CellContext`\[Chi], 8] + 
     2353024732994144 Subscript[$CellContext`\[Chi], 12] + 
     4706049465945280 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1246148318502880 Subscript[$CellContext`\[Chi], 1] + 
     1246148318502880 Subscript[$CellContext`\[Chi], 2] + 
     2492296637005760 Subscript[$CellContext`\[Chi], 5] + 
     3738444955508640 Subscript[$CellContext`\[Chi], 9] + 
     3738444955508640 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2639603993111312 Subscript[$CellContext`\[Chi], 7] + 
     2639603993111312 Subscript[$CellContext`\[Chi], 11] + 
     5279207986267224 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1397699382474088 Subscript[$CellContext`\[Chi], 3] + 
     1397699382474088 Subscript[$CellContext`\[Chi], 4] + 
     2795398764993588 Subscript[$CellContext`\[Chi], 6] + 
     4193098147467676 Subscript[$CellContext`\[Chi], 13] + 
     4193098147467676 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2960157700993324 Subscript[$CellContext`\[Chi], 8] + 
     2960157700993324 Subscript[$CellContext`\[Chi], 12] + 
     5920315401986648 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1567191829865940 Subscript[$CellContext`\[Chi], 1] + 
     1567191829865940 Subscript[$CellContext`\[Chi], 2] + 
     3134383659684780 Subscript[$CellContext`\[Chi], 5] + 
     4701575489550720 Subscript[$CellContext`\[Chi], 9] + 
     4701575489550720 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3318607004106183 Subscript[$CellContext`\[Chi], 7] + 
     3318607004106183 Subscript[$CellContext`\[Chi], 11] + 
     6637214008164400 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1756693534296816 Subscript[$CellContext`\[Chi], 3] + 
     1756693534296816 Subscript[$CellContext`\[Chi], 4] + 
     3513387068593632 Subscript[$CellContext`\[Chi], 6] + 
     5270080602890448 Subscript[$CellContext`\[Chi], 13] + 
     5270080602890448 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3719313702409968 Subscript[$CellContext`\[Chi], 8] + 
     3719313702409968 Subscript[$CellContext`\[Chi], 12] + 
     7438627404869662 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1968504446513920 Subscript[$CellContext`\[Chi], 1] + 
     1968504446513920 Subscript[$CellContext`\[Chi], 2] + 
     3937008893078472 Subscript[$CellContext`\[Chi], 5] + 
     5905513339592392 Subscript[$CellContext`\[Chi], 9] + 
     5905513339592392 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     4167128473943148 Subscript[$CellContext`\[Chi], 7] + 
     4167128473943148 Subscript[$CellContext`\[Chi], 11] + 
     8334256947886296 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     2205181960401672 Subscript[$CellContext`\[Chi], 3] + 
     2205181960401672 Subscript[$CellContext`\[Chi], 4] + 
     4410363920750856 Subscript[$CellContext`\[Chi], 6] + 
     6615545881152528 Subscript[$CellContext`\[Chi], 13] + 
     6615545881152528 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4667444240714000 Subscript[$CellContext`\[Chi], 8] + 
     4667444240714000 Subscript[$CellContext`\[Chi], 12] + 
     9334888481374568 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     2469568979616960 Subscript[$CellContext`\[Chi], 1] + 
     2469568979616960 Subscript[$CellContext`\[Chi], 2] + 
     4939137959233920 Subscript[$CellContext`\[Chi], 5] + 
     7408706938850880 Subscript[$CellContext`\[Chi], 9] + 
     7408706938850880 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     5226255209772012 Subscript[$CellContext`\[Chi], 7] + 
     5226255209772012 Subscript[$CellContext`\[Chi], 11] + 
     10452510419599416 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     2764824965454480 Subscript[$CellContext`\[Chi], 3] + 
     2764824965454480 Subscript[$CellContext`\[Chi], 4] + 
     5529649930965360 Subscript[$CellContext`\[Chi], 6] + 
     8294474896419840 Subscript[$CellContext`\[Chi], 13] + 
     8294474896419840 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     5850222176922520 Subscript[$CellContext`\[Chi], 8] + 
     5850222176922520 Subscript[$CellContext`\[Chi], 12] + 
     11700444353845040 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     3094460273519036 Subscript[$CellContext`\[Chi], 1] + 
     3094460273519036 Subscript[$CellContext`\[Chi], 2] + 
     6188920546979628 Subscript[$CellContext`\[Chi], 5] + 
     9283380820498664 Subscript[$CellContext`\[Chi], 9] + 
     9283380820498664 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     6546744739754270 Subscript[$CellContext`\[Chi], 7] + 
     6546744739754270 Subscript[$CellContext`\[Chi], 11] + 
     13093489479449040 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     3462374119149448 Subscript[$CellContext`\[Chi], 3] + 
     3462374119149448 Subscript[$CellContext`\[Chi], 4] + 
     6924748238298896 Subscript[$CellContext`\[Chi], 6] + 
     10387122357448344 Subscript[$CellContext`\[Chi], 13] + 
     10387122357448344 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     7324041133544016 Subscript[$CellContext`\[Chi], 8] + 
     7324041133544016 Subscript[$CellContext`\[Chi], 12] + 
     14648082267149688 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     3872896545832096 Subscript[$CellContext`\[Chi], 1] + 
     3872896545832096 Subscript[$CellContext`\[Chi], 2] + 
     7745793091726944 Subscript[$CellContext`\[Chi], 5] + 
     11618689637559040 Subscript[$CellContext`\[Chi], 9] + 
     11618689637559040 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     8191236473600748 Subscript[$CellContext`\[Chi], 7] + 
     8191236473600748 Subscript[$CellContext`\[Chi], 11] + 
     16382472947201496 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     4330834806861612 Subscript[$CellContext`\[Chi], 3] + 
     4330834806861612 Subscript[$CellContext`\[Chi], 4] + 
     8661669613658196 Subscript[$CellContext`\[Chi], 6] + 
     12992504420519808 Subscript[$CellContext`\[Chi], 13] + 
     12992504420519808 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     9158460266058710 Subscript[$CellContext`\[Chi], 8] + 
     9158460266058710 Subscript[$CellContext`\[Chi], 12] + 
     18316920532051224 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     4841524613096216 Subscript[$CellContext`\[Chi], 1] + 
     4841524613096216 Subscript[$CellContext`\[Chi], 2] + 
     9683049226192432 Subscript[$CellContext`\[Chi], 5] + 
     14524573839288648 Subscript[$CellContext`\[Chi], 9] + 
     14524573839288648 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     10236954137313864 Subscript[$CellContext`\[Chi], 7] + 
     10236954137313864 Subscript[$CellContext`\[Chi], 11] + 
     20473908274696300 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     5410886745004864 Subscript[$CellContext`\[Chi], 3] + 
     5410886745004864 Subscript[$CellContext`\[Chi], 4] + 
     10821773490079520 Subscript[$CellContext`\[Chi], 6] + 
     16232660235084384 Subscript[$CellContext`\[Chi], 13] + 
     16232660235084384 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     11439190825231352 Subscript[$CellContext`\[Chi], 8] + 
     11439190825231352 Subscript[$CellContext`\[Chi], 12] + 
     22878381650462704 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     6045489575151138 Subscript[$CellContext`\[Chi], 1] + 
     6045489575151138 Subscript[$CellContext`\[Chi], 2] + 
     12090979150229982 Subscript[$CellContext`\[Chi], 5] + 
     18136468725381120 Subscript[$CellContext`\[Chi], 9] + 
     18136468725381120 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     12779005578997264 Subscript[$CellContext`\[Chi], 7] + 
     12779005578997264 Subscript[$CellContext`\[Chi], 11] + 
     25558011157920960 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     6752618103254400 Subscript[$CellContext`\[Chi], 3] + 
     6752618103254400 Subscript[$CellContext`\[Chi], 4] + 
     13505236206508800 Subscript[$CellContext`\[Chi], 6] + 
     20257854309763200 Subscript[$CellContext`\[Chi], 13] + 
     20257854309763200 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     14271741230611958 Subscript[$CellContext`\[Chi], 8] + 
     14271741230611958 Subscript[$CellContext`\[Chi], 12] + 
     28543482461300120 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     7540350165840576 Subscript[$CellContext`\[Chi], 1] + 
     7540350165840576 Subscript[$CellContext`\[Chi], 2] + 
     15080700331758712 Subscript[$CellContext`\[Chi], 5] + 
     22621050497599288 Subscript[$CellContext`\[Chi], 9] + 
     22621050497599288 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     15934408324110814 Subscript[$CellContext`\[Chi], 7] + 
     15934408324110814 Subscript[$CellContext`\[Chi], 11] + 
     31868816648221628 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     8417640546137272 Subscript[$CellContext`\[Chi], 3] + 
     8417640546137272 Subscript[$CellContext`\[Chi], 4] + 
     16835281092194232 Subscript[$CellContext`\[Chi], 6] + 
     25252921638331504 Subscript[$CellContext`\[Chi], 13] + 
     25252921638331504 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     17785861825555704 Subscript[$CellContext`\[Chi], 8] + 
     17785861825555704 Subscript[$CellContext`\[Chi], 12] + 
     35571723651029680 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     9394413783422980 Subscript[$CellContext`\[Chi], 1] + 
     9394413783422978 Subscript[$CellContext`\[Chi], 2] + 
     18788827566845958 Subscript[$CellContext`\[Chi], 5] + 
     28183241350268936 Subscript[$CellContext`\[Chi], 9] + 
     28183241350268936 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     19846996089570552 Subscript[$CellContext`\[Chi], 7] + 
     19846996089570552 Subscript[$CellContext`\[Chi], 11] + 
     39693992179225728 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     10481666559952980 Subscript[$CellContext`\[Chi], 3] + 
     10481666559952980 Subscript[$CellContext`\[Chi], 4] + 
     20963333119992060 Subscript[$CellContext`\[Chi], 6] + 
     31444999679945040 Subscript[$CellContext`\[Chi], 13] + 
     31444999679945040 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     22140959920861776 Subscript[$CellContext`\[Chi], 8] + 
     22140959920861776 Subscript[$CellContext`\[Chi], 12] + 
     44281919841723552 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     11691580627837572 Subscript[$CellContext`\[Chi], 1] + 
     11691580627837572 Subscript[$CellContext`\[Chi], 2] + 
     23383161255585992 Subscript[$CellContext`\[Chi], 5] + 
     35074741883423564 Subscript[$CellContext`\[Chi], 9] + 
     35074741883423564 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     24693393749647526 Subscript[$CellContext`\[Chi], 7] + 
     24693393749647526 Subscript[$CellContext`\[Chi], 11] + 
     49386787499204336 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     13037647334771280 Subscript[$CellContext`\[Chi], 3] + 
     13037647334771280 Subscript[$CellContext`\[Chi], 4] + 
     26075294669542560 Subscript[$CellContext`\[Chi], 6] + 
     39112942004313840 Subscript[$CellContext`\[Chi], 13] + 
     39112942004313840 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     27532691140543488 Subscript[$CellContext`\[Chi], 8] + 
     27532691140543488 Subscript[$CellContext`\[Chi], 12] + 
     55065382281180880 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     14534804911350718 Subscript[$CellContext`\[Chi], 1] + 
     14534804911350718 Subscript[$CellContext`\[Chi], 2] + 
     29069609822796978 Subscript[$CellContext`\[Chi], 5] + 
     43604414734147696 Subscript[$CellContext`\[Chi], 9] + 
     43604414734147696 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     30690287068973820 Subscript[$CellContext`\[Chi], 7] + 
     30690287068973820 Subscript[$CellContext`\[Chi], 11] + 
     61380574137947640 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     16199589793987908 Subscript[$CellContext`\[Chi], 3] + 
     16199589793987908 Subscript[$CellContext`\[Chi], 4] + 
     32399179587876924 Subscript[$CellContext`\[Chi], 6] + 
     48598769381864832 Subscript[$CellContext`\[Chi], 13] + 
     48598769381864832 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     34200975636608604 Subscript[$CellContext`\[Chi], 8] + 
     34200975636608604 Subscript[$CellContext`\[Chi], 12] + 
     68401951273116608 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     18050303383947948 Subscript[$CellContext`\[Chi], 1] + 
     18050303383947948 Subscript[$CellContext`\[Chi], 2] + 
     36100606767895896 Subscript[$CellContext`\[Chi], 5] + 
     54150910151843844 Subscript[$CellContext`\[Chi], 9] + 
     54150910151843844 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     38103260160523586 Subscript[$CellContext`\[Chi], 7] + 
     38103260160523586 Subscript[$CellContext`\[Chi], 11] + 
     76206520321151300 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     20107195779460960 Subscript[$CellContext`\[Chi], 3] + 
     20107195779460960 Subscript[$CellContext`\[Chi], 4] + 
     40214391559027856 Subscript[$CellContext`\[Chi], 6] + 
     60321587338488816 Subscript[$CellContext`\[Chi], 13] + 
     60321587338488816 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     42439738853118284 Subscript[$CellContext`\[Chi], 8] + 
     42439738853118284 Subscript[$CellContext`\[Chi], 12] + 
     84879477706236568 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     22392668164471164 Subscript[$CellContext`\[Chi], 1] + 
     22392668164471164 Subscript[$CellContext`\[Chi], 2] + 
     44785336328832708 Subscript[$CellContext`\[Chi], 5] + 
     67178004493303872 Subscript[$CellContext`\[Chi], 9] + 
     67178004493303872 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     47257529621653228 Subscript[$CellContext`\[Chi], 7] + 
     47257529621653228 Subscript[$CellContext`\[Chi], 11] + 
     94515059243194944 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     24931495703239104 Subscript[$CellContext`\[Chi], 3] + 
     24931495703239104 Subscript[$CellContext`\[Chi], 4] + 
     49862991406478208 Subscript[$CellContext`\[Chi], 6] + 
     74794487109717312 Subscript[$CellContext`\[Chi], 13] + 
     74794487109717312 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     52608737861091312 Subscript[$CellContext`\[Chi], 8] + 
     52608737861091312 Subscript[$CellContext`\[Chi], 12] + 
     105217475722298004 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     27751072968956896 Subscript[$CellContext`\[Chi], 1] + 
     27751072968956896 Subscript[$CellContext`\[Chi], 2] + 
     55502145938031144 Subscript[$CellContext`\[Chi], 5] + 
     83253218906988040 Subscript[$CellContext`\[Chi], 9] + 
     83253218906988040 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     58550971484819596 Subscript[$CellContext`\[Chi], 7] + 
     58550971484819596 Subscript[$CellContext`\[Chi], 11] + 
     117101942969639192 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     30881684127305376 Subscript[$CellContext`\[Chi], 3] + 
     30881684127305376 Subscript[$CellContext`\[Chi], 4] + 
     61763368254489328 Subscript[$CellContext`\[Chi], 6] + 
     92645052381794704 Subscript[$CellContext`\[Chi], 13] + 
     92645052381794704 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     65147907846675692 Subscript[$CellContext`\[Chi], 8] + 
     65147907846675692 Subscript[$CellContext`\[Chi], 12] + 
     130295815693227872 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     34356800312509440 Subscript[$CellContext`\[Chi], 1] + 
     34356800312509440 Subscript[$CellContext`\[Chi], 2] + 
     68713600625018880 Subscript[$CellContext`\[Chi], 5] + 
     103070400937528320 Subscript[$CellContext`\[Chi], 9] + 
     103070400937528320 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     72469917658873224 Subscript[$CellContext`\[Chi], 7] + 
     72469917658873224 Subscript[$CellContext`\[Chi], 11] + 
     144939835317874208 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     38213406867801848 Subscript[$CellContext`\[Chi], 3] + 
     38213406867801848 Subscript[$CellContext`\[Chi], 4] + 
     76426813735733640 Subscript[$CellContext`\[Chi], 6] + 
     114640220603535488 Subscript[$CellContext`\[Chi], 13] + 
     114640220603535488 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     80594751496738282 Subscript[$CellContext`\[Chi], 8] + 
     80594751496738282 Subscript[$CellContext`\[Chi], 12] + 
     161189502993476564 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     42492363375149480 Subscript[$CellContext`\[Chi], 1] + 
     42492363375149480 Subscript[$CellContext`\[Chi], 2] + 
     84984726750164552 Subscript[$CellContext`\[Chi], 5] + 
     127477090125314032 Subscript[$CellContext`\[Chi], 9] + 
     127477090125314032 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     89608295016366558 Subscript[$CellContext`\[Chi], 7] + 
     89608295016366558 Subscript[$CellContext`\[Chi], 11] + 
     179216590032596432 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     47238799682033516 Subscript[$CellContext`\[Chi], 3] + 
     47238799682033516 Subscript[$CellContext`\[Chi], 4] + 
     94477599364067032 Subscript[$CellContext`\[Chi], 6] + 
     141716399046100548 Subscript[$CellContext`\[Chi], 13] + 
     141716399046100548 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     99605399600826440 Subscript[$CellContext`\[Chi], 8] + 
     99605399600826440 Subscript[$CellContext`\[Chi], 12] + 
     199210799201794256 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     52502551439524340 Subscript[$CellContext`\[Chi], 1] + 
     52502551439524340 Subscript[$CellContext`\[Chi], 2] + 
     105005102879192460 Subscript[$CellContext`\[Chi], 5] + 
     157507654318716800 Subscript[$CellContext`\[Chi], 9] + 
     157507654318716800 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     110690795787070532 Subscript[$CellContext`\[Chi], 7] + 
     110690795787070532 Subscript[$CellContext`\[Chi], 11] + 
     221381591574141064 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     58338638997157080 Subscript[$CellContext`\[Chi], 3] + 
     58338638997157080 Subscript[$CellContext`\[Chi], 4] + 
     116677277994165480 Subscript[$CellContext`\[Chi], 6] + 
     175015916991322560 Subscript[$CellContext`\[Chi], 13] + 
     175015916991322560 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     122980097525211996 Subscript[$CellContext`\[Chi], 8] + 
     122980097525211996 Subscript[$CellContext`\[Chi], 12] + 
     245960195050272800 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     64807793869193228 Subscript[$CellContext`\[Chi], 1] + 
     64807793869193228 Subscript[$CellContext`\[Chi], 2] + 
     129615587738386456 Subscript[$CellContext`\[Chi], 5] + 
     194423381607579684 Subscript[$CellContext`\[Chi], 9] + 
     194423381607579684 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     136600906091052432 Subscript[$CellContext`\[Chi], 7] + 
     136600906091052432 Subscript[$CellContext`\[Chi], 11] + 
     273201812182261200 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     71977037386968672 Subscript[$CellContext`\[Chi], 3] + 
     71977037386968672 Subscript[$CellContext`\[Chi], 4] + 
     143954074774096304 Subscript[$CellContext`\[Chi], 6] + 
     215931112161064976 Subscript[$CellContext`\[Chi], 13] + 
     215931112161064976 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     151694023304489192 Subscript[$CellContext`\[Chi], 8] + 
     151694023304489192 Subscript[$CellContext`\[Chi], 12] + 
     303388046608978384 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     79920316585073538 Subscript[$CellContext`\[Chi], 1] + 
     79920316585073538 Subscript[$CellContext`\[Chi], 2] + 
     159840633169982718 Subscript[$CellContext`\[Chi], 5] + 
     239760949755056256 Subscript[$CellContext`\[Chi], 9] + 
     239760949755056256 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     168414784619241972 Subscript[$CellContext`\[Chi], 7] + 
     168414784619241972 Subscript[$CellContext`\[Chi], 11] + 
     336829569238316816 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     88719202849939200 Subscript[$CellContext`\[Chi], 3] + 
     88719202849939200 Subscript[$CellContext`\[Chi], 4] + 
     177438405699878400 Subscript[$CellContext`\[Chi], 6] + 
     266157608549817600 Subscript[$CellContext`\[Chi], 13] + 
     266157608549817600 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     186934523651700912 Subscript[$CellContext`\[Chi], 8] + 
     186934523651700912 Subscript[$CellContext`\[Chi], 12] + 
     373869047303574592 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     98463659381037888 Subscript[$CellContext`\[Chi], 1] + 
     98463659381037888 Subscript[$CellContext`\[Chi], 2] + 
     196927318762251436 Subscript[$CellContext`\[Chi], 5] + 
     295390978143289324 Subscript[$CellContext`\[Chi], 9] + 
     295390978143289324 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     207442180801716228 Subscript[$CellContext`\[Chi], 7] + 
     207442180801716228 Subscript[$CellContext`\[Chi], 11] + 
     414884361603432456 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     109252884080003656 Subscript[$CellContext`\[Chi], 3] + 
     109252884080003656 Subscript[$CellContext`\[Chi], 4] + 
     218505768159825736 Subscript[$CellContext`\[Chi], 6] + 
     327758652239829392 Subscript[$CellContext`\[Chi], 13] + 
     327758652239829392 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     230146069807523748 Subscript[$CellContext`\[Chi], 8] + 
     230146069807523748 Subscript[$CellContext`\[Chi], 12] + 
     460292139614862904 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     121196235108588672 Subscript[$CellContext`\[Chi], 1] + 
     121196235108588672 Subscript[$CellContext`\[Chi], 2] + 
     242392470217177344 Subscript[$CellContext`\[Chi], 5] + 
     363588705325766016 Subscript[$CellContext`\[Chi], 9] + 
     363588705325766016 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     255275817381376279 Subscript[$CellContext`\[Chi], 7] + 
     255275817381376279 Subscript[$CellContext`\[Chi], 11] + 
     510551634762943360 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     134414247035422144 Subscript[$CellContext`\[Chi], 3] + 
     134414247035422144 Subscript[$CellContext`\[Chi], 4] + 
     268828494071038272 Subscript[$CellContext`\[Chi], 6] + 
     403242741106460416 Subscript[$CellContext`\[Chi], 13] + 
     403242741106460416 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     283084492485605358 Subscript[$CellContext`\[Chi], 8] + 
     283084492485605358 Subscript[$CellContext`\[Chi], 12] + 
     566168984971210716 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     149039746227724516 Subscript[$CellContext`\[Chi], 1] + 
     149039746227724516 Subscript[$CellContext`\[Chi], 2] + 
     298079492455248564 Subscript[$CellContext`\[Chi], 5] + 
     447119238682973080 Subscript[$CellContext`\[Chi], 9] + 
     447119238682973080 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     313850943356261432 Subscript[$CellContext`\[Chi], 7] + 
     313850943356261432 Subscript[$CellContext`\[Chi], 11] + 
     627701886712319072 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     165219074957046336 Subscript[$CellContext`\[Chi], 3] + 
     165219074957046336 Subscript[$CellContext`\[Chi], 4] + 
     330438149914092672 Subscript[$CellContext`\[Chi], 6] + 
     495657224871139008 Subscript[$CellContext`\[Chi], 13] + 
     495657224871139008 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     347882362076569272 Subscript[$CellContext`\[Chi], 8] + 
     347882362076569272 Subscript[$CellContext`\[Chi], 12] + 
     695764724153349132 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     183113434570808136 Subscript[$CellContext`\[Chi], 1] + 
     183113434570808136 Subscript[$CellContext`\[Chi], 2] + 
     366226869141830328 Subscript[$CellContext`\[Chi], 5] + 
     549340303712638464 Subscript[$CellContext`\[Chi], 9] + 
     549340303712638464 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     385517098340097276 Subscript[$CellContext`\[Chi], 7] + 
     385517098340097276 Subscript[$CellContext`\[Chi], 11] + 
     771034196680194552 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     202900359038916140 Subscript[$CellContext`\[Chi], 3] + 
     202900359038916140 Subscript[$CellContext`\[Chi], 4] + 
     405800718077611092 Subscript[$CellContext`\[Chi], 6] + 
     608701077116527234 Subscript[$CellContext`\[Chi], 13] + 
     608701077116527232 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     427127746053862700 Subscript[$CellContext`\[Chi], 8] + 
     427127746053862700 Subscript[$CellContext`\[Chi], 12] + 
     854255492107500560 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     224775331239669328 Subscript[$CellContext`\[Chi], 1] + 
     224775331239669328 Subscript[$CellContext`\[Chi], 2] + 
     449550662479338656 Subscript[$CellContext`\[Chi], 5] + 
     674325993719007984 Subscript[$CellContext`\[Chi], 9] + 
     674325993719007984 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     473124528631464696 Subscript[$CellContext`\[Chi], 7] + 
     473124528631464696 Subscript[$CellContext`\[Chi], 11] + 
     946249057263161676 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     248953555494975848 Subscript[$CellContext`\[Chi], 3] + 
     248953555494975848 Subscript[$CellContext`\[Chi], 4] + 
     497907110990187796 Subscript[$CellContext`\[Chi], 6] + 
     746860666485163644 Subscript[$CellContext`\[Chi], 13] + 
     746860666485163644 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     523959011212403216 Subscript[$CellContext`\[Chi], 8] + 
     523959011212403216 Subscript[$CellContext`\[Chi], 12] + 
     1047918022424806432 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     275671901108279700 Subscript[$CellContext`\[Chi], 1] + 
     275671901108279700 Subscript[$CellContext`\[Chi], 2] + 
     551343802216315500 Subscript[$CellContext`\[Chi], 5] + 
     827015703324595200 Subscript[$CellContext`\[Chi], 9] + 
     827015703324595200 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     580128170651702404 Subscript[$CellContext`\[Chi], 7] + 
     580128170651702404 Subscript[$CellContext`\[Chi], 11] + 
     1160256341303156928 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     305191033025842800 Subscript[$CellContext`\[Chi], 3] + 
     305191033025842800 Subscript[$CellContext`\[Chi], 4] + 
     610382066051685600 Subscript[$CellContext`\[Chi], 6] + 
     915573099077528400 Subscript[$CellContext`\[Chi], 13] + 
     915573099077528400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     642178856975104700 Subscript[$CellContext`\[Chi], 8] + 
     642178856975104700 Subscript[$CellContext`\[Chi], 12] + 
     1284357713950465460 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     337797747227258688 Subscript[$CellContext`\[Chi], 1] + 
     337797747227258688 Subscript[$CellContext`\[Chi], 2] + 
     675595494454777624 Subscript[$CellContext`\[Chi], 5] + 
     1013393241682036312 Subscript[$CellContext`\[Chi], 9] + 
     1013393241682036312 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     710712683088655802 Subscript[$CellContext`\[Chi], 7] + 
     710712683088655802 Subscript[$CellContext`\[Chi], 11] + 
     1421425366177311604 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     373807530063234544 Subscript[$CellContext`\[Chi], 3] + 
     373807530063234544 Subscript[$CellContext`\[Chi], 4] + 
     747615060126200304 Subscript[$CellContext`\[Chi], 6] + 
     1121422590189434848 Subscript[$CellContext`\[Chi], 13] + 
     1121422590189434848 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     786391382910007584 Subscript[$CellContext`\[Chi], 8] + 
     786391382910007584 Subscript[$CellContext`\[Chi], 12] + 
     1572782765819742008 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     413567362528388640 Subscript[$CellContext`\[Chi], 1] + 
     413567362528388640 Subscript[$CellContext`\[Chi], 2] + 
     827134725056777280 Subscript[$CellContext`\[Chi], 5] + 
     1240702087585165920 Subscript[$CellContext`\[Chi], 9] + 
     1240702087585165920 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     869942681779102976 Subscript[$CellContext`\[Chi], 7] + 
     869942681779102976 Subscript[$CellContext`\[Chi], 11] + 
     1739885363558488056 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     457458792379367912 Subscript[$CellContext`\[Chi], 3] + 
     457458792379367912 Subscript[$CellContext`\[Chi], 4] + 
     914917584759022488 Subscript[$CellContext`\[Chi], 6] + 
     1372376377138390400 Subscript[$CellContext`\[Chi], 13] + 
     1372376377138390400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     962166727010944734 Subscript[$CellContext`\[Chi], 8] + 
     962166727010944734 Subscript[$CellContext`\[Chi], 12] + 
     1924333454021889468 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     505901299095803088 Subscript[$CellContext`\[Chi], 1] + 
     505901299095803088 Subscript[$CellContext`\[Chi], 2] + 
     1011802598191310140 Subscript[$CellContext`\[Chi], 5] + 
     1517703897287113228 Subscript[$CellContext`\[Chi], 9] + 
     1517703897287113228 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1063943130823814528 Subscript[$CellContext`\[Chi], 7] + 
     1063943130823814528 Subscript[$CellContext`\[Chi], 11] + 
     2127886261647328224 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     559355978969322024 Subscript[$CellContext`\[Chi], 3] + 
     559355978969322024 Subscript[$CellContext`\[Chi], 4] + 
     1118711957938644048 Subscript[$CellContext`\[Chi], 6] + 
     1678067936907966072 Subscript[$CellContext`\[Chi], 13] + 
     1678067936907966072 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1176238682646571920 Subscript[$CellContext`\[Chi], 8] + 
     1176238682646571920 Subscript[$CellContext`\[Chi], 12] + 
     2352477365293454452 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     618329580091122644 Subscript[$CellContext`\[Chi], 1] + 
     618329580091122644 Subscript[$CellContext`\[Chi], 2] + 
     1236659160182560908 Subscript[$CellContext`\[Chi], 5] + 
     1854988740273683552 Subscript[$CellContext`\[Chi], 9] + 
     1854988740273683552 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1300115792986431848 Subscript[$CellContext`\[Chi], 7] + 
     1300115792986431848 Subscript[$CellContext`\[Chi], 11] + 
     2600231585972863696 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     683378919706949100 Subscript[$CellContext`\[Chi], 3] + 
     683378919706949100 Subscript[$CellContext`\[Chi], 4] + 
     1366757839413572340 Subscript[$CellContext`\[Chi], 6] + 
     2050136759120521440 Subscript[$CellContext`\[Chi], 13] + 
     2050136759120521440 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1436741736685125178 Subscript[$CellContext`\[Chi], 8] + 
     1436741736685125178 Subscript[$CellContext`\[Chi], 12] + 
     2873483473369919272 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     755115719361855408 Subscript[$CellContext`\[Chi], 1] + 
     755115719361855408 Subscript[$CellContext`\[Chi], 2] + 
     1510231438723710816 Subscript[$CellContext`\[Chi], 5] + 
     2265347158085566224 Subscript[$CellContext`\[Chi], 9] + 
     2265347158085566224 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1587398769549560406 Subscript[$CellContext`\[Chi], 7] + 
     1587398769549560406 Subscript[$CellContext`\[Chi], 11] + 
     3174797539099462620 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     834211896465561920 Subscript[$CellContext`\[Chi], 3] + 
     834211896465561920 Subscript[$CellContext`\[Chi], 4] + 
     1668423792931471136 Subscript[$CellContext`\[Chi], 6] + 
     2502635689397033056 Subscript[$CellContext`\[Chi], 13] + 
     2502635689397033056 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1753495199027756080 Subscript[$CellContext`\[Chi], 8] + 
     1753495199027756080 Subscript[$CellContext`\[Chi], 12] + 
     3506990398055512160 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     921405354392702664 Subscript[$CellContext`\[Chi], 1] + 
     921405354392702664 Subscript[$CellContext`\[Chi], 2] + 
     1842810708785046840 Subscript[$CellContext`\[Chi], 5] + 
     2764216063177749504 Subscript[$CellContext`\[Chi], 9] + 
     2764216063177749504 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1936577496885856700 Subscript[$CellContext`\[Chi], 7] + 
     1936577496885856700 Subscript[$CellContext`\[Chi], 11] + 
     3873154993771349184 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1017506317040613504 Subscript[$CellContext`\[Chi], 3] + 
     1017506317040613504 Subscript[$CellContext`\[Chi], 4] + 
     2035012634081227008 Subscript[$CellContext`\[Chi], 6] + 
     3052518951121840512 Subscript[$CellContext`\[Chi], 13] + 
     3052518951121840512 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2138343549781840864 Subscript[$CellContext`\[Chi], 8] + 
     2138343549781840864 Subscript[$CellContext`\[Chi], 12] + 
     4276687099564057656 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1123404257903836480 Subscript[$CellContext`\[Chi], 1] + 
     1123404257903836480 Subscript[$CellContext`\[Chi], 2] + 
     2246808515808054862 Subscript[$CellContext`\[Chi], 5] + 
     3370212773711891342 Subscript[$CellContext`\[Chi], 9] + 
     3370212773711891342 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2360657152249945628 Subscript[$CellContext`\[Chi], 7] + 
     2360657152249945628 Subscript[$CellContext`\[Chi], 11] + 
     4721314304499891256 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1240075478215436226 Subscript[$CellContext`\[Chi], 3] + 
     1240075478215436226 Subscript[$CellContext`\[Chi], 4] + 
     2480150956430478290 Subscript[$CellContext`\[Chi], 6] + 
     3720226434645914516 Subscript[$CellContext`\[Chi], 13] + 
     3720226434645914516 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2605563855996560372 Subscript[$CellContext`\[Chi], 8] + 
     2605563855996560372 Subscript[$CellContext`\[Chi], 12] + 
     5211127711992720312 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1368591393609634944 Subscript[$CellContext`\[Chi], 1] + 
     1368591393609634944 Subscript[$CellContext`\[Chi], 2] + 
     2737182787219269888 Subscript[$CellContext`\[Chi], 5] + 
     4105774180828904832 Subscript[$CellContext`\[Chi], 9] + 
     4105774180828904832 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2875308299632150680 Subscript[$CellContext`\[Chi], 7] + 
     2875308299632150680 Subscript[$CellContext`\[Chi], 11] + 
     5750616599264714584 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1510127594086473660 Subscript[$CellContext`\[Chi], 3] + 
     1510127594086473660 Subscript[$CellContext`\[Chi], 4] + 
     3020255188173367092 Subscript[$CellContext`\[Chi], 6] + 
     4530382782259840752 Subscript[$CellContext`\[Chi], 13] + 
     4530382782259840752 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3172353154060640726 Subscript[$CellContext`\[Chi], 8] + 
     3172353154060640726 Subscript[$CellContext`\[Chi], 12] + 
     6344706308121281452 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     1665973747841126252 Subscript[$CellContext`\[Chi], 1] + 
     1665973747841126252 Subscript[$CellContext`\[Chi], 2] + 
     3331947495681819356 Subscript[$CellContext`\[Chi], 5] + 
     4997921243522945608 Subscript[$CellContext`\[Chi], 9] + 
     4997921243522945608 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3499399830826809892 Subscript[$CellContext`\[Chi], 7] + 
     3499399830826809892 Subscript[$CellContext`\[Chi], 11] + 
     6998799661653179808 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     1837544425828577712 Subscript[$CellContext`\[Chi], 3] + 
     1837544425828577712 Subscript[$CellContext`\[Chi], 4] + 
     3675088851657155424 Subscript[$CellContext`\[Chi], 6] + 
     5512633277485733136 Subscript[$CellContext`\[Chi], 13] + 
     5512633277485733136 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3859411113870616748 Subscript[$CellContext`\[Chi], 8] + 
     3859411113870616748 Subscript[$CellContext`\[Chi], 12] + 
     7718822227741687472 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     2026390930783676688 Subscript[$CellContext`\[Chi], 1] + 
     2026390930783676688 Subscript[$CellContext`\[Chi], 2] + 
     4052781861567814512 Subscript[$CellContext`\[Chi], 5] + 
     6079172792351491200 Subscript[$CellContext`\[Chi], 9] + 
     6079172792351491200 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     4255635889406870880 Subscript[$CellContext`\[Chi], 7] + 
     4255635889406870880 Subscript[$CellContext`\[Chi], 11] + 
     8511271778813741760 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 
     2234214221850817524 Subscript[$CellContext`\[Chi], 3] + 
     2234214221850817524 Subscript[$CellContext`\[Chi], 4] + 
     4468428443701159308 Subscript[$CellContext`\[Chi], 6] + 
     6702642665551976832 Subscript[$CellContext`\[Chi], 13] + 
     6702642665551976832 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4691636164172715058 Subscript[$CellContext`\[Chi], 8] + 
     4691636164172715058 Subscript[$CellContext`\[Chi], 12] + 
     9383272328344946904 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     2462879034081058432 Subscript[$CellContext`\[Chi], 1] + 
     2462879034081058432 Subscript[$CellContext`\[Chi], 2] + 
     4925758068162116864 Subscript[$CellContext`\[Chi], 5] + 
     7388637102243175296 Subscript[$CellContext`\[Chi], 9] + 
     7388637102243175296 Subscript[$CellContext`\[Chi], 10], 0, 
     0, (Complex[0, -21] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 1] + (
       Complex[0, -21] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 2] + (
       Complex[0, 21] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 3] + (
       Complex[0, 21] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 4] + (
       Complex[0, -42] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 5] + (
       Complex[0, 42] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 6] + (
       Complex[0, 42] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 7] + (
       Complex[0, -42] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 8] + (
       Complex[0, -63] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 9] + (
       Complex[0, -63] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 10] + (
       Complex[0, 42] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 11] + (
       Complex[0, -42] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 12] + (
       Complex[0, 63] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 13] + (
       Complex[0, 63] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 14] + (
       Complex[0, -84] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 15] + (
       Complex[0, 84] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 16], 0, 0, 
     5171316579173958006 Subscript[$CellContext`\[Chi], 7] + 
     5171316579173958006 Subscript[$CellContext`\[Chi], 11] + 
     10342633158348414492 Subscript[$CellContext`\[Chi], 16], 0, 
     0, (Complex[0, 
         Rational[-147, 8]] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 1] + (Complex[0, 
         Rational[-147, 8]] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 2] + (Complex[0, 
         Rational[147, 8]] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 3] + (Complex[0, 
         Rational[147, 8]] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 4] + (Complex[0, 
         Rational[-147, 4]] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 5] + (Complex[0, 
         Rational[147, 4]] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 6] + (Complex[0, 
         Rational[-147, 4]] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 7] + (Complex[0, 
         Rational[147, 4]] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 8] + (Complex[0, 
         Rational[-441, 8]] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 9] + (Complex[0, 
         Rational[-441, 8]] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 10] + (Complex[0, 
         Rational[-147, 4]] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 11] + (Complex[0, 
         Rational[147, 4]] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 12] + (Complex[0, 
         Rational[441, 8]] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 13] + (Complex[0, 
         Rational[441, 8]] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 14] + (Complex[0, 
         Rational[147, 2]] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 15] + (Complex[0, 
         Rational[-147, 2]] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 16], 0, 0, 
     2714429300851384852 Subscript[$CellContext`\[Chi], 3] + 
     2714429300851384852 Subscript[$CellContext`\[Chi], 4] + 
     5428858601703275972 Subscript[$CellContext`\[Chi], 6] + 
     8143287902554660824 Subscript[$CellContext`\[Chi], 13] + 
     8143287902554660824 Subscript[$CellContext`\[Chi], 14], 0, 0, (Complex[0, 
         Rational[63, 4]] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 1] + (Complex[0, 
         Rational[63, 4]] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 2] + (Complex[0, 
         Rational[-63, 4]] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 3] + (Complex[0, 
         Rational[-63, 4]] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 4] + (Complex[0, 
         Rational[63, 2]] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 5] + (Complex[0, 
         Rational[-63, 2]] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 6] + (Complex[0, 
         Rational[-63, 2]] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 7] + (Complex[0, 
         Rational[63, 2]] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 8] + (Complex[0, 
         Rational[189, 4]] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 9] + (Complex[0, 
         Rational[189, 4]] (Complex[-1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 10] + (Complex[0, 
         Rational[-63, 2]] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 11] + (Complex[0, 
         Rational[63, 2]] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 12] + (Complex[0, 
         Rational[-189, 4]] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 13] + (Complex[0, 
         Rational[-189, 4]] (Complex[1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 14] + (
       Complex[0, 63] (Complex[1, 1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 15] + (
       Complex[0, -63] (Complex[-1, -1] + 2^Rational[1, 2])) 
      Subscript[$CellContext`\[Chi], 16], 0, 0, 
     5698956644387116218 Subscript[$CellContext`\[Chi], 8] + 
     5698956644387116218 Subscript[$CellContext`\[Chi], 12] + 
     11397913288774232436 Subscript[$CellContext`\[Chi], 15]}, 3, 3024, 24],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557299244100574*^9, 3.5572992526932077`*^9}}],

Cell["\<\
\\sqrt[8]{q} \\chi _1+q^{3/8} \\left(\\chi _7+\\chi _{11}\\right)+2 q^{5/8} \
\\chi _{13}+2 q^{7/8} \\chi _{15}+q^{9/8} \\left(2 \\chi _5+2 \\chi _9+2 \
\\chi _{10}\\right)+q^{11/8} \\left(2 \\chi _7+2 \\chi _{11}+4 \\chi
   _{16}\\right)+q^{13/8} \\left(2 \\chi _3+2 \\chi _4+2 \\chi _6+4 \\chi \
_{13}+4 \\chi _{14}\\right)+q^{15/8} \\left(4 \\chi _8+4 \\chi _{12}+8 \\chi \
_{15}\\right)+q^{17/8} \\left(4 \\chi _1+2 \\chi _2+6 \\chi _5+8
   \\chi _9+8 \\chi _{10}\\right)+q^{19/8} \\left(7 \\chi _7+7 \\chi _{11}+16 \
\\chi _{16}\\right)+q^{21/8} \\left(4 \\chi _3+4 \\chi _4+12 \\chi _6+16 \
\\chi _{13}+16 \\chi _{14}\\right)+q^{23/8} \\left(14 \\chi _8+14
   \\chi _{12}+28 \\chi _{15}\\right)+q^{25/8} \\left(10 \\chi _1+10 \\chi \
_2+18 \\chi _5+28 \\chi _9+28 \\chi _{10}\\right)+q^{27/8} \\left(26 \\chi \
_7+26 \\chi _{11}+48 \\chi _{16}\\right)+q^{29/8} \\left(16 \\chi
   _3+16 \\chi _4+32 \\chi _6+48 \\chi _{13}+48 \\chi _{14}\\right)+q^{31/8} \
\\left(40 \\chi _8+40 \\chi _{12}+84 \\chi _{15}\\right)+q^{33/8} \\left(26 \
\\chi _1+26 \\chi _2+54 \\chi _5+80 \\chi _9+80 \\chi
   _{10}\\right)+q^{35/8} \\left(68 \\chi _7+68 \\chi _{11}+136 \\chi \
_{16}\\right)+q^{37/8} \\left(44 \\chi _3+44 \\chi _4+84 \\chi _6+130 \\chi \
_{13}+128 \\chi _{14}\\right)+q^{39/8} \\left(110 \\chi _8+110 \\chi
   _{12}+216 \\chi _{15}\\right)+q^{41/8} \\left(68 \\chi _1+68 \\chi _2+136 \
\\chi _5+204 \\chi _9+204 \\chi _{10}\\right)+q^{43/8} \\left(168 \\chi \
_7+168 \\chi _{11}+340 \\chi _{16}\\right)+q^{45/8} \\left(104 \\chi
   _3+104 \\chi _4+212 \\chi _6+316 \\chi _{13}+316 \\chi \
_{14}\\right)+q^{47/8} \\left(260 \\chi _8+260 \\chi _{12}+520 \\chi \
_{15}\\right)+q^{49/8} \\left(162 \\chi _1+162 \\chi _2+318 \\chi _5+480 \
\\chi _9+480 \\chi
   _{10}\\right)+q^{51/8} \\left(395 \\chi _7+395 \\chi _{11}+784 \\chi _{16}\
\\right)+q^{53/8} \\left(240 \\chi _3+240 \\chi _4+480 \\chi _6+720 \\chi \
_{13}+720 \\chi _{14}\\right)+q^{55/8} \\left(582 \\chi _8+582
   \\chi _{12}+1170 \\chi _{15}\\right)+q^{57/8} \\left(352 \\chi _1+352 \
\\chi _2+712 \\chi _5+1064 \\chi _9+1064 \\chi _{10}\\right)+q^{59/8} \
\\left(858 \\chi _7+858 \\chi _{11}+1716 \\chi _{16}\\right)+q^{61/8}
   \\left(520 \\chi _3+520 \\chi _4+1032 \\chi _6+1552 \\chi _{13}+1552 \\chi \
_{14}\\right)+q^{63/8} \\left(1248 \\chi _8+1248 \\chi _{12}+2488 \\chi _{15}\
\\right)+q^{65/8} \\left(748 \\chi _1+746 \\chi _2+1494 \\chi
   _5+2240 \\chi _9+2240 \\chi _{10}\\right)+q^{67/8} \\left(1784 \\chi \
_7+1784 \\chi _{11}+3576 \\chi _{16}\\right)+q^{69/8} \\left(1064 \\chi \
_3+1064 \\chi _4+2136 \\chi _6+3200 \\chi _{13}+3200 \\chi
   _{14}\\right)+q^{71/8} \\left(2540 \\chi _8+2540 \\chi _{12}+5080 \\chi \
_{15}\\right)+q^{73/8} \\left(1512 \\chi _1+1512 \\chi _2+3014 \\chi _5+4526 \
\\chi _9+4526 \\chi _{10}\\right)+q^{75/8} \\left(3582 \\chi
   _7+3582 \\chi _{11}+7152 \\chi _{16}\\right)+q^{77/8} \\left(2116 \\chi \
_3+2116 \\chi _4+4232 \\chi _6+6348 \\chi _{13}+6348 \\chi \
_{14}\\right)+q^{79/8} \\left(4992 \\chi _8+4992 \\chi _{12}+9996 \\chi
   _{15}\\right)+q^{81/8} \\left(2940 \\chi _1+2940 \\chi _2+5892 \\chi \
_5+8832 \\chi _9+8832 \\chi _{10}\\right)+q^{83/8} \\left(6924 \\chi _7+6924 \
\\chi _{11}+13848 \\chi _{16}\\right)+q^{85/8} \\left(4068 \\chi
   _3+4068 \\chi _4+8124 \\chi _6+12192 \\chi _{13}+12192 \\chi \
_{14}\\right)+q^{87/8} \\left(9530 \\chi _8+9530 \\chi _{12}+19048 \\chi \
_{15}\\right)+q^{89/8} \\left(5572 \\chi _1+5572 \\chi _2+11144 \\chi \
_5+16716
   \\chi _9+16716 \\chi _{10}\\right)+q^{91/8} \\left(13010 \\chi _7+13010 \
\\chi _{11}+26036 \\chi _{16}\\right)+q^{93/8} \\left(7584 \\chi _3+7584 \
\\chi _4+15184 \\chi _6+22768 \\chi _{13}+22768 \\chi
   _{14}\\right)+q^{95/8} \\left(17672 \\chi _8+17672 \\chi _{12}+35344 \\chi \
_{15}\\right)+q^{97/8} \\left(10278 \\chi _1+10278 \\chi _2+20538 \\chi \
_5+30816 \\chi _9+30816 \\chi _{10}\\right)+q^{99/8} \\left(23857
   \\chi _7+23857 \\chi _{11}+47696 \\chi _{16}\\right)+q^{101/8} \
\\left(13824 \\chi _3+13824 \\chi _4+27648 \\chi _6+41474 \\chi _{13}+41472 \
\\chi _{14}\\right)+q^{103/8} \\left(32000 \\chi _8+32000 \\chi
   _{12}+64020 \\chi _{15}\\right)+q^{105/8} \\left(18496 \\chi _1+18496 \
\\chi _2+37012 \\chi _5+55508 \\chi _9+55508 \\chi _{10}\\right)+q^{107/8} \
\\left(42726 \\chi _7+42726 \\chi _{11}+85452 \\chi
   _{16}\\right)+q^{109/8} \\left(24642 \\chi _3+24642 \\chi _4+49262 \\chi \
_6+73904 \\chi _{13}+73904 \\chi _{14}\\right)+q^{111/8} \\left(56756 \\chi \
_8+56756 \\chi _{12}+113488 \\chi _{15}\\right)+q^{113/8}
   \\left(32640 \\chi _1+32640 \\chi _2+65280 \\chi _5+97920 \\chi _9+97920 \
\\chi _{10}\\right)+q^{115/8} \\left(75000 \\chi _7+75000 \\chi _{11}+150024 \
\\chi _{16}\\right)+q^{117/8} \\left(43036 \\chi _3+43036 \\chi
   _4+86100 \\chi _6+129136 \\chi _{13}+129136 \\chi _{14}\\right)+q^{119/8} \
\\left(98698 \\chi _8+98698 \\chi _{12}+197396 \\chi _{15}\\right)+q^{121/8} \
\\left(56524 \\chi _1+56524 \\chi _2+113020 \\chi _5+169544
   \\chi _9+169544 \\chi _{10}\\right)+q^{123/8} \\left(129318 \\chi \
_7+129318 \\chi _{11}+258608 \\chi _{16}\\right)+q^{125/8} \\left(73888 \\chi \
_3+73888 \\chi _4+147776 \\chi _6+221664 \\chi _{13}+221664 \\chi
   _{14}\\right)+q^{127/8} \\left(168700 \\chi _8+168700 \\chi _{12}+337432 \
\\chi _{15}\\right)+q^{129/8} \\left(96202 \\chi _1+96202 \\chi _2+192438 \
\\chi _5+288640 \\chi _9+288640 \\chi _{10}\\right)+q^{131/8}
   \\left(219260 \\chi _7+219260 \\chi _{11}+438520 \\chi \
_{16}\\right)+q^{133/8} \\left(124812 \\chi _3+124812 \\chi _4+249588 \\chi \
_6+374400 \\chi _{13}+374400 \\chi _{14}\\right)+q^{135/8} \\left(283894 \
\\chi
   _8+283894 \\chi _{12}+567752 \\chi _{15}\\right)+q^{137/8} \\left(161288 \
\\chi _1+161288 \\chi _2+322576 \\chi _5+483864 \\chi _9+483864 \\chi \
_{10}\\right)+q^{139/8} \\left(366208 \\chi _7+366208 \\chi
   _{11}+732456 \\chi _{16}\\right)+q^{141/8} \\left(207696 \\chi _3+207696 \
\\chi _4+415432 \\chi _6+623128 \\chi _{13}+623128 \\chi \
_{14}\\right)+q^{143/8} \\left(470820 \\chi _8+470820 \\chi _{12}+941640 \
\\chi
   _{15}\\right)+q^{145/8} \\left(266600 \\chi _1+266598 \\chi _2+533154 \
\\chi _5+799752 \\chi _9+799752 \\chi _{10}\\right)+q^{147/8} \\left(603304 \
\\chi _7+603304 \\chi _{11}+1206560 \\chi _{16}\\right)+q^{149/8}
   \\left(341040 \\chi _3+341040 \\chi _4+682080 \\chi _6+1023120 \\chi \
_{13}+1023120 \\chi _{14}\\right)+q^{151/8} \\left(770544 \\chi _8+770544 \
\\chi _{12}+1541138 \\chi _{15}\\right)+q^{153/8} \\left(434912 \\chi
   _1+434912 \\chi _2+869876 \\chi _5+1304788 \\chi _9+1304788 \\chi \
_{10}\\right)+q^{155/8} \\left(981208 \\chi _7+981208 \\chi _{11}+1962416 \
\\chi _{16}\\right)+q^{157/8} \\left(553016 \\chi _3+553016 \\chi
   _4+1105976 \\chi _6+1658992 \\chi _{13}+1658992 \\chi \
_{14}\\right)+q^{159/8} \\left(1245776 \\chi _8+1245776 \\chi _{12}+2491496 \
\\chi _{15}\\right)+q^{161/8} \\left(701088 \\chi _1+701088 \\chi _2+1402176 \
\\chi
   _5+2103264 \\chi _9+2103264 \\chi _{10}\\right)+q^{163/8} \\left(1577113 \
\\chi _7+1577113 \\chi _{11}+3154288 \\chi _{16}\\right)+q^{165/8} \
\\left(886336 \\chi _3+886336 \\chi _4+1772736 \\chi _6+2659072 \\chi
   _{13}+2659072 \\chi _{14}\\right)+q^{167/8} \\left(1991198 \\chi \
_8+1991198 \\chi _{12}+3982396 \\chi _{15}\\right)+q^{169/8} \\left(1117588 \
\\chi _1+1117588 \\chi _2+2235108 \\chi _5+3352696 \\chi _9+3352696
   \\chi _{10}\\right)+q^{171/8} \\left(2507348 \\chi _7+2507348 \\chi \
_{11}+5014624 \\chi _{16}\\right)+q^{173/8} \\left(1405428 \\chi _3+1405428 \
\\chi _4+2810856 \\chi _6+4216284 \\chi _{13}+4216284 \\chi
   _{14}\\right)+q^{175/8} \\left(3149128 \\chi _8+3149128 \\chi \
_{12}+6298332 \\chi _{15}\\right)+q^{177/8} \\left(1762972 \\chi _1+1762972 \
\\chi _2+3526020 \\chi _5+5288992 \\chi _9+5288992 \\chi
   _{10}\\right)+q^{179/8} \\left(3945520 \\chi _7+3945520 \\chi \
_{11}+7891040 \\chi _{16}\\right)+q^{181/8} \\left(2206188 \\chi _3+2206188 \
\\chi _4+4412292 \\chi _6+6618480 \\chi _{13}+6618480 \\chi
   _{14}\\right)+q^{183/8} \\left(4931484 \\chi _8+4931484 \\chi \
_{12}+9862880 \\chi _{15}\\right)+q^{185/8} \\left(2754232 \\chi _1+2754232 \
\\chi _2+5508464 \\chi _5+8262696 \\chi _9+8262696 \\chi
   _{10}\\right)+q^{187/8} \\left(6149448 \\chi _7+6149448 \\chi \
_{11}+12298988 \\chi _{16}\\right)+q^{189/8} \\left(3430592 \\chi _3+3430592 \
\\chi _4+6861280 \\chi _6+10291872 \\chi _{13}+10291872 \\chi
   _{14}\\right)+q^{191/8} \\left(7651156 \\chi _8+7651156 \\chi \
_{12}+15302312 \\chi _{15}\\right)+q^{193/8} \\left(4263714 \\chi _1+4263714 \
\\chi _2+8527326 \\chi _5+12791040 \\chi _9+12791040 \\chi
   _{10}\\right)+q^{195/8} \\left(9498860 \\chi _7+9498860 \\chi \
_{11}+18997616 \\chi _{16}\\right)+q^{197/8} \\left(5287680 \\chi _3+5287680 \
\\chi _4+10575360 \\chi _6+15863042 \\chi _{13}+15863040 \\chi
   _{14}\\right)+q^{199/8} \\left(11767742 \\chi _8+11767742 \\chi \
_{12}+23535596 \\chi _{15}\\right)+q^{201/8} \\left(6543936 \\chi _1+6543936 \
\\chi _2+13087990 \\chi _5+19631926 \\chi _9+19631926 \\chi
   _{10}\\right)+q^{203/8} \\left(14548854 \\chi _7+14548854 \\chi \
_{11}+29097708 \\chi _{16}\\right)+q^{205/8} \\left(8082428 \\chi _3+8082428 \
\\chi _4+16164732 \\chi _6+24247160 \\chi _{13}+24247160 \\chi
   _{14}\\right)+q^{207/8} \\left(17951412 \\chi _8+17951412 \\chi \
_{12}+35902696 \\chi _{15}\\right)+q^{209/8} \\left(9962880 \\chi _1+9962880 \
\\chi _2+19925760 \\chi _5+29888640 \\chi _9+29888640 \\chi
   _{10}\\right)+q^{211/8} \\left(22106704 \\chi _7+22106704 \\chi \
_{11}+44213544 \\chi _{16}\\right)+q^{213/8} \\left(12257420 \\chi \
_3+12257420 \\chi _4+24514980 \\chi _6+36772400 \\chi _{13}+36772400 \\chi
   _{14}\\right)+q^{215/8} \\left(27172810 \\chi _8+27172810 \\chi \
_{12}+54345620 \\chi _{15}\\right)+q^{217/8} \\left(15052578 \\chi \
_1+15052578 \\chi _2+30105006 \\chi _5+45157584 \\chi _9+45157584 \\chi
   _{10}\\right)+q^{219/8} \\left(33338726 \\chi _7+33338726 \\chi \
_{11}+66677296 \\chi _{16}\\right)+q^{221/8} \\left(18451568 \\chi \
_3+18451568 \\chi _4+36903136 \\chi _6+55354704 \\chi _{13}+55354704 \\chi
   _{14}\\right)+q^{223/8} \\left(40830672 \\chi _8+40830672 \\chi \
_{12}+81661508 \\chi _{15}\\right)+q^{225/8} \\left(22578312 \\chi \
_1+22578312 \\chi _2+45156792 \\chi _5+67735104 \\chi _9+67735104 \\chi
   _{10}\\right)+q^{227/8} \\left(49919656 \\chi _7+49919656 \\chi \
_{11}+99839312 \\chi _{16}\\right)+q^{229/8} \\left(27580860 \\chi \
_3+27580860 \\chi _4+55161540 \\chi _6+82742400 \\chi _{13}+82742400 \\chi
   _{14}\\right)+q^{231/8} \\left(60928612 \\chi _8+60928612 \\chi \
_{12}+121857040 \\chi _{15}\\right)+q^{233/8} \\left(33635316 \\chi \
_1+33635316 \\chi _2+67270632 \\chi _5+100905948 \\chi _9+100905948 \\chi
   _{10}\\right)+q^{235/8} \\left(74242550 \\chi _7+74242550 \\chi \
_{11}+148485296 \\chi _{16}\\right)+q^{237/8} \\left(40952056 \\chi \
_3+40952056 \\chi _4+81904316 \\chi _6+122856372 \\chi _{13}+122856372 \\chi
   _{14}\\right)+q^{239/8} \\left(90320616 \\chi _8+90320616 \\chi \
_{12}+180641232 \\chi _{15}\\right)+q^{241/8} \\left(49781448 \\chi \
_1+49781448 \\chi _2+99562680 \\chi _5+149344128 \\chi _9+149344128 \\chi
   _{10}\\right)+q^{243/8} \\left(109708151 \\chi _7+109708151 \\chi \
_{11}+219416080 \\chi _{16}\\right)+q^{245/8} \\left(60420432 \\chi \
_3+60420432 \\chi _4+120840864 \\chi _6+181261296 \\chi _{13}+181261296 \\chi
   _{14}\\right)+q^{247/8} \\left(133052912 \\chi _8+133052912 \\chi \
_{12}+266106060 \\chi _{15}\\right)+q^{249/8} \\left(73222176 \\chi \
_1+73222176 \\chi _2+146444592 \\chi _5+219666768 \\chi _9+219666768 \\chi
   _{10}\\right)+q^{251/8} \\left(161124252 \\chi _7+161124252 \\chi \
_{11}+322248504 \\chi _{16}\\right)+q^{253/8} \\left(88605456 \\chi \
_3+88605456 \\chi _4+177210656 \\chi _6+265816112 \\chi _{13}+265816112 \\chi
   _{14}\\right)+q^{255/8} \\left(194833032 \\chi _8+194833032 \\chi \
_{12}+389665800 \\chi _{15}\\right)+q^{257/8} \\left(107065516 \\chi \
_1+107065514 \\chi _2+214131030 \\chi _5+321196544 \\chi _9+321196544 \\chi
   _{10}\\right)+q^{259/8} \\left(235257432 \\chi _7+235257432 \\chi \
_{11}+470515144 \\chi _{16}\\right)+q^{261/8} \\left(129189024 \\chi \
_3+129189024 \\chi _4+258378336 \\chi _6+387567360 \\chi _{13}+387567360
   \\chi _{14}\\right)+q^{263/8} \\left(283673266 \\chi _8+283673266 \\chi \
_{12}+567346532 \\chi _{15}\\right)+q^{265/8} \\left(155669296 \\chi \
_1+155669296 \\chi _2+311338288 \\chi _5+467007584 \\chi _9+467007584
   \\chi _{10}\\right)+q^{267/8} \\left(341586380 \\chi _7+341586380 \\chi \
_{11}+683172448 \\chi _{16}\\right)+q^{269/8} \\left(187323876 \\chi \
_3+187323876 \\chi _4+374647752 \\chi _6+561971628 \\chi
   _{13}+561971628 \\chi _{14}\\right)+q^{271/8} \\left(410773420 \\chi \
_8+410773420 \\chi _{12}+821547172 \\chi _{15}\\right)+q^{273/8} \
\\left(225117752 \\chi _1+225117752 \\chi _2+450235848 \\chi _5+675353600
   \\chi _9+675353600 \\chi _{10}\\right)+q^{275/8} \\left(493329508 \\chi \
_7+493329508 \\chi _{11}+986659016 \\chi _{16}\\right)+q^{277/8} \
\\left(270187704 \\chi _3+270187704 \\chi _4+540375048 \\chi _6+810562752
   \\chi _{13}+810562752 \\chi _{14}\\right)+q^{279/8} \\left(591720238 \\chi \
_8+591720238 \\chi _{12}+1183440104 \\chi _{15}\\right)+q^{281/8} \
\\left(323870440 \\chi _1+323870440 \\chi _2+647740880 \\chi
   _5+971611320 \\chi _9+971611320 \\chi _{10}\\right)+q^{283/8} \
\\left(708845648 \\chi _7+708845648 \\chi _{11}+1417691688 \\chi \
_{16}\\right)+q^{285/8} \\left(387738528 \\chi _3+387738528 \\chi \
_4+775477456 \\chi
   _6+1163215984 \\chi _{13}+1163215984 \\chi _{14}\\right)+q^{287/8} \
\\left(848114812 \\chi _8+848114812 \\chi _{12}+1696229624 \\chi \
_{15}\\right)+q^{289/8} \\left(463638942 \\chi _1+463638942 \\chi \
_2+927277458
   \\chi _5+1390916400 \\chi _9+1390916400 \\chi _{10}\\right)+q^{291/8} \
\\left(1013528276 \\chi _7+1013528276 \\chi _{11}+2027056112 \\chi \
_{16}\\right)+q^{293/8} \\left(553737600 \\chi _3+553737600 \\chi
   _4+1107475200 \\chi _6+1661212800 \\chi _{13}+1661212800 \\chi \
_{14}\\right)+q^{295/8} \\left(1209777840 \\chi _8+1209777840 \\chi \
_{12}+2419556142 \\chi _{15}\\right)+q^{297/8} \\left(660574784 \\chi
   _1+660574784 \\chi _2+1321150044 \\chi _5+1981724828 \\chi _9+1981724828 \
\\chi _{10}\\right)+q^{299/8} \\left(1442362550 \\chi _7+1442362550 \\chi \
_{11}+2884725100 \\chi _{16}\\right)+q^{301/8} \\left(787125622
   \\chi _3+787125622 \\chi _4+1574250742 \\chi _6+2361376364 \\chi \
_{13}+2361376364 \\chi _{14}\\right)+q^{303/8} \\left(1717718092 \\chi \
_8+1717718092 \\chi _{12}+3435435672 \\chi _{15}\\right)+q^{305/8}
   \\left(936869856 \\chi _1+936869856 \\chi _2+1873739712 \\chi \
_5+2810609568 \\chi _9+2810609568 \\chi _{10}\\right)+q^{307/8} \
\\left(2043371492 \\chi _7+2043371492 \\chi _{11}+4086743528 \\chi
   _{16}\\right)+q^{309/8} \\left(1113877040 \\chi _3+1113877040 \\chi \
_4+2227754640 \\chi _6+3341631680 \\chi _{13}+3341631680 \\chi \
_{14}\\right)+q^{311/8} \\left(2428120344 \\chi _8+2428120344 \\chi
   _{12}+4856240688 \\chi _{15}\\right)+q^{313/8} \\left(1322900604 \\chi \
_1+1322900604 \\chi _2+2645800620 \\chi _5+3968701224 \\chi _9+3968701224 \
\\chi _{10}\\right)+q^{315/8} \\left(2882234166 \\chi
   _7+2882234166 \\chi _{11}+5764467728 \\chi _{16}\\right)+q^{317/8} \
\\left(1569486240 \\chi _3+1569486240 \\chi _4+3138972480 \\chi _6+4708458720 \
\\chi _{13}+4708458720 \\chi _{14}\\right)+q^{319/8}
   \\left(3417692712 \\chi _8+3417692712 \\chi _{12}+6835386060 \\chi \
_{15}\\right)+q^{321/8} \\left(1860102268 \\chi _1+1860102268 \\chi \
_2+3720205188 \\chi _5+5580307456 \\chi _9+5580307456 \\chi
   _{10}\\right)+q^{323/8} \\left(4048461336 \\chi _7+4048461336 \\chi \
_{11}+8096922672 \\chi _{16}\\right)+q^{325/8} \\left(2202284816 \\chi \
_3+2202284816 \\chi _4+4404568944 \\chi _6+6606853762 \\chi
   _{13}+6606853760 \\chi _{14}\\right)+q^{327/8} \\left(4790801790 \\chi \
_8+4790801790 \\chi _{12}+9581602872 \\chi _{15}\\right)+q^{329/8} \
\\left(2604804888 \\chi _1+2604804888 \\chi _2+5209609776 \\chi
   _5+7814414664 \\chi _9+7814414664 \\chi _{10}\\right)+q^{331/8} \
\\left(5663637120 \\chi _7+5663637120 \\chi _{11}+11327274984 \\chi \
_{16}\\right)+q^{333/8} \\left(3077866904 \\chi _3+3077866904 \\chi
   _4+6155734572 \\chi _6+9233601476 \\chi _{13}+9233601476 \\chi \
_{14}\\right)+q^{335/8} \\left(6688972300 \\chi _8+6688972300 \\chi \
_{12}+13377944600 \\chi _{15}\\right)+q^{337/8} \\left(3633331212 \\chi
   _1+3633331212 \\chi _2+7266661620 \\chi _5+10899992832 \\chi \
_9+10899992832 \\chi _{10}\\right)+q^{339/8} \\left(7892370411 \\chi \
_7+7892370411 \\chi _{11}+15784740000 \\chi _{16}\\right)+q^{341/8}
   \\left(4284969696 \\chi _3+4284969696 \\chi _4+8569939392 \\chi \
_6+12854909088 \\chi _{13}+12854909088 \\chi _{14}\\right)+q^{343/8} \
\\left(9303508130 \\chi _8+9303508130 \\chi _{12}+18607017128 \\chi
   _{15}\\right)+q^{345/8} \\left(5048766752 \\chi _1+5048766752 \\chi \
_2+10097534396 \\chi _5+15146301148 \\chi _9+15146301148 \\chi \
_{10}\\right)+q^{347/8} \\left(10956814626 \\chi _7+10956814626 \\chi
   _{11}+21913629252 \\chi _{16}\\right)+q^{349/8} \\left(5943258024 \\chi \
_3+5943258024 \\chi _4+11886515112 \\chi _6+17829773136 \\chi \
_{13}+17829773136 \\chi _{14}\\right)+q^{351/8} \\left(12892196164 \\chi
   _8+12892196164 \\chi _{12}+25784391368 \\chi _{15}\\right)+q^{353/8} \
\\left(6989918880 \\chi _1+6989918880 \\chi _2+13979837760 \\chi \
_5+20969756640 \\chi _9+20969756640 \\chi _{10}\\right)+q^{355/8}
   \\left(15155876952 \\chi _7+15155876952 \\chi _{11}+30311754912 \\chi \
_{16}\\right)+q^{357/8} \\left(8213618472 \\chi _3+8213618472 \\chi \
_4+16427237976 \\chi _6+24640856448 \\chi _{13}+24640856448 \\chi
   _{14}\\right)+q^{359/8} \\left(17801364242 \\chi _8+17801364242 \\chi \
_{12}+35602728484 \\chi _{15}\\right)+q^{361/8} \\left(9643132164 \\chi \
_1+9643132164 \\chi _2+19286263240 \\chi _5+28929395404 \\chi
   _9+28929395404 \\chi _{10}\\right)+q^{363/8} \\left(20890543958 \\chi \
_7+20890543958 \\chi _{11}+41781086800 \\chi _{16}\\right)+q^{365/8} \
\\left(11311728296 \\chi _3+11311728296 \\chi _4+22623456592 \\chi
   _6+33935184888 \\chi _{13}+33935184888 \\chi _{14}\\right)+q^{367/8} \
\\left(24494946576 \\chi _8+24494946576 \\chi _{12}+48989894324 \\chi \
_{15}\\right)+q^{369/8} \\left(13257849840 \\chi _1+13257849840 \\chi
   _2+26515700880 \\chi _5+39773550720 \\chi _9+39773550720 \\chi \
_{10}\\right)+q^{371/8} \\left(28697197172 \\chi _7+28697197172 \\chi \
_{11}+57394394344 \\chi _{16}\\right)+q^{373/8} \\left(15525885060 \\chi
   _3+15525885060 \\chi _4+31051768860 \\chi _6+46577653920 \\chi \
_{13}+46577653920 \\chi _{14}\\right)+q^{375/8} \\left(33592662220 \\chi \
_8+33592662220 \\chi _{12}+67185323152 \\chi _{15}\\right)+q^{377/8}
   \\left(18167048560 \\chi _1+18167048560 \\chi _2+36334097120 \\chi \
_5+54501145680 \\chi _9+54501145680 \\chi _{10}\\right)+q^{379/8} \
\\left(39291345324 \\chi _7+39291345324 \\chi _{11}+78582692004 \\chi
   _{16}\\right)+q^{381/8} \\left(21240399712 \\chi _3+21240399712 \\chi \
_4+42480800816 \\chi _6+63721200528 \\chi _{13}+63721200528 \\chi \
_{14}\\right)+q^{383/8} \\left(45920054600 \\chi _8+45920054600 \\chi
   _{12}+91840109200 \\chi _{15}\\right)+q^{385/8} \\left(24813995238 \\chi \
_1+24813995238 \\chi _2+49627989018 \\chi _5+74441984256 \\chi _9+74441984256 \
\\chi _{10}\\right)+q^{387/8} \\left(53624864124 \\chi
   _7+53624864124 \\chi _{11}+107249726752 \\chi _{16}\\right)+q^{389/8} \
\\left(28966204800 \\chi _3+28966204800 \\chi _4+57932409600 \\chi \
_6+86898614400 \\chi _{13}+86898614400 \\chi _{14}\\right)+q^{391/8}
   \\left(62573938352 \\chi _8+62573938352 \\chi _{12}+125147878272 \\chi \
_{15}\\right)+q^{393/8} \\left(33787225408 \\chi _1+33787225408 \\chi \
_2+67574452418 \\chi _5+101361677826 \\chi _9+101361677826 \\chi
   _{10}\\right)+q^{395/8} \\left(72960755626 \\chi _7+72960755626 \\chi \
_{11}+145921511252 \\chi _{16}\\right)+q^{397/8} \\left(39380796072 \\chi \
_3+39380796072 \\chi _4+78761590460 \\chi _6+118142386532 \\chi
   _{13}+118142386532 \\chi _{14}\\right)+q^{399/8} \\left(85007767636 \\chi \
_8+85007767636 \\chi _{12}+170015533544 \\chi _{15}\\right)+q^{401/8} \
\\left(45866151940 \\chi _1+45866151938 \\chi _2+91732303878 \\chi
   _5+137598455816 \\chi _9+137598455816 \\chi _{10}\\right)+q^{403/8} \
\\left(98970586872 \\chi _7+98970586872 \\chi _{11}+197941175552 \\chi \
_{16}\\right)+q^{405/8} \\left(53380265788 \\chi _3+53380265788 \\chi
   _4+106760533428 \\chi _6+160140799216 \\chi _{13}+160140799216 \\chi _{14}\
\\right)+q^{407/8} \\left(115142757744 \\chi _8+115142757744 \\chi \
_{12}+230285515488 \\chi _{15}\\right)+q^{409/8} \\left(62080386020
   \\chi _1+62080386020 \\chi _2+124160770100 \\chi _5+186241156120 \\chi \
_9+186241156120 \\chi _{10}\\right)+q^{411/8} \\left(133861169616 \\chi \
_7+133861169616 \\chi _{11}+267722337248 \\chi
   _{16}\\right)+q^{413/8} \\left(72146924688 \\chi _3+72146924688 \\chi \
_4+144293849376 \\chi _6+216440774064 \\chi _{13}+216440774064 \\chi \
_{14}\\right)+q^{415/8} \\left(155512235684 \\chi _8+155512235684 \\chi
   _{12}+311024473448 \\chi _{15}\\right)+q^{417/8} \\left(83786760260 \\chi \
_1+83786760260 \\chi _2+167573522652 \\chi _5+251360282912 \\chi \
_9+251360282912 \\chi _{10}\\right)+q^{419/8} \\left(180538921776 \\chi
   _7+180538921776 \\chi _{11}+361077843552 \\chi _{16}\\right)+q^{421/8} \
\\left(97236976104 \\chi _3+97236976104 \\chi _4+194473949976 \\chi \
_6+291710926080 \\chi _{13}+291710926080 \\chi _{14}\\right)+q^{423/8}
   \\left(209448714626 \\chi _8+209448714626 \\chi _{12}+418897426968 \\chi \
_{15}\\right)+q^{425/8} \\left(112769108364 \\chi _1+112769108364 \\chi \
_2+225538216728 \\chi _5+338307325092 \\chi _9+338307325092 \\chi
   _{10}\\right)+q^{427/8} \\left(242822697568 \\chi _7+242822697568 \\chi \
_{11}+485645397528 \\chi _{16}\\right)+q^{429/8} \\left(130693991032 \\chi \
_3+130693991032 \\chi _4+261387984508 \\chi _6+392081975540
   \\chi _{13}+392081975540 \\chi _{14}\\right)+q^{431/8} \\left(281325858700 \
\\chi _8+281325858700 \\chi _{12}+562651717400 \\chi _{15}\\right)+q^{433/8} \
\\left(151367237334 \\chi _1+151367237334 \\chi
   _2+302734472106 \\chi _5+454101709440 \\chi _9+454101709440 \\chi \
_{10}\\right)+q^{435/8} \\left(325718766392 \\chi _7+325718766392 \\chi \
_{11}+651437530160 \\chi _{16}\\right)+q^{437/8} \\left(175195459152
   \\chi _3+175195459152 \\chi _4+350390918304 \\chi _6+525586377456 \\chi \
_{13}+525586377456 \\chi _{14}\\right)+q^{439/8} \\left(376870841088 \\chi \
_8+376870841088 \\chi _{12}+753741684920 \\chi
   _{15}\\right)+q^{441/8} \\left(202643344192 \\chi _1+202643344192 \\chi \
_2+405286691192 \\chi _5+607930035384 \\chi _9+607930035384 \\chi \
_{10}\\right)+q^{443/8} \\left(435775407032 \\chi _7+435775407032 \\chi
   _{11}+871550814064 \\chi _{16}\\right)+q^{445/8} \\left(234241657208 \\chi \
_3+234241657208 \\chi _4+468483311480 \\chi _6+702724968688 \\chi \
_{13}+702724968688 \\chi _{14}\\right)+q^{447/8} \\left(503566724072
   \\chi _8+503566724072 \\chi _{12}+1007133445144 \\chi \
_{15}\\right)+q^{449/8} \\left(270596305920 \\chi _1+270596305920 \\chi \
_2+541192611840 \\chi _5+811788917760 \\chi _9+811788917760 \\chi
   _{10}\\right)+q^{451/8} \\left(581539312781 \\chi _7+581539312781 \\chi \
_{11}+1163078628704 \\chi _{16}\\right)+q^{453/8} \\left(312398635728 \\chi \
_3+312398635728 \\chi _4+624797274672 \\chi _6+937195910400
   \\chi _{13}+937195910400 \\chi _{14}\\right)+q^{455/8} \\left(671169840186 \
\\chi _8+671169840186 \\chi _{12}+1342339680372 \\chi _{15}\\right)+q^{457/8} \
\\left(360437059296 \\chi _1+360437059296 \\chi
   _2+720874115232 \\chi _5+1081311174528 \\chi _9+1081311174528 \\chi \
_{10}\\right)+q^{459/8} \\left(774141859358 \\chi _7+774141859358 \\chi \
_{11}+1548283715280 \\chi _{16}\\right)+q^{461/8} \\left(415610215880
   \\chi _3+415610215880 \\chi _4+831220431760 \\chi _6+1246830647640 \\chi \
_{13}+1246830647640 \\chi _{14}\\right)+q^{463/8} \\left(892373832784 \\chi \
_8+892373832784 \\chi _{12}+1784747669160 \\chi
   _{15}\\right)+q^{465/8} \\left(478941886052 \\chi _1+478941886052 \\chi \
_2+957883775772 \\chi _5+1436825661824 \\chi _9+1436825661824 \\chi \
_{10}\\right)+q^{467/8} \\left(1028050825648 \\chi _7+1028050825648
   \\chi _{11}+2056101651296 \\chi _{16}\\right)+q^{469/8} \
\\left(551597825520 \\chi _3+551597825520 \\chi _4+1103195647200 \\chi \
_6+1654793472720 \\chi _{13}+1654793472720 \\chi _{14}\\right)+q^{471/8}
   \\left(1183660293908 \\chi _8+1183660293908 \\chi _{12}+2367320583888 \
\\chi _{15}\\right)+q^{473/8} \\left(634904788364 \\chi _1+634904788364 \\chi \
_2+1269809576728 \\chi _5+1904714365092 \\chi
   _9+1904714365092 \\chi _{10}\\right)+q^{475/8} \\left(1362032559192 \\chi \
_7+1362032559192 \\chi _{11}+2724065122484 \\chi _{16}\\right)+q^{477/8} \
\\left(730372050624 \\chi _3+730372050624 \\chi
   _4+1460744105440 \\chi _6+2191116156064 \\chi _{13}+2191116156064 \\chi \
_{14}\\right)+q^{479/8} \\left(1566386523944 \\chi _8+1566386523944 \\chi \
_{12}+3132773047888 \\chi _{15}\\right)+q^{481/8}
   \\left(839715680628 \\chi _1+839715680628 \\chi _2+1679431356876 \\chi \
_5+2519147037504 \\chi _9+2519147037504 \\chi _{10}\\right)+q^{483/8} \
\\left(1800381237580 \\chi _7+1800381237580 \\chi
   _{11}+3600762470688 \\chi _{16}\\right)+q^{485/8} \\left(964885931136 \
\\chi _3+964885931136 \\chi _4+1929771862272 \\chi _6+2894657793410 \\chi \
_{13}+2894657793408 \\chi _{14}\\right)+q^{487/8}
   \\left(2068174130136 \\chi _8+2068174130136 \\chi _{12}+4136348264946 \
\\chi _{15}\\right)+q^{489/8} \\left(1108098182464 \\chi _1+1108098182464 \
\\chi _2+2216196369708 \\chi _5+3324294552172 \\chi
   _9+3324294552172 \\chi _{10}\\right)+q^{491/8} \\left(2374486701534 \\chi \
_7+2374486701534 \\chi _{11}+4748973403068 \\chi _{16}\\right)+q^{493/8} \
\\left(1271867800444 \\chi _3+1271867800444 \\chi
   _4+2543735595900 \\chi _6+3815603396344 \\chi _{13}+3815603396344 \\chi \
_{14}\\right)+q^{495/8} \\left(2724678538644 \\chi _8+2724678538644 \\chi \
_{12}+5449357072192 \\chi _{15}\\right)+q^{497/8}
   \\left(1459049429760 \\chi _1+1459049429760 \\chi _2+2918098859520 \\chi \
_5+4377148289280 \\chi _9+4377148289280 \\chi _{10}\\right)+q^{499/8} \
\\left(3124830786712 \\chi _7+3124830786712 \\chi
   _{11}+6249661578744 \\chi _{16}\\right)+q^{501/8} \\left(1672881315128 \
\\chi _3+1672881315128 \\chi _4+3345762635688 \\chi _6+5018643950816 \\chi \
_{13}+5018643950816 \\chi _{14}\\right)+q^{503/8}
   \\left(3581840191746 \\chi _8+3581840191746 \\chi _{12}+7163680383492 \
\\chi _{15}\\right)+q^{505/8} \\left(1917035180352 \\chi _1+1917035180352 \
\\chi _2+3834070355032 \\chi _5+5751105535384 \\chi
   _9+5751105535384 \\chi _{10}\\right)+q^{507/8} \\left(4103524951476 \\chi \
_7+4103524951476 \\chi _{11}+8207049897152 \\chi _{16}\\right)+q^{509/8} \
\\left(2195672387072 \\chi _3+2195672387072 \\chi
   _4+4391344774144 \\chi _6+6587017161216 \\chi _{13}+6587017161216 \\chi \
_{14}\\right)+q^{511/8} \\left(4698743929680 \\chi _8+4698743929680 \\chi \
_{12}+9397487865408 \\chi _{15}\\right)+q^{513/8}
   \\left(2513507191114 \\chi _1+2513507191114 \\chi _2+5027014388406 \\chi \
_5+7540521579520 \\chi _9+7540521579520 \\chi _{10}\\right)+q^{515/8} \
\\left(5377530808240 \\chi _7+5377530808240 \\chi
   _{11}+10755061616480 \\chi _{16}\\right)+q^{517/8} \\left(2875877860068 \
\\chi _3+2875877860068 \\chi _4+5751755713692 \\chi _6+8627633573760 \\chi \
_{13}+8627633573760 \\chi _{14}\\right)+q^{519/8}
   \\left(6151244923488 \\chi _8+6151244923488 \\chi _{12}+12302489840400 \
\\chi _{15}\\right)+q^{521/8} \\left(3288826651640 \\chi _1+3288826651640 \
\\chi _2+6577653303280 \\chi _5+9866479954920 \\chi
   _9+9866479954920 \\chi _{10}\\right)+q^{523/8} \\left(7032740932074 \\chi \
_7+7032740932074 \\chi _{11}+14065481871012 \\chi _{16}\\right)+q^{525/8} \
\\left(3759189781864 \\chi _3+3759189781864 \\chi
   _4+7518379570740 \\chi _6+11277569352604 \\chi _{13}+11277569352604 \\chi \
_{14}\\right)+q^{527/8} \\left(8036559516268 \\chi _8+8036559516268 \\chi \
_{12}+16073119032536 \\chi _{15}\\right)+q^{529/8}
   \\left(4294698472836 \\chi _1+4294698472836 \\chi _2+8589396938364 \\chi \
_5+12884095411200 \\chi _9+12884095411200 \\chi _{10}\\right)+q^{531/8} \
\\left(9179141581612 \\chi _7+9179141581612 \\chi
   _{11}+18358283155760 \\chi _{16}\\right)+q^{533/8} \\left(4904092462560 \
\\chi _3+4904092462560 \\chi _4+9808184925120 \\chi _6+14712277387680 \\chi \
_{13}+14712277387680 \\chi _{14}\\right)+q^{535/8}
   \\left(10479068904688 \\chi _8+10479068904688 \\chi _{12}+20958137817156 \
\\chi _{15}\\right)+q^{537/8} \\left(5597247534112 \\chi _1+5597247534112 \
\\chi _2+11194495076164 \\chi _5+16791742610276 \\chi
   _9+16791742610276 \\chi _{10}\\right)+q^{539/8} \\left(11957334320594 \
\\chi _7+11957334320594 \\chi _{11}+23914668641188 \\chi \
_{16}\\right)+q^{541/8} \\left(6385318607112 \\chi _3+6385318607112 \\chi
   _4+12770637205944 \\chi _6+19155955813056 \\chi _{13}+19155955813056 \\chi \
_{14}\\right)+q^{543/8} \\left(13637644879664 \\chi _8+13637644879664 \\chi \
_{12}+27275289750872 \\chi _{15}\\right)+q^{545/8}
   \\left(7280900301120 \\chi _1+7280900301120 \\chi _2+14561800602240 \\chi \
_5+21842700903360 \\chi _9+21842700903360 \\chi _{10}\\right)+q^{547/8} \
\\left(15546762047712 \\chi _7+15546762047712 \\chi
   _{11}+31093524104232 \\chi _{16}\\right)+q^{549/8} \\left(8298207115936 \
\\chi _3+8298207115936 \\chi _4+16596414240864 \\chi _6+24894621356800 \\chi \
_{13}+24894621356800 \\chi _{14}\\right)+q^{551/8}
   \\left(17714883252346 \\chi _8+17714883252346 \\chi _{12}+35429766504692 \
\\chi _{15}\\right)+q^{553/8} \\left(9453275399672 \\chi _1+9453275399672 \
\\chi _2+18906550789976 \\chi _5+28359826189648 \\chi
   _9+28359826189648 \\chi _{10}\\right)+q^{555/8} \\left(20176069551826 \
\\chi _7+20176069551826 \\chi _{11}+40352139094096 \\chi \
_{16}\\right)+q^{557/8} \\left(10764189737436 \\chi _3+10764189737436 \\chi
   _4+21528379474872 \\chi _6+32292569212308 \\chi _{13}+32292569212308 \\chi \
_{14}\\right)+q^{559/8} \\left(22968725030976 \\chi _8+22968725030976 \\chi \
_{12}+45937450071912 \\chi _{15}\\right)+q^{561/8}
   \\left(12251336711128 \\chi _1+12251336711128 \\chi _2+24502673432424 \
\\chi _5+36754010143552 \\chi _9+36754010143552 \\chi _{10}\\right)+q^{563/8} \
\\left(26136133894816 \\chi _7+26136133894816 \\chi
   _{11}+52272267789632 \\chi _{16}\\right)+q^{565/8} \\left(13937689067400 \
\\chi _3+13937689067400 \\chi _4+27875378124216 \\chi _6+41813067191616 \\chi \
_{13}+41813067191616 \\chi _{14}\\right)+q^{567/8}
   \\left(29727061888126 \\chi _8+29727061888126 \\chi _{12}+59454123765448 \
\\chi _{15}\\right)+q^{569/8} \\left(15849123916920 \\chi _1+15849123916920 \
\\chi _2+31698247833840 \\chi _5+47547371750760 \\chi
   _9+47547371750760 \\chi _{10}\\right)+q^{571/8} \\left(33796429738000 \
\\chi _7+33796429738000 \\chi _{11}+67592859487248 \\chi \
_{16}\\right)+q^{573/8} \\left(18014779016992 \\chi _3+18014779016992 \\chi
   _4+36029558045456 \\chi _6+54044337062448 \\chi _{13}+54044337062448 \\chi \
_{14}\\right)+q^{575/8} \\left(38406066878352 \\chi _8+38406066878352 \\chi \
_{12}+76812133756704 \\chi _{15}\\right)+q^{577/8}
   \\left(20467451365328 \\chi _1+20467451365326 \\chi _2+40934902718706 \
\\chi _5+61402354084032 \\chi _9+61402354084032 \\chi _{10}\\right)+q^{579/8} \
\\left(43625554621921 \\chi _7+43625554621921 \\chi
   _{11}+87251109231648 \\chi _{16}\\right)+q^{581/8} \\left(23244043080960 \
\\chi _3+23244043080960 \\chi _4+46488086161920 \\chi _6+69732129242880 \\chi \
_{13}+69732129242880 \\chi _{14}\\right)+q^{583/8}
   \\left(49533169333296 \\chi _8+49533169333296 \\chi _{12}+99066338679280 \
\\chi _{15}\\right)+q^{585/8} \\left(26386060127616 \\chi _1+26386060127616 \
\\chi _2+52772120268176 \\chi _5+79158180395792 \\chi
   _9+79158180395792 \\chi _{10}\\right)+q^{587/8} \\left(56216936991442 \
\\chi _7+56216936991442 \\chi _{11}+112433873982884 \\chi \
_{16}\\right)+q^{589/8} \\left(29940169738782 \\chi _3+29940169738782 \\chi
   _4+59880339464094 \\chi _6+89820509202876 \\chi _{13}+89820509202876 \\chi \
_{14}\\right)+q^{591/8} \\left(63775811774764 \\chi _8+63775811774764 \\chi \
_{12}+127551623535792 \\chi _{15}\\right)+q^{593/8}
   \\left(33958823364480 \\chi _1+33958823364480 \\chi _2+67917646728960 \
\\chi _5+101876470093440 \\chi _9+101876470093440 \\chi \
_{10}\\right)+q^{595/8} \\left(72320993113208 \\chi _7+72320993113208 \\chi
   _{11}+144641986240712 \\chi _{16}\\right)+q^{597/8} \\left(38500952742140 \
\\chi _3+38500952742140 \\chi _4+77001905498868 \\chi _6+115502858241008 \
\\chi _{13}+115502858241008 \\chi _{14}\\right)+q^{599/8}
   \\left(81977396864120 \\chi _8+81977396864120 \\chi _{12}+163954793728240 \
\\chi _{15}\\right)+q^{601/8} \\left(43632747178954 \\chi _1+43632747178954 \
\\chi _2+87265494342738 \\chi _5+130898241521692 \\chi
   _9+130898241521692 \\chi _{10}\\right)+q^{603/8} \\left(92885297971544 \
\\chi _7+92885297971544 \\chi _{11}+185770595927616 \\chi \
_{16}\\right)+q^{605/8} \\left(49428521373936 \\chi _3+49428521373936 \\chi
   _4+98857042747872 \\chi _6+148285564121808 \\chi _{13}+148285564121808 \
\\chi _{14}\\right)+q^{607/8} \\left(105202164341544 \\chi _8+105202164341544 \
\\chi _{12}+210404328699180 \\chi _{15}\\right)+q^{609/8}
   \\left(55971684163332 \\chi _1+55971684163332 \\chi _2+111943368343068 \
\\chi _5+167915052506400 \\chi _9+167915052506400 \\chi \
_{10}\\right)+q^{611/8} \\left(119104703396964 \\chi _7+119104703396964 \\chi
   _{11}+238209406793928 \\chi _{16}\\right)+q^{613/8} \\left(63355819311288 \
\\chi _3+63355819311288 \\chi _4+126711638605512 \\chi _6+190067457916800 \
\\chi _{13}+190067457916800 \\chi _{14}\\right)+q^{615/8}
   \\left(134791145097802 \\chi _8+134791145097802 \\chi \
_{12}+269582290178200 \\chi _{15}\\right)+q^{617/8} \\left(71685891078064 \
\\chi _1+71685891078064 \\chi _2+143371782156128 \\chi _5+215057673234192 \\chi
   _9+215057673234192 \\chi _{10}\\right)+q^{619/8} \\left(152483788331064 \
\\chi _7+152483788331064 \\chi _{11}+304967576680220 \\chi \
_{16}\\right)+q^{621/8} \\left(81079588719584 \\chi _3+81079588719584 \\chi
   _4+162159177457616 \\chi _6+243238766177200 \\chi _{13}+243238766177200 \
\\chi _{14}\\right)+q^{623/8} \\left(172431840013868 \\chi _8+172431840013868 \
\\chi _{12}+344863680027736 \\chi _{15}\\right)+q^{625/8}
   \\left(91668825162360 \\chi _1+91668825162360 \\chi _2+183337650305544 \
\\chi _5+275006475467904 \\chi _9+275006475467904 \\chi \
_{10}\\right)+q^{627/8} \\left(194914579411860 \\chi _7+194914579411860 \\chi
   _{11}+389829158804176 \\chi _{16}\\right)+q^{629/8} \\left(103601407194960 \
\\chi _3+103601407194960 \\chi _4+207202814389920 \\chi _6+310804221584880 \
\\chi _{13}+310804221584880 \\chi _{14}\\right)+q^{631/8}
   \\left(220244884280780 \\chi _8+220244884280780 \\chi \
_{12}+440489768581880 \\chi _{15}\\right)+q^{633/8} \\left(117042896430432 \
\\chi _1+117042896430432 \\chi _2+234085792881584 \\chi _5+351128689312016 \
\\chi
   _9+351128689312016 \\chi _{10}\\right)+q^{635/8} \\left(248773158844470 \
\\chi _7+248773158844470 \\chi _{11}+497546317688940 \\chi \
_{16}\\right)+q^{637/8} \\left(132178681867800 \\chi _3+132178681867800 \\chi
   _4+264357363714072 \\chi _6+396536045581872 \\chi _{13}+396536045581872 \
\\chi _{14}\\right)+q^{639/8} \\left(280891707903372 \\chi _8+280891707903372 \
\\chi _{12}+561783415784800 \\chi _{15}\\right)+q^{641/8}
   \\left(149216287620864 \\chi _1+149216287620864 \\chi _2+298432575241728 \
\\chi _5+447648862862592 \\chi _9+447648862862592 \\chi \
_{10}\\right)+q^{643/8} \\left(317039606785176 \\chi _7+317039606785176 \\chi
   _{11}+634079213593152 \\chi _{16}\\right)+q^{645/8} \\left(168387941954496 \
\\chi _3+168387941954496 \\chi _4+336775883932224 \\chi _6+505163825886720 \
\\chi _{13}+505163825886720 \\chi _{14}\\right)+q^{647/8}
   \\left(357708121562912 \\chi _8+357708121562912 \\chi \
_{12}+715416243125824 \\chi _{15}\\right)+q^{649/8} \\left(189953436002208 \
\\chi _1+189953436002208 \\chi _2+379906871980274 \\chi _5+569860307982482 \
\\chi
   _9+569860307982482 \\chi _{10}\\right)+q^{651/8} \\left(403446739750778 \
\\chi _7+403446739750778 \\chi _{11}+806893479476944 \\chi \
_{16}\\right)+q^{653/8} \\left(214203304128836 \\chi _3+214203304128836 \\chi
   _4+428406608257672 \\chi _6+642609912386508 \\chi _{13}+642609912386508 \
\\chi _{14}\\right)+q^{655/8} \\left(454869878848032 \\chi _8+454869878848032 \
\\chi _{12}+909739757721620 \\chi _{15}\\right)+q^{657/8}
   \\left(241462361354432 \\chi _1+241462361354432 \\chi _2+482924722734912 \
\\chi _5+724387084089344 \\chi _9+724387084089344 \\chi \
_{10}\\right)+q^{659/8} \\left(512664346578472 \\chi _7+512664346578472 \\chi
   _{11}+1025328693156944 \\chi _{16}\\right)+q^{661/8} \
\\left(272093636385144 \\chi _3+272093636385144 \\chi _4+544187272743240 \
\\chi _6+816280909128384 \\chi _{13}+816280909128384 \\chi \
_{14}\\right)+q^{663/8}
   \\left(577597634471334 \\chi _8+577597634471334 \\chi \
_{12}+1155195268915112 \\chi _{15}\\right)+q^{665/8} \\left(306502743510436 \
\\chi _1+306502743510436 \\chi _2+613005487020872 \\chi _5+919508230531308
   \\chi _9+919508230531308 \\chi _{10}\\right)+q^{667/8} \
\\left(650527135900722 \\chi _7+650527135900722 \\chi _{11}+1301054271830064 \
\\chi _{16}\\right)+q^{669/8} \\left(345142741252704 \\chi _3+345142741252704
   \\chi _4+690285482534576 \\chi _6+1035428223787280 \\chi \
_{13}+1035428223787280 \\chi _{14}\\right)+q^{671/8} \\left(732410388547676 \
\\chi _8+732410388547676 \\chi _{12}+1464820777095352 \\chi
   _{15}\\right)+q^{673/8} \\left(388519529995692 \\chi _1+388519529995692 \
\\chi _2+777039059961108 \\chi _5+1165558589956800 \\chi _9+1165558589956800 \
\\chi _{10}\\right)+q^{675/8} \\left(824316451736952 \\chi
   _7+824316451736952 \\chi _{11}+1648632903443056 \\chi \
_{16}\\right)+q^{677/8} \\left(437197847016960 \\chi _3+437197847016960 \\chi \
_4+874395694033920 \\chi _6+1311593541050882 \\chi _{13}+1311593541050880
   \\chi _{14}\\right)+q^{679/8} \\left(927438541633504 \\chi \
_8+927438541633504 \\chi _{12}+1854877083299028 \\chi _{15}\\right)+q^{681/8} \
\\left(491807923539584 \\chi _1+491807923539584 \\chi _2+983615847111784
   \\chi _5+1475423770651368 \\chi _9+1475423770651368 \\chi \
_{10}\\right)+q^{683/8} \\left(1043108059307020 \\chi _7+1043108059307020 \
\\chi _{11}+2086216118614040 \\chi _{16}\\right)+q^{685/8}
   \\left(553052874388740 \\chi _3+553052874388740 \\chi _4+1106105748743624 \
\\chi _6+1659158623132364 \\chi _{13}+1659158623132364 \\chi \
_{14}\\right)+q^{687/8} \\left(1172810160744224 \\chi _8+1172810160744224
   \\chi _{12}+2345620321453952 \\chi _{15}\\right)+q^{689/8} \
\\left(621716898998880 \\chi _1+621716898998880 \\chi _2+1243433797997760 \
\\chi _5+1865150696996640 \\chi _9+1865150696996640 \\chi
   _{10}\\right)+q^{691/8} \\left(1318201034474928 \\chi _7+1318201034474928 \
\\chi _{11}+2636402068985648 \\chi _{16}\\right)+q^{693/8} \
\\left(698674380785260 \\chi _3+698674380785260 \\chi _4+1397348761606980
   \\chi _6+2096023142392240 \\chi _{13}+2096023142392240 \\chi \
_{14}\\right)+q^{695/8} \\left(1481127068745894 \\chi _8+1481127068745894 \
\\chi _{12}+2962254137491788 \\chi _{15}\\right)+q^{697/8}
   \\left(784899980049940 \\chi _1+784899980049940 \\chi _2+1569799960062052 \
\\chi _5+2354699940111992 \\chi _9+2354699940111992 \\chi \
_{10}\\right)+q^{699/8} \\left(1663646109011846 \\chi _7+1663646109011846
   \\chi _{11}+3327292217985168 \\chi _{16}\\right)+q^{701/8} \
\\left(881479826340272 \\chi _3+881479826340272 \\chi _4+1762959652680544 \
\\chi _6+2644439479020816 \\chi _{13}+2644439479020816 \\chi
   _{14}\\right)+q^{703/8} \\left(1868051028460452 \\chi _8+1868051028460452 \
\\chi _{12}+3736102056960876 \\chi _{15}\\right)+q^{705/8} \
\\left(989623927204860 \\chi _1+989623927204860 \\chi _2+1979247854450436
   \\chi _5+2968871781655296 \\chi _9+2968871781655296 \\chi \
_{10}\\right)+q^{707/8} \\left(2096895856212424 \\chi _7+2096895856212424 \
\\chi _{11}+4193791712424848 \\chi _{16}\\right)+q^{709/8}
   \\left(1110679921367676 \\chi _3+1110679921367676 \\chi \
_4+2221359842693124 \\chi _6+3332039764060800 \\chi _{13}+3332039764060800 \
\\chi _{14}\\right)+q^{711/8} \\left(2353024732994144 \\chi
   _8+2353024732994144 \\chi _{12}+4706049465945280 \\chi \
_{15}\\right)+q^{713/8} \\left(1246148318502880 \\chi _1+1246148318502880 \
\\chi _2+2492296637005760 \\chi _5+3738444955508640 \\chi _9+3738444955508640
   \\chi _{10}\\right)+q^{715/8} \\left(2639603993111312 \\chi \
_7+2639603993111312 \\chi _{11}+5279207986267224 \\chi \
_{16}\\right)+q^{717/8} \\left(1397699382474088 \\chi _3+1397699382474088 \\chi
   _4+2795398764993588 \\chi _6+4193098147467676 \\chi _{13}+4193098147467676 \
\\chi _{14}\\right)+q^{719/8} \\left(2960157700993324 \\chi \
_8+2960157700993324 \\chi _{12}+5920315401986648 \\chi
   _{15}\\right)+q^{721/8} \\left(1567191829865940 \\chi _1+1567191829865940 \
\\chi _2+3134383659684780 \\chi _5+4701575489550720 \\chi _9+4701575489550720 \
\\chi _{10}\\right)+q^{723/8} \\left(3318607004106183
   \\chi _7+3318607004106183 \\chi _{11}+6637214008164400 \\chi \
_{16}\\right)+q^{725/8} \\left(1756693534296816 \\chi _3+1756693534296816 \
\\chi _4+3513387068593632 \\chi _6+5270080602890448 \\chi
   _{13}+5270080602890448 \\chi _{14}\\right)+q^{727/8} \
\\left(3719313702409968 \\chi _8+3719313702409968 \\chi \
_{12}+7438627404869662 \\chi _{15}\\right)+q^{729/8} \\left(1968504446513920 \
\\chi
   _1+1968504446513920 \\chi _2+3937008893078472 \\chi _5+5905513339592392 \
\\chi _9+5905513339592392 \\chi _{10}\\right)+q^{731/8} \
\\left(4167128473943148 \\chi _7+4167128473943148 \\chi \
_{11}+8334256947886296
   \\chi _{16}\\right)+q^{733/8} \\left(2205181960401672 \\chi \
_3+2205181960401672 \\chi _4+4410363920750856 \\chi _6+6615545881152528 \\chi \
_{13}+6615545881152528 \\chi _{14}\\right)+q^{735/8}
   \\left(4667444240714000 \\chi _8+4667444240714000 \\chi \
_{12}+9334888481374568 \\chi _{15}\\right)+q^{737/8} \\left(2469568979616960 \
\\chi _1+2469568979616960 \\chi _2+4939137959233920 \\chi
   _5+7408706938850880 \\chi _9+7408706938850880 \\chi \
_{10}\\right)+q^{739/8} \\left(5226255209772012 \\chi _7+5226255209772012 \
\\chi _{11}+10452510419599416 \\chi _{16}\\right)+q^{741/8}
   \\left(2764824965454480 \\chi _3+2764824965454480 \\chi \
_4+5529649930965360 \\chi _6+8294474896419840 \\chi _{13}+8294474896419840 \
\\chi _{14}\\right)+q^{743/8} \\left(5850222176922520 \\chi
   _8+5850222176922520 \\chi _{12}+11700444353845040 \\chi \
_{15}\\right)+q^{745/8} \\left(3094460273519036 \\chi _1+3094460273519036 \
\\chi _2+6188920546979628 \\chi _5+9283380820498664 \\chi _9+9283380820498664
   \\chi _{10}\\right)+q^{747/8} \\left(6546744739754270 \\chi \
_7+6546744739754270 \\chi _{11}+13093489479449040 \\chi \
_{16}\\right)+q^{749/8} \\left(3462374119149448 \\chi _3+3462374119149448 \\chi
   _4+6924748238298896 \\chi _6+10387122357448344 \\chi \
_{13}+10387122357448344 \\chi _{14}\\right)+q^{751/8} \\left(7324041133544016 \
\\chi _8+7324041133544016 \\chi _{12}+14648082267149688 \\chi
   _{15}\\right)+q^{753/8} \\left(3872896545832096 \\chi _1+3872896545832096 \
\\chi _2+7745793091726944 \\chi _5+11618689637559040 \\chi \
_9+11618689637559040 \\chi _{10}\\right)+q^{755/8} \\left(8191236473600748
   \\chi _7+8191236473600748 \\chi _{11}+16382472947201496 \\chi \
_{16}\\right)+q^{757/8} \\left(4330834806861612 \\chi _3+4330834806861612 \
\\chi _4+8661669613658196 \\chi _6+12992504420519808 \\chi
   _{13}+12992504420519808 \\chi _{14}\\right)+q^{759/8} \
\\left(9158460266058710 \\chi _8+9158460266058710 \\chi \
_{12}+18316920532051224 \\chi _{15}\\right)+q^{761/8} \\left(4841524613096216 \
\\chi
   _1+4841524613096216 \\chi _2+9683049226192432 \\chi _5+14524573839288648 \
\\chi _9+14524573839288648 \\chi _{10}\\right)+q^{763/8} \
\\left(10236954137313864 \\chi _7+10236954137313864 \\chi
   _{11}+20473908274696300 \\chi _{16}\\right)+q^{765/8} \
\\left(5410886745004864 \\chi _3+5410886745004864 \\chi _4+10821773490079520 \
\\chi _6+16232660235084384 \\chi _{13}+16232660235084384 \\chi
   _{14}\\right)+q^{767/8} \\left(11439190825231352 \\chi \
_8+11439190825231352 \\chi _{12}+22878381650462704 \\chi \
_{15}\\right)+q^{769/8} \\left(6045489575151138 \\chi _1+6045489575151138 \\chi
   _2+12090979150229982 \\chi _5+18136468725381120 \\chi _9+18136468725381120 \
\\chi _{10}\\right)+q^{771/8} \\left(12779005578997264 \\chi \
_7+12779005578997264 \\chi _{11}+25558011157920960 \\chi
   _{16}\\right)+q^{773/8} \\left(6752618103254400 \\chi _3+6752618103254400 \
\\chi _4+13505236206508800 \\chi _6+20257854309763200 \\chi \
_{13}+20257854309763200 \\chi _{14}\\right)+q^{775/8}
   \\left(14271741230611958 \\chi _8+14271741230611958 \\chi \
_{12}+28543482461300120 \\chi _{15}\\right)+q^{777/8} \\left(7540350165840576 \
\\chi _1+7540350165840576 \\chi _2+15080700331758712 \\chi
   _5+22621050497599288 \\chi _9+22621050497599288 \\chi \
_{10}\\right)+q^{779/8} \\left(15934408324110814 \\chi _7+15934408324110814 \
\\chi _{11}+31868816648221628 \\chi _{16}\\right)+q^{781/8}
   \\left(8417640546137272 \\chi _3+8417640546137272 \\chi \
_4+16835281092194232 \\chi _6+25252921638331504 \\chi _{13}+25252921638331504 \
\\chi _{14}\\right)+q^{783/8} \\left(17785861825555704 \\chi
   _8+17785861825555704 \\chi _{12}+35571723651029680 \\chi \
_{15}\\right)+q^{785/8} \\left(9394413783422980 \\chi _1+9394413783422978 \
\\chi _2+18788827566845958 \\chi _5+28183241350268936 \\chi
   _9+28183241350268936 \\chi _{10}\\right)+q^{787/8} \
\\left(19846996089570552 \\chi _7+19846996089570552 \\chi \
_{11}+39693992179225728 \\chi _{16}\\right)+q^{789/8} \
\\left(10481666559952980 \\chi
   _3+10481666559952980 \\chi _4+20963333119992060 \\chi _6+31444999679945040 \
\\chi _{13}+31444999679945040 \\chi _{14}\\right)+q^{791/8} \
\\left(22140959920861776 \\chi _8+22140959920861776 \\chi
   _{12}+44281919841723552 \\chi _{15}\\right)+q^{793/8} \
\\left(11691580627837572 \\chi _1+11691580627837572 \\chi \
_2+23383161255585992 \\chi _5+35074741883423564 \\chi _9+35074741883423564 \
\\chi
   _{10}\\right)+q^{795/8} \\left(24693393749647526 \\chi \
_7+24693393749647526 \\chi _{11}+49386787499204336 \\chi \
_{16}\\right)+q^{797/8} \\left(13037647334771280 \\chi _3+13037647334771280 \
\\chi
   _4+26075294669542560 \\chi _6+39112942004313840 \\chi \
_{13}+39112942004313840 \\chi _{14}\\right)+q^{799/8} \
\\left(27532691140543488 \\chi _8+27532691140543488 \\chi \
_{12}+55065382281180880 \\chi
   _{15}\\right)+q^{801/8} \\left(14534804911350718 \\chi \
_1+14534804911350718 \\chi _2+29069609822796978 \\chi _5+43604414734147696 \
\\chi _9+43604414734147696 \\chi _{10}\\right)+q^{803/8}
   \\left(30690287068973820 \\chi _7+30690287068973820 \\chi \
_{11}+61380574137947640 \\chi _{16}\\right)+q^{805/8} \
\\left(16199589793987908 \\chi _3+16199589793987908 \\chi \
_4+32399179587876924 \\chi
   _6+48598769381864832 \\chi _{13}+48598769381864832 \\chi \
_{14}\\right)+q^{807/8} \\left(34200975636608604 \\chi _8+34200975636608604 \
\\chi _{12}+68401951273116608 \\chi _{15}\\right)+q^{809/8}
   \\left(18050303383947948 \\chi _1+18050303383947948 \\chi \
_2+36100606767895896 \\chi _5+54150910151843844 \\chi _9+54150910151843844 \
\\chi _{10}\\right)+q^{811/8} \\left(38103260160523586 \\chi
   _7+38103260160523586 \\chi _{11}+76206520321151300 \\chi \
_{16}\\right)+q^{813/8} \\left(20107195779460960 \\chi _3+20107195779460960 \
\\chi _4+40214391559027856 \\chi _6+60321587338488816 \\chi
   _{13}+60321587338488816 \\chi _{14}\\right)+q^{815/8} \
\\left(42439738853118284 \\chi _8+42439738853118284 \\chi \
_{12}+84879477706236568 \\chi _{15}\\right)+q^{817/8} \
\\left(22392668164471164 \\chi
   _1+22392668164471164 \\chi _2+44785336328832708 \\chi _5+67178004493303872 \
\\chi _9+67178004493303872 \\chi _{10}\\right)+q^{819/8} \
\\left(47257529621653228 \\chi _7+47257529621653228 \\chi
   _{11}+94515059243194944 \\chi _{16}\\right)+q^{821/8} \
\\left(24931495703239104 \\chi _3+24931495703239104 \\chi \
_4+49862991406478208 \\chi _6+74794487109717312 \\chi _{13}+74794487109717312 \
\\chi
   _{14}\\right)+q^{823/8} \\left(52608737861091312 \\chi \
_8+52608737861091312 \\chi _{12}+105217475722298004 \\chi \
_{15}\\right)+q^{825/8} \\left(27751072968956896 \\chi _1+27751072968956896 \
\\chi
   _2+55502145938031144 \\chi _5+83253218906988040 \\chi _9+83253218906988040 \
\\chi _{10}\\right)+q^{827/8} \\left(58550971484819596 \\chi \
_7+58550971484819596 \\chi _{11}+117101942969639192 \\chi
   _{16}\\right)+q^{829/8} \\left(30881684127305376 \\chi \
_3+30881684127305376 \\chi _4+61763368254489328 \\chi _6+92645052381794704 \
\\chi _{13}+92645052381794704 \\chi _{14}\\right)+q^{831/8}
   \\left(65147907846675692 \\chi _8+65147907846675692 \\chi \
_{12}+130295815693227872 \\chi _{15}\\right)+q^{833/8} \
\\left(34356800312509440 \\chi _1+34356800312509440 \\chi \
_2+68713600625018880 \\chi
   _5+103070400937528320 \\chi _9+103070400937528320 \\chi \
_{10}\\right)+q^{835/8} \\left(72469917658873224 \\chi _7+72469917658873224 \
\\chi _{11}+144939835317874208 \\chi _{16}\\right)+q^{837/8}
   \\left(38213406867801848 \\chi _3+38213406867801848 \\chi \
_4+76426813735733640 \\chi _6+114640220603535488 \\chi \
_{13}+114640220603535488 \\chi _{14}\\right)+q^{839/8} \
\\left(80594751496738282 \\chi
   _8+80594751496738282 \\chi _{12}+161189502993476564 \\chi \
_{15}\\right)+q^{841/8} \\left(42492363375149480 \\chi _1+42492363375149480 \
\\chi _2+84984726750164552 \\chi _5+127477090125314032 \\chi
   _9+127477090125314032 \\chi _{10}\\right)+q^{843/8} \
\\left(89608295016366558 \\chi _7+89608295016366558 \\chi \
_{11}+179216590032596432 \\chi _{16}\\right)+q^{845/8} \
\\left(47238799682033516 \\chi
   _3+47238799682033516 \\chi _4+94477599364067032 \\chi \
_6+141716399046100548 \\chi _{13}+141716399046100548 \\chi \
_{14}\\right)+q^{847/8} \\left(99605399600826440 \\chi _8+99605399600826440 \
\\chi
   _{12}+199210799201794256 \\chi _{15}\\right)+q^{849/8} \
\\left(52502551439524340 \\chi _1+52502551439524340 \\chi \
_2+105005102879192460 \\chi _5+157507654318716800 \\chi _9+157507654318716800 \
\\chi
   _{10}\\right)+q^{851/8} \\left(110690795787070532 \\chi \
_7+110690795787070532 \\chi _{11}+221381591574141064 \\chi \
_{16}\\right)+q^{853/8} \\left(58338638997157080 \\chi _3+58338638997157080 \
\\chi
   _4+116677277994165480 \\chi _6+175015916991322560 \\chi \
_{13}+175015916991322560 \\chi _{14}\\right)+q^{855/8} \
\\left(122980097525211996 \\chi _8+122980097525211996 \\chi \
_{12}+245960195050272800 \\chi
   _{15}\\right)+q^{857/8} \\left(64807793869193228 \\chi \
_1+64807793869193228 \\chi _2+129615587738386456 \\chi _5+194423381607579684 \
\\chi _9+194423381607579684 \\chi _{10}\\right)+q^{859/8}
   \\left(136600906091052432 \\chi _7+136600906091052432 \\chi \
_{11}+273201812182261200 \\chi _{16}\\right)+q^{861/8} \
\\left(71977037386968672 \\chi _3+71977037386968672 \\chi \
_4+143954074774096304 \\chi
   _6+215931112161064976 \\chi _{13}+215931112161064976 \\chi \
_{14}\\right)+q^{863/8} \\left(151694023304489192 \\chi _8+151694023304489192 \
\\chi _{12}+303388046608978384 \\chi _{15}\\right)+q^{865/8}
   \\left(79920316585073538 \\chi _1+79920316585073538 \\chi \
_2+159840633169982718 \\chi _5+239760949755056256 \\chi _9+239760949755056256 \
\\chi _{10}\\right)+q^{867/8} \\left(168414784619241972 \\chi
   _7+168414784619241972 \\chi _{11}+336829569238316816 \\chi \
_{16}\\right)+q^{869/8} \\left(88719202849939200 \\chi _3+88719202849939200 \
\\chi _4+177438405699878400 \\chi _6+266157608549817600 \\chi
   _{13}+266157608549817600 \\chi _{14}\\right)+q^{871/8} \
\\left(186934523651700912 \\chi _8+186934523651700912 \\chi \
_{12}+373869047303574592 \\chi _{15}\\right)+q^{873/8} \
\\left(98463659381037888 \\chi
   _1+98463659381037888 \\chi _2+196927318762251436 \\chi \
_5+295390978143289324 \\chi _9+295390978143289324 \\chi \
_{10}\\right)+q^{875/8} \\left(207442180801716228 \\chi _7+207442180801716228 \
\\chi
   _{11}+414884361603432456 \\chi _{16}\\right)+q^{877/8} \
\\left(109252884080003656 \\chi _3+109252884080003656 \\chi \
_4+218505768159825736 \\chi _6+327758652239829392 \\chi \
_{13}+327758652239829392 \\chi
   _{14}\\right)+q^{879/8} \\left(230146069807523748 \\chi \
_8+230146069807523748 \\chi _{12}+460292139614862904 \\chi \
_{15}\\right)+q^{881/8} \\left(121196235108588672 \\chi _1+121196235108588672 \
\\chi
   _2+242392470217177344 \\chi _5+363588705325766016 \\chi \
_9+363588705325766016 \\chi _{10}\\right)+q^{883/8} \\left(255275817381376279 \
\\chi _7+255275817381376279 \\chi _{11}+510551634762943360 \\chi
   _{16}\\right)+q^{885/8} \\left(134414247035422144 \\chi \
_3+134414247035422144 \\chi _4+268828494071038272 \\chi _6+403242741106460416 \
\\chi _{13}+403242741106460416 \\chi _{14}\\right)+q^{887/8}
   \\left(283084492485605358 \\chi _8+283084492485605358 \\chi \
_{12}+566168984971210716 \\chi _{15}\\right)+q^{889/8} \
\\left(149039746227724516 \\chi _1+149039746227724516 \\chi \
_2+298079492455248564 \\chi
   _5+447119238682973080 \\chi _9+447119238682973080 \\chi \
_{10}\\right)+q^{891/8} \\left(313850943356261432 \\chi _7+313850943356261432 \
\\chi _{11}+627701886712319072 \\chi _{16}\\right)+q^{893/8}
   \\left(165219074957046336 \\chi _3+165219074957046336 \\chi \
_4+330438149914092672 \\chi _6+495657224871139008 \\chi \
_{13}+495657224871139008 \\chi _{14}\\right)+q^{895/8} \
\\left(347882362076569272 \\chi
   _8+347882362076569272 \\chi _{12}+695764724153349132 \\chi \
_{15}\\right)+q^{897/8} \\left(183113434570808136 \\chi _1+183113434570808136 \
\\chi _2+366226869141830328 \\chi _5+549340303712638464 \\chi
   _9+549340303712638464 \\chi _{10}\\right)+q^{899/8} \
\\left(385517098340097276 \\chi _7+385517098340097276 \\chi \
_{11}+771034196680194552 \\chi _{16}\\right)+q^{901/8} \
\\left(202900359038916140 \\chi
   _3+202900359038916140 \\chi _4+405800718077611092 \\chi \
_6+608701077116527234 \\chi _{13}+608701077116527232 \\chi \
_{14}\\right)+q^{903/8} \\left(427127746053862700 \\chi _8+427127746053862700 \
\\chi
   _{12}+854255492107500560 \\chi _{15}\\right)+q^{905/8} \
\\left(224775331239669328 \\chi _1+224775331239669328 \\chi \
_2+449550662479338656 \\chi _5+674325993719007984 \\chi _9+674325993719007984 \
\\chi
   _{10}\\right)+q^{907/8} \\left(473124528631464696 \\chi \
_7+473124528631464696 \\chi _{11}+946249057263161676 \\chi \
_{16}\\right)+q^{909/8} \\left(248953555494975848 \\chi _3+248953555494975848 \
\\chi
   _4+497907110990187796 \\chi _6+746860666485163644 \\chi \
_{13}+746860666485163644 \\chi _{14}\\right)+q^{911/8} \
\\left(523959011212403216 \\chi _8+523959011212403216 \\chi \
_{12}+1047918022424806432 \\chi
   _{15}\\right)+q^{913/8} \\left(275671901108279700 \\chi \
_1+275671901108279700 \\chi _2+551343802216315500 \\chi _5+827015703324595200 \
\\chi _9+827015703324595200 \\chi _{10}\\right)+q^{915/8}
   \\left(580128170651702404 \\chi _7+580128170651702404 \\chi \
_{11}+1160256341303156928 \\chi _{16}\\right)+q^{917/8} \
\\left(305191033025842800 \\chi _3+305191033025842800 \\chi \
_4+610382066051685600 \\chi
   _6+915573099077528400 \\chi _{13}+915573099077528400 \\chi \
_{14}\\right)+q^{919/8} \\left(642178856975104700 \\chi _8+642178856975104700 \
\\chi _{12}+1284357713950465460 \\chi _{15}\\right)+q^{921/8}
   \\left(337797747227258688 \\chi _1+337797747227258688 \\chi \
_2+675595494454777624 \\chi _5+1013393241682036312 \\chi \
_9+1013393241682036312 \\chi _{10}\\right)+q^{923/8} \
\\left(710712683088655802 \\chi
   _7+710712683088655802 \\chi _{11}+1421425366177311604 \\chi \
_{16}\\right)+q^{925/8} \\left(373807530063234544 \\chi _3+373807530063234544 \
\\chi _4+747615060126200304 \\chi _6+1121422590189434848 \\chi
   _{13}+1121422590189434848 \\chi _{14}\\right)+q^{927/8} \
\\left(786391382910007584 \\chi _8+786391382910007584 \\chi \
_{12}+1572782765819742008 \\chi _{15}\\right)+q^{929/8} \
\\left(413567362528388640 \\chi
   _1+413567362528388640 \\chi _2+827134725056777280 \\chi \
_5+1240702087585165920 \\chi _9+1240702087585165920 \\chi \
_{10}\\right)+q^{931/8} \\left(869942681779102976 \\chi _7+869942681779102976 \
\\chi
   _{11}+1739885363558488056 \\chi _{16}\\right)+q^{933/8} \
\\left(457458792379367912 \\chi _3+457458792379367912 \\chi \
_4+914917584759022488 \\chi _6+1372376377138390400 \\chi \
_{13}+1372376377138390400 \\chi
   _{14}\\right)+q^{935/8} \\left(962166727010944734 \\chi \
_8+962166727010944734 \\chi _{12}+1924333454021889468 \\chi \
_{15}\\right)+q^{937/8} \\left(505901299095803088 \\chi _1+505901299095803088 \
\\chi
   _2+1011802598191310140 \\chi _5+1517703897287113228 \\chi \
_9+1517703897287113228 \\chi _{10}\\right)+q^{939/8} \
\\left(1063943130823814528 \\chi _7+1063943130823814528 \\chi \
_{11}+2127886261647328224 \\chi
   _{16}\\right)+q^{941/8} \\left(559355978969322024 \\chi \
_3+559355978969322024 \\chi _4+1118711957938644048 \\chi \
_6+1678067936907966072 \\chi _{13}+1678067936907966072 \\chi \
_{14}\\right)+q^{943/8}
   \\left(1176238682646571920 \\chi _8+1176238682646571920 \\chi \
_{12}+2352477365293454452 \\chi _{15}\\right)+q^{945/8} \
\\left(618329580091122644 \\chi _1+618329580091122644 \\chi \
_2+1236659160182560908 \\chi
   _5+1854988740273683552 \\chi _9+1854988740273683552 \\chi \
_{10}\\right)+q^{947/8} \\left(1300115792986431848 \\chi \
_7+1300115792986431848 \\chi _{11}+2600231585972863696 \\chi \
_{16}\\right)+q^{949/8}
   \\left(683378919706949100 \\chi _3+683378919706949100 \\chi \
_4+1366757839413572340 \\chi _6+2050136759120521440 \\chi \
_{13}+2050136759120521440 \\chi _{14}\\right)+q^{951/8} \
\\left(1436741736685125178 \\chi
   _8+1436741736685125178 \\chi _{12}+2873483473369919272 \\chi \
_{15}\\right)+q^{953/8} \\left(755115719361855408 \\chi _1+755115719361855408 \
\\chi _2+1510231438723710816 \\chi _5+2265347158085566224 \\chi
   _9+2265347158085566224 \\chi _{10}\\right)+q^{955/8} \
\\left(1587398769549560406 \\chi _7+1587398769549560406 \\chi \
_{11}+3174797539099462620 \\chi _{16}\\right)+q^{957/8} \
\\left(834211896465561920 \\chi
   _3+834211896465561920 \\chi _4+1668423792931471136 \\chi \
_6+2502635689397033056 \\chi _{13}+2502635689397033056 \\chi \
_{14}\\right)+q^{959/8} \\left(1753495199027756080 \\chi \
_8+1753495199027756080 \\chi
   _{12}+3506990398055512160 \\chi _{15}\\right)+q^{961/8} \
\\left(921405354392702664 \\chi _1+921405354392702664 \\chi \
_2+1842810708785046840 \\chi _5+2764216063177749504 \\chi \
_9+2764216063177749504 \\chi
   _{10}\\right)+q^{963/8} \\left(1936577496885856700 \\chi \
_7+1936577496885856700 \\chi _{11}+3873154993771349184 \\chi \
_{16}\\right)+q^{965/8} \\left(1017506317040613504 \\chi \
_3+1017506317040613504 \\chi
   _4+2035012634081227008 \\chi _6+3052518951121840512 \\chi \
_{13}+3052518951121840512 \\chi _{14}\\right)+q^{967/8} \
\\left(2138343549781840864 \\chi _8+2138343549781840864 \\chi \
_{12}+4276687099564057656 \\chi
   _{15}\\right)+q^{969/8} \\left(1123404257903836480 \\chi \
_1+1123404257903836480 \\chi _2+2246808515808054862 \\chi \
_5+3370212773711891342 \\chi _9+3370212773711891342 \\chi \
_{10}\\right)+q^{971/8}
   \\left(2360657152249945628 \\chi _7+2360657152249945628 \\chi \
_{11}+4721314304499891256 \\chi _{16}\\right)+q^{973/8} \
\\left(1240075478215436226 \\chi _3+1240075478215436226 \\chi \
_4+2480150956430478290 \\chi
   _6+3720226434645914516 \\chi _{13}+3720226434645914516 \\chi \
_{14}\\right)+q^{975/8} \\left(2605563855996560372 \\chi \
_8+2605563855996560372 \\chi _{12}+5211127711992720312 \\chi \
_{15}\\right)+q^{977/8}
   \\left(1368591393609634944 \\chi _1+1368591393609634944 \\chi \
_2+2737182787219269888 \\chi _5+4105774180828904832 \\chi \
_9+4105774180828904832 \\chi _{10}\\right)+q^{979/8} \
\\left(2875308299632150680 \\chi
   _7+2875308299632150680 \\chi _{11}+5750616599264714584 \\chi \
_{16}\\right)+q^{981/8} \\left(1510127594086473660 \\chi \
_3+1510127594086473660 \\chi _4+3020255188173367092 \\chi \
_6+4530382782259840752 \\chi
   _{13}+4530382782259840752 \\chi _{14}\\right)+q^{983/8} \
\\left(3172353154060640726 \\chi _8+3172353154060640726 \\chi \
_{12}+6344706308121281452 \\chi _{15}\\right)+q^{985/8} \
\\left(1665973747841126252 \\chi
   _1+1665973747841126252 \\chi _2+3331947495681819356 \\chi \
_5+4997921243522945608 \\chi _9+4997921243522945608 \\chi \
_{10}\\right)+q^{987/8} \\left(3499399830826809892 \\chi \
_7+3499399830826809892 \\chi
   _{11}+6998799661653179808 \\chi _{16}\\right)+q^{989/8} \
\\left(1837544425828577712 \\chi _3+1837544425828577712 \\chi \
_4+3675088851657155424 \\chi _6+5512633277485733136 \\chi \
_{13}+5512633277485733136 \\chi
   _{14}\\right)+q^{991/8} \\left(3859411113870616748 \\chi \
_8+3859411113870616748 \\chi _{12}+7718822227741687472 \\chi \
_{15}\\right)+q^{993/8} \\left(2026390930783676688 \\chi \
_1+2026390930783676688 \\chi
   _2+4052781861567814512 \\chi _5+6079172792351491200 \\chi \
_9+6079172792351491200 \\chi _{10}\\right)+q^{995/8} \
\\left(4255635889406870880 \\chi _7+4255635889406870880 \\chi \
_{11}+8511271778813741760 \\chi
   _{16}\\right)+q^{997/8} \\left(2234214221850817524 \\chi \
_3+2234214221850817524 \\chi _4+4468428443701159308 \\chi \
_6+6702642665551976832 \\chi _{13}+6702642665551976832 \\chi \
_{14}\\right)+q^{999/8}
   \\left(4691636164172715058 \\chi _8+4691636164172715058 \\chi \
_{12}+9383272328344946904 \\chi _{15}\\right)+q^{1001/8} \
\\left(2462879034081058432 \\chi _1+2462879034081058432 \\chi \
_2+4925758068162116864
   \\chi _5+7388637102243175296 \\chi _9+7388637102243175296 \\chi \
_{10}\\right)+q^{501/4} \\left(-21 i \\left(\\sqrt{2}+(1-i)\\right) \\chi \
_1-21 i \\left(\\sqrt{2}+(1-i)\\right) \\chi _2+21 i
   \\left(\\sqrt{2}+(-1+i)\\right) \\chi _3+21 i \
\\left(\\sqrt{2}+(-1+i)\\right) \\chi _4-42 i \\left(\\sqrt{2}+(1-i)\\right) \
\\chi _5+42 i \\left(\\sqrt{2}+(-1+i)\\right) \\chi _6+42 i \
\\left(\\sqrt{2}+(1+i)\\right) \\chi
   _7-42 i \\left(\\sqrt{2}+(-1-i)\\right) \\chi _8-63 i \
\\left(\\sqrt{2}+(1-i)\\right) \\chi _9-63 i \\left(\\sqrt{2}+(1-i)\\right) \
\\chi _{10}+42 i \\left(\\sqrt{2}+(1+i)\\right) \\chi _{11}-42 i
   \\left(\\sqrt{2}+(-1-i)\\right) \\chi _{12}+63 i \
\\left(\\sqrt{2}+(-1+i)\\right) \\chi _{13}+63 i \
\\left(\\sqrt{2}+(-1+i)\\right) \\chi _{14}-84 i \
\\left(\\sqrt{2}+(-1-i)\\right) \\chi _{15}+84 i
   \\left(\\sqrt{2}+(1+i)\\right) \\chi _{16}\\right)+q^{1003/8} \
\\left(5171316579173958006 \\chi _7+5171316579173958006 \\chi \
_{11}+10342633158348414492 \\chi _{16}\\right)+q^{251/2} \
\\left(-\\frac{147}{8} i
   \\left(\\sqrt{2}+(-1-i)\\right) \\chi _1-\\frac{147}{8} i \
\\left(\\sqrt{2}+(-1-i)\\right) \\chi _2+\\frac{147}{8} i \
\\left(\\sqrt{2}+(1+i)\\right) \\chi _3+\\frac{147}{8} i \
\\left(\\sqrt{2}+(1+i)\\right) \\chi
   _4-\\frac{147}{4} i \\left(\\sqrt{2}+(-1-i)\\right) \\chi \
_5+\\frac{147}{4} i \\left(\\sqrt{2}+(1+i)\\right) \\chi _6-\\frac{147}{4} i \
\\left(\\sqrt{2}+(1-i)\\right) \\chi _7+\\frac{147}{4} i
   \\left(\\sqrt{2}+(-1+i)\\right) \\chi _8-\\frac{441}{8} i \
\\left(\\sqrt{2}+(-1-i)\\right) \\chi _9-\\frac{441}{8} i \
\\left(\\sqrt{2}+(-1-i)\\right) \\chi _{10}-\\frac{147}{4} i \
\\left(\\sqrt{2}+(1-i)\\right) \\chi
   _{11}+\\frac{147}{4} i \\left(\\sqrt{2}+(-1+i)\\right) \\chi \
_{12}+\\frac{441}{8} i \\left(\\sqrt{2}+(1+i)\\right) \\chi \
_{13}+\\frac{441}{8} i \\left(\\sqrt{2}+(1+i)\\right) \\chi \
_{14}+\\frac{147}{2} i
   \\left(\\sqrt{2}+(-1+i)\\right) \\chi _{15}-\\frac{147}{2} i \
\\left(\\sqrt{2}+(1-i)\\right) \\chi _{16}\\right)+q^{1005/8} \
\\left(2714429300851384852 \\chi _3+2714429300851384852 \\chi \
_4+5428858601703275972 \\chi
   _6+8143287902554660824 \\chi _{13}+8143287902554660824 \\chi \
_{14}\\right)+q^{503/4} \\left(\\frac{63}{4} i \
\\left(\\sqrt{2}+(-1+i)\\right) \\chi _1+\\frac{63}{4} i \
\\left(\\sqrt{2}+(-1+i)\\right) \\chi
   _2-\\frac{63}{4} i \\left(\\sqrt{2}+(1-i)\\right) \\chi _3-\\frac{63}{4} i \
\\left(\\sqrt{2}+(1-i)\\right) \\chi _4+\\frac{63}{2} i \
\\left(\\sqrt{2}+(-1+i)\\right) \\chi _5-\\frac{63}{2} i \
\\left(\\sqrt{2}+(1-i)\\right)
   \\chi _6-\\frac{63}{2} i \\left(\\sqrt{2}+(-1-i)\\right) \\chi \
_7+\\frac{63}{2} i \\left(\\sqrt{2}+(1+i)\\right) \\chi _8+\\frac{189}{4} i \
\\left(\\sqrt{2}+(-1+i)\\right) \\chi _9+\\frac{189}{4} i
   \\left(\\sqrt{2}+(-1+i)\\right) \\chi _{10}-\\frac{63}{2} i \
\\left(\\sqrt{2}+(-1-i)\\right) \\chi _{11}+\\frac{63}{2} i \
\\left(\\sqrt{2}+(1+i)\\right) \\chi _{12}-\\frac{189}{4} i \
\\left(\\sqrt{2}+(1-i)\\right) \\chi
   _{13}-\\frac{189}{4} i \\left(\\sqrt{2}+(1-i)\\right) \\chi _{14}+63 i \
\\left(\\sqrt{2}+(1+i)\\right) \\chi _{15}-63 i \
\\left(\\sqrt{2}+(-1-i)\\right) \\chi _{16}\\right)+q^{1007/8} \
\\left(5698956644387116218 \\chi
   _8+5698956644387116218 \\chi _{12}+11397913288774232436 \\chi \
_{15}\\right)+O\\left(q^{126}\\right)\
\>", "Output",
 CellChangeTimes->{{3.557299247641603*^9, 3.5572992597421417`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "+", "1"}], ")"}], "/", "8"}]}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"4", "*", "l"}]}], "}"}]}], "]"}], "//", "TableForm"}]], "Input",\

 CellChangeTimes->{{3.551095746817074*^9, 3.551095829894925*^9}, 
   3.55159351196563*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", 
     SubscriptBox["\[Chi]", "1"]},
    {"3", 
     RowBox[{
      SubscriptBox["\[Chi]", "7"], "+", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"5", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"7", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"9", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"11", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"13", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"15", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"17", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"19", 
     RowBox[{
      RowBox[{"7", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"7", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"21", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"23", 
     RowBox[{
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"25", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"27", 
     RowBox[{
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"29", 
     RowBox[{
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"31", 
     RowBox[{
      RowBox[{"40", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"40", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"84", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"33", 
     RowBox[{
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"54", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"80", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"80", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"35", 
     RowBox[{
      RowBox[{"68", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"68", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"136", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"37", 
     RowBox[{
      RowBox[{"44", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"44", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"84", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"130", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"128", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"39", 
     RowBox[{
      RowBox[{"110", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"110", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"216", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"41", "Indeterminate"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.551095773511861*^9, 3.551095830392562*^9}, {
  3.5515935125184526`*^9, 3.551593516466761*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "8"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"8", "*", "l"}], ",", "2"}], "}"}]}], "]"}]}], "}"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"8", "*", "l"}], ",", "2"}], "}"}]}], "]"}]}], "}"}], 
     "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.5528856995366087`*^9, 3.552885767938532*^9}, {
  3.552907956673778*^9, 3.5529079653334837`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"8", " ", "r"}], "1", "3", "5", "7", "9", "11", "13", "15", "17",
      "19", "21", "23", "25", "27", "29", "31", "33", "35", "37", "39"},
    {"1", "1", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "10", 
     "0", "0", "0", "26", "0", "0", "0"},
    {"2", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "10", 
     "0", "0", "0", "26", "0", "0", "0"},
    {"3", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "4", "0", "0", 
     "0", "16", "0", "0", "0", "44", "0"},
    {"4", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "4", "0", "0", 
     "0", "16", "0", "0", "0", "44", "0"},
    {"5", "0", "0", "0", "0", "2", "0", "0", "0", "6", "0", "0", "0", "18", 
     "0", "0", "0", "54", "0", "0", "0"},
    {"6", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "12", "0", "0", 
     "0", "32", "0", "0", "0", "84", "0"},
    {"7", "0", "1", "0", "0", "0", "2", "0", "0", "0", "7", "0", "0", "0", 
     "26", "0", "0", "0", "68", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "14", "0", 
     "0", "0", "40", "0", "0", "0", "110"},
    {"9", "0", "0", "0", "0", "2", "0", "0", "0", "8", "0", "0", "0", "28", 
     "0", "0", "0", "80", "0", "0", "0"},
    {"10", "0", "0", "0", "0", "2", "0", "0", "0", "8", "0", "0", "0", "28", 
     "0", "0", "0", "80", "0", "0", "0"},
    {"11", "0", "1", "0", "0", "0", "2", "0", "0", "0", "7", "0", "0", "0", 
     "26", "0", "0", "0", "68", "0", "0"},
    {"12", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "14", "0", 
     "0", "0", "40", "0", "0", "0", "110"},
    {"13", "0", "0", "2", "0", "0", "0", "4", "0", "0", "0", "16", "0", "0", 
     "0", "48", "0", "0", "0", "130", "0"},
    {"14", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "16", "0", "0", 
     "0", "48", "0", "0", "0", "128", "0"},
    {"15", "0", "0", "0", "2", "0", "0", "0", "8", "0", "0", "0", "28", "0", 
     "0", "0", "84", "0", "0", "0", "216"},
    {"16", "0", "0", "0", "0", "0", "4", "0", "0", "0", "16", "0", "0", "0", 
     "48", "0", "0", "0", "136", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5528857476163816`*^9, 3.552885768324781*^9}, 
   3.552907967705883*^9}]
}, Open  ]]
},
WindowSize->{1737, 1021},
WindowMargins->{{13, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 117936, 2686, 2491, "Input",
 InitializationCell->True],
Cell[118496, 2708, 3612, 63, 50, "Input"],
Cell[122111, 2773, 711, 15, 30, "Input"],
Cell[CellGroupData[{
Cell[122847, 2792, 366949, 9032, 5524, InheritFromParent],
Cell[489799, 11826, 64993, 1010, 4987, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[554829, 12841, 597, 20, 30, "Input"],
Cell[555429, 12863, 5665, 185, 348, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[561131, 13053, 1223, 36, 50, "Input"],
Cell[562357, 13091, 2678, 51, 284, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/4B_Moonshine.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    479614,      11127]
NotebookOptionsPosition[    478533,      11086]
NotebookOutlinePosition[    478893,      11102]
CellTagsIndexPosition[    478850,      11099]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "200"}], ",", "200"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "500"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "128", ",", "16", ",", "32", ",", "16", ",", "64", ",", "16", ",", "16", 
      ",", "16", ",", "16", ",", "16", ",", "16", ",", "16", ",", "16", ",", 
      "64", ",", "16", ",", "32", ",", "32", ",", "64", ",", "16", ",", "128",
       ",", "64", ",", "128", ",", "128", ",", "32", ",", "64", ",", "64"}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chifull", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", 
          "2", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", 
          "2", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "2", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", 
          "2", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "2", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", 
          "2", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", 
          "0", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", 
          "0", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "2", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", 
          "0", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "2", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", 
          "0", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "4"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "4", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "4", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "4", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "4", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "2", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "4", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "4", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "4", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", "0", 
          ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "4", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "4", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "4", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}]}], ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}]}], ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}]}], ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}]}], ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "8", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "8", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "representations", " ", "correctly", " ", "reproduce", " ", 
     "the", " ", "powers", " ", "except", " ", "for", " ", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "+", 
        RowBox[{"1", "/", "4"}]}], ")"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "=", 
     RowBox[{"{", 
      RowBox[{
      "128", ",", "16", ",", "128", ",", "128", ",", "64", ",", "64", ",", 
       "128", ",", "16", ",", "16", ",", "16", ",", "16", ",", "32", ",", 
       "16", ",", "16", ",", "32", ",", "32", ",", "32", ",", "16", ",", "16",
        ",", "16", ",", "16", ",", "64", ",", "16", ",", "64", ",", "64", ",",
        "64"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi1", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "2", ",", "2", ",", 
          "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "2", ",", "2", ",", 
          "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "2", ",", "2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "2", ",", "2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "2", ",", "2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "2", ",", "2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "4"}], ",", "4", ",", "4", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "4"}], ",", "4", ",", 
          RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "4"}], ")"}]}], "I"}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "8", "]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "4"}], ")"}]}]}], ")"}]}], ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "4"}], ")"}]}], "I"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "8", "]"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "4"}], ")"}]}]}], ")"}]}], ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "8", "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "4"}], ")"}]}], "I"}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "4"}], ")"}]}]}], ")"}]}], ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "8", "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "4"}], ")"}]}], "I"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "4"}], ")"}]}]}], ")"}]}], ",", "0", ",", 
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"chii", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
           ",", "2", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
           "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
            ",", "2", ",", 
            RowBox[{"-", "4"}], ",", 
            RowBox[{"-", "4"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}]}], "}"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
            ",", "2", ",", 
            RowBox[{"-", "4"}], ",", 
            RowBox[{"-", "4"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "2", ",", "2", ",", 
           RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "4", ",", 
           RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
           ",", "2", ",", "4", ",", "4", ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "2", ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "2", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox["2"]}], ",", 
            SqrtBox["2"], ",", 
            RowBox[{"-", 
             SqrtBox["2"]}], ",", 
            SqrtBox["2"], ",", 
            RowBox[{"-", 
             SqrtBox["2"]}], ",", 
            SqrtBox["2"], ",", 
            RowBox[{"-", 
             SqrtBox["2"]}], ",", 
            SqrtBox["2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           SqrtBox["2"], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           SqrtBox["2"], ",", 
           SqrtBox["2"], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           SqrtBox["2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{
            SqrtBox["2"], ",", 
            RowBox[{"-", 
             SqrtBox["2"]}], ",", 
            SqrtBox["2"], ",", 
            RowBox[{"-", 
             SqrtBox["2"]}], ",", 
            RowBox[{"-", 
             SqrtBox["2"]}], ",", 
            SqrtBox["2"], ",", 
            RowBox[{"-", 
             SqrtBox["2"]}], ",", 
            SqrtBox["2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           SqrtBox["2"], ",", 
           SqrtBox["2"], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           SqrtBox["2"], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           SqrtBox["2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "2", ",", "2", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}]}], "}"}], "//", "Transpose"}], "//", 
      "FullSimplify"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{
      RowBox[{"Round", "[", 
       RowBox[{"500", "/", "4"}], "]"}], "+", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "B"}], ",", 
      RowBox[{"8", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg8A", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"E2", "[", "q", "]"}], "-", 
          RowBox[{"E2", "[", 
           RowBox[{"-", "q"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"8", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"E2", "[", "q", "]"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"E2", "[", 
            RowBox[{
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "\[Pi]", " ", 
               RowBox[{"I", "/", "4"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "e"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], 
        RowBox[{"Psi", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "q"}], "]"}]}], "+", 
       RowBox[{"16", 
        RowBox[{"Psi", "[", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "q"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "B"}], ",", 
       RowBox[{"8", "A"}]}], ")"}], ",", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "B"}], ",", 
       RowBox[{"4", "A"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fgx", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"8", 
       RowBox[{"Sqrt", "[", "2", "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "2"}], "]"}], "^", "6"}], "/", 
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"2", ",", "q"}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"T", "-", "Transforms"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "4"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "4"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "4"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "4"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg8", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "2"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg8A", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "2"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "2"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "2"}], ",", "2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FgX", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "4"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fgx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "4"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "4"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "4"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "7"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FF", "=", " ", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Fgx", "[", "q", "]"}], "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], ",", " ", 
          RowBox[{"I", " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "1"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "2"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", 
          RowBox[{"I", " ", 
           RowBox[{"Fg8", "[", 
            RowBox[{"q", ",", "1"}], "]"}]}], ",", 
          RowBox[{"Fg8", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
          "0", ",", "0", ",", 
          RowBox[{"Fgx", "[", "q", "]"}], ",", 
          RowBox[{"Fgx", "[", "q", "]"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Fgx", "[", "q", "]"}], "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chii", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"FF", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "26"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5451267359881153`*^9, 3.545126747797295*^9}, {
   3.545127150855592*^9, 3.545127243904255*^9}, {3.5451282718328753`*^9, 
   3.545128397499606*^9}, {3.545128622136628*^9, 3.545128636685361*^9}, {
   3.545128681684907*^9, 3.545128693245875*^9}, {3.545128727053344*^9, 
   3.545128731150023*^9}, {3.545128773300559*^9, 3.545128776260519*^9}, {
   3.54512887200492*^9, 3.5451289574192467`*^9}, {3.545129039247726*^9, 
   3.545129083618568*^9}, {3.5451291244477367`*^9, 3.545129180179328*^9}, {
   3.5451895562957582`*^9, 3.545189570160471*^9}, {3.5451900039312267`*^9, 
   3.545190191203597*^9}, {3.545190247184823*^9, 3.545190270319975*^9}, {
   3.545190317383419*^9, 3.5451903215373363`*^9}, {3.545190368510754*^9, 
   3.545190392969487*^9}, {3.5451904360062103`*^9, 3.545190638806381*^9}, {
   3.545190783397107*^9, 3.5451908369217787`*^9}, {3.545190883049768*^9, 
   3.545190905143709*^9}, {3.545190970056347*^9, 3.5451910296916523`*^9}, {
   3.545191093457382*^9, 3.5451912441690063`*^9}, {3.545191277509532*^9, 
   3.545191295146296*^9}, {3.545191332449153*^9, 3.545191437010578*^9}, {
   3.545191563463773*^9, 3.545191588651065*^9}, {3.545191623145123*^9, 
   3.545191636630067*^9}, 3.5451918911982307`*^9, {3.545192482225463*^9, 
   3.545192489461747*^9}, {3.5451926505939407`*^9, 3.545192730108883*^9}, 
   3.5451928005609913`*^9, {3.5451928658906527`*^9, 3.5451928719483633`*^9}, {
   3.545192906832955*^9, 3.545192975634437*^9}, 3.545193006236026*^9, {
   3.5451930928777103`*^9, 3.545193135943269*^9}, {3.5451931940228577`*^9, 
   3.545193213185556*^9}, {3.545193283913375*^9, 3.545193302143647*^9}, 
   3.545208731092342*^9, {3.545208804026162*^9, 3.545208820220995*^9}, {
   3.545208851297311*^9, 3.54520885224235*^9}, {3.545208993404748*^9, 
   3.5452090089476624`*^9}, {3.545209173098978*^9, 3.545209553729467*^9}, {
   3.5452096088401117`*^9, 3.545209702805087*^9}, {3.545209733906649*^9, 
   3.545209743906642*^9}, {3.545209848157258*^9, 3.545209899110098*^9}, {
   3.545210031476634*^9, 3.545210033735239*^9}, {3.545210187632389*^9, 
   3.545210207541112*^9}, {3.545210277307493*^9, 3.545210297550764*^9}, {
   3.54521033832755*^9, 3.545210454451123*^9}, {3.5452111219494257`*^9, 
   3.545211188805996*^9}, {3.54521123185114*^9, 3.54521128502038*^9}, {
   3.545211329026435*^9, 3.5452115982085447`*^9}, {3.545211639193574*^9, 
   3.545211663060485*^9}, {3.5452117033647213`*^9, 3.545211708443594*^9}, {
   3.545211745833021*^9, 3.545211759925502*^9}, {3.545211828570075*^9, 
   3.54521183254935*^9}, {3.545211867667633*^9, 3.54521188358915*^9}, {
   3.545211971723913*^9, 3.545212107450768*^9}, {3.545212873872345*^9, 
   3.545213039632536*^9}, {3.545213106909676*^9, 3.545213227446472*^9}, {
   3.5452135627853527`*^9, 3.54521361661047*^9}, {3.5452136529752007`*^9, 
   3.545213675127623*^9}, {3.5452137227144957`*^9, 3.545213739449716*^9}, {
   3.545213861427586*^9, 3.5452138798053827`*^9}, {3.545214251840558*^9, 
   3.545214263577187*^9}, {3.545214340286828*^9, 3.54521434298776*^9}, {
   3.545214385549335*^9, 3.545214492670122*^9}, {3.545214524853443*^9, 
   3.545214553300291*^9}, {3.545214587416156*^9, 3.5452148634895897`*^9}, {
   3.5452149171903973`*^9, 3.5452149387017193`*^9}, {3.54521526501265*^9, 
   3.5452153866562443`*^9}, {3.545215416699099*^9, 3.545215432585631*^9}, {
   3.5452154684365883`*^9, 3.54521549722048*^9}, {3.54521558584125*^9, 
   3.545215587017683*^9}, {3.5452156262336273`*^9, 3.5452156589571857`*^9}, {
   3.545215694880234*^9, 3.5452157089048843`*^9}, {3.545215749129105*^9, 
   3.545215842572529*^9}, {3.545215890879569*^9, 3.545215901897108*^9}, {
   3.5452159323420877`*^9, 3.545216244214267*^9}, {3.545220474482421*^9, 
   3.545220533845263*^9}, {3.54527583774146*^9, 3.5452758678938913`*^9}, {
   3.545275979835462*^9, 3.545276116130536*^9}, 3.5452764079642763`*^9, {
   3.545276454714036*^9, 3.545276507070299*^9}, {3.545277317346764*^9, 
   3.545277348269977*^9}, {3.545277380693416*^9, 3.54527742113334*^9}, {
   3.545277652249237*^9, 3.5452776580003757`*^9}, {3.545277697938923*^9, 
   3.545277700516024*^9}, {3.545277737300169*^9, 3.545277764474627*^9}, {
   3.545277800922311*^9, 3.545277938379602*^9}, {3.545278368680059*^9, 
   3.545278372860176*^9}, {3.548082667496168*^9, 3.548082711387211*^9}, {
   3.5480827517862663`*^9, 3.548082786292656*^9}, {3.548082832659501*^9, 
   3.548082876742613*^9}, {3.5480830011813593`*^9, 3.54808300408304*^9}, {
   3.548083110014266*^9, 3.548083141256167*^9}, {3.548083236757617*^9, 
   3.548083239066269*^9}, {3.548083269425241*^9, 3.5480832808023367`*^9}, {
   3.54808341682231*^9, 3.548083449824452*^9}, {3.5480834939394627`*^9, 
   3.54808349640029*^9}, {3.548213623487464*^9, 3.5482137613576193`*^9}, 
   3.548214278271443*^9, {3.5482160976636744`*^9, 3.5482160982503757`*^9}, {
   3.548230218796768*^9, 3.548230222302586*^9}, {3.548230282731937*^9, 
   3.5482303291003437`*^9}, {3.548230368455286*^9, 3.548230375761718*^9}, {
   3.548230422771275*^9, 3.5482304856356163`*^9}, {3.5482305470469713`*^9, 
   3.548230608231402*^9}, {3.548230718827529*^9, 3.548230728174671*^9}, 
   3.548848415831737*^9, {3.548848573274926*^9, 3.548848585666644*^9}, {
   3.5488486289043703`*^9, 3.548848703154155*^9}, {3.548848890945775*^9, 
   3.548848893443635*^9}, {3.5488490863967113`*^9, 3.548849087551333*^9}, {
   3.548849123111723*^9, 3.548849125655923*^9}, {3.5488491902076406`*^9, 
   3.548849262785651*^9}, {3.548849308393701*^9, 3.5488493215941277`*^9}, {
   3.5488493646269417`*^9, 3.54884940137047*^9}, {3.5488494366224546`*^9, 
   3.548849446464074*^9}, 3.548849543389523*^9, 3.5488496866642113`*^9, {
   3.54884976210991*^9, 3.5488497628497963`*^9}, 3.548849820066739*^9, {
   3.548850091334949*^9, 3.5488500918388147`*^9}, {3.549025473540484*^9, 
   3.549025568983131*^9}, {3.5490257276359053`*^9, 3.549025740426734*^9}, {
   3.549025792067245*^9, 3.549025794477837*^9}, {3.549025832212234*^9, 
   3.54902583882338*^9}, {3.549026414236753*^9, 3.549026416565338*^9}, {
   3.549096136866644*^9, 3.5490961373752413`*^9}, {3.549096667345478*^9, 
   3.5490967162227592`*^9}, {3.549793946278326*^9, 3.549793982091515*^9}, {
   3.549794024050255*^9, 3.549794027639472*^9}, {3.549794109600795*^9, 
   3.54979411211065*^9}, {3.549794189938038*^9, 3.54979422614063*^9}, {
   3.549794526004717*^9, 3.549794536785674*^9}, {3.550395622562793*^9, 
   3.550395630347046*^9}, {3.550395860090806*^9, 3.550395871974903*^9}, {
   3.5503959044777927`*^9, 3.550395907062779*^9}, {3.550395969693062*^9, 
   3.550395993719048*^9}, {3.550396029679412*^9, 3.550396069307063*^9}, {
   3.5503962546382303`*^9, 3.5503962811093073`*^9}, {3.5503964230883617`*^9, 
   3.5503964505520973`*^9}, {3.550396525391552*^9, 3.550396538893877*^9}, {
   3.550396752493803*^9, 3.550396778957695*^9}, {3.5503968173245277`*^9, 
   3.5503968680659037`*^9}, {3.550400216887391*^9, 3.5504002339063807`*^9}, {
   3.550400385452202*^9, 3.550400389240594*^9}, {3.550400454121147*^9, 
   3.550400472309598*^9}, {3.550400615167602*^9, 3.5504006162926493`*^9}, {
   3.550401050911564*^9, 3.550401098269395*^9}, {3.550401321114747*^9, 
   3.550401321554708*^9}, {3.55040150814614*^9, 3.550401529402072*^9}, {
   3.5504015595101967`*^9, 3.550401562318707*^9}, {3.5504015998494797`*^9, 
   3.5504016227654943`*^9}, {3.550401687501539*^9, 3.55040168792974*^9}, {
   3.550401774113312*^9, 3.5504017875238028`*^9}, 3.550401841269754*^9, {
   3.5504018868497257`*^9, 3.55040192730469*^9}, {3.5504019822112923`*^9, 
   3.55040203386378*^9}, {3.550402124559248*^9, 3.5504021313410683`*^9}, {
   3.550402340242091*^9, 3.550402342366069*^9}, {3.550402380236217*^9, 
   3.550402383168666*^9}, {3.5504024259177227`*^9, 3.550402440292506*^9}, {
   3.5504024714748507`*^9, 3.55040253945569*^9}, {3.550402600792922*^9, 
   3.550402606730851*^9}, {3.550402703233861*^9, 3.550402711308013*^9}, {
   3.550402757507565*^9, 3.550402789387553*^9}, {3.550407269000577*^9, 
   3.550407336400309*^9}, 3.550407446534009*^9, {3.550407486878867*^9, 
   3.550407489130466*^9}, {3.5504079099695063`*^9, 3.550407914271392*^9}, {
   3.550407945036354*^9, 3.550407966416007*^9}, 3.550407997258037*^9, {
   3.550408091618697*^9, 3.550408093305344*^9}, {3.550408125017858*^9, 
   3.550408140713179*^9}, {3.5504081751732883`*^9, 3.55040817663321*^9}, {
   3.550410309604007*^9, 3.550410319304311*^9}, {3.550502837255535*^9, 
   3.550502838338228*^9}, {3.550502897404334*^9, 3.5505029866933403`*^9}, 
   3.5505030784168386`*^9, 3.550503112309626*^9, {3.550503411376794*^9, 
   3.5505034167688103`*^9}, 3.5505034574641733`*^9, {3.550503503391053*^9, 
   3.550503529562537*^9}, {3.550503839106413*^9, 3.550503916498663*^9}, {
   3.5505042562933207`*^9, 3.550504284888054*^9}, {3.5505043337639933`*^9, 
   3.550504357373239*^9}, {3.550504456866068*^9, 3.550504482052895*^9}, {
   3.55050454489767*^9, 3.55050467583737*^9}, {3.55050501156038*^9, 
   3.550505012740885*^9}, {3.550505116520208*^9, 3.550505230812647*^9}, {
   3.550505684109158*^9, 3.550505705290492*^9}, {3.550505774720332*^9, 
   3.550505816607362*^9}, {3.5505058962617483`*^9, 3.5505058966972017`*^9}, {
   3.5505059305139427`*^9, 3.550505960245894*^9}, 3.5505060107821712`*^9, {
   3.55050604547537*^9, 3.550506047522786*^9}, {3.550506139215177*^9, 
   3.550506167830014*^9}, 3.550506234342259*^9, {3.5505062870518723`*^9, 
   3.5505062877759657`*^9}, {3.550506370619794*^9, 3.55050637786801*^9}, {
   3.5505064402673798`*^9, 3.550506478290297*^9}, {3.550636457952188*^9, 
   3.550636481100176*^9}, {3.550636810691304*^9, 3.5506368734114647`*^9}, {
   3.550636923056663*^9, 3.5506369546729507`*^9}, {3.550637051620161*^9, 
   3.550637083832264*^9}, 3.5506371435838327`*^9, {3.550638219260303*^9, 
   3.550638240264247*^9}, {3.550638571356943*^9, 3.550638585974483*^9}, {
   3.5506388041228733`*^9, 3.550638807381008*^9}, {3.550646038825864*^9, 
   3.55064605898234*^9}, {3.550647305742916*^9, 3.550647306344488*^9}, {
   3.550647814056554*^9, 3.550647821121876*^9}, {3.550647934939542*^9, 
   3.550647955099327*^9}, {3.550647986119545*^9, 3.5506480021170073`*^9}, {
   3.550648159210294*^9, 3.550648179929187*^9}, {3.550648216134762*^9, 
   3.55064824494032*^9}, {3.5506482845719423`*^9, 3.550648286678213*^9}, {
   3.5506544499919147`*^9, 3.550654498939466*^9}, {3.5506547401119347`*^9, 
   3.550654768690999*^9}, 3.550654900159245*^9, {3.550655004550701*^9, 
   3.550655025186612*^9}, {3.550655318423171*^9, 3.550655318629324*^9}, {
   3.5508965640587254`*^9, 3.55089659814793*^9}, {3.550896638574294*^9, 
   3.550896642219698*^9}, 3.550896717576922*^9, {3.5509221383535137`*^9, 
   3.550922150807922*^9}, {3.550922449777479*^9, 3.5509224861529713`*^9}, {
   3.550922629750615*^9, 3.550922697544511*^9}, 3.551152725407611*^9, {
   3.5511664648550587`*^9, 3.5511664720760593`*^9}, {3.551166526331644*^9, 
   3.551166564002339*^9}, {3.551166614684247*^9, 3.5511666405531483`*^9}, 
   3.5511727442051983`*^9, {3.551513742233861*^9, 3.551513802955497*^9}, {
   3.551513845399575*^9, 3.5515138528459997`*^9}, {3.551513904661292*^9, 
   3.551513927463378*^9}, {3.5515946663036957`*^9, 3.551594667931567*^9}, {
   3.5515990352985983`*^9, 3.551599102583273*^9}, {3.551681001898038*^9, 
   3.551681013667737*^9}, {3.551681062831903*^9, 3.5516810942147617`*^9}, {
   3.5516811344210873`*^9, 3.551681136535149*^9}, {3.551681216666717*^9, 
   3.551681253892646*^9}, {3.55168128420242*^9, 3.5516813266390667`*^9}, {
   3.551681368072081*^9, 3.551681394271784*^9}, {3.551681593726294*^9, 
   3.5516816160445833`*^9}, {3.5549636894847183`*^9, 3.554963710090006*^9}, {
   3.554964420840605*^9, 3.554964421794118*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"h", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "chii", "]"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{"multiplicities", " ", "+", " ", 
    RowBox[{"12", "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "8"}], ")"}]}], 
        RowBox[{
         RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"multiplicities", " ", "/.", " ", 
       RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.54519186888589*^9, 3.5451918690338917`*^9}, 
   3.545192196623722*^9, {3.5451922448723288`*^9, 3.545192265441709*^9}, {
   3.545192342801116*^9, 3.545192343290626*^9}, {3.545192607816016*^9, 
   3.5451926226974916`*^9}, {3.545192822608219*^9, 3.545192823078364*^9}, {
   3.545208854165001*^9, 3.54520885470126*^9}, 3.5452117392817593`*^9, {
   3.545216279722085*^9, 3.545216279873658*^9}, {3.545275860326976*^9, 
   3.545275860718505*^9}, {3.5488485043384867`*^9, 3.548848507252789*^9}, {
   3.548849756783021*^9, 3.548849759256222*^9}, 3.548849821778219*^9, {
   3.54885009380295*^9, 3.548850094360981*^9}, {3.549025737703992*^9, 
   3.5490257380535583`*^9}, {3.549096140285836*^9, 3.549096140792807*^9}, {
   3.550400458010157*^9, 3.550400458629189*^9}, {3.550400618258869*^9, 
   3.5504006188865757`*^9}, 3.550401611328727*^9, {3.550401684864592*^9, 
   3.550401685322802*^9}, 3.550401784242145*^9, {3.550401889266121*^9, 
   3.5504018897997923`*^9}, {3.550407312602991*^9, 3.550407313542713*^9}, {
   3.550408180035075*^9, 3.550408180903796*^9}, {3.550505134888373*^9, 
   3.550505135183962*^9}, {3.550505211733725*^9, 3.5505052121981783`*^9}, {
   3.550505784432395*^9, 3.550505784592278*^9}, {3.5505058982311497`*^9, 
   3.550505899839313*^9}, 3.550505962700782*^9, {3.5505060496419067`*^9, 
   3.5505060501667833`*^9}, 3.55050623744553*^9, {3.5505062893477163`*^9, 
   3.550506290701817*^9}, 3.550506381965397*^9, {3.550506455210424*^9, 
   3.5505064571916447`*^9}, 3.550636485944148*^9, 3.551599044135502*^9, {
   3.554964223165992*^9, 3.554964223553317*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Projective", " ", "character", " ", "table"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "representation", " ", "space", " ", "H_", 
     RowBox[{"{", 
      RowBox[{"1", "/", "4"}], "}"}], " ", "is", " ", "4"}], "-", 
    RowBox[{"dimensional", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chii", "//", "TableForm"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "chii", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.548848514590687*^9, 3.548848518167947*^9}, {
   3.5488495533936*^9, 3.548849561953796*^9}, {3.5490255854106197`*^9, 
   3.549025585835018*^9}, 3.549025747630628*^9, {3.549096150493734*^9, 
   3.549096159771289*^9}, {3.5504008539292583`*^9, 3.550400855684374*^9}, {
   3.550401625519661*^9, 3.550401633123102*^9}, {3.550401951468602*^9, 
   3.55040195379777*^9}, {3.550407345503221*^9, 3.550407349297552*^9}, {
   3.550408216384184*^9, 3.550408220607408*^9}, {3.5505041789741297`*^9, 
   3.550504222127966*^9}, {3.550504509604271*^9, 3.550504513735938*^9}, {
   3.550505825842374*^9, 3.550505829805089*^9}, {3.5505060733325787`*^9, 
   3.550506076082097*^9}, {3.550506243841852*^9, 3.5505062539177437`*^9}, {
   3.5505063226343203`*^9, 3.550506323456224*^9}, 3.550506387712785*^9, {
   3.550506498626544*^9, 3.550506506236474*^9}, {3.5506364954033823`*^9, 
   3.5506364972298307`*^9}, {3.550922111741989*^9, 3.550922112418707*^9}, {
   3.551599022385427*^9, 3.551599027144573*^9}, {3.551599061313236*^9, 
   3.551599066203556*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"2", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "2", "2", "2", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", 
     SqrtBox["2"], 
     SqrtBox["2"], 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     RowBox[{"-", 
      SqrtBox["2"]}], "0", "0", "0", "0", "0"},
    {"2", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "2", "2", "2", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     SqrtBox["2"], 
     SqrtBox["2"], "0", "0", "0", "0", "0"},
    {"2", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", 
     SqrtBox["2"], 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     SqrtBox["2"], "0", "2", "0", "0", "0"},
    {"2", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     SqrtBox["2"], 
     SqrtBox["2"], 
     RowBox[{"-", 
      SqrtBox["2"]}], "0", "2", "0", "0", "0"},
    {"2", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", 
     SqrtBox["2"], 
     SqrtBox["2"], 
     SqrtBox["2"], 
     SqrtBox["2"], "0", 
     RowBox[{"-", "2"}], "0", "0", "0"},
    {"2", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     RowBox[{"-", 
      SqrtBox["2"]}], "0", 
     RowBox[{"-", "2"}], "0", "0", "0"},
    {"2", "2", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "2", "2", "2", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", 
     SqrtBox["2"], 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     SqrtBox["2"], 
     RowBox[{"-", 
      SqrtBox["2"]}], "0", "0", "0", "0", "0"},
    {"2", "2", 
     RowBox[{"-", "2"}], 
     RowBox[{"-", "2"}], "2", "2", "2", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     SqrtBox["2"], 
     RowBox[{"-", 
      SqrtBox["2"]}], 
     SqrtBox["2"], "0", "0", "0", "0", "0"},
    {"4", "0", "4", "4", 
     RowBox[{"-", "4"}], "4", "4", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"4", "0", "4", "4", "4", 
     RowBox[{"-", "4"}], "4", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"4", "0", 
     RowBox[{"4", " ", "\[ImaginaryI]"}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], "2", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0"},
    {"4", "0", 
     RowBox[{"4", " ", "\[ImaginaryI]"}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], 
     RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0"},
    {"4", "0", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], 
     RowBox[{"4", " ", "\[ImaginaryI]"}], "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "2", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0"},
    {"4", "0", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], 
     RowBox[{"4", " ", "\[ImaginaryI]"}], "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "0", "0", "0", 
     RowBox[{"-", "2"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.548848518679388*^9, 3.548849453755487*^9, {3.5488495500048113`*^9, 
   3.548849562642432*^9}, 3.548849718031124*^9, 3.5488498774070177`*^9, 
   3.549025586546686*^9, 3.5490257482806797`*^9, {3.5490961514526567`*^9, 
   3.549096160356202*^9}, 3.550400334288807*^9, 3.550400856142872*^9, {
   3.550401627405469*^9, 3.550401633611414*^9}, 3.5504017924010878`*^9, 
   3.5504018627513313`*^9, 3.550401954154578*^9, 3.550407349803479*^9, 
   3.550408221063013*^9, {3.5505058264083548`*^9, 3.550505830405155*^9}, 
   3.550505965781514*^9, 3.550506016244676*^9, 3.550506076657586*^9, 
   3.550506254512394*^9, 3.550506324572135*^9, 3.550506388373374*^9, {
   3.5505064999231157`*^9, 3.550506507217844*^9}, 3.550636497834343*^9, 
   3.550637146917242*^9, 3.551152579262158*^9, 3.551513783772682*^9, 
   3.551513816485095*^9, 3.551513857400383*^9, 3.551513932251697*^9, {
   3.551599015176321*^9, 3.551599027550157*^9}, {3.5515990631618977`*^9, 
   3.551599066670495*^9}, 3.5515991072195263`*^9, 3.55168153554814*^9, {
   3.551681598413143*^9, 3.551681620129532*^9}}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{
  3.548848518679388*^9, 3.548849453755487*^9, {3.5488495500048113`*^9, 
   3.548849562642432*^9}, 3.548849718031124*^9, 3.5488498774070177`*^9, 
   3.549025586546686*^9, 3.5490257482806797`*^9, {3.5490961514526567`*^9, 
   3.549096160356202*^9}, 3.550400334288807*^9, 3.550400856142872*^9, {
   3.550401627405469*^9, 3.550401633611414*^9}, 3.5504017924010878`*^9, 
   3.5504018627513313`*^9, 3.550401954154578*^9, 3.550407349803479*^9, 
   3.550408221063013*^9, {3.5505058264083548`*^9, 3.550505830405155*^9}, 
   3.550505965781514*^9, 3.550506016244676*^9, 3.550506076657586*^9, 
   3.550506254512394*^9, 3.550506324572135*^9, 3.550506388373374*^9, {
   3.5505064999231157`*^9, 3.550506507217844*^9}, 3.550636497834343*^9, 
   3.550637146917242*^9, 3.551152579262158*^9, 3.551513783772682*^9, 
   3.551513816485095*^9, 3.551513857400383*^9, 3.551513932251697*^9, {
   3.551599015176321*^9, 3.551599027550157*^9}, {3.5515990631618977`*^9, 
   3.551599066670495*^9}, 3.5515991072195263`*^9, 3.55168153554814*^9, {
   3.551681598413143*^9, 3.5516816201317787`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dec", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Chi]", "n"], " ", 
     RowBox[{"mlt", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "14"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.550505842050511*^9, 3.550505876172826*^9}, {
   3.5505062077004843`*^9, 3.550506220069603*^9}, {3.550506258966671*^9, 
   3.550506262872875*^9}, {3.5506388689834967`*^9, 3.5506388703653316`*^9}, {
   3.550638928875839*^9, 3.550638942374978*^9}, {3.550655338760667*^9, 
   3.5506554904084167`*^9}, {3.550655536540442*^9, 3.550655553242873*^9}, {
   3.5506578682282143`*^9, 3.550657891441084*^9}, {3.551152557160535*^9, 
   3.551152592221752*^9}, 3.5511526453256187`*^9, 3.55496423419067*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    SubscriptBox["\[Chi]", "11"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "1"], "+", 
       SubscriptBox["\[Chi]", "6"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SqrtBox["q"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", "q"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"30", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"33", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"88", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"80", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"110", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"110", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"146", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"136", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"224", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"236", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"290", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"290", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"356", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"372", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"576", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"558", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"702", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"702", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"878", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"856", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"533", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"532", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"532", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"532", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"532", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"533", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"532", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"532", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1288", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1316", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1590", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1590", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1916", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1948", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1170", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1170", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1170", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1170", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1170", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1170", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1170", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1170", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2848", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2810", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3406", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3406", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4114", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4068", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2452", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2452", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2452", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2452", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2452", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2452", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2452", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2452", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5832", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5886", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6984", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6984", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8278", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8340", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4930", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4930", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4930", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4930", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4930", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4930", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4930", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4930", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11712", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"11638", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13800", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13800", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16318", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"16232", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9579", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9578", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9578", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9578", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9578", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9579", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9578", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9578", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22464", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"22562", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26404", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"26404", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30856", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"30972", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18070", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18070", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18070", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18070", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"18070", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"18070", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18070", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"18070", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42240", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"42108", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49140", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"49140", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"57252", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"57100", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33210", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"33210", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"33210", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"33210", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"33210", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"33210", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"33210", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"33210", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76960", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"77138", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"89262", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"89262", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"103162", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"103364", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"59652", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"59652", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"59652", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"59652", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"59652", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"59652", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"59652", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"59652", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"137784", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"137554", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"158654", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"158654", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"182748", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"182484", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"104980", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"104980", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"104980", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"104980", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"104980", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"104980", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"104980", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"104980", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"240960", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"241260", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"276570", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"276570", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"316740", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"317080", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"181367", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"181366", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"181366", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"181366", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"181366", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"181367", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"181366", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"181366", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"414944", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"414556", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"473756", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"473756", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"540822", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"540384", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"308142", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"308142", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"308142", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"308142", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"308142", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"308142", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"308142", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"308142", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"701656", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"702150", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"798660", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"798660", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"907648", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"908208", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"515620", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"515620", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"515620", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"515620", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"515620", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"515620", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"515620", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"515620", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1170576", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1169946", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1326888", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1326888", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1503592", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1502884", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"850804", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"850804", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"850804", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"850804", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"850804", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"850804", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"850804", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"850804", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1924208", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1925006", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2175134", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2175134", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2455902", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2456796", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1385910", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1385910", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1385910", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1385910", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1385910", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1385910", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1385910", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1385910", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3126000", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3125000", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3521710", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3521710", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3965864", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3964740", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2230824", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2230824", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2230824", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2230824", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2230824", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2230824", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2230824", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2230824", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5016000", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5017254", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5636808", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5636808", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6328758", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6330156", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3551265", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3551264", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3551264", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3551264", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3551264", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3551265", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3551264", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3551264", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7965664", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"7964102", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8926310", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8926310", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9998390", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9996652", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5595210", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5595210", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5595210", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5595210", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5595210", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5595210", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5595210", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5595210", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12517168", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"12519102", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13995034", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13995034", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15635972", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"15638124", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8730856", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8730856", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8730856", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8730856", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8730856", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8730856", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8730856", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8730856", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19489416", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"19487028", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21737808", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"21737808", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24235134", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"24232488", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13500890", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"13500890", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13500890", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13500890", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13500890", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"13500890", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13500890", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13500890", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30068432", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"30071368", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33469130", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"33469130", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37231714", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"37234964", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "25"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20699910", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"20699910", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"20699910", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"20699910", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"20699910", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"20699910", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"20699910", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"20699910", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46011296", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"46007704", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51107112", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"51107112", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56743826", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"56739852", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31483794", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"31483794", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"31483794", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"31483794", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"31483794", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"31483794", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"31483794", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"31483794", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69841056", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"69845442", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77433480", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"77433480", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"85806632", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"85811468", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "27"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47523620", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"47523620", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"47523620", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"47523620", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"47523620", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"47523620", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"47523620", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"47523620", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105235432", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"105230096", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"116458256", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"116458256", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128827746", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"128821872", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"71221539", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"71221538", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"71221538", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"71221538", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"71221538", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"71221539", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"71221538", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"71221538", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"157430720", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"157437182", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"173929258", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"173929258", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"192069568", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"192076680", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"106011430", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"106011430", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"106011430", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"106011430", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"106011430", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"106011430", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"106011430", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"106011430", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"233953776", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"233945964", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"258041340", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"258041340", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"284505674", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"284497096", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"156776126", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"156776126", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"156776126", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"156776126", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"156776126", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"156776126", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"156776126", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"156776126", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"345431680", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"345441098", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"380417918", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"380417918", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"418779064", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"418789388", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "31"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"230424246", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"230424246", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"230424246", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"230424246", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"230424246", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"230424246", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"230424246", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"230424246", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"506957248", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"506945938", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"557464180", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"557464180", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"612795944", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"612783552", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"336683560", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"336683560", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"336683560", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"336683560", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"336683560", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"336683560", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"336683560", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"336683560", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"739666320", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"739679880", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"812226258", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"812226258", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"891582706", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"891597532", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "33"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"489188260", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"489188260", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"489188260", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"489188260", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"489188260", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"489188260", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"489188260", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"489188260", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1073258424", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1073242212", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1176933422", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1176933422", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1290217938", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1290200232", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"706963860", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"706963860", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"706963860", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"706963860", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"706963860", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"706963860", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"706963860", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"706963860", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1549002312", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1549021638", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1696462230", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1696462230", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1857353186", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1857374280", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "35"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1016446522", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1016446522", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1016446522", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1016446522", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1016446522", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1016446522", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1016446522", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1016446522", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2224336488", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2224313490", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2433041424", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2433041424", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2660551940", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2660526880", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1454219969", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1454219968", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1454219968", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1454219968", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1454219968", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1454219969", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1454219968", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1454219968", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3178485112", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3178512416", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3472616690", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3472616690", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3792835628", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3792865348", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2070713160", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2070713160", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2070713160", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2070713160", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2070713160", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2070713160", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2070713160", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2070713160", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4520768736", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4520736400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4933433576", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4933433576", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5382303768", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5382268596", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2935177864", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2935177864", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2935177864", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2935177864", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2935177864", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2935177864", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2935177864", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2935177864", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6400914168", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6400952394", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6977575980", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6977575980", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7604106262", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7604147788", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "39"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4142368580", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4142368580", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4142368580", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4142368580", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4142368580", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4142368580", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4142368580", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4142368580", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9023912240", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"9023867140", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9826425410", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9826425410", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10697593776", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10697544828", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5821480674", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5821480674", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5821480674", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5821480674", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5821480674", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5821480674", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5821480674", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5821480674", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12668660952", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"12668714048", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13781312782", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13781312782", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14987890444", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14987948028", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8148072140", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8148072140", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8148072140", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8148072140", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8148072140", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8148072140", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8148072140", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8148072140", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17714252952", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"17714190546", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19251028530", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"19251028530", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20916165768", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"20916098164", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11359920340", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11359920340", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11359920340", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11359920340", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11359920340", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11359920340", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11359920340", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11359920340", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24673225184", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"24673298404", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26788359484", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"26788359484", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29077978128", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"29078057376", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "43"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15778055268", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"15778055268", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15778055268", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"15778055268", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"15778055268", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15778055268", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"15778055268", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15778055268", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34237616848", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"34237531110", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37138483734", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"37138483734", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40276187280", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"40276094544", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21834580520", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"21834580520", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21834580520", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"21834580520", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"21834580520", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"21834580520", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"21834580520", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"21834580520", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47337518976", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"47337619224", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51302904840", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"51302904840", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55588277846", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"55588386172", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "45"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30109377579", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"30109377578", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"30109377578", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"30109377578", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"30109377578", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"30109377579", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"30109377578", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"30109377578", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65221006920", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"65220889898", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70623689444", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"70623689444", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76457965990", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"76457839640", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41378408604", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"41378408604", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"41378408604", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"41378408604", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"41378408604", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"41378408604", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"41378408604", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"41378408604", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"89556061440", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"89556197808", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96894180890", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"96894180890", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"104812073952", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"104812221096", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "47"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56677121320", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"56677121320", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"56677121320", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"56677121320", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"56677121320", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"56677121320", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"56677121320", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"56677121320", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"122568009888", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"122567851194", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132504160644", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"132504160644", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"143217698454", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"143217527368", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77383479924", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"77383479924", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"77383479924", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"77383479924", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"77383479924", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"77383479924", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"77383479924", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"77383479924", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"167215059240", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"167215243638", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"180629714518", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"180629714518", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"195082972972", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"195083171624", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "49"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105326445510", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"105326445510", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"105326445510", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"105326445510", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"105326445510", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"105326445510", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"105326445510", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"105326445510", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"227422551568", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"227422337632", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"245481003870", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"245481003870", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"264924372944", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"264924142608", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"142927378546", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"142927378546", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"142927378546", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"142927378546", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"142927378546", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"142927378546", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"142927378546", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"142927378546", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"308382263952", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"308382511836", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"332624882754", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"332624882754", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"358708226740", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"358708493420", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "51"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"193383949608", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"193383949608", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"193383949608", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"193383949608", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"193383949608", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"193383949608", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"193383949608", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"193383949608", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"416948303792", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"416948016964", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"449404039300", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"449404039300", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"484301519104", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"484301210732", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"260908825230", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"260908825230", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"260908825230", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"260908825230", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"260908825230", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"260908825230", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"260908825230", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"260908825230", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"562142721272", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"562143052702", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"605480388970", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"605480388970", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"652047525138", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"652047881256", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "53"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"351038784782", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"351038784782", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"351038784782", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"351038784782", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"351038784782", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"351038784782", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"351038784782", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"351038784782", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"755819136000", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"755818753500", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"813538100880", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"813538100880", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"875519993022", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"875519582312", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"471034235070", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"471034235070", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"471034235070", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"471034235070", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"471034235070", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"471034235070", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"471034235070", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"471034235070", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1013509434896", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1013509875784", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1090191296500", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1090191296500", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1172485051254", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1172485524372", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "55"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"630394532535", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"630394532534", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"630394532534", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"630394532534", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"630394532534", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"630394532535", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"630394532534", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"630394532534", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1355527554040", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1355527046494", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1457153704872", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1457153704872", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1566153231232", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1566152686884", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"841521377282", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"841521377282", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"841521377282", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"841521377282", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"841521377282", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"841521377282", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"841521377282", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"841521377282", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1808375676144", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1808376259764", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1942742983500", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1942742983500", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2086773840504", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2086774466048", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "57"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1120571206820", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1120571206820", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1120571206820", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1120571206820", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1120571206820", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1120571206820", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1120571206820", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1120571206820", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2406566414448", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2406565744128", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2583811802902", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2583811802902", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2773698080954", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2773697362888", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1488548408040", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1488548408040", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1488548408040", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1488548408040", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1488548408040", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1488548408040", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1488548408040", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1488548408040", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3194940080040", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3194940849042", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3428222226512", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3428222226512", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3678001460596", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3678002283948", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "59"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1972704827030", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1972704827030", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1972704827030", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1972704827030", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1972704827030", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1972704827030", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1972704827030", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1972704827030", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4231651284312", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4231650403038", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4538010567690", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4538010567690", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4865859401678", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4865858458656", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2608328226888", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2608328226888", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2608328226888", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2608328226888", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2608328226888", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2608328226888", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2608328226888", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2608328226888", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5591959369696", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5591960378552", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5993428278292", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5993428278292", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6422829083814", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6422830162788", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "61"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3441023836650", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3441023836650", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3441023836650", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3441023836650", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3441023836650", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3441023836650", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3441023836650", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3441023836650", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7373089925584", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"7373088771918", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7898092528060", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7898092528060", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8459334962204", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8459333728956", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4529619991100", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4529619991100", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4529619991100", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4529619991100", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4529619991100", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4529619991100", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4529619991100", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4529619991100", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9700391335008", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"9700392652962", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10385540229456", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10385540229456", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11117611630442", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11117613038564", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "63"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5949862448452", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5949862448452", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5949862448452", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5949862448452", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5949862448452", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5949862448452", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5949862448452", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5949862448452", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12735196040640", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"12735194536514", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13627554207814", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13627554207814", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14580559784740", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14580558178496", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7799103847080", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7799103847080", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7799103847080", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7799103847080", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7799103847080", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7799103847080", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7799103847080", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7799103847080", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16684753290928", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"16684755005812", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17844723730060", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"17844723730060", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19082929334320", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"19082931164796", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "65"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10202246887088", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10202246887088", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10202246887088", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10202246887088", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10202246887088", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10202246887088", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10202246887088", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10202246887088", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21814860507720", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"21814858554366", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23319817966116", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"23319817966116", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24925527022444", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"24925524938448", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13319264717309", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"13319264717308", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13319264717308", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13319264717308", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13319264717308", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"13319264717309", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13319264717308", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13319264717308", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28465785908824", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"28465788131726", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30414695528620", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"30414695528620", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32493115435072", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"32493117805556", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "67"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17354702605590", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"17354702605590", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"17354702605590", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"17354702605590", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"17354702605590", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"17354702605590", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17354702605590", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"17354702605590", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37072440777240", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"37072438249942", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39591652854562", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"39591652854562", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42277068748900", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"42277066054980", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22569664925616", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"22569664925616", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"22569664925616", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"22569664925616", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"22569664925616", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"22569664925616", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22569664925616", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22569664925616", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"273", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48189747778104", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"48189750648954", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51440336854974", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"51440336854974", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54903847327096", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"54903850385828", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "69"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29296915427780", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"29296915427780", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"29296915427780", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"29296915427780", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"29296915427780", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"29296915427780", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"29296915427780", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"29296915427780", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"62524667173024", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"62524663914776", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66711622908090", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"66711622908090", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"71170915135524", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"71170911665532", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37959872120424", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"37959872120424", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"37959872120424", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"37959872120424", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"37959872120424", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"37959872120424", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"37959872120424", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"37959872120424", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"80976377110568", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"80976380805278", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"86360200387948", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"86360200387948", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92091775394642", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"92091779327844", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "71"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49096467606576", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"49096467606576", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"49096467606576", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"49096467606576", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"49096467606576", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"49096467606576", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"49096467606576", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"49096467606576", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"285", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"104686832462472", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"104686828276302", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"111598029274320", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"111598029274320", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"118952594055898", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"118952589601404", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63389079813620", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"63389079813620", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"63389079813620", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"63389079813620", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"63389079813620", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"63389079813620", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"63389079813620", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"63389079813620", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"135104046937096", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"135104051676200", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"143961351206620", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"143961351206620", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"153383031161564", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"153383036202388", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "73"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81702026711532", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"81702026711532", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"81702026711532", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"81702026711532", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"81702026711532", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"81702026711532", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"81702026711532", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"81702026711532", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"174061474713832", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"174061469353146", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"185394579254224", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"185394579254224", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"197445026099448", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"197445020399676", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105128474127420", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"105128474127420", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"105128474127420", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"105128474127420", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"105128474127420", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"105128474127420", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"105128474127420", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"105128474127420", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"223877137007568", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"223877143066632", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"238355179650540", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"238355179650540", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"253743602626682", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"253743609066444", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "75"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"135049043331194", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"135049043331194", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"135049043331194", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"135049043331194", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"135049043331194", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"135049043331194", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"135049043331194", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"135049043331194", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"287477604167760", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"287477597324646", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"305944628849586", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"305944628849586", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"325565359731086", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"325565352460792", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"173204942835240", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"173204942835240", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"173204942835240", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"173204942835240", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"173204942835240", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"173204942835240", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"173204942835240", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"173204942835240", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"368552460585440", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"368552468308124", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"392071721255850", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"392071721255850", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"417050914444592", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"417050922646344", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "77"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"221789109021990", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"221789109021990", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"221789109021990", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"221789109021990", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"221789109021990", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"221789109021990", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"221789109021990", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"221789109021990", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"471746965600632", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"471746956891758", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"501655965589152", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"501655965589152", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"533409841669188", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"533409832423536", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"283559650044385", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"283559650044384", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"283559650044384", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"283559650044384", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"283559650044384", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"283559650044385", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"283559650044384", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"283559650044384", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"602901541112600", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"602901550926400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"640880600543748", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"640880600543748", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"315", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"681187706467562", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"681187716882484", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "79"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"361980879572250", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"361980879572250", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"361980879572250", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"361980879572250", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"361980879572250", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"361980879572250", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"361980879572250", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"361980879572250", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"769349691856480", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"769349680805580", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"817506955990390", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"817506955990390", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"868598036996458", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"868598025272748", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"461398441131318", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"461398441131318", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"461398441131318", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"461398441131318", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"461398441131318", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"461398441131318", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"461398441131318", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"461398441131318", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"980287516207032", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"980287528642266", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1041264571685328", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1041264571685328", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1105933845807582", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1105933858995244", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "81"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"587256508515402", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"587256508515402", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"587256508515402", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"587256508515402", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"587256508515402", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"587256508515402", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"587256508515402", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"587256508515402", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1247232217280336", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1247232203297056", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1324334767313030", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1324334767313030", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1406077957242412", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1406077942418108", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"746366861213010", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"746366861213010", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"746366861213010", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"746366861213010", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"746366861213010", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"746366861213010", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"746366861213010", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"746366861213010", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1584589563013232", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1584589578726498", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1681949364802946", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1681949364802946", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1785134258899816", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1785134275552632", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "83"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"947241846536428", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"947241846536428", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"947241846536428", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"947241846536428", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"947241846536428", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"947241846536428", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"947241846536428", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"947241846536428", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2010356328364272", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2010356310718728", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2133131151012444", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2133131151012444", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2263208650567128", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2263208631872748", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1200505937890670", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1200505937890670", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1200505937890670", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1200505937890670", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1200505937890670", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1200505937890670", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1200505937890670", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1200505937890670", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2546987808449096", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2546987828251504", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2701608623519870", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2701608623519870", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2865373009578724", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2865373030551368", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "85"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1519403884154154", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1519403884154154", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1519403884154154", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1519403884154154", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1519403884154154", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1519403884154154", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1519403884154154", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1519403884154154", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3222469206361024", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3222469184152550", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3416944811666684", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3416944811666684", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3622855027172148", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3622855003658676", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1920427442717188", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1920427442717188", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1920427442717188", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1920427442717188", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1920427442717188", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1920427442717188", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1920427442717188", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1920427442717188", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"345", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4071636058568304", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4071636083459454", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4315928781547800", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4315928781547800", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4574503868499260", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4574503894844692", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "87"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2424087548682660", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2424087548682660", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2424087548682660", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2424087548682660", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2424087548682660", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2424087548682660", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2424087548682660", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2424087548682660", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5137801352813400", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5137801324932948", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5444289146220090", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5444289146220090", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5768595278503056", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5768595249002772", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3055864675244508", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3055864675244508", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3055864675244508", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3055864675244508", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3055864675244508", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3055864675244508", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3055864675244508", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3055864675244508", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6474756817372624", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6474756848582100", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6858801908117770", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6858801908117770", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7265050687264750", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7265050720277544", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "89"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3847377302476300", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3847377302476300", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3847377302476300", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3847377302476300", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3847377302476300", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3847377302476300", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3847377302476300", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3847377302476300", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"357", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8149233771670512", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"8149233736755528", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8629880735261520", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8629880735261520", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9138164467332242", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9138164430410944", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4837817095508072", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4837817095508072", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4837817095508072", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4837817095508072", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4837817095508072", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4837817095508072", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4837817095508072", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4837817095508072", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10243923924168024", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"10243923963205248", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10844756888885102", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10844756888885102", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11479950136643202", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11479950177911484", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "91"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6075709911788853", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6075709911788852", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6075709911788852", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6075709911788852", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6075709911788852", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6075709911788853", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6075709911788852", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6075709911788852", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12861186182634184", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"12861186139013664", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13611379166805270", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13611379166805270", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14404244399626128", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14404244353525836", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7621074487568770", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7621074487568770", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7621074487568770", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7621074487568770", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7621074487568770", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7621074487568770", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7621074487568770", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7621074487568770", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16127588201238240", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"16127588249952222", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17063192228865624", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"17063192228865624", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18051733005500234", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18051733056968788", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "93"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9548066048711144", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9548066048711144", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9548066048711144", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9548066048711144", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9548066048711144", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9548066048711144", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9548066048711144", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9548066048711144", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20199468194886936", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"20199468140515590", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21364985517915104", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"21364985517915104", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"375", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22596102671479418", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"22596102614049688", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11948210691869790", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11948210691869790", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11948210691869790", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11948210691869790", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11948210691869790", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11948210691869790", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11948210691869790", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11948210691869790", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25269736493159824", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"25269736553811576", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26720045870082010", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"26720045870082010", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28251560823845944", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"28251560887891800", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "95"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14934358837997780", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14934358837997780", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"14934358837997780", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"14934358837997780", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"14934358837997780", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14934358837997780", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14934358837997780", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"14934358837997780", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31576189027550880", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"31576188959930328", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33378896240988228", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"33378896240988228", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35282022578614104", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"35282022507228988", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18645513149045186", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18645513149045186", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18645513149045186", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18645513149045186", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"18645513149045186", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"18645513149045186", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18645513149045186", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"18645513149045186", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"385", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39411655408867984", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"39411655484217236", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41649962459547610", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"41649962459547610", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44012320047024786", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"44012320126547592", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "97"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23252718949319880", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"23252718949319880", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"23252718949319880", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"23252718949319880", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"23252718949319880", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"23252718949319880", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"23252718949319880", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"23252718949319880", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49136379704196240", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"49136379620279804", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51912581592557348", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"51912581592557348", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54841871566142944", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"54841871477601648", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28966244516057288", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"28966244516057288", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"28966244516057288", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"28966244516057288", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"28966244516057288", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"28966244516057288", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"28966244516057288", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"28966244516057288", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61193106550942992", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"61193106644351742", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64632851788260960", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"64632851788260960", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68261330534447216", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"68261330632978256", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "99"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36044325927222660", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36044325927222660", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"36044325927222660", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"36044325927222660", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"36044325927222660", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"36044325927222660", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"36044325927222660", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"36044325927222660", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76125453117710000", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"76125453013789000", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"80382927264460390", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"80382927264460390", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"399", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"84872851465784896", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"84872851356193184", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "100"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44803808061255594", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"44803808061255594", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"44803808061255594", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"44803808061255594", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"44803808061255594", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"44803808061255594", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"44803808061255594", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"44803808061255594", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"94600256837524680", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"94600256953081908", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"99864486878391824", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"99864486878391824", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105414731213224632", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"105414731335056924", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "101"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55633081721984624", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"55633081721984624", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"55633081721984624", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"55633081721984624", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"55633081721984624", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"55633081721984624", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"55633081721984624", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"55633081721984624", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"405", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"117434742866311080", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"117434742737879130", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"123937254584155260", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"123937254584155260", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"130791351648271376", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"130791351512899028", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69007798964970910", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"69007798964970910", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"69007798964970910", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"69007798964970910", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"69007798964970910", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"69007798964970910", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"69007798964970910", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"69007798964970910", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"145629515000535632", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"145629515143206028", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"153653629962993934", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"153653629962993934", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"162109525589790298", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"162109525740133676", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "103"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"85509947209543038", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"85509947209543038", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"85509947209543038", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"85509947209543038", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"85509947209543038", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"85509947209543038", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"85509947209543038", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"85509947209543038", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"180408593405358712", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"180408593246948890", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"190300702756765214", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"190300702756765214", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"200722587706878988", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"200722587539989884", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "104"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105850980825302390", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"105850980825302390", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"105850980825302390", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"105850980825302390", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"105850980825302390", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"105850980825302390", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"105850980825302390", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"105850980825302390", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"223267954698415824", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"223267954874216916", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"235451183906025360", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"235451183906025360", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"248283826872199794", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"248283827057366804", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "105"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"130899850381281697", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"130899850381281696", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"130899850381281696", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"130899850381281696", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"130899850381281696", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"130899850381281697", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"130899850381281696", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"130899850381281696", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"276034342592742776", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"276034342397733724", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"291025095270358038", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"291025095270358038", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"306811197879247422", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"306811197673897404", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "106"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"161716939152172902", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"161716939152172902", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"161716939152172902", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"161716939152172902", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"161716939152172902", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"161716939152172902", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"161716939152172902", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"161716939152172902", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"340936453215231344", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"340936453431445548", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"359364430832776250", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"359364430832776250", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"378765618597374108", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"378765618825001140", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "107"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"199595119150419440", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"199595119150419440", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"199595119150419440", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"199595119150419440", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"199595119150419440", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"199595119150419440", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"199595119150419440", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"199595119150419440", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"429", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"420691043594380656", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"420691043354766018", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"443323445444242488", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"443323445444242488", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"467145643706372414", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"467145643454167608", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "108"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"246109381262942600", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"246109381262942600", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"246109381262942600", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"246109381262942600", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"246109381262942600", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"246109381262942600", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"246109381262942600", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"246109381262942600", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"518606995769953920", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"518606996035380550", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"546377756915991840", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"546377756915991840", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"435", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"575601836045157976", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"575601836324468012", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "109"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"303176783567576970", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"303176783567576970", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"303176783567576970", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"303176783567576970", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"303176783567576970", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"303176783567576970", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"303176783567576970", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"303176783567576970", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"638710999457408704", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"638710999163521896", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"672756079969938450", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"672756079969938450", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"708574844517485656", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"708574844208295452", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"373128807541610340", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"373128807541610340", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"373128807541610340", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"373128807541610340", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"373128807541610340", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"373128807541610340", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"373128807541610340", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"373128807541610340", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"441", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"785899210765599912", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"785899211090854362", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"827599165705484568", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"827599165705484568", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"871461957278697642", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"871461957620813524", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "111"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"458798624267437192", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"458798624267437192", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"458798624267437192", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"458798624267437192", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"458798624267437192", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"458798624267437192", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"458798624267437192", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"458798624267437192", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"966120137367567808", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"966120137007755342", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1017151420931924460", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1017151420931924460", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1070817872705788628", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1070817872327405260", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"563626264453638120", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"563626264453638120", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"563626264453638120", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"563626264453638120", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"563626264453638120", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"563626264453638120", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"563626264453638120", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"563626264453638120", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1186594993745566640", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1186594994143436708", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1248991755301572696", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1248991755301572696", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1314596516194236728", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1314596516612552616", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "113"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"691785271997730924", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"691785271997730924", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"691785271997730924", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"691785271997730924", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"691785271997730924", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"691785271997730924", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"691785271997730924", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"691785271997730924", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1456083032305330176", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1456083031865564586", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1532311483012518546", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1532311483012518546", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1612442106662280386", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1612442106200013904", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "114"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"848335118516980670", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"848335118516980670", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"848335118516980670", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"848335118516980670", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"848335118516980670", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"848335118516980670", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"848335118516980670", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"848335118516980670", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1785200771632402912", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1785200772118270928", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1878248628193659060", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1878248628193659060", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1976039222417650230", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1976039222928271500", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "115"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1039404486563458362", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1039404486563458362", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1039404486563458362", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1039404486563458362", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1039404486563458362", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1039404486563458362", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1039404486563458362", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1039404486563458362", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2186805823897887904", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2186805823361307724", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2300289794165846678", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2300289794165846678", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2419533556204103114", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2419533555640301988", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1272411516693320650", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1272411516693320650", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1272411516693320650", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1272411516693320650", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1272411516693320650", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1272411516693320650", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1272411516693320650", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1272411516693320650", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"465", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2676458034184106808", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2676458034776449170", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2814752909998823760", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2814752909998823760", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2960037243384505352", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2960037244006770720", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "117"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1556328287200190890", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1556328287200190890", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1556328287200190890", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1556328287200190890", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1556328287200190890", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1556328287200190890", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1556328287200190890", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1556328287200190890", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3272973151956182864", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3272973151302548512", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3441366726205371974", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3441366726205371974", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3618235377818380528", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3618235377131864816", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "118"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1901998189391552208", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1901998189391552208", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1901998189391552208", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1901998189391552208", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1901998189391552208", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1901998189391552208", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1901998189391552208", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1901998189391552208", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3999087102570316152", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3999087103291295606", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4203965969430128300", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4203965969430128300", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4419113435061299560", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4419113435818398228", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "119"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2322516516177088240", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2322516516177088240", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2322516516177088240", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2322516516177088240", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2322516516177088240", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2322516516177088240", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2322516516177088240", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2322516516177088240", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4882252450500163200", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4882252449705214200", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5131324671311909520", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5131324671311909520", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5392829157987373624", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5392829157152763520", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2833686545069387217", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2833686545069387216", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2833686545069387216", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2833686545069387216", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2833686545069387216", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2833686545069387217", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2833686545069387216", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2833686545069387216", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5955592667120492864", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5955592667996657974", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6258154462699284716", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6258154462699284716", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"483", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6575756841461788654", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6575756842381488788", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "121"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3454565724566992332", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3454565724566992332", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3454565724566992332", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3454565724566992332", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3454565724566992332", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3454565724566992332", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3454565724566992332", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3454565724566992332", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7259044758128561552", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"7259044757163255810", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7626299692851659260", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7626299692851659260", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8011737329415613028", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8011737328402536564", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4208119331357072690", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4208119331357072690", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4208119331357072690", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4208119331357072690", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4208119331357072690", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4208119331357072690", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4208119331357072690", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4208119331357072690", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8840726468087962536", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"8840726469151072776", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9286167237495910830", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9286167237495910830", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9753573203330409134", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9753573204445919108", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "123"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5122002232592654860", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5122002232592654860", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5122002232592654860", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5122002232592654860", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5122002232592654860", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5122002232592654860", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5122002232592654860", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5122002232592654860", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10758571197480047472", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"10758571196309664384", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11298435968284958164", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"11298435968284958164", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"495", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11864816163461791606", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11864816162233950728", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "124"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6229493254115804430", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6229493254115804430", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6229493254115804430", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6229493254115804430", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6229493254115804430", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6229493254115804430", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6229493254115804430", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6229493254115804430", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13082281719839714080", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"13082281721127714320", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13736099267665649070", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13736099267665649070", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14421902257440057840", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14421902258791040976", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", "125"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7570611229430318420", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7570611229430318420", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7570611229430318420", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7570611229430318420", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7570611229430318420", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7570611229430318420", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7570611229430318420", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7570611229430318420", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"501", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15895663450631739480", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"15895663449214823520", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16686903920513004432", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16686903920513004432", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "4"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "126"],
     SeriesData[$CellContext`q, 0, {}, 0, 3024, 24],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 1] + Subscript[$CellContext`\[Chi], 6], 0,
      0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 9] + 
     2 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 11] + 
     4 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     3 Subscript[$CellContext`\[Chi], 1] + 
     2 Subscript[$CellContext`\[Chi], 2] + 
     2 Subscript[$CellContext`\[Chi], 3] + 
     2 Subscript[$CellContext`\[Chi], 4] + 
     2 Subscript[$CellContext`\[Chi], 5] + 
     3 Subscript[$CellContext`\[Chi], 6] + 
     2 Subscript[$CellContext`\[Chi], 7] + 
     2 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     8 Subscript[$CellContext`\[Chi], 13] + 
     6 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     10 Subscript[$CellContext`\[Chi], 9] + 
     10 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     16 Subscript[$CellContext`\[Chi], 11] + 
     12 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     10 Subscript[$CellContext`\[Chi], 1] + 
     10 Subscript[$CellContext`\[Chi], 2] + 
     10 Subscript[$CellContext`\[Chi], 3] + 
     10 Subscript[$CellContext`\[Chi], 4] + 
     10 Subscript[$CellContext`\[Chi], 5] + 
     10 Subscript[$CellContext`\[Chi], 6] + 
     10 Subscript[$CellContext`\[Chi], 7] + 
     10 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     24 Subscript[$CellContext`\[Chi], 13] + 
     30 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     36 Subscript[$CellContext`\[Chi], 9] + 
     36 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     46 Subscript[$CellContext`\[Chi], 11] + 
     52 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     33 Subscript[$CellContext`\[Chi], 1] + 
     32 Subscript[$CellContext`\[Chi], 2] + 
     32 Subscript[$CellContext`\[Chi], 3] + 
     32 Subscript[$CellContext`\[Chi], 4] + 
     32 Subscript[$CellContext`\[Chi], 5] + 
     33 Subscript[$CellContext`\[Chi], 6] + 
     32 Subscript[$CellContext`\[Chi], 7] + 
     32 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     88 Subscript[$CellContext`\[Chi], 13] + 
     80 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     110 Subscript[$CellContext`\[Chi], 9] + 
     110 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     146 Subscript[$CellContext`\[Chi], 11] + 
     136 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     90 Subscript[$CellContext`\[Chi], 1] + 
     90 Subscript[$CellContext`\[Chi], 2] + 
     90 Subscript[$CellContext`\[Chi], 3] + 
     90 Subscript[$CellContext`\[Chi], 4] + 
     90 Subscript[$CellContext`\[Chi], 5] + 
     90 Subscript[$CellContext`\[Chi], 6] + 
     90 Subscript[$CellContext`\[Chi], 7] + 
     90 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     224 Subscript[$CellContext`\[Chi], 13] + 
     236 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     290 Subscript[$CellContext`\[Chi], 9] + 
     290 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     356 Subscript[$CellContext`\[Chi], 11] + 
     372 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     228 Subscript[$CellContext`\[Chi], 1] + 
     228 Subscript[$CellContext`\[Chi], 2] + 
     228 Subscript[$CellContext`\[Chi], 3] + 
     228 Subscript[$CellContext`\[Chi], 4] + 
     228 Subscript[$CellContext`\[Chi], 5] + 
     228 Subscript[$CellContext`\[Chi], 6] + 
     228 Subscript[$CellContext`\[Chi], 7] + 
     228 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     576 Subscript[$CellContext`\[Chi], 13] + 
     558 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     702 Subscript[$CellContext`\[Chi], 9] + 
     702 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     878 Subscript[$CellContext`\[Chi], 11] + 
     856 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     533 Subscript[$CellContext`\[Chi], 1] + 
     532 Subscript[$CellContext`\[Chi], 2] + 
     532 Subscript[$CellContext`\[Chi], 3] + 
     532 Subscript[$CellContext`\[Chi], 4] + 
     532 Subscript[$CellContext`\[Chi], 5] + 
     533 Subscript[$CellContext`\[Chi], 6] + 
     532 Subscript[$CellContext`\[Chi], 7] + 
     532 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1288 Subscript[$CellContext`\[Chi], 13] + 
     1316 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1590 Subscript[$CellContext`\[Chi], 9] + 
     1590 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1916 Subscript[$CellContext`\[Chi], 11] + 
     1948 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1170 Subscript[$CellContext`\[Chi], 1] + 
     1170 Subscript[$CellContext`\[Chi], 2] + 
     1170 Subscript[$CellContext`\[Chi], 3] + 
     1170 Subscript[$CellContext`\[Chi], 4] + 
     1170 Subscript[$CellContext`\[Chi], 5] + 
     1170 Subscript[$CellContext`\[Chi], 6] + 
     1170 Subscript[$CellContext`\[Chi], 7] + 
     1170 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     2848 Subscript[$CellContext`\[Chi], 13] + 
     2810 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3406 Subscript[$CellContext`\[Chi], 9] + 
     3406 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     4114 Subscript[$CellContext`\[Chi], 11] + 
     4068 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     2452 Subscript[$CellContext`\[Chi], 1] + 
     2452 Subscript[$CellContext`\[Chi], 2] + 
     2452 Subscript[$CellContext`\[Chi], 3] + 
     2452 Subscript[$CellContext`\[Chi], 4] + 
     2452 Subscript[$CellContext`\[Chi], 5] + 
     2452 Subscript[$CellContext`\[Chi], 6] + 
     2452 Subscript[$CellContext`\[Chi], 7] + 
     2452 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     5832 Subscript[$CellContext`\[Chi], 13] + 
     5886 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     6984 Subscript[$CellContext`\[Chi], 9] + 
     6984 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     8278 Subscript[$CellContext`\[Chi], 11] + 
     8340 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     4930 Subscript[$CellContext`\[Chi], 1] + 
     4930 Subscript[$CellContext`\[Chi], 2] + 
     4930 Subscript[$CellContext`\[Chi], 3] + 
     4930 Subscript[$CellContext`\[Chi], 4] + 
     4930 Subscript[$CellContext`\[Chi], 5] + 
     4930 Subscript[$CellContext`\[Chi], 6] + 
     4930 Subscript[$CellContext`\[Chi], 7] + 
     4930 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     11712 Subscript[$CellContext`\[Chi], 13] + 
     11638 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     13800 Subscript[$CellContext`\[Chi], 9] + 
     13800 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     16318 Subscript[$CellContext`\[Chi], 11] + 
     16232 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     9579 Subscript[$CellContext`\[Chi], 1] + 
     9578 Subscript[$CellContext`\[Chi], 2] + 
     9578 Subscript[$CellContext`\[Chi], 3] + 
     9578 Subscript[$CellContext`\[Chi], 4] + 
     9578 Subscript[$CellContext`\[Chi], 5] + 
     9579 Subscript[$CellContext`\[Chi], 6] + 
     9578 Subscript[$CellContext`\[Chi], 7] + 
     9578 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     22464 Subscript[$CellContext`\[Chi], 13] + 
     22562 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     26404 Subscript[$CellContext`\[Chi], 9] + 
     26404 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     30856 Subscript[$CellContext`\[Chi], 11] + 
     30972 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     18070 Subscript[$CellContext`\[Chi], 1] + 
     18070 Subscript[$CellContext`\[Chi], 2] + 
     18070 Subscript[$CellContext`\[Chi], 3] + 
     18070 Subscript[$CellContext`\[Chi], 4] + 
     18070 Subscript[$CellContext`\[Chi], 5] + 
     18070 Subscript[$CellContext`\[Chi], 6] + 
     18070 Subscript[$CellContext`\[Chi], 7] + 
     18070 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     42240 Subscript[$CellContext`\[Chi], 13] + 
     42108 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     49140 Subscript[$CellContext`\[Chi], 9] + 
     49140 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     57252 Subscript[$CellContext`\[Chi], 11] + 
     57100 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     33210 Subscript[$CellContext`\[Chi], 1] + 
     33210 Subscript[$CellContext`\[Chi], 2] + 
     33210 Subscript[$CellContext`\[Chi], 3] + 
     33210 Subscript[$CellContext`\[Chi], 4] + 
     33210 Subscript[$CellContext`\[Chi], 5] + 
     33210 Subscript[$CellContext`\[Chi], 6] + 
     33210 Subscript[$CellContext`\[Chi], 7] + 
     33210 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     76960 Subscript[$CellContext`\[Chi], 13] + 
     77138 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     89262 Subscript[$CellContext`\[Chi], 9] + 
     89262 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     103162 Subscript[$CellContext`\[Chi], 11] + 
     103364 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     59652 Subscript[$CellContext`\[Chi], 1] + 
     59652 Subscript[$CellContext`\[Chi], 2] + 
     59652 Subscript[$CellContext`\[Chi], 3] + 
     59652 Subscript[$CellContext`\[Chi], 4] + 
     59652 Subscript[$CellContext`\[Chi], 5] + 
     59652 Subscript[$CellContext`\[Chi], 6] + 
     59652 Subscript[$CellContext`\[Chi], 7] + 
     59652 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     137784 Subscript[$CellContext`\[Chi], 13] + 
     137554 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     158654 Subscript[$CellContext`\[Chi], 9] + 
     158654 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     182748 Subscript[$CellContext`\[Chi], 11] + 
     182484 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     104980 Subscript[$CellContext`\[Chi], 1] + 
     104980 Subscript[$CellContext`\[Chi], 2] + 
     104980 Subscript[$CellContext`\[Chi], 3] + 
     104980 Subscript[$CellContext`\[Chi], 4] + 
     104980 Subscript[$CellContext`\[Chi], 5] + 
     104980 Subscript[$CellContext`\[Chi], 6] + 
     104980 Subscript[$CellContext`\[Chi], 7] + 
     104980 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     240960 Subscript[$CellContext`\[Chi], 13] + 
     241260 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     276570 Subscript[$CellContext`\[Chi], 9] + 
     276570 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     316740 Subscript[$CellContext`\[Chi], 11] + 
     317080 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     181367 Subscript[$CellContext`\[Chi], 1] + 
     181366 Subscript[$CellContext`\[Chi], 2] + 
     181366 Subscript[$CellContext`\[Chi], 3] + 
     181366 Subscript[$CellContext`\[Chi], 4] + 
     181366 Subscript[$CellContext`\[Chi], 5] + 
     181367 Subscript[$CellContext`\[Chi], 6] + 
     181366 Subscript[$CellContext`\[Chi], 7] + 
     181366 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     414944 Subscript[$CellContext`\[Chi], 13] + 
     414556 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     473756 Subscript[$CellContext`\[Chi], 9] + 
     473756 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     540822 Subscript[$CellContext`\[Chi], 11] + 
     540384 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     308142 Subscript[$CellContext`\[Chi], 1] + 
     308142 Subscript[$CellContext`\[Chi], 2] + 
     308142 Subscript[$CellContext`\[Chi], 3] + 
     308142 Subscript[$CellContext`\[Chi], 4] + 
     308142 Subscript[$CellContext`\[Chi], 5] + 
     308142 Subscript[$CellContext`\[Chi], 6] + 
     308142 Subscript[$CellContext`\[Chi], 7] + 
     308142 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     701656 Subscript[$CellContext`\[Chi], 13] + 
     702150 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     798660 Subscript[$CellContext`\[Chi], 9] + 
     798660 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     907648 Subscript[$CellContext`\[Chi], 11] + 
     908208 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     515620 Subscript[$CellContext`\[Chi], 1] + 
     515620 Subscript[$CellContext`\[Chi], 2] + 
     515620 Subscript[$CellContext`\[Chi], 3] + 
     515620 Subscript[$CellContext`\[Chi], 4] + 
     515620 Subscript[$CellContext`\[Chi], 5] + 
     515620 Subscript[$CellContext`\[Chi], 6] + 
     515620 Subscript[$CellContext`\[Chi], 7] + 
     515620 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1170576 Subscript[$CellContext`\[Chi], 13] + 
     1169946 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1326888 Subscript[$CellContext`\[Chi], 9] + 
     1326888 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1503592 Subscript[$CellContext`\[Chi], 11] + 
     1502884 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     850804 Subscript[$CellContext`\[Chi], 1] + 
     850804 Subscript[$CellContext`\[Chi], 2] + 
     850804 Subscript[$CellContext`\[Chi], 3] + 
     850804 Subscript[$CellContext`\[Chi], 4] + 
     850804 Subscript[$CellContext`\[Chi], 5] + 
     850804 Subscript[$CellContext`\[Chi], 6] + 
     850804 Subscript[$CellContext`\[Chi], 7] + 
     850804 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1924208 Subscript[$CellContext`\[Chi], 13] + 
     1925006 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2175134 Subscript[$CellContext`\[Chi], 9] + 
     2175134 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2455902 Subscript[$CellContext`\[Chi], 11] + 
     2456796 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1385910 Subscript[$CellContext`\[Chi], 1] + 
     1385910 Subscript[$CellContext`\[Chi], 2] + 
     1385910 Subscript[$CellContext`\[Chi], 3] + 
     1385910 Subscript[$CellContext`\[Chi], 4] + 
     1385910 Subscript[$CellContext`\[Chi], 5] + 
     1385910 Subscript[$CellContext`\[Chi], 6] + 
     1385910 Subscript[$CellContext`\[Chi], 7] + 
     1385910 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     3126000 Subscript[$CellContext`\[Chi], 13] + 
     3125000 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3521710 Subscript[$CellContext`\[Chi], 9] + 
     3521710 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3965864 Subscript[$CellContext`\[Chi], 11] + 
     3964740 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     2230824 Subscript[$CellContext`\[Chi], 1] + 
     2230824 Subscript[$CellContext`\[Chi], 2] + 
     2230824 Subscript[$CellContext`\[Chi], 3] + 
     2230824 Subscript[$CellContext`\[Chi], 4] + 
     2230824 Subscript[$CellContext`\[Chi], 5] + 
     2230824 Subscript[$CellContext`\[Chi], 6] + 
     2230824 Subscript[$CellContext`\[Chi], 7] + 
     2230824 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     5016000 Subscript[$CellContext`\[Chi], 13] + 
     5017254 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     5636808 Subscript[$CellContext`\[Chi], 9] + 
     5636808 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     6328758 Subscript[$CellContext`\[Chi], 11] + 
     6330156 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     3551265 Subscript[$CellContext`\[Chi], 1] + 
     3551264 Subscript[$CellContext`\[Chi], 2] + 
     3551264 Subscript[$CellContext`\[Chi], 3] + 
     3551264 Subscript[$CellContext`\[Chi], 4] + 
     3551264 Subscript[$CellContext`\[Chi], 5] + 
     3551265 Subscript[$CellContext`\[Chi], 6] + 
     3551264 Subscript[$CellContext`\[Chi], 7] + 
     3551264 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     7965664 Subscript[$CellContext`\[Chi], 13] + 
     7964102 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     8926310 Subscript[$CellContext`\[Chi], 9] + 
     8926310 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     9998390 Subscript[$CellContext`\[Chi], 11] + 
     9996652 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     5595210 Subscript[$CellContext`\[Chi], 1] + 
     5595210 Subscript[$CellContext`\[Chi], 2] + 
     5595210 Subscript[$CellContext`\[Chi], 3] + 
     5595210 Subscript[$CellContext`\[Chi], 4] + 
     5595210 Subscript[$CellContext`\[Chi], 5] + 
     5595210 Subscript[$CellContext`\[Chi], 6] + 
     5595210 Subscript[$CellContext`\[Chi], 7] + 
     5595210 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     12517168 Subscript[$CellContext`\[Chi], 13] + 
     12519102 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     13995034 Subscript[$CellContext`\[Chi], 9] + 
     13995034 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     15635972 Subscript[$CellContext`\[Chi], 11] + 
     15638124 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     8730856 Subscript[$CellContext`\[Chi], 1] + 
     8730856 Subscript[$CellContext`\[Chi], 2] + 
     8730856 Subscript[$CellContext`\[Chi], 3] + 
     8730856 Subscript[$CellContext`\[Chi], 4] + 
     8730856 Subscript[$CellContext`\[Chi], 5] + 
     8730856 Subscript[$CellContext`\[Chi], 6] + 
     8730856 Subscript[$CellContext`\[Chi], 7] + 
     8730856 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     19489416 Subscript[$CellContext`\[Chi], 13] + 
     19487028 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     21737808 Subscript[$CellContext`\[Chi], 9] + 
     21737808 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     24235134 Subscript[$CellContext`\[Chi], 11] + 
     24232488 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     13500890 Subscript[$CellContext`\[Chi], 1] + 
     13500890 Subscript[$CellContext`\[Chi], 2] + 
     13500890 Subscript[$CellContext`\[Chi], 3] + 
     13500890 Subscript[$CellContext`\[Chi], 4] + 
     13500890 Subscript[$CellContext`\[Chi], 5] + 
     13500890 Subscript[$CellContext`\[Chi], 6] + 
     13500890 Subscript[$CellContext`\[Chi], 7] + 
     13500890 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     30068432 Subscript[$CellContext`\[Chi], 13] + 
     30071368 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     33469130 Subscript[$CellContext`\[Chi], 9] + 
     33469130 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     37231714 Subscript[$CellContext`\[Chi], 11] + 
     37234964 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     20699910 Subscript[$CellContext`\[Chi], 1] + 
     20699910 Subscript[$CellContext`\[Chi], 2] + 
     20699910 Subscript[$CellContext`\[Chi], 3] + 
     20699910 Subscript[$CellContext`\[Chi], 4] + 
     20699910 Subscript[$CellContext`\[Chi], 5] + 
     20699910 Subscript[$CellContext`\[Chi], 6] + 
     20699910 Subscript[$CellContext`\[Chi], 7] + 
     20699910 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     46011296 Subscript[$CellContext`\[Chi], 13] + 
     46007704 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     51107112 Subscript[$CellContext`\[Chi], 9] + 
     51107112 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     56743826 Subscript[$CellContext`\[Chi], 11] + 
     56739852 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     31483794 Subscript[$CellContext`\[Chi], 1] + 
     31483794 Subscript[$CellContext`\[Chi], 2] + 
     31483794 Subscript[$CellContext`\[Chi], 3] + 
     31483794 Subscript[$CellContext`\[Chi], 4] + 
     31483794 Subscript[$CellContext`\[Chi], 5] + 
     31483794 Subscript[$CellContext`\[Chi], 6] + 
     31483794 Subscript[$CellContext`\[Chi], 7] + 
     31483794 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     69841056 Subscript[$CellContext`\[Chi], 13] + 
     69845442 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     77433480 Subscript[$CellContext`\[Chi], 9] + 
     77433480 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     85806632 Subscript[$CellContext`\[Chi], 11] + 
     85811468 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     47523620 Subscript[$CellContext`\[Chi], 1] + 
     47523620 Subscript[$CellContext`\[Chi], 2] + 
     47523620 Subscript[$CellContext`\[Chi], 3] + 
     47523620 Subscript[$CellContext`\[Chi], 4] + 
     47523620 Subscript[$CellContext`\[Chi], 5] + 
     47523620 Subscript[$CellContext`\[Chi], 6] + 
     47523620 Subscript[$CellContext`\[Chi], 7] + 
     47523620 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     105235432 Subscript[$CellContext`\[Chi], 13] + 
     105230096 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     116458256 Subscript[$CellContext`\[Chi], 9] + 
     116458256 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     128827746 Subscript[$CellContext`\[Chi], 11] + 
     128821872 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     71221539 Subscript[$CellContext`\[Chi], 1] + 
     71221538 Subscript[$CellContext`\[Chi], 2] + 
     71221538 Subscript[$CellContext`\[Chi], 3] + 
     71221538 Subscript[$CellContext`\[Chi], 4] + 
     71221538 Subscript[$CellContext`\[Chi], 5] + 
     71221539 Subscript[$CellContext`\[Chi], 6] + 
     71221538 Subscript[$CellContext`\[Chi], 7] + 
     71221538 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     157430720 Subscript[$CellContext`\[Chi], 13] + 
     157437182 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     173929258 Subscript[$CellContext`\[Chi], 9] + 
     173929258 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     192069568 Subscript[$CellContext`\[Chi], 11] + 
     192076680 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     106011430 Subscript[$CellContext`\[Chi], 1] + 
     106011430 Subscript[$CellContext`\[Chi], 2] + 
     106011430 Subscript[$CellContext`\[Chi], 3] + 
     106011430 Subscript[$CellContext`\[Chi], 4] + 
     106011430 Subscript[$CellContext`\[Chi], 5] + 
     106011430 Subscript[$CellContext`\[Chi], 6] + 
     106011430 Subscript[$CellContext`\[Chi], 7] + 
     106011430 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     233953776 Subscript[$CellContext`\[Chi], 13] + 
     233945964 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     258041340 Subscript[$CellContext`\[Chi], 9] + 
     258041340 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     284505674 Subscript[$CellContext`\[Chi], 11] + 
     284497096 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     156776126 Subscript[$CellContext`\[Chi], 1] + 
     156776126 Subscript[$CellContext`\[Chi], 2] + 
     156776126 Subscript[$CellContext`\[Chi], 3] + 
     156776126 Subscript[$CellContext`\[Chi], 4] + 
     156776126 Subscript[$CellContext`\[Chi], 5] + 
     156776126 Subscript[$CellContext`\[Chi], 6] + 
     156776126 Subscript[$CellContext`\[Chi], 7] + 
     156776126 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     345431680 Subscript[$CellContext`\[Chi], 13] + 
     345441098 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     380417918 Subscript[$CellContext`\[Chi], 9] + 
     380417918 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     418779064 Subscript[$CellContext`\[Chi], 11] + 
     418789388 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     230424246 Subscript[$CellContext`\[Chi], 1] + 
     230424246 Subscript[$CellContext`\[Chi], 2] + 
     230424246 Subscript[$CellContext`\[Chi], 3] + 
     230424246 Subscript[$CellContext`\[Chi], 4] + 
     230424246 Subscript[$CellContext`\[Chi], 5] + 
     230424246 Subscript[$CellContext`\[Chi], 6] + 
     230424246 Subscript[$CellContext`\[Chi], 7] + 
     230424246 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     506957248 Subscript[$CellContext`\[Chi], 13] + 
     506945938 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     557464180 Subscript[$CellContext`\[Chi], 9] + 
     557464180 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     612795944 Subscript[$CellContext`\[Chi], 11] + 
     612783552 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     336683560 Subscript[$CellContext`\[Chi], 1] + 
     336683560 Subscript[$CellContext`\[Chi], 2] + 
     336683560 Subscript[$CellContext`\[Chi], 3] + 
     336683560 Subscript[$CellContext`\[Chi], 4] + 
     336683560 Subscript[$CellContext`\[Chi], 5] + 
     336683560 Subscript[$CellContext`\[Chi], 6] + 
     336683560 Subscript[$CellContext`\[Chi], 7] + 
     336683560 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     739666320 Subscript[$CellContext`\[Chi], 13] + 
     739679880 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     812226258 Subscript[$CellContext`\[Chi], 9] + 
     812226258 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     891582706 Subscript[$CellContext`\[Chi], 11] + 
     891597532 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     489188260 Subscript[$CellContext`\[Chi], 1] + 
     489188260 Subscript[$CellContext`\[Chi], 2] + 
     489188260 Subscript[$CellContext`\[Chi], 3] + 
     489188260 Subscript[$CellContext`\[Chi], 4] + 
     489188260 Subscript[$CellContext`\[Chi], 5] + 
     489188260 Subscript[$CellContext`\[Chi], 6] + 
     489188260 Subscript[$CellContext`\[Chi], 7] + 
     489188260 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1073258424 Subscript[$CellContext`\[Chi], 13] + 
     1073242212 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1176933422 Subscript[$CellContext`\[Chi], 9] + 
     1176933422 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1290217938 Subscript[$CellContext`\[Chi], 11] + 
     1290200232 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     706963860 Subscript[$CellContext`\[Chi], 1] + 
     706963860 Subscript[$CellContext`\[Chi], 2] + 
     706963860 Subscript[$CellContext`\[Chi], 3] + 
     706963860 Subscript[$CellContext`\[Chi], 4] + 
     706963860 Subscript[$CellContext`\[Chi], 5] + 
     706963860 Subscript[$CellContext`\[Chi], 6] + 
     706963860 Subscript[$CellContext`\[Chi], 7] + 
     706963860 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1549002312 Subscript[$CellContext`\[Chi], 13] + 
     1549021638 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1696462230 Subscript[$CellContext`\[Chi], 9] + 
     1696462230 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1857353186 Subscript[$CellContext`\[Chi], 11] + 
     1857374280 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1016446522 Subscript[$CellContext`\[Chi], 1] + 
     1016446522 Subscript[$CellContext`\[Chi], 2] + 
     1016446522 Subscript[$CellContext`\[Chi], 3] + 
     1016446522 Subscript[$CellContext`\[Chi], 4] + 
     1016446522 Subscript[$CellContext`\[Chi], 5] + 
     1016446522 Subscript[$CellContext`\[Chi], 6] + 
     1016446522 Subscript[$CellContext`\[Chi], 7] + 
     1016446522 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     2224336488 Subscript[$CellContext`\[Chi], 13] + 
     2224313490 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2433041424 Subscript[$CellContext`\[Chi], 9] + 
     2433041424 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2660551940 Subscript[$CellContext`\[Chi], 11] + 
     2660526880 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1454219969 Subscript[$CellContext`\[Chi], 1] + 
     1454219968 Subscript[$CellContext`\[Chi], 2] + 
     1454219968 Subscript[$CellContext`\[Chi], 3] + 
     1454219968 Subscript[$CellContext`\[Chi], 4] + 
     1454219968 Subscript[$CellContext`\[Chi], 5] + 
     1454219969 Subscript[$CellContext`\[Chi], 6] + 
     1454219968 Subscript[$CellContext`\[Chi], 7] + 
     1454219968 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     3178485112 Subscript[$CellContext`\[Chi], 13] + 
     3178512416 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3472616690 Subscript[$CellContext`\[Chi], 9] + 
     3472616690 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3792835628 Subscript[$CellContext`\[Chi], 11] + 
     3792865348 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     2070713160 Subscript[$CellContext`\[Chi], 1] + 
     2070713160 Subscript[$CellContext`\[Chi], 2] + 
     2070713160 Subscript[$CellContext`\[Chi], 3] + 
     2070713160 Subscript[$CellContext`\[Chi], 4] + 
     2070713160 Subscript[$CellContext`\[Chi], 5] + 
     2070713160 Subscript[$CellContext`\[Chi], 6] + 
     2070713160 Subscript[$CellContext`\[Chi], 7] + 
     2070713160 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     4520768736 Subscript[$CellContext`\[Chi], 13] + 
     4520736400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4933433576 Subscript[$CellContext`\[Chi], 9] + 
     4933433576 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     5382303768 Subscript[$CellContext`\[Chi], 11] + 
     5382268596 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     2935177864 Subscript[$CellContext`\[Chi], 1] + 
     2935177864 Subscript[$CellContext`\[Chi], 2] + 
     2935177864 Subscript[$CellContext`\[Chi], 3] + 
     2935177864 Subscript[$CellContext`\[Chi], 4] + 
     2935177864 Subscript[$CellContext`\[Chi], 5] + 
     2935177864 Subscript[$CellContext`\[Chi], 6] + 
     2935177864 Subscript[$CellContext`\[Chi], 7] + 
     2935177864 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     6400914168 Subscript[$CellContext`\[Chi], 13] + 
     6400952394 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     6977575980 Subscript[$CellContext`\[Chi], 9] + 
     6977575980 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     7604106262 Subscript[$CellContext`\[Chi], 11] + 
     7604147788 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     4142368580 Subscript[$CellContext`\[Chi], 1] + 
     4142368580 Subscript[$CellContext`\[Chi], 2] + 
     4142368580 Subscript[$CellContext`\[Chi], 3] + 
     4142368580 Subscript[$CellContext`\[Chi], 4] + 
     4142368580 Subscript[$CellContext`\[Chi], 5] + 
     4142368580 Subscript[$CellContext`\[Chi], 6] + 
     4142368580 Subscript[$CellContext`\[Chi], 7] + 
     4142368580 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     9023912240 Subscript[$CellContext`\[Chi], 13] + 
     9023867140 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     9826425410 Subscript[$CellContext`\[Chi], 9] + 
     9826425410 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     10697593776 Subscript[$CellContext`\[Chi], 11] + 
     10697544828 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     5821480674 Subscript[$CellContext`\[Chi], 1] + 
     5821480674 Subscript[$CellContext`\[Chi], 2] + 
     5821480674 Subscript[$CellContext`\[Chi], 3] + 
     5821480674 Subscript[$CellContext`\[Chi], 4] + 
     5821480674 Subscript[$CellContext`\[Chi], 5] + 
     5821480674 Subscript[$CellContext`\[Chi], 6] + 
     5821480674 Subscript[$CellContext`\[Chi], 7] + 
     5821480674 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     12668660952 Subscript[$CellContext`\[Chi], 13] + 
     12668714048 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     13781312782 Subscript[$CellContext`\[Chi], 9] + 
     13781312782 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     14987890444 Subscript[$CellContext`\[Chi], 11] + 
     14987948028 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     8148072140 Subscript[$CellContext`\[Chi], 1] + 
     8148072140 Subscript[$CellContext`\[Chi], 2] + 
     8148072140 Subscript[$CellContext`\[Chi], 3] + 
     8148072140 Subscript[$CellContext`\[Chi], 4] + 
     8148072140 Subscript[$CellContext`\[Chi], 5] + 
     8148072140 Subscript[$CellContext`\[Chi], 6] + 
     8148072140 Subscript[$CellContext`\[Chi], 7] + 
     8148072140 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     17714252952 Subscript[$CellContext`\[Chi], 13] + 
     17714190546 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     19251028530 Subscript[$CellContext`\[Chi], 9] + 
     19251028530 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     20916165768 Subscript[$CellContext`\[Chi], 11] + 
     20916098164 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     11359920340 Subscript[$CellContext`\[Chi], 1] + 
     11359920340 Subscript[$CellContext`\[Chi], 2] + 
     11359920340 Subscript[$CellContext`\[Chi], 3] + 
     11359920340 Subscript[$CellContext`\[Chi], 4] + 
     11359920340 Subscript[$CellContext`\[Chi], 5] + 
     11359920340 Subscript[$CellContext`\[Chi], 6] + 
     11359920340 Subscript[$CellContext`\[Chi], 7] + 
     11359920340 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     24673225184 Subscript[$CellContext`\[Chi], 13] + 
     24673298404 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     26788359484 Subscript[$CellContext`\[Chi], 9] + 
     26788359484 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     29077978128 Subscript[$CellContext`\[Chi], 11] + 
     29078057376 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     15778055268 Subscript[$CellContext`\[Chi], 1] + 
     15778055268 Subscript[$CellContext`\[Chi], 2] + 
     15778055268 Subscript[$CellContext`\[Chi], 3] + 
     15778055268 Subscript[$CellContext`\[Chi], 4] + 
     15778055268 Subscript[$CellContext`\[Chi], 5] + 
     15778055268 Subscript[$CellContext`\[Chi], 6] + 
     15778055268 Subscript[$CellContext`\[Chi], 7] + 
     15778055268 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     34237616848 Subscript[$CellContext`\[Chi], 13] + 
     34237531110 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     37138483734 Subscript[$CellContext`\[Chi], 9] + 
     37138483734 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     40276187280 Subscript[$CellContext`\[Chi], 11] + 
     40276094544 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     21834580520 Subscript[$CellContext`\[Chi], 1] + 
     21834580520 Subscript[$CellContext`\[Chi], 2] + 
     21834580520 Subscript[$CellContext`\[Chi], 3] + 
     21834580520 Subscript[$CellContext`\[Chi], 4] + 
     21834580520 Subscript[$CellContext`\[Chi], 5] + 
     21834580520 Subscript[$CellContext`\[Chi], 6] + 
     21834580520 Subscript[$CellContext`\[Chi], 7] + 
     21834580520 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     47337518976 Subscript[$CellContext`\[Chi], 13] + 
     47337619224 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     51302904840 Subscript[$CellContext`\[Chi], 9] + 
     51302904840 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     55588277846 Subscript[$CellContext`\[Chi], 11] + 
     55588386172 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     30109377579 Subscript[$CellContext`\[Chi], 1] + 
     30109377578 Subscript[$CellContext`\[Chi], 2] + 
     30109377578 Subscript[$CellContext`\[Chi], 3] + 
     30109377578 Subscript[$CellContext`\[Chi], 4] + 
     30109377578 Subscript[$CellContext`\[Chi], 5] + 
     30109377579 Subscript[$CellContext`\[Chi], 6] + 
     30109377578 Subscript[$CellContext`\[Chi], 7] + 
     30109377578 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     65221006920 Subscript[$CellContext`\[Chi], 13] + 
     65220889898 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     70623689444 Subscript[$CellContext`\[Chi], 9] + 
     70623689444 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     76457965990 Subscript[$CellContext`\[Chi], 11] + 
     76457839640 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     41378408604 Subscript[$CellContext`\[Chi], 1] + 
     41378408604 Subscript[$CellContext`\[Chi], 2] + 
     41378408604 Subscript[$CellContext`\[Chi], 3] + 
     41378408604 Subscript[$CellContext`\[Chi], 4] + 
     41378408604 Subscript[$CellContext`\[Chi], 5] + 
     41378408604 Subscript[$CellContext`\[Chi], 6] + 
     41378408604 Subscript[$CellContext`\[Chi], 7] + 
     41378408604 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     89556061440 Subscript[$CellContext`\[Chi], 13] + 
     89556197808 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     96894180890 Subscript[$CellContext`\[Chi], 9] + 
     96894180890 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     104812073952 Subscript[$CellContext`\[Chi], 11] + 
     104812221096 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     56677121320 Subscript[$CellContext`\[Chi], 1] + 
     56677121320 Subscript[$CellContext`\[Chi], 2] + 
     56677121320 Subscript[$CellContext`\[Chi], 3] + 
     56677121320 Subscript[$CellContext`\[Chi], 4] + 
     56677121320 Subscript[$CellContext`\[Chi], 5] + 
     56677121320 Subscript[$CellContext`\[Chi], 6] + 
     56677121320 Subscript[$CellContext`\[Chi], 7] + 
     56677121320 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     122568009888 Subscript[$CellContext`\[Chi], 13] + 
     122567851194 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     132504160644 Subscript[$CellContext`\[Chi], 9] + 
     132504160644 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     143217698454 Subscript[$CellContext`\[Chi], 11] + 
     143217527368 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     77383479924 Subscript[$CellContext`\[Chi], 1] + 
     77383479924 Subscript[$CellContext`\[Chi], 2] + 
     77383479924 Subscript[$CellContext`\[Chi], 3] + 
     77383479924 Subscript[$CellContext`\[Chi], 4] + 
     77383479924 Subscript[$CellContext`\[Chi], 5] + 
     77383479924 Subscript[$CellContext`\[Chi], 6] + 
     77383479924 Subscript[$CellContext`\[Chi], 7] + 
     77383479924 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     167215059240 Subscript[$CellContext`\[Chi], 13] + 
     167215243638 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     180629714518 Subscript[$CellContext`\[Chi], 9] + 
     180629714518 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     195082972972 Subscript[$CellContext`\[Chi], 11] + 
     195083171624 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     105326445510 Subscript[$CellContext`\[Chi], 1] + 
     105326445510 Subscript[$CellContext`\[Chi], 2] + 
     105326445510 Subscript[$CellContext`\[Chi], 3] + 
     105326445510 Subscript[$CellContext`\[Chi], 4] + 
     105326445510 Subscript[$CellContext`\[Chi], 5] + 
     105326445510 Subscript[$CellContext`\[Chi], 6] + 
     105326445510 Subscript[$CellContext`\[Chi], 7] + 
     105326445510 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     227422551568 Subscript[$CellContext`\[Chi], 13] + 
     227422337632 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     245481003870 Subscript[$CellContext`\[Chi], 9] + 
     245481003870 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     264924372944 Subscript[$CellContext`\[Chi], 11] + 
     264924142608 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     142927378546 Subscript[$CellContext`\[Chi], 1] + 
     142927378546 Subscript[$CellContext`\[Chi], 2] + 
     142927378546 Subscript[$CellContext`\[Chi], 3] + 
     142927378546 Subscript[$CellContext`\[Chi], 4] + 
     142927378546 Subscript[$CellContext`\[Chi], 5] + 
     142927378546 Subscript[$CellContext`\[Chi], 6] + 
     142927378546 Subscript[$CellContext`\[Chi], 7] + 
     142927378546 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     308382263952 Subscript[$CellContext`\[Chi], 13] + 
     308382511836 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     332624882754 Subscript[$CellContext`\[Chi], 9] + 
     332624882754 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     358708226740 Subscript[$CellContext`\[Chi], 11] + 
     358708493420 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     193383949608 Subscript[$CellContext`\[Chi], 1] + 
     193383949608 Subscript[$CellContext`\[Chi], 2] + 
     193383949608 Subscript[$CellContext`\[Chi], 3] + 
     193383949608 Subscript[$CellContext`\[Chi], 4] + 
     193383949608 Subscript[$CellContext`\[Chi], 5] + 
     193383949608 Subscript[$CellContext`\[Chi], 6] + 
     193383949608 Subscript[$CellContext`\[Chi], 7] + 
     193383949608 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     416948303792 Subscript[$CellContext`\[Chi], 13] + 
     416948016964 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     449404039300 Subscript[$CellContext`\[Chi], 9] + 
     449404039300 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     484301519104 Subscript[$CellContext`\[Chi], 11] + 
     484301210732 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     260908825230 Subscript[$CellContext`\[Chi], 1] + 
     260908825230 Subscript[$CellContext`\[Chi], 2] + 
     260908825230 Subscript[$CellContext`\[Chi], 3] + 
     260908825230 Subscript[$CellContext`\[Chi], 4] + 
     260908825230 Subscript[$CellContext`\[Chi], 5] + 
     260908825230 Subscript[$CellContext`\[Chi], 6] + 
     260908825230 Subscript[$CellContext`\[Chi], 7] + 
     260908825230 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     562142721272 Subscript[$CellContext`\[Chi], 13] + 
     562143052702 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     605480388970 Subscript[$CellContext`\[Chi], 9] + 
     605480388970 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     652047525138 Subscript[$CellContext`\[Chi], 11] + 
     652047881256 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     351038784782 Subscript[$CellContext`\[Chi], 1] + 
     351038784782 Subscript[$CellContext`\[Chi], 2] + 
     351038784782 Subscript[$CellContext`\[Chi], 3] + 
     351038784782 Subscript[$CellContext`\[Chi], 4] + 
     351038784782 Subscript[$CellContext`\[Chi], 5] + 
     351038784782 Subscript[$CellContext`\[Chi], 6] + 
     351038784782 Subscript[$CellContext`\[Chi], 7] + 
     351038784782 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     755819136000 Subscript[$CellContext`\[Chi], 13] + 
     755818753500 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     813538100880 Subscript[$CellContext`\[Chi], 9] + 
     813538100880 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     875519993022 Subscript[$CellContext`\[Chi], 11] + 
     875519582312 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     471034235070 Subscript[$CellContext`\[Chi], 1] + 
     471034235070 Subscript[$CellContext`\[Chi], 2] + 
     471034235070 Subscript[$CellContext`\[Chi], 3] + 
     471034235070 Subscript[$CellContext`\[Chi], 4] + 
     471034235070 Subscript[$CellContext`\[Chi], 5] + 
     471034235070 Subscript[$CellContext`\[Chi], 6] + 
     471034235070 Subscript[$CellContext`\[Chi], 7] + 
     471034235070 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1013509434896 Subscript[$CellContext`\[Chi], 13] + 
     1013509875784 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1090191296500 Subscript[$CellContext`\[Chi], 9] + 
     1090191296500 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1172485051254 Subscript[$CellContext`\[Chi], 11] + 
     1172485524372 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     630394532535 Subscript[$CellContext`\[Chi], 1] + 
     630394532534 Subscript[$CellContext`\[Chi], 2] + 
     630394532534 Subscript[$CellContext`\[Chi], 3] + 
     630394532534 Subscript[$CellContext`\[Chi], 4] + 
     630394532534 Subscript[$CellContext`\[Chi], 5] + 
     630394532535 Subscript[$CellContext`\[Chi], 6] + 
     630394532534 Subscript[$CellContext`\[Chi], 7] + 
     630394532534 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1355527554040 Subscript[$CellContext`\[Chi], 13] + 
     1355527046494 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1457153704872 Subscript[$CellContext`\[Chi], 9] + 
     1457153704872 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1566153231232 Subscript[$CellContext`\[Chi], 11] + 
     1566152686884 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     841521377282 Subscript[$CellContext`\[Chi], 1] + 
     841521377282 Subscript[$CellContext`\[Chi], 2] + 
     841521377282 Subscript[$CellContext`\[Chi], 3] + 
     841521377282 Subscript[$CellContext`\[Chi], 4] + 
     841521377282 Subscript[$CellContext`\[Chi], 5] + 
     841521377282 Subscript[$CellContext`\[Chi], 6] + 
     841521377282 Subscript[$CellContext`\[Chi], 7] + 
     841521377282 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1808375676144 Subscript[$CellContext`\[Chi], 13] + 
     1808376259764 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1942742983500 Subscript[$CellContext`\[Chi], 9] + 
     1942742983500 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2086773840504 Subscript[$CellContext`\[Chi], 11] + 
     2086774466048 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1120571206820 Subscript[$CellContext`\[Chi], 1] + 
     1120571206820 Subscript[$CellContext`\[Chi], 2] + 
     1120571206820 Subscript[$CellContext`\[Chi], 3] + 
     1120571206820 Subscript[$CellContext`\[Chi], 4] + 
     1120571206820 Subscript[$CellContext`\[Chi], 5] + 
     1120571206820 Subscript[$CellContext`\[Chi], 6] + 
     1120571206820 Subscript[$CellContext`\[Chi], 7] + 
     1120571206820 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     2406566414448 Subscript[$CellContext`\[Chi], 13] + 
     2406565744128 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2583811802902 Subscript[$CellContext`\[Chi], 9] + 
     2583811802902 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2773698080954 Subscript[$CellContext`\[Chi], 11] + 
     2773697362888 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1488548408040 Subscript[$CellContext`\[Chi], 1] + 
     1488548408040 Subscript[$CellContext`\[Chi], 2] + 
     1488548408040 Subscript[$CellContext`\[Chi], 3] + 
     1488548408040 Subscript[$CellContext`\[Chi], 4] + 
     1488548408040 Subscript[$CellContext`\[Chi], 5] + 
     1488548408040 Subscript[$CellContext`\[Chi], 6] + 
     1488548408040 Subscript[$CellContext`\[Chi], 7] + 
     1488548408040 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     3194940080040 Subscript[$CellContext`\[Chi], 13] + 
     3194940849042 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3428222226512 Subscript[$CellContext`\[Chi], 9] + 
     3428222226512 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3678001460596 Subscript[$CellContext`\[Chi], 11] + 
     3678002283948 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1972704827030 Subscript[$CellContext`\[Chi], 1] + 
     1972704827030 Subscript[$CellContext`\[Chi], 2] + 
     1972704827030 Subscript[$CellContext`\[Chi], 3] + 
     1972704827030 Subscript[$CellContext`\[Chi], 4] + 
     1972704827030 Subscript[$CellContext`\[Chi], 5] + 
     1972704827030 Subscript[$CellContext`\[Chi], 6] + 
     1972704827030 Subscript[$CellContext`\[Chi], 7] + 
     1972704827030 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     4231651284312 Subscript[$CellContext`\[Chi], 13] + 
     4231650403038 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4538010567690 Subscript[$CellContext`\[Chi], 9] + 
     4538010567690 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     4865859401678 Subscript[$CellContext`\[Chi], 11] + 
     4865858458656 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     2608328226888 Subscript[$CellContext`\[Chi], 1] + 
     2608328226888 Subscript[$CellContext`\[Chi], 2] + 
     2608328226888 Subscript[$CellContext`\[Chi], 3] + 
     2608328226888 Subscript[$CellContext`\[Chi], 4] + 
     2608328226888 Subscript[$CellContext`\[Chi], 5] + 
     2608328226888 Subscript[$CellContext`\[Chi], 6] + 
     2608328226888 Subscript[$CellContext`\[Chi], 7] + 
     2608328226888 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     5591959369696 Subscript[$CellContext`\[Chi], 13] + 
     5591960378552 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     5993428278292 Subscript[$CellContext`\[Chi], 9] + 
     5993428278292 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     6422829083814 Subscript[$CellContext`\[Chi], 11] + 
     6422830162788 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     3441023836650 Subscript[$CellContext`\[Chi], 1] + 
     3441023836650 Subscript[$CellContext`\[Chi], 2] + 
     3441023836650 Subscript[$CellContext`\[Chi], 3] + 
     3441023836650 Subscript[$CellContext`\[Chi], 4] + 
     3441023836650 Subscript[$CellContext`\[Chi], 5] + 
     3441023836650 Subscript[$CellContext`\[Chi], 6] + 
     3441023836650 Subscript[$CellContext`\[Chi], 7] + 
     3441023836650 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     7373089925584 Subscript[$CellContext`\[Chi], 13] + 
     7373088771918 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     7898092528060 Subscript[$CellContext`\[Chi], 9] + 
     7898092528060 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     8459334962204 Subscript[$CellContext`\[Chi], 11] + 
     8459333728956 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     4529619991100 Subscript[$CellContext`\[Chi], 1] + 
     4529619991100 Subscript[$CellContext`\[Chi], 2] + 
     4529619991100 Subscript[$CellContext`\[Chi], 3] + 
     4529619991100 Subscript[$CellContext`\[Chi], 4] + 
     4529619991100 Subscript[$CellContext`\[Chi], 5] + 
     4529619991100 Subscript[$CellContext`\[Chi], 6] + 
     4529619991100 Subscript[$CellContext`\[Chi], 7] + 
     4529619991100 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     9700391335008 Subscript[$CellContext`\[Chi], 13] + 
     9700392652962 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     10385540229456 Subscript[$CellContext`\[Chi], 9] + 
     10385540229456 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     11117611630442 Subscript[$CellContext`\[Chi], 11] + 
     11117613038564 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     5949862448452 Subscript[$CellContext`\[Chi], 1] + 
     5949862448452 Subscript[$CellContext`\[Chi], 2] + 
     5949862448452 Subscript[$CellContext`\[Chi], 3] + 
     5949862448452 Subscript[$CellContext`\[Chi], 4] + 
     5949862448452 Subscript[$CellContext`\[Chi], 5] + 
     5949862448452 Subscript[$CellContext`\[Chi], 6] + 
     5949862448452 Subscript[$CellContext`\[Chi], 7] + 
     5949862448452 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     12735196040640 Subscript[$CellContext`\[Chi], 13] + 
     12735194536514 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     13627554207814 Subscript[$CellContext`\[Chi], 9] + 
     13627554207814 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     14580559784740 Subscript[$CellContext`\[Chi], 11] + 
     14580558178496 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     7799103847080 Subscript[$CellContext`\[Chi], 1] + 
     7799103847080 Subscript[$CellContext`\[Chi], 2] + 
     7799103847080 Subscript[$CellContext`\[Chi], 3] + 
     7799103847080 Subscript[$CellContext`\[Chi], 4] + 
     7799103847080 Subscript[$CellContext`\[Chi], 5] + 
     7799103847080 Subscript[$CellContext`\[Chi], 6] + 
     7799103847080 Subscript[$CellContext`\[Chi], 7] + 
     7799103847080 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     16684753290928 Subscript[$CellContext`\[Chi], 13] + 
     16684755005812 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     17844723730060 Subscript[$CellContext`\[Chi], 9] + 
     17844723730060 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     19082929334320 Subscript[$CellContext`\[Chi], 11] + 
     19082931164796 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     10202246887088 Subscript[$CellContext`\[Chi], 1] + 
     10202246887088 Subscript[$CellContext`\[Chi], 2] + 
     10202246887088 Subscript[$CellContext`\[Chi], 3] + 
     10202246887088 Subscript[$CellContext`\[Chi], 4] + 
     10202246887088 Subscript[$CellContext`\[Chi], 5] + 
     10202246887088 Subscript[$CellContext`\[Chi], 6] + 
     10202246887088 Subscript[$CellContext`\[Chi], 7] + 
     10202246887088 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     21814860507720 Subscript[$CellContext`\[Chi], 13] + 
     21814858554366 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     23319817966116 Subscript[$CellContext`\[Chi], 9] + 
     23319817966116 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     24925527022444 Subscript[$CellContext`\[Chi], 11] + 
     24925524938448 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     13319264717309 Subscript[$CellContext`\[Chi], 1] + 
     13319264717308 Subscript[$CellContext`\[Chi], 2] + 
     13319264717308 Subscript[$CellContext`\[Chi], 3] + 
     13319264717308 Subscript[$CellContext`\[Chi], 4] + 
     13319264717308 Subscript[$CellContext`\[Chi], 5] + 
     13319264717309 Subscript[$CellContext`\[Chi], 6] + 
     13319264717308 Subscript[$CellContext`\[Chi], 7] + 
     13319264717308 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     28465785908824 Subscript[$CellContext`\[Chi], 13] + 
     28465788131726 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     30414695528620 Subscript[$CellContext`\[Chi], 9] + 
     30414695528620 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     32493115435072 Subscript[$CellContext`\[Chi], 11] + 
     32493117805556 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     17354702605590 Subscript[$CellContext`\[Chi], 1] + 
     17354702605590 Subscript[$CellContext`\[Chi], 2] + 
     17354702605590 Subscript[$CellContext`\[Chi], 3] + 
     17354702605590 Subscript[$CellContext`\[Chi], 4] + 
     17354702605590 Subscript[$CellContext`\[Chi], 5] + 
     17354702605590 Subscript[$CellContext`\[Chi], 6] + 
     17354702605590 Subscript[$CellContext`\[Chi], 7] + 
     17354702605590 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     37072440777240 Subscript[$CellContext`\[Chi], 13] + 
     37072438249942 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     39591652854562 Subscript[$CellContext`\[Chi], 9] + 
     39591652854562 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     42277068748900 Subscript[$CellContext`\[Chi], 11] + 
     42277066054980 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     22569664925616 Subscript[$CellContext`\[Chi], 1] + 
     22569664925616 Subscript[$CellContext`\[Chi], 2] + 
     22569664925616 Subscript[$CellContext`\[Chi], 3] + 
     22569664925616 Subscript[$CellContext`\[Chi], 4] + 
     22569664925616 Subscript[$CellContext`\[Chi], 5] + 
     22569664925616 Subscript[$CellContext`\[Chi], 6] + 
     22569664925616 Subscript[$CellContext`\[Chi], 7] + 
     22569664925616 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     48189747778104 Subscript[$CellContext`\[Chi], 13] + 
     48189750648954 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     51440336854974 Subscript[$CellContext`\[Chi], 9] + 
     51440336854974 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     54903847327096 Subscript[$CellContext`\[Chi], 11] + 
     54903850385828 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     29296915427780 Subscript[$CellContext`\[Chi], 1] + 
     29296915427780 Subscript[$CellContext`\[Chi], 2] + 
     29296915427780 Subscript[$CellContext`\[Chi], 3] + 
     29296915427780 Subscript[$CellContext`\[Chi], 4] + 
     29296915427780 Subscript[$CellContext`\[Chi], 5] + 
     29296915427780 Subscript[$CellContext`\[Chi], 6] + 
     29296915427780 Subscript[$CellContext`\[Chi], 7] + 
     29296915427780 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     62524667173024 Subscript[$CellContext`\[Chi], 13] + 
     62524663914776 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     66711622908090 Subscript[$CellContext`\[Chi], 9] + 
     66711622908090 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     71170915135524 Subscript[$CellContext`\[Chi], 11] + 
     71170911665532 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     37959872120424 Subscript[$CellContext`\[Chi], 1] + 
     37959872120424 Subscript[$CellContext`\[Chi], 2] + 
     37959872120424 Subscript[$CellContext`\[Chi], 3] + 
     37959872120424 Subscript[$CellContext`\[Chi], 4] + 
     37959872120424 Subscript[$CellContext`\[Chi], 5] + 
     37959872120424 Subscript[$CellContext`\[Chi], 6] + 
     37959872120424 Subscript[$CellContext`\[Chi], 7] + 
     37959872120424 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     80976377110568 Subscript[$CellContext`\[Chi], 13] + 
     80976380805278 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     86360200387948 Subscript[$CellContext`\[Chi], 9] + 
     86360200387948 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     92091775394642 Subscript[$CellContext`\[Chi], 11] + 
     92091779327844 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     49096467606576 Subscript[$CellContext`\[Chi], 1] + 
     49096467606576 Subscript[$CellContext`\[Chi], 2] + 
     49096467606576 Subscript[$CellContext`\[Chi], 3] + 
     49096467606576 Subscript[$CellContext`\[Chi], 4] + 
     49096467606576 Subscript[$CellContext`\[Chi], 5] + 
     49096467606576 Subscript[$CellContext`\[Chi], 6] + 
     49096467606576 Subscript[$CellContext`\[Chi], 7] + 
     49096467606576 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     104686832462472 Subscript[$CellContext`\[Chi], 13] + 
     104686828276302 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     111598029274320 Subscript[$CellContext`\[Chi], 9] + 
     111598029274320 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     118952594055898 Subscript[$CellContext`\[Chi], 11] + 
     118952589601404 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     63389079813620 Subscript[$CellContext`\[Chi], 1] + 
     63389079813620 Subscript[$CellContext`\[Chi], 2] + 
     63389079813620 Subscript[$CellContext`\[Chi], 3] + 
     63389079813620 Subscript[$CellContext`\[Chi], 4] + 
     63389079813620 Subscript[$CellContext`\[Chi], 5] + 
     63389079813620 Subscript[$CellContext`\[Chi], 6] + 
     63389079813620 Subscript[$CellContext`\[Chi], 7] + 
     63389079813620 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     135104046937096 Subscript[$CellContext`\[Chi], 13] + 
     135104051676200 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     143961351206620 Subscript[$CellContext`\[Chi], 9] + 
     143961351206620 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     153383031161564 Subscript[$CellContext`\[Chi], 11] + 
     153383036202388 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     81702026711532 Subscript[$CellContext`\[Chi], 1] + 
     81702026711532 Subscript[$CellContext`\[Chi], 2] + 
     81702026711532 Subscript[$CellContext`\[Chi], 3] + 
     81702026711532 Subscript[$CellContext`\[Chi], 4] + 
     81702026711532 Subscript[$CellContext`\[Chi], 5] + 
     81702026711532 Subscript[$CellContext`\[Chi], 6] + 
     81702026711532 Subscript[$CellContext`\[Chi], 7] + 
     81702026711532 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     174061474713832 Subscript[$CellContext`\[Chi], 13] + 
     174061469353146 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     185394579254224 Subscript[$CellContext`\[Chi], 9] + 
     185394579254224 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     197445026099448 Subscript[$CellContext`\[Chi], 11] + 
     197445020399676 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     105128474127420 Subscript[$CellContext`\[Chi], 1] + 
     105128474127420 Subscript[$CellContext`\[Chi], 2] + 
     105128474127420 Subscript[$CellContext`\[Chi], 3] + 
     105128474127420 Subscript[$CellContext`\[Chi], 4] + 
     105128474127420 Subscript[$CellContext`\[Chi], 5] + 
     105128474127420 Subscript[$CellContext`\[Chi], 6] + 
     105128474127420 Subscript[$CellContext`\[Chi], 7] + 
     105128474127420 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     223877137007568 Subscript[$CellContext`\[Chi], 13] + 
     223877143066632 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     238355179650540 Subscript[$CellContext`\[Chi], 9] + 
     238355179650540 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     253743602626682 Subscript[$CellContext`\[Chi], 11] + 
     253743609066444 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     135049043331194 Subscript[$CellContext`\[Chi], 1] + 
     135049043331194 Subscript[$CellContext`\[Chi], 2] + 
     135049043331194 Subscript[$CellContext`\[Chi], 3] + 
     135049043331194 Subscript[$CellContext`\[Chi], 4] + 
     135049043331194 Subscript[$CellContext`\[Chi], 5] + 
     135049043331194 Subscript[$CellContext`\[Chi], 6] + 
     135049043331194 Subscript[$CellContext`\[Chi], 7] + 
     135049043331194 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     287477604167760 Subscript[$CellContext`\[Chi], 13] + 
     287477597324646 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     305944628849586 Subscript[$CellContext`\[Chi], 9] + 
     305944628849586 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     325565359731086 Subscript[$CellContext`\[Chi], 11] + 
     325565352460792 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     173204942835240 Subscript[$CellContext`\[Chi], 1] + 
     173204942835240 Subscript[$CellContext`\[Chi], 2] + 
     173204942835240 Subscript[$CellContext`\[Chi], 3] + 
     173204942835240 Subscript[$CellContext`\[Chi], 4] + 
     173204942835240 Subscript[$CellContext`\[Chi], 5] + 
     173204942835240 Subscript[$CellContext`\[Chi], 6] + 
     173204942835240 Subscript[$CellContext`\[Chi], 7] + 
     173204942835240 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     368552460585440 Subscript[$CellContext`\[Chi], 13] + 
     368552468308124 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     392071721255850 Subscript[$CellContext`\[Chi], 9] + 
     392071721255850 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     417050914444592 Subscript[$CellContext`\[Chi], 11] + 
     417050922646344 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     221789109021990 Subscript[$CellContext`\[Chi], 1] + 
     221789109021990 Subscript[$CellContext`\[Chi], 2] + 
     221789109021990 Subscript[$CellContext`\[Chi], 3] + 
     221789109021990 Subscript[$CellContext`\[Chi], 4] + 
     221789109021990 Subscript[$CellContext`\[Chi], 5] + 
     221789109021990 Subscript[$CellContext`\[Chi], 6] + 
     221789109021990 Subscript[$CellContext`\[Chi], 7] + 
     221789109021990 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     471746965600632 Subscript[$CellContext`\[Chi], 13] + 
     471746956891758 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     501655965589152 Subscript[$CellContext`\[Chi], 9] + 
     501655965589152 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     533409841669188 Subscript[$CellContext`\[Chi], 11] + 
     533409832423536 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     283559650044385 Subscript[$CellContext`\[Chi], 1] + 
     283559650044384 Subscript[$CellContext`\[Chi], 2] + 
     283559650044384 Subscript[$CellContext`\[Chi], 3] + 
     283559650044384 Subscript[$CellContext`\[Chi], 4] + 
     283559650044384 Subscript[$CellContext`\[Chi], 5] + 
     283559650044385 Subscript[$CellContext`\[Chi], 6] + 
     283559650044384 Subscript[$CellContext`\[Chi], 7] + 
     283559650044384 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     602901541112600 Subscript[$CellContext`\[Chi], 13] + 
     602901550926400 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     640880600543748 Subscript[$CellContext`\[Chi], 9] + 
     640880600543748 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     681187706467562 Subscript[$CellContext`\[Chi], 11] + 
     681187716882484 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     361980879572250 Subscript[$CellContext`\[Chi], 1] + 
     361980879572250 Subscript[$CellContext`\[Chi], 2] + 
     361980879572250 Subscript[$CellContext`\[Chi], 3] + 
     361980879572250 Subscript[$CellContext`\[Chi], 4] + 
     361980879572250 Subscript[$CellContext`\[Chi], 5] + 
     361980879572250 Subscript[$CellContext`\[Chi], 6] + 
     361980879572250 Subscript[$CellContext`\[Chi], 7] + 
     361980879572250 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     769349691856480 Subscript[$CellContext`\[Chi], 13] + 
     769349680805580 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     817506955990390 Subscript[$CellContext`\[Chi], 9] + 
     817506955990390 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     868598036996458 Subscript[$CellContext`\[Chi], 11] + 
     868598025272748 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     461398441131318 Subscript[$CellContext`\[Chi], 1] + 
     461398441131318 Subscript[$CellContext`\[Chi], 2] + 
     461398441131318 Subscript[$CellContext`\[Chi], 3] + 
     461398441131318 Subscript[$CellContext`\[Chi], 4] + 
     461398441131318 Subscript[$CellContext`\[Chi], 5] + 
     461398441131318 Subscript[$CellContext`\[Chi], 6] + 
     461398441131318 Subscript[$CellContext`\[Chi], 7] + 
     461398441131318 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     980287516207032 Subscript[$CellContext`\[Chi], 13] + 
     980287528642266 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1041264571685328 Subscript[$CellContext`\[Chi], 9] + 
     1041264571685328 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1105933845807582 Subscript[$CellContext`\[Chi], 11] + 
     1105933858995244 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     587256508515402 Subscript[$CellContext`\[Chi], 1] + 
     587256508515402 Subscript[$CellContext`\[Chi], 2] + 
     587256508515402 Subscript[$CellContext`\[Chi], 3] + 
     587256508515402 Subscript[$CellContext`\[Chi], 4] + 
     587256508515402 Subscript[$CellContext`\[Chi], 5] + 
     587256508515402 Subscript[$CellContext`\[Chi], 6] + 
     587256508515402 Subscript[$CellContext`\[Chi], 7] + 
     587256508515402 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1247232217280336 Subscript[$CellContext`\[Chi], 13] + 
     1247232203297056 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1324334767313030 Subscript[$CellContext`\[Chi], 9] + 
     1324334767313030 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1406077957242412 Subscript[$CellContext`\[Chi], 11] + 
     1406077942418108 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     746366861213010 Subscript[$CellContext`\[Chi], 1] + 
     746366861213010 Subscript[$CellContext`\[Chi], 2] + 
     746366861213010 Subscript[$CellContext`\[Chi], 3] + 
     746366861213010 Subscript[$CellContext`\[Chi], 4] + 
     746366861213010 Subscript[$CellContext`\[Chi], 5] + 
     746366861213010 Subscript[$CellContext`\[Chi], 6] + 
     746366861213010 Subscript[$CellContext`\[Chi], 7] + 
     746366861213010 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1584589563013232 Subscript[$CellContext`\[Chi], 13] + 
     1584589578726498 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1681949364802946 Subscript[$CellContext`\[Chi], 9] + 
     1681949364802946 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1785134258899816 Subscript[$CellContext`\[Chi], 11] + 
     1785134275552632 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     947241846536428 Subscript[$CellContext`\[Chi], 1] + 
     947241846536428 Subscript[$CellContext`\[Chi], 2] + 
     947241846536428 Subscript[$CellContext`\[Chi], 3] + 
     947241846536428 Subscript[$CellContext`\[Chi], 4] + 
     947241846536428 Subscript[$CellContext`\[Chi], 5] + 
     947241846536428 Subscript[$CellContext`\[Chi], 6] + 
     947241846536428 Subscript[$CellContext`\[Chi], 7] + 
     947241846536428 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     2010356328364272 Subscript[$CellContext`\[Chi], 13] + 
     2010356310718728 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2133131151012444 Subscript[$CellContext`\[Chi], 9] + 
     2133131151012444 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2263208650567128 Subscript[$CellContext`\[Chi], 11] + 
     2263208631872748 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1200505937890670 Subscript[$CellContext`\[Chi], 1] + 
     1200505937890670 Subscript[$CellContext`\[Chi], 2] + 
     1200505937890670 Subscript[$CellContext`\[Chi], 3] + 
     1200505937890670 Subscript[$CellContext`\[Chi], 4] + 
     1200505937890670 Subscript[$CellContext`\[Chi], 5] + 
     1200505937890670 Subscript[$CellContext`\[Chi], 6] + 
     1200505937890670 Subscript[$CellContext`\[Chi], 7] + 
     1200505937890670 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     2546987808449096 Subscript[$CellContext`\[Chi], 13] + 
     2546987828251504 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2701608623519870 Subscript[$CellContext`\[Chi], 9] + 
     2701608623519870 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2865373009578724 Subscript[$CellContext`\[Chi], 11] + 
     2865373030551368 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1519403884154154 Subscript[$CellContext`\[Chi], 1] + 
     1519403884154154 Subscript[$CellContext`\[Chi], 2] + 
     1519403884154154 Subscript[$CellContext`\[Chi], 3] + 
     1519403884154154 Subscript[$CellContext`\[Chi], 4] + 
     1519403884154154 Subscript[$CellContext`\[Chi], 5] + 
     1519403884154154 Subscript[$CellContext`\[Chi], 6] + 
     1519403884154154 Subscript[$CellContext`\[Chi], 7] + 
     1519403884154154 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     3222469206361024 Subscript[$CellContext`\[Chi], 13] + 
     3222469184152550 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3416944811666684 Subscript[$CellContext`\[Chi], 9] + 
     3416944811666684 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3622855027172148 Subscript[$CellContext`\[Chi], 11] + 
     3622855003658676 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1920427442717188 Subscript[$CellContext`\[Chi], 1] + 
     1920427442717188 Subscript[$CellContext`\[Chi], 2] + 
     1920427442717188 Subscript[$CellContext`\[Chi], 3] + 
     1920427442717188 Subscript[$CellContext`\[Chi], 4] + 
     1920427442717188 Subscript[$CellContext`\[Chi], 5] + 
     1920427442717188 Subscript[$CellContext`\[Chi], 6] + 
     1920427442717188 Subscript[$CellContext`\[Chi], 7] + 
     1920427442717188 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     4071636058568304 Subscript[$CellContext`\[Chi], 13] + 
     4071636083459454 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4315928781547800 Subscript[$CellContext`\[Chi], 9] + 
     4315928781547800 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     4574503868499260 Subscript[$CellContext`\[Chi], 11] + 
     4574503894844692 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     2424087548682660 Subscript[$CellContext`\[Chi], 1] + 
     2424087548682660 Subscript[$CellContext`\[Chi], 2] + 
     2424087548682660 Subscript[$CellContext`\[Chi], 3] + 
     2424087548682660 Subscript[$CellContext`\[Chi], 4] + 
     2424087548682660 Subscript[$CellContext`\[Chi], 5] + 
     2424087548682660 Subscript[$CellContext`\[Chi], 6] + 
     2424087548682660 Subscript[$CellContext`\[Chi], 7] + 
     2424087548682660 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     5137801352813400 Subscript[$CellContext`\[Chi], 13] + 
     5137801324932948 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     5444289146220090 Subscript[$CellContext`\[Chi], 9] + 
     5444289146220090 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     5768595278503056 Subscript[$CellContext`\[Chi], 11] + 
     5768595249002772 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     3055864675244508 Subscript[$CellContext`\[Chi], 1] + 
     3055864675244508 Subscript[$CellContext`\[Chi], 2] + 
     3055864675244508 Subscript[$CellContext`\[Chi], 3] + 
     3055864675244508 Subscript[$CellContext`\[Chi], 4] + 
     3055864675244508 Subscript[$CellContext`\[Chi], 5] + 
     3055864675244508 Subscript[$CellContext`\[Chi], 6] + 
     3055864675244508 Subscript[$CellContext`\[Chi], 7] + 
     3055864675244508 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     6474756817372624 Subscript[$CellContext`\[Chi], 13] + 
     6474756848582100 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     6858801908117770 Subscript[$CellContext`\[Chi], 9] + 
     6858801908117770 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     7265050687264750 Subscript[$CellContext`\[Chi], 11] + 
     7265050720277544 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     3847377302476300 Subscript[$CellContext`\[Chi], 1] + 
     3847377302476300 Subscript[$CellContext`\[Chi], 2] + 
     3847377302476300 Subscript[$CellContext`\[Chi], 3] + 
     3847377302476300 Subscript[$CellContext`\[Chi], 4] + 
     3847377302476300 Subscript[$CellContext`\[Chi], 5] + 
     3847377302476300 Subscript[$CellContext`\[Chi], 6] + 
     3847377302476300 Subscript[$CellContext`\[Chi], 7] + 
     3847377302476300 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     8149233771670512 Subscript[$CellContext`\[Chi], 13] + 
     8149233736755528 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     8629880735261520 Subscript[$CellContext`\[Chi], 9] + 
     8629880735261520 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     9138164467332242 Subscript[$CellContext`\[Chi], 11] + 
     9138164430410944 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     4837817095508072 Subscript[$CellContext`\[Chi], 1] + 
     4837817095508072 Subscript[$CellContext`\[Chi], 2] + 
     4837817095508072 Subscript[$CellContext`\[Chi], 3] + 
     4837817095508072 Subscript[$CellContext`\[Chi], 4] + 
     4837817095508072 Subscript[$CellContext`\[Chi], 5] + 
     4837817095508072 Subscript[$CellContext`\[Chi], 6] + 
     4837817095508072 Subscript[$CellContext`\[Chi], 7] + 
     4837817095508072 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     10243923924168024 Subscript[$CellContext`\[Chi], 13] + 
     10243923963205248 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     10844756888885102 Subscript[$CellContext`\[Chi], 9] + 
     10844756888885102 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     11479950136643202 Subscript[$CellContext`\[Chi], 11] + 
     11479950177911484 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     6075709911788853 Subscript[$CellContext`\[Chi], 1] + 
     6075709911788852 Subscript[$CellContext`\[Chi], 2] + 
     6075709911788852 Subscript[$CellContext`\[Chi], 3] + 
     6075709911788852 Subscript[$CellContext`\[Chi], 4] + 
     6075709911788852 Subscript[$CellContext`\[Chi], 5] + 
     6075709911788853 Subscript[$CellContext`\[Chi], 6] + 
     6075709911788852 Subscript[$CellContext`\[Chi], 7] + 
     6075709911788852 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     12861186182634184 Subscript[$CellContext`\[Chi], 13] + 
     12861186139013664 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     13611379166805270 Subscript[$CellContext`\[Chi], 9] + 
     13611379166805270 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     14404244399626128 Subscript[$CellContext`\[Chi], 11] + 
     14404244353525836 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     7621074487568770 Subscript[$CellContext`\[Chi], 1] + 
     7621074487568770 Subscript[$CellContext`\[Chi], 2] + 
     7621074487568770 Subscript[$CellContext`\[Chi], 3] + 
     7621074487568770 Subscript[$CellContext`\[Chi], 4] + 
     7621074487568770 Subscript[$CellContext`\[Chi], 5] + 
     7621074487568770 Subscript[$CellContext`\[Chi], 6] + 
     7621074487568770 Subscript[$CellContext`\[Chi], 7] + 
     7621074487568770 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     16127588201238240 Subscript[$CellContext`\[Chi], 13] + 
     16127588249952222 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     17063192228865624 Subscript[$CellContext`\[Chi], 9] + 
     17063192228865624 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     18051733005500234 Subscript[$CellContext`\[Chi], 11] + 
     18051733056968788 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     9548066048711144 Subscript[$CellContext`\[Chi], 1] + 
     9548066048711144 Subscript[$CellContext`\[Chi], 2] + 
     9548066048711144 Subscript[$CellContext`\[Chi], 3] + 
     9548066048711144 Subscript[$CellContext`\[Chi], 4] + 
     9548066048711144 Subscript[$CellContext`\[Chi], 5] + 
     9548066048711144 Subscript[$CellContext`\[Chi], 6] + 
     9548066048711144 Subscript[$CellContext`\[Chi], 7] + 
     9548066048711144 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     20199468194886936 Subscript[$CellContext`\[Chi], 13] + 
     20199468140515590 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     21364985517915104 Subscript[$CellContext`\[Chi], 9] + 
     21364985517915104 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     22596102671479418 Subscript[$CellContext`\[Chi], 11] + 
     22596102614049688 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     11948210691869790 Subscript[$CellContext`\[Chi], 1] + 
     11948210691869790 Subscript[$CellContext`\[Chi], 2] + 
     11948210691869790 Subscript[$CellContext`\[Chi], 3] + 
     11948210691869790 Subscript[$CellContext`\[Chi], 4] + 
     11948210691869790 Subscript[$CellContext`\[Chi], 5] + 
     11948210691869790 Subscript[$CellContext`\[Chi], 6] + 
     11948210691869790 Subscript[$CellContext`\[Chi], 7] + 
     11948210691869790 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     25269736493159824 Subscript[$CellContext`\[Chi], 13] + 
     25269736553811576 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     26720045870082010 Subscript[$CellContext`\[Chi], 9] + 
     26720045870082010 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     28251560823845944 Subscript[$CellContext`\[Chi], 11] + 
     28251560887891800 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     14934358837997780 Subscript[$CellContext`\[Chi], 1] + 
     14934358837997780 Subscript[$CellContext`\[Chi], 2] + 
     14934358837997780 Subscript[$CellContext`\[Chi], 3] + 
     14934358837997780 Subscript[$CellContext`\[Chi], 4] + 
     14934358837997780 Subscript[$CellContext`\[Chi], 5] + 
     14934358837997780 Subscript[$CellContext`\[Chi], 6] + 
     14934358837997780 Subscript[$CellContext`\[Chi], 7] + 
     14934358837997780 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     31576189027550880 Subscript[$CellContext`\[Chi], 13] + 
     31576188959930328 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     33378896240988228 Subscript[$CellContext`\[Chi], 9] + 
     33378896240988228 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     35282022578614104 Subscript[$CellContext`\[Chi], 11] + 
     35282022507228988 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     18645513149045186 Subscript[$CellContext`\[Chi], 1] + 
     18645513149045186 Subscript[$CellContext`\[Chi], 2] + 
     18645513149045186 Subscript[$CellContext`\[Chi], 3] + 
     18645513149045186 Subscript[$CellContext`\[Chi], 4] + 
     18645513149045186 Subscript[$CellContext`\[Chi], 5] + 
     18645513149045186 Subscript[$CellContext`\[Chi], 6] + 
     18645513149045186 Subscript[$CellContext`\[Chi], 7] + 
     18645513149045186 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     39411655408867984 Subscript[$CellContext`\[Chi], 13] + 
     39411655484217236 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     41649962459547610 Subscript[$CellContext`\[Chi], 9] + 
     41649962459547610 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     44012320047024786 Subscript[$CellContext`\[Chi], 11] + 
     44012320126547592 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     23252718949319880 Subscript[$CellContext`\[Chi], 1] + 
     23252718949319880 Subscript[$CellContext`\[Chi], 2] + 
     23252718949319880 Subscript[$CellContext`\[Chi], 3] + 
     23252718949319880 Subscript[$CellContext`\[Chi], 4] + 
     23252718949319880 Subscript[$CellContext`\[Chi], 5] + 
     23252718949319880 Subscript[$CellContext`\[Chi], 6] + 
     23252718949319880 Subscript[$CellContext`\[Chi], 7] + 
     23252718949319880 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     49136379704196240 Subscript[$CellContext`\[Chi], 13] + 
     49136379620279804 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     51912581592557348 Subscript[$CellContext`\[Chi], 9] + 
     51912581592557348 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     54841871566142944 Subscript[$CellContext`\[Chi], 11] + 
     54841871477601648 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     28966244516057288 Subscript[$CellContext`\[Chi], 1] + 
     28966244516057288 Subscript[$CellContext`\[Chi], 2] + 
     28966244516057288 Subscript[$CellContext`\[Chi], 3] + 
     28966244516057288 Subscript[$CellContext`\[Chi], 4] + 
     28966244516057288 Subscript[$CellContext`\[Chi], 5] + 
     28966244516057288 Subscript[$CellContext`\[Chi], 6] + 
     28966244516057288 Subscript[$CellContext`\[Chi], 7] + 
     28966244516057288 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     61193106550942992 Subscript[$CellContext`\[Chi], 13] + 
     61193106644351742 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     64632851788260960 Subscript[$CellContext`\[Chi], 9] + 
     64632851788260960 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     68261330534447216 Subscript[$CellContext`\[Chi], 11] + 
     68261330632978256 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     36044325927222660 Subscript[$CellContext`\[Chi], 1] + 
     36044325927222660 Subscript[$CellContext`\[Chi], 2] + 
     36044325927222660 Subscript[$CellContext`\[Chi], 3] + 
     36044325927222660 Subscript[$CellContext`\[Chi], 4] + 
     36044325927222660 Subscript[$CellContext`\[Chi], 5] + 
     36044325927222660 Subscript[$CellContext`\[Chi], 6] + 
     36044325927222660 Subscript[$CellContext`\[Chi], 7] + 
     36044325927222660 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     76125453117710000 Subscript[$CellContext`\[Chi], 13] + 
     76125453013789000 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     80382927264460390 Subscript[$CellContext`\[Chi], 9] + 
     80382927264460390 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     84872851465784896 Subscript[$CellContext`\[Chi], 11] + 
     84872851356193184 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     44803808061255594 Subscript[$CellContext`\[Chi], 1] + 
     44803808061255594 Subscript[$CellContext`\[Chi], 2] + 
     44803808061255594 Subscript[$CellContext`\[Chi], 3] + 
     44803808061255594 Subscript[$CellContext`\[Chi], 4] + 
     44803808061255594 Subscript[$CellContext`\[Chi], 5] + 
     44803808061255594 Subscript[$CellContext`\[Chi], 6] + 
     44803808061255594 Subscript[$CellContext`\[Chi], 7] + 
     44803808061255594 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     94600256837524680 Subscript[$CellContext`\[Chi], 13] + 
     94600256953081908 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     99864486878391824 Subscript[$CellContext`\[Chi], 9] + 
     99864486878391824 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     105414731213224632 Subscript[$CellContext`\[Chi], 11] + 
     105414731335056924 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     55633081721984624 Subscript[$CellContext`\[Chi], 1] + 
     55633081721984624 Subscript[$CellContext`\[Chi], 2] + 
     55633081721984624 Subscript[$CellContext`\[Chi], 3] + 
     55633081721984624 Subscript[$CellContext`\[Chi], 4] + 
     55633081721984624 Subscript[$CellContext`\[Chi], 5] + 
     55633081721984624 Subscript[$CellContext`\[Chi], 6] + 
     55633081721984624 Subscript[$CellContext`\[Chi], 7] + 
     55633081721984624 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     117434742866311080 Subscript[$CellContext`\[Chi], 13] + 
     117434742737879130 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     123937254584155260 Subscript[$CellContext`\[Chi], 9] + 
     123937254584155260 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     130791351648271376 Subscript[$CellContext`\[Chi], 11] + 
     130791351512899028 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     69007798964970910 Subscript[$CellContext`\[Chi], 1] + 
     69007798964970910 Subscript[$CellContext`\[Chi], 2] + 
     69007798964970910 Subscript[$CellContext`\[Chi], 3] + 
     69007798964970910 Subscript[$CellContext`\[Chi], 4] + 
     69007798964970910 Subscript[$CellContext`\[Chi], 5] + 
     69007798964970910 Subscript[$CellContext`\[Chi], 6] + 
     69007798964970910 Subscript[$CellContext`\[Chi], 7] + 
     69007798964970910 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     145629515000535632 Subscript[$CellContext`\[Chi], 13] + 
     145629515143206028 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     153653629962993934 Subscript[$CellContext`\[Chi], 9] + 
     153653629962993934 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     162109525589790298 Subscript[$CellContext`\[Chi], 11] + 
     162109525740133676 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     85509947209543038 Subscript[$CellContext`\[Chi], 1] + 
     85509947209543038 Subscript[$CellContext`\[Chi], 2] + 
     85509947209543038 Subscript[$CellContext`\[Chi], 3] + 
     85509947209543038 Subscript[$CellContext`\[Chi], 4] + 
     85509947209543038 Subscript[$CellContext`\[Chi], 5] + 
     85509947209543038 Subscript[$CellContext`\[Chi], 6] + 
     85509947209543038 Subscript[$CellContext`\[Chi], 7] + 
     85509947209543038 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     180408593405358712 Subscript[$CellContext`\[Chi], 13] + 
     180408593246948890 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     190300702756765214 Subscript[$CellContext`\[Chi], 9] + 
     190300702756765214 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     200722587706878988 Subscript[$CellContext`\[Chi], 11] + 
     200722587539989884 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     105850980825302390 Subscript[$CellContext`\[Chi], 1] + 
     105850980825302390 Subscript[$CellContext`\[Chi], 2] + 
     105850980825302390 Subscript[$CellContext`\[Chi], 3] + 
     105850980825302390 Subscript[$CellContext`\[Chi], 4] + 
     105850980825302390 Subscript[$CellContext`\[Chi], 5] + 
     105850980825302390 Subscript[$CellContext`\[Chi], 6] + 
     105850980825302390 Subscript[$CellContext`\[Chi], 7] + 
     105850980825302390 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     223267954698415824 Subscript[$CellContext`\[Chi], 13] + 
     223267954874216916 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     235451183906025360 Subscript[$CellContext`\[Chi], 9] + 
     235451183906025360 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     248283826872199794 Subscript[$CellContext`\[Chi], 11] + 
     248283827057366804 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     130899850381281697 Subscript[$CellContext`\[Chi], 1] + 
     130899850381281696 Subscript[$CellContext`\[Chi], 2] + 
     130899850381281696 Subscript[$CellContext`\[Chi], 3] + 
     130899850381281696 Subscript[$CellContext`\[Chi], 4] + 
     130899850381281696 Subscript[$CellContext`\[Chi], 5] + 
     130899850381281697 Subscript[$CellContext`\[Chi], 6] + 
     130899850381281696 Subscript[$CellContext`\[Chi], 7] + 
     130899850381281696 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     276034342592742776 Subscript[$CellContext`\[Chi], 13] + 
     276034342397733724 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     291025095270358038 Subscript[$CellContext`\[Chi], 9] + 
     291025095270358038 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     306811197879247422 Subscript[$CellContext`\[Chi], 11] + 
     306811197673897404 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     161716939152172902 Subscript[$CellContext`\[Chi], 1] + 
     161716939152172902 Subscript[$CellContext`\[Chi], 2] + 
     161716939152172902 Subscript[$CellContext`\[Chi], 3] + 
     161716939152172902 Subscript[$CellContext`\[Chi], 4] + 
     161716939152172902 Subscript[$CellContext`\[Chi], 5] + 
     161716939152172902 Subscript[$CellContext`\[Chi], 6] + 
     161716939152172902 Subscript[$CellContext`\[Chi], 7] + 
     161716939152172902 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     340936453215231344 Subscript[$CellContext`\[Chi], 13] + 
     340936453431445548 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     359364430832776250 Subscript[$CellContext`\[Chi], 9] + 
     359364430832776250 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     378765618597374108 Subscript[$CellContext`\[Chi], 11] + 
     378765618825001140 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     199595119150419440 Subscript[$CellContext`\[Chi], 1] + 
     199595119150419440 Subscript[$CellContext`\[Chi], 2] + 
     199595119150419440 Subscript[$CellContext`\[Chi], 3] + 
     199595119150419440 Subscript[$CellContext`\[Chi], 4] + 
     199595119150419440 Subscript[$CellContext`\[Chi], 5] + 
     199595119150419440 Subscript[$CellContext`\[Chi], 6] + 
     199595119150419440 Subscript[$CellContext`\[Chi], 7] + 
     199595119150419440 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     420691043594380656 Subscript[$CellContext`\[Chi], 13] + 
     420691043354766018 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     443323445444242488 Subscript[$CellContext`\[Chi], 9] + 
     443323445444242488 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     467145643706372414 Subscript[$CellContext`\[Chi], 11] + 
     467145643454167608 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     246109381262942600 Subscript[$CellContext`\[Chi], 1] + 
     246109381262942600 Subscript[$CellContext`\[Chi], 2] + 
     246109381262942600 Subscript[$CellContext`\[Chi], 3] + 
     246109381262942600 Subscript[$CellContext`\[Chi], 4] + 
     246109381262942600 Subscript[$CellContext`\[Chi], 5] + 
     246109381262942600 Subscript[$CellContext`\[Chi], 6] + 
     246109381262942600 Subscript[$CellContext`\[Chi], 7] + 
     246109381262942600 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     518606995769953920 Subscript[$CellContext`\[Chi], 13] + 
     518606996035380550 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     546377756915991840 Subscript[$CellContext`\[Chi], 9] + 
     546377756915991840 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     575601836045157976 Subscript[$CellContext`\[Chi], 11] + 
     575601836324468012 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     303176783567576970 Subscript[$CellContext`\[Chi], 1] + 
     303176783567576970 Subscript[$CellContext`\[Chi], 2] + 
     303176783567576970 Subscript[$CellContext`\[Chi], 3] + 
     303176783567576970 Subscript[$CellContext`\[Chi], 4] + 
     303176783567576970 Subscript[$CellContext`\[Chi], 5] + 
     303176783567576970 Subscript[$CellContext`\[Chi], 6] + 
     303176783567576970 Subscript[$CellContext`\[Chi], 7] + 
     303176783567576970 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     638710999457408704 Subscript[$CellContext`\[Chi], 13] + 
     638710999163521896 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     672756079969938450 Subscript[$CellContext`\[Chi], 9] + 
     672756079969938450 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     708574844517485656 Subscript[$CellContext`\[Chi], 11] + 
     708574844208295452 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     373128807541610340 Subscript[$CellContext`\[Chi], 1] + 
     373128807541610340 Subscript[$CellContext`\[Chi], 2] + 
     373128807541610340 Subscript[$CellContext`\[Chi], 3] + 
     373128807541610340 Subscript[$CellContext`\[Chi], 4] + 
     373128807541610340 Subscript[$CellContext`\[Chi], 5] + 
     373128807541610340 Subscript[$CellContext`\[Chi], 6] + 
     373128807541610340 Subscript[$CellContext`\[Chi], 7] + 
     373128807541610340 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     785899210765599912 Subscript[$CellContext`\[Chi], 13] + 
     785899211090854362 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     827599165705484568 Subscript[$CellContext`\[Chi], 9] + 
     827599165705484568 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     871461957278697642 Subscript[$CellContext`\[Chi], 11] + 
     871461957620813524 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     458798624267437192 Subscript[$CellContext`\[Chi], 1] + 
     458798624267437192 Subscript[$CellContext`\[Chi], 2] + 
     458798624267437192 Subscript[$CellContext`\[Chi], 3] + 
     458798624267437192 Subscript[$CellContext`\[Chi], 4] + 
     458798624267437192 Subscript[$CellContext`\[Chi], 5] + 
     458798624267437192 Subscript[$CellContext`\[Chi], 6] + 
     458798624267437192 Subscript[$CellContext`\[Chi], 7] + 
     458798624267437192 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     966120137367567808 Subscript[$CellContext`\[Chi], 13] + 
     966120137007755342 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1017151420931924460 Subscript[$CellContext`\[Chi], 9] + 
     1017151420931924460 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1070817872705788628 Subscript[$CellContext`\[Chi], 11] + 
     1070817872327405260 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     563626264453638120 Subscript[$CellContext`\[Chi], 1] + 
     563626264453638120 Subscript[$CellContext`\[Chi], 2] + 
     563626264453638120 Subscript[$CellContext`\[Chi], 3] + 
     563626264453638120 Subscript[$CellContext`\[Chi], 4] + 
     563626264453638120 Subscript[$CellContext`\[Chi], 5] + 
     563626264453638120 Subscript[$CellContext`\[Chi], 6] + 
     563626264453638120 Subscript[$CellContext`\[Chi], 7] + 
     563626264453638120 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1186594993745566640 Subscript[$CellContext`\[Chi], 13] + 
     1186594994143436708 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1248991755301572696 Subscript[$CellContext`\[Chi], 9] + 
     1248991755301572696 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1314596516194236728 Subscript[$CellContext`\[Chi], 11] + 
     1314596516612552616 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     691785271997730924 Subscript[$CellContext`\[Chi], 1] + 
     691785271997730924 Subscript[$CellContext`\[Chi], 2] + 
     691785271997730924 Subscript[$CellContext`\[Chi], 3] + 
     691785271997730924 Subscript[$CellContext`\[Chi], 4] + 
     691785271997730924 Subscript[$CellContext`\[Chi], 5] + 
     691785271997730924 Subscript[$CellContext`\[Chi], 6] + 
     691785271997730924 Subscript[$CellContext`\[Chi], 7] + 
     691785271997730924 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1456083032305330176 Subscript[$CellContext`\[Chi], 13] + 
     1456083031865564586 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1532311483012518546 Subscript[$CellContext`\[Chi], 9] + 
     1532311483012518546 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1612442106662280386 Subscript[$CellContext`\[Chi], 11] + 
     1612442106200013904 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     848335118516980670 Subscript[$CellContext`\[Chi], 1] + 
     848335118516980670 Subscript[$CellContext`\[Chi], 2] + 
     848335118516980670 Subscript[$CellContext`\[Chi], 3] + 
     848335118516980670 Subscript[$CellContext`\[Chi], 4] + 
     848335118516980670 Subscript[$CellContext`\[Chi], 5] + 
     848335118516980670 Subscript[$CellContext`\[Chi], 6] + 
     848335118516980670 Subscript[$CellContext`\[Chi], 7] + 
     848335118516980670 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     1785200771632402912 Subscript[$CellContext`\[Chi], 13] + 
     1785200772118270928 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     1878248628193659060 Subscript[$CellContext`\[Chi], 9] + 
     1878248628193659060 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     1976039222417650230 Subscript[$CellContext`\[Chi], 11] + 
     1976039222928271500 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1039404486563458362 Subscript[$CellContext`\[Chi], 1] + 
     1039404486563458362 Subscript[$CellContext`\[Chi], 2] + 
     1039404486563458362 Subscript[$CellContext`\[Chi], 3] + 
     1039404486563458362 Subscript[$CellContext`\[Chi], 4] + 
     1039404486563458362 Subscript[$CellContext`\[Chi], 5] + 
     1039404486563458362 Subscript[$CellContext`\[Chi], 6] + 
     1039404486563458362 Subscript[$CellContext`\[Chi], 7] + 
     1039404486563458362 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     2186805823897887904 Subscript[$CellContext`\[Chi], 13] + 
     2186805823361307724 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2300289794165846678 Subscript[$CellContext`\[Chi], 9] + 
     2300289794165846678 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2419533556204103114 Subscript[$CellContext`\[Chi], 11] + 
     2419533555640301988 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1272411516693320650 Subscript[$CellContext`\[Chi], 1] + 
     1272411516693320650 Subscript[$CellContext`\[Chi], 2] + 
     1272411516693320650 Subscript[$CellContext`\[Chi], 3] + 
     1272411516693320650 Subscript[$CellContext`\[Chi], 4] + 
     1272411516693320650 Subscript[$CellContext`\[Chi], 5] + 
     1272411516693320650 Subscript[$CellContext`\[Chi], 6] + 
     1272411516693320650 Subscript[$CellContext`\[Chi], 7] + 
     1272411516693320650 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     2676458034184106808 Subscript[$CellContext`\[Chi], 13] + 
     2676458034776449170 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     2814752909998823760 Subscript[$CellContext`\[Chi], 9] + 
     2814752909998823760 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     2960037243384505352 Subscript[$CellContext`\[Chi], 11] + 
     2960037244006770720 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1556328287200190890 Subscript[$CellContext`\[Chi], 1] + 
     1556328287200190890 Subscript[$CellContext`\[Chi], 2] + 
     1556328287200190890 Subscript[$CellContext`\[Chi], 3] + 
     1556328287200190890 Subscript[$CellContext`\[Chi], 4] + 
     1556328287200190890 Subscript[$CellContext`\[Chi], 5] + 
     1556328287200190890 Subscript[$CellContext`\[Chi], 6] + 
     1556328287200190890 Subscript[$CellContext`\[Chi], 7] + 
     1556328287200190890 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     3272973151956182864 Subscript[$CellContext`\[Chi], 13] + 
     3272973151302548512 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     3441366726205371974 Subscript[$CellContext`\[Chi], 9] + 
     3441366726205371974 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     3618235377818380528 Subscript[$CellContext`\[Chi], 11] + 
     3618235377131864816 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     1901998189391552208 Subscript[$CellContext`\[Chi], 1] + 
     1901998189391552208 Subscript[$CellContext`\[Chi], 2] + 
     1901998189391552208 Subscript[$CellContext`\[Chi], 3] + 
     1901998189391552208 Subscript[$CellContext`\[Chi], 4] + 
     1901998189391552208 Subscript[$CellContext`\[Chi], 5] + 
     1901998189391552208 Subscript[$CellContext`\[Chi], 6] + 
     1901998189391552208 Subscript[$CellContext`\[Chi], 7] + 
     1901998189391552208 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     3999087102570316152 Subscript[$CellContext`\[Chi], 13] + 
     3999087103291295606 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     4203965969430128300 Subscript[$CellContext`\[Chi], 9] + 
     4203965969430128300 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     4419113435061299560 Subscript[$CellContext`\[Chi], 11] + 
     4419113435818398228 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     2322516516177088240 Subscript[$CellContext`\[Chi], 1] + 
     2322516516177088240 Subscript[$CellContext`\[Chi], 2] + 
     2322516516177088240 Subscript[$CellContext`\[Chi], 3] + 
     2322516516177088240 Subscript[$CellContext`\[Chi], 4] + 
     2322516516177088240 Subscript[$CellContext`\[Chi], 5] + 
     2322516516177088240 Subscript[$CellContext`\[Chi], 6] + 
     2322516516177088240 Subscript[$CellContext`\[Chi], 7] + 
     2322516516177088240 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     4882252450500163200 Subscript[$CellContext`\[Chi], 13] + 
     4882252449705214200 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     5131324671311909520 Subscript[$CellContext`\[Chi], 9] + 
     5131324671311909520 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     5392829157987373624 Subscript[$CellContext`\[Chi], 11] + 
     5392829157152763520 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     2833686545069387217 Subscript[$CellContext`\[Chi], 1] + 
     2833686545069387216 Subscript[$CellContext`\[Chi], 2] + 
     2833686545069387216 Subscript[$CellContext`\[Chi], 3] + 
     2833686545069387216 Subscript[$CellContext`\[Chi], 4] + 
     2833686545069387216 Subscript[$CellContext`\[Chi], 5] + 
     2833686545069387217 Subscript[$CellContext`\[Chi], 6] + 
     2833686545069387216 Subscript[$CellContext`\[Chi], 7] + 
     2833686545069387216 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     5955592667120492864 Subscript[$CellContext`\[Chi], 13] + 
     5955592667996657974 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     6258154462699284716 Subscript[$CellContext`\[Chi], 9] + 
     6258154462699284716 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     6575756841461788654 Subscript[$CellContext`\[Chi], 11] + 
     6575756842381488788 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     3454565724566992332 Subscript[$CellContext`\[Chi], 1] + 
     3454565724566992332 Subscript[$CellContext`\[Chi], 2] + 
     3454565724566992332 Subscript[$CellContext`\[Chi], 3] + 
     3454565724566992332 Subscript[$CellContext`\[Chi], 4] + 
     3454565724566992332 Subscript[$CellContext`\[Chi], 5] + 
     3454565724566992332 Subscript[$CellContext`\[Chi], 6] + 
     3454565724566992332 Subscript[$CellContext`\[Chi], 7] + 
     3454565724566992332 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     7259044758128561552 Subscript[$CellContext`\[Chi], 13] + 
     7259044757163255810 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     7626299692851659260 Subscript[$CellContext`\[Chi], 9] + 
     7626299692851659260 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     8011737329415613028 Subscript[$CellContext`\[Chi], 11] + 
     8011737328402536564 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     4208119331357072690 Subscript[$CellContext`\[Chi], 1] + 
     4208119331357072690 Subscript[$CellContext`\[Chi], 2] + 
     4208119331357072690 Subscript[$CellContext`\[Chi], 3] + 
     4208119331357072690 Subscript[$CellContext`\[Chi], 4] + 
     4208119331357072690 Subscript[$CellContext`\[Chi], 5] + 
     4208119331357072690 Subscript[$CellContext`\[Chi], 6] + 
     4208119331357072690 Subscript[$CellContext`\[Chi], 7] + 
     4208119331357072690 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     8840726468087962536 Subscript[$CellContext`\[Chi], 13] + 
     8840726469151072776 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     9286167237495910830 Subscript[$CellContext`\[Chi], 9] + 
     9286167237495910830 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     9753573203330409134 Subscript[$CellContext`\[Chi], 11] + 
     9753573204445919108 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     5122002232592654860 Subscript[$CellContext`\[Chi], 1] + 
     5122002232592654860 Subscript[$CellContext`\[Chi], 2] + 
     5122002232592654860 Subscript[$CellContext`\[Chi], 3] + 
     5122002232592654860 Subscript[$CellContext`\[Chi], 4] + 
     5122002232592654860 Subscript[$CellContext`\[Chi], 5] + 
     5122002232592654860 Subscript[$CellContext`\[Chi], 6] + 
     5122002232592654860 Subscript[$CellContext`\[Chi], 7] + 
     5122002232592654860 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     10758571197480047472 Subscript[$CellContext`\[Chi], 13] + 
     10758571196309664384 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     11298435968284958164 Subscript[$CellContext`\[Chi], 9] + 
     11298435968284958164 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     11864816163461791606 Subscript[$CellContext`\[Chi], 11] + 
     11864816162233950728 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     6229493254115804430 Subscript[$CellContext`\[Chi], 1] + 
     6229493254115804430 Subscript[$CellContext`\[Chi], 2] + 
     6229493254115804430 Subscript[$CellContext`\[Chi], 3] + 
     6229493254115804430 Subscript[$CellContext`\[Chi], 4] + 
     6229493254115804430 Subscript[$CellContext`\[Chi], 5] + 
     6229493254115804430 Subscript[$CellContext`\[Chi], 6] + 
     6229493254115804430 Subscript[$CellContext`\[Chi], 7] + 
     6229493254115804430 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     13082281719839714080 Subscript[$CellContext`\[Chi], 13] + 
     13082281721127714320 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     13736099267665649070 Subscript[$CellContext`\[Chi], 9] + 
     13736099267665649070 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     14421902257440057840 Subscript[$CellContext`\[Chi], 11] + 
     14421902258791040976 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     7570611229430318420 Subscript[$CellContext`\[Chi], 1] + 
     7570611229430318420 Subscript[$CellContext`\[Chi], 2] + 
     7570611229430318420 Subscript[$CellContext`\[Chi], 3] + 
     7570611229430318420 Subscript[$CellContext`\[Chi], 4] + 
     7570611229430318420 Subscript[$CellContext`\[Chi], 5] + 
     7570611229430318420 Subscript[$CellContext`\[Chi], 6] + 
     7570611229430318420 Subscript[$CellContext`\[Chi], 7] + 
     7570611229430318420 Subscript[$CellContext`\[Chi], 8], 0, 0, 0, 0, 0, 
     15895663450631739480 Subscript[$CellContext`\[Chi], 13] + 
     15895663449214823520 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 
     16686903920513004432 Subscript[$CellContext`\[Chi], 9] + 
     16686903920513004432 Subscript[$CellContext`\[Chi], 10]}, 0, 3024, 24],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.5572030820610027`*^9, 3.557203091773746*^9}}],

Cell["\<\
\\chi _{11}+\\sqrt[4]{q} \\left(\\chi _1+\\chi _6\\right)+2 \\sqrt{q} \\chi \
_{14}+q^{3/4} \\left(2 \\chi _9+2 \\chi _{10}\\right)+q \\left(2 \\chi \
_{11}+4 \\chi _{12}\\right)+q^{5/4} \\left(3 \\chi _1+2 \\chi _2+2
   \\chi _3+2 \\chi _4+2 \\chi _5+3 \\chi _6+2 \\chi _7+2 \\chi \
_8\\right)+q^{3/2} \\left(8 \\chi _{13}+6 \\chi _{14}\\right)+q^{7/4} \
\\left(10 \\chi _9+10 \\chi _{10}\\right)+q^2 \\left(16 \\chi _{11}+12 \\chi
   _{12}\\right)+q^{9/4} \\left(10 \\chi _1+10 \\chi _2+10 \\chi _3+10 \\chi \
_4+10 \\chi _5+10 \\chi _6+10 \\chi _7+10 \\chi _8\\right)+q^{5/2} \\left(24 \
\\chi _{13}+30 \\chi _{14}\\right)+q^{11/4} \\left(36 \\chi
   _9+36 \\chi _{10}\\right)+q^3 \\left(46 \\chi _{11}+52 \\chi \
_{12}\\right)+q^{13/4} \\left(33 \\chi _1+32 \\chi _2+32 \\chi _3+32 \\chi \
_4+32 \\chi _5+33 \\chi _6+32 \\chi _7+32 \\chi _8\\right)+q^{7/2}
   \\left(88 \\chi _{13}+80 \\chi _{14}\\right)+q^{15/4} \\left(110 \\chi \
_9+110 \\chi _{10}\\right)+q^4 \\left(146 \\chi _{11}+136 \\chi \
_{12}\\right)+q^{17/4} \\left(90 \\chi _1+90 \\chi _2+90 \\chi _3+90 \\chi
   _4+90 \\chi _5+90 \\chi _6+90 \\chi _7+90 \\chi _8\\right)+q^{9/2} \
\\left(224 \\chi _{13}+236 \\chi _{14}\\right)+q^{19/4} \\left(290 \\chi \
_9+290 \\chi _{10}\\right)+q^5 \\left(356 \\chi _{11}+372 \\chi
   _{12}\\right)+q^{21/4} \\left(228 \\chi _1+228 \\chi _2+228 \\chi _3+228 \
\\chi _4+228 \\chi _5+228 \\chi _6+228 \\chi _7+228 \\chi _8\\right)+q^{11/2} \
\\left(576 \\chi _{13}+558 \\chi _{14}\\right)+q^{23/4}
   \\left(702 \\chi _9+702 \\chi _{10}\\right)+q^6 \\left(878 \\chi _{11}+856 \
\\chi _{12}\\right)+q^{25/4} \\left(533 \\chi _1+532 \\chi _2+532 \\chi \
_3+532 \\chi _4+532 \\chi _5+533 \\chi _6+532 \\chi _7+532
   \\chi _8\\right)+q^{13/2} \\left(1288 \\chi _{13}+1316 \\chi \
_{14}\\right)+q^{27/4} \\left(1590 \\chi _9+1590 \\chi _{10}\\right)+q^7 \
\\left(1916 \\chi _{11}+1948 \\chi _{12}\\right)+q^{29/4} \\left(1170 \\chi
   _1+1170 \\chi _2+1170 \\chi _3+1170 \\chi _4+1170 \\chi _5+1170 \\chi \
_6+1170 \\chi _7+1170 \\chi _8\\right)+q^{15/2} \\left(2848 \\chi _{13}+2810 \
\\chi _{14}\\right)+q^{31/4} \\left(3406 \\chi _9+3406 \\chi
   _{10}\\right)+q^8 \\left(4114 \\chi _{11}+4068 \\chi \
_{12}\\right)+q^{33/4} \\left(2452 \\chi _1+2452 \\chi _2+2452 \\chi _3+2452 \
\\chi _4+2452 \\chi _5+2452 \\chi _6+2452 \\chi _7+2452 \\chi
   _8\\right)+q^{17/2} \\left(5832 \\chi _{13}+5886 \\chi \
_{14}\\right)+q^{35/4} \\left(6984 \\chi _9+6984 \\chi _{10}\\right)+q^9 \
\\left(8278 \\chi _{11}+8340 \\chi _{12}\\right)+q^{37/4} \\left(4930 \\chi
   _1+4930 \\chi _2+4930 \\chi _3+4930 \\chi _4+4930 \\chi _5+4930 \\chi \
_6+4930 \\chi _7+4930 \\chi _8\\right)+q^{19/2} \\left(11712 \\chi \
_{13}+11638 \\chi _{14}\\right)+q^{39/4} \\left(13800 \\chi _9+13800
   \\chi _{10}\\right)+q^{10} \\left(16318 \\chi _{11}+16232 \\chi \
_{12}\\right)+q^{41/4} \\left(9579 \\chi _1+9578 \\chi _2+9578 \\chi _3+9578 \
\\chi _4+9578 \\chi _5+9579 \\chi _6+9578 \\chi _7+9578 \\chi
   _8\\right)+q^{21/2} \\left(22464 \\chi _{13}+22562 \\chi \
_{14}\\right)+q^{43/4} \\left(26404 \\chi _9+26404 \\chi _{10}\\right)+q^{11} \
\\left(30856 \\chi _{11}+30972 \\chi _{12}\\right)+q^{45/4} \\left(18070
   \\chi _1+18070 \\chi _2+18070 \\chi _3+18070 \\chi _4+18070 \\chi _5+18070 \
\\chi _6+18070 \\chi _7+18070 \\chi _8\\right)+q^{23/2} \\left(42240 \\chi \
_{13}+42108 \\chi _{14}\\right)+q^{47/4} \\left(49140
   \\chi _9+49140 \\chi _{10}\\right)+q^{12} \\left(57252 \\chi _{11}+57100 \
\\chi _{12}\\right)+q^{49/4} \\left(33210 \\chi _1+33210 \\chi _2+33210 \\chi \
_3+33210 \\chi _4+33210 \\chi _5+33210 \\chi _6+33210
   \\chi _7+33210 \\chi _8\\right)+q^{25/2} \\left(76960 \\chi _{13}+77138 \
\\chi _{14}\\right)+q^{51/4} \\left(89262 \\chi _9+89262 \\chi \
_{10}\\right)+q^{13} \\left(103162 \\chi _{11}+103364 \\chi
   _{12}\\right)+q^{53/4} \\left(59652 \\chi _1+59652 \\chi _2+59652 \\chi \
_3+59652 \\chi _4+59652 \\chi _5+59652 \\chi _6+59652 \\chi _7+59652 \\chi _8\
\\right)+q^{27/2} \\left(137784 \\chi _{13}+137554 \\chi
   _{14}\\right)+q^{55/4} \\left(158654 \\chi _9+158654 \\chi \
_{10}\\right)+q^{14} \\left(182748 \\chi _{11}+182484 \\chi \
_{12}\\right)+q^{57/4} \\left(104980 \\chi _1+104980 \\chi _2+104980 \\chi \
_3+104980
   \\chi _4+104980 \\chi _5+104980 \\chi _6+104980 \\chi _7+104980 \\chi \
_8\\right)+q^{29/2} \\left(240960 \\chi _{13}+241260 \\chi \
_{14}\\right)+q^{59/4} \\left(276570 \\chi _9+276570 \\chi
   _{10}\\right)+q^{15} \\left(316740 \\chi _{11}+317080 \\chi \
_{12}\\right)+q^{61/4} \\left(181367 \\chi _1+181366 \\chi _2+181366 \\chi \
_3+181366 \\chi _4+181366 \\chi _5+181367 \\chi _6+181366 \\chi
   _7+181366 \\chi _8\\right)+q^{31/2} \\left(414944 \\chi _{13}+414556 \\chi \
_{14}\\right)+q^{63/4} \\left(473756 \\chi _9+473756 \\chi \
_{10}\\right)+q^{16} \\left(540822 \\chi _{11}+540384 \\chi
   _{12}\\right)+q^{65/4} \\left(308142 \\chi _1+308142 \\chi _2+308142 \\chi \
_3+308142 \\chi _4+308142 \\chi _5+308142 \\chi _6+308142 \\chi _7+308142 \
\\chi _8\\right)+q^{33/2} \\left(701656 \\chi
   _{13}+702150 \\chi _{14}\\right)+q^{67/4} \\left(798660 \\chi _9+798660 \
\\chi _{10}\\right)+q^{17} \\left(907648 \\chi _{11}+908208 \\chi \
_{12}\\right)+q^{69/4} \\left(515620 \\chi _1+515620 \\chi _2+515620
   \\chi _3+515620 \\chi _4+515620 \\chi _5+515620 \\chi _6+515620 \\chi \
_7+515620 \\chi _8\\right)+q^{35/2} \\left(1170576 \\chi _{13}+1169946 \\chi \
_{14}\\right)+q^{71/4} \\left(1326888 \\chi _9+1326888 \\chi
   _{10}\\right)+q^{18} \\left(1503592 \\chi _{11}+1502884 \\chi \
_{12}\\right)+q^{73/4} \\left(850804 \\chi _1+850804 \\chi _2+850804 \\chi \
_3+850804 \\chi _4+850804 \\chi _5+850804 \\chi _6+850804 \\chi
   _7+850804 \\chi _8\\right)+q^{37/2} \\left(1924208 \\chi _{13}+1925006 \
\\chi _{14}\\right)+q^{75/4} \\left(2175134 \\chi _9+2175134 \\chi \
_{10}\\right)+q^{19} \\left(2455902 \\chi _{11}+2456796 \\chi
   _{12}\\right)+q^{77/4} \\left(1385910 \\chi _1+1385910 \\chi _2+1385910 \
\\chi _3+1385910 \\chi _4+1385910 \\chi _5+1385910 \\chi _6+1385910 \\chi \
_7+1385910 \\chi _8\\right)+q^{39/2} \\left(3126000 \\chi
   _{13}+3125000 \\chi _{14}\\right)+q^{79/4} \\left(3521710 \\chi _9+3521710 \
\\chi _{10}\\right)+q^{20} \\left(3965864 \\chi _{11}+3964740 \\chi \
_{12}\\right)+q^{81/4} \\left(2230824 \\chi _1+2230824 \\chi
   _2+2230824 \\chi _3+2230824 \\chi _4+2230824 \\chi _5+2230824 \\chi \
_6+2230824 \\chi _7+2230824 \\chi _8\\right)+q^{41/2} \\left(5016000 \\chi \
_{13}+5017254 \\chi _{14}\\right)+q^{83/4} \\left(5636808 \\chi
   _9+5636808 \\chi _{10}\\right)+q^{21} \\left(6328758 \\chi _{11}+6330156 \
\\chi _{12}\\right)+q^{85/4} \\left(3551265 \\chi _1+3551264 \\chi _2+3551264 \
\\chi _3+3551264 \\chi _4+3551264 \\chi _5+3551265
   \\chi _6+3551264 \\chi _7+3551264 \\chi _8\\right)+q^{43/2} \\left(7965664 \
\\chi _{13}+7964102 \\chi _{14}\\right)+q^{87/4} \\left(8926310 \\chi \
_9+8926310 \\chi _{10}\\right)+q^{22} \\left(9998390 \\chi
   _{11}+9996652 \\chi _{12}\\right)+q^{89/4} \\left(5595210 \\chi _1+5595210 \
\\chi _2+5595210 \\chi _3+5595210 \\chi _4+5595210 \\chi _5+5595210 \\chi \
_6+5595210 \\chi _7+5595210 \\chi _8\\right)+q^{45/2}
   \\left(12517168 \\chi _{13}+12519102 \\chi _{14}\\right)+q^{91/4} \
\\left(13995034 \\chi _9+13995034 \\chi _{10}\\right)+q^{23} \\left(15635972 \
\\chi _{11}+15638124 \\chi _{12}\\right)+q^{93/4}
   \\left(8730856 \\chi _1+8730856 \\chi _2+8730856 \\chi _3+8730856 \\chi \
_4+8730856 \\chi _5+8730856 \\chi _6+8730856 \\chi _7+8730856 \\chi \
_8\\right)+q^{47/2} \\left(19489416 \\chi _{13}+19487028 \\chi
   _{14}\\right)+q^{95/4} \\left(21737808 \\chi _9+21737808 \\chi \
_{10}\\right)+q^{24} \\left(24235134 \\chi _{11}+24232488 \\chi \
_{12}\\right)+q^{97/4} \\left(13500890 \\chi _1+13500890 \\chi _2+13500890
   \\chi _3+13500890 \\chi _4+13500890 \\chi _5+13500890 \\chi _6+13500890 \
\\chi _7+13500890 \\chi _8\\right)+q^{49/2} \\left(30068432 \\chi \
_{13}+30071368 \\chi _{14}\\right)+q^{99/4} \\left(33469130 \\chi
   _9+33469130 \\chi _{10}\\right)+q^{25} \\left(37231714 \\chi \
_{11}+37234964 \\chi _{12}\\right)+q^{101/4} \\left(20699910 \\chi \
_1+20699910 \\chi _2+20699910 \\chi _3+20699910 \\chi _4+20699910 \\chi
   _5+20699910 \\chi _6+20699910 \\chi _7+20699910 \\chi _8\\right)+q^{51/2} \
\\left(46011296 \\chi _{13}+46007704 \\chi _{14}\\right)+q^{103/4} \
\\left(51107112 \\chi _9+51107112 \\chi _{10}\\right)+q^{26}
   \\left(56743826 \\chi _{11}+56739852 \\chi _{12}\\right)+q^{105/4} \
\\left(31483794 \\chi _1+31483794 \\chi _2+31483794 \\chi _3+31483794 \\chi \
_4+31483794 \\chi _5+31483794 \\chi _6+31483794 \\chi
   _7+31483794 \\chi _8\\right)+q^{53/2} \\left(69841056 \\chi _{13}+69845442 \
\\chi _{14}\\right)+q^{107/4} \\left(77433480 \\chi _9+77433480 \\chi \
_{10}\\right)+q^{27} \\left(85806632 \\chi _{11}+85811468
   \\chi _{12}\\right)+q^{109/4} \\left(47523620 \\chi _1+47523620 \\chi \
_2+47523620 \\chi _3+47523620 \\chi _4+47523620 \\chi _5+47523620 \\chi \
_6+47523620 \\chi _7+47523620 \\chi _8\\right)+q^{55/2}
   \\left(105235432 \\chi _{13}+105230096 \\chi _{14}\\right)+q^{111/4} \
\\left(116458256 \\chi _9+116458256 \\chi _{10}\\right)+q^{28} \
\\left(128827746 \\chi _{11}+128821872 \\chi _{12}\\right)+q^{113/4}
   \\left(71221539 \\chi _1+71221538 \\chi _2+71221538 \\chi _3+71221538 \
\\chi _4+71221538 \\chi _5+71221539 \\chi _6+71221538 \\chi _7+71221538 \\chi \
_8\\right)+q^{57/2} \\left(157430720 \\chi
   _{13}+157437182 \\chi _{14}\\right)+q^{115/4} \\left(173929258 \\chi \
_9+173929258 \\chi _{10}\\right)+q^{29} \\left(192069568 \\chi \
_{11}+192076680 \\chi _{12}\\right)+q^{117/4} \\left(106011430 \\chi
   _1+106011430 \\chi _2+106011430 \\chi _3+106011430 \\chi _4+106011430 \
\\chi _5+106011430 \\chi _6+106011430 \\chi _7+106011430 \\chi \
_8\\right)+q^{59/2} \\left(233953776 \\chi _{13}+233945964 \\chi
   _{14}\\right)+q^{119/4} \\left(258041340 \\chi _9+258041340 \\chi \
_{10}\\right)+q^{30} \\left(284505674 \\chi _{11}+284497096 \\chi \
_{12}\\right)+q^{121/4} \\left(156776126 \\chi _1+156776126 \\chi
   _2+156776126 \\chi _3+156776126 \\chi _4+156776126 \\chi _5+156776126 \
\\chi _6+156776126 \\chi _7+156776126 \\chi _8\\right)+q^{61/2} \
\\left(345431680 \\chi _{13}+345441098 \\chi _{14}\\right)+q^{123/4}
   \\left(380417918 \\chi _9+380417918 \\chi _{10}\\right)+q^{31} \
\\left(418779064 \\chi _{11}+418789388 \\chi _{12}\\right)+q^{125/4} \
\\left(230424246 \\chi _1+230424246 \\chi _2+230424246 \\chi _3+230424246
   \\chi _4+230424246 \\chi _5+230424246 \\chi _6+230424246 \\chi \
_7+230424246 \\chi _8\\right)+q^{63/2} \\left(506957248 \\chi _{13}+506945938 \
\\chi _{14}\\right)+q^{127/4} \\left(557464180 \\chi
   _9+557464180 \\chi _{10}\\right)+q^{32} \\left(612795944 \\chi \
_{11}+612783552 \\chi _{12}\\right)+q^{129/4} \\left(336683560 \\chi \
_1+336683560 \\chi _2+336683560 \\chi _3+336683560 \\chi _4+336683560
   \\chi _5+336683560 \\chi _6+336683560 \\chi _7+336683560 \\chi \
_8\\right)+q^{65/2} \\left(739666320 \\chi _{13}+739679880 \\chi \
_{14}\\right)+q^{131/4} \\left(812226258 \\chi _9+812226258 \\chi
   _{10}\\right)+q^{33} \\left(891582706 \\chi _{11}+891597532 \\chi \
_{12}\\right)+q^{133/4} \\left(489188260 \\chi _1+489188260 \\chi \
_2+489188260 \\chi _3+489188260 \\chi _4+489188260 \\chi _5+489188260
   \\chi _6+489188260 \\chi _7+489188260 \\chi _8\\right)+q^{67/2} \
\\left(1073258424 \\chi _{13}+1073242212 \\chi _{14}\\right)+q^{135/4} \
\\left(1176933422 \\chi _9+1176933422 \\chi _{10}\\right)+q^{34}
   \\left(1290217938 \\chi _{11}+1290200232 \\chi _{12}\\right)+q^{137/4} \
\\left(706963860 \\chi _1+706963860 \\chi _2+706963860 \\chi _3+706963860 \
\\chi _4+706963860 \\chi _5+706963860 \\chi _6+706963860
   \\chi _7+706963860 \\chi _8\\right)+q^{69/2} \\left(1549002312 \\chi \
_{13}+1549021638 \\chi _{14}\\right)+q^{139/4} \\left(1696462230 \\chi \
_9+1696462230 \\chi _{10}\\right)+q^{35} \\left(1857353186 \\chi
   _{11}+1857374280 \\chi _{12}\\right)+q^{141/4} \\left(1016446522 \\chi \
_1+1016446522 \\chi _2+1016446522 \\chi _3+1016446522 \\chi _4+1016446522 \
\\chi _5+1016446522 \\chi _6+1016446522 \\chi
   _7+1016446522 \\chi _8\\right)+q^{71/2} \\left(2224336488 \\chi \
_{13}+2224313490 \\chi _{14}\\right)+q^{143/4} \\left(2433041424 \\chi \
_9+2433041424 \\chi _{10}\\right)+q^{36} \\left(2660551940 \\chi
   _{11}+2660526880 \\chi _{12}\\right)+q^{145/4} \\left(1454219969 \\chi \
_1+1454219968 \\chi _2+1454219968 \\chi _3+1454219968 \\chi _4+1454219968 \
\\chi _5+1454219969 \\chi _6+1454219968 \\chi
   _7+1454219968 \\chi _8\\right)+q^{73/2} \\left(3178485112 \\chi \
_{13}+3178512416 \\chi _{14}\\right)+q^{147/4} \\left(3472616690 \\chi \
_9+3472616690 \\chi _{10}\\right)+q^{37} \\left(3792835628 \\chi
   _{11}+3792865348 \\chi _{12}\\right)+q^{149/4} \\left(2070713160 \\chi \
_1+2070713160 \\chi _2+2070713160 \\chi _3+2070713160 \\chi _4+2070713160 \
\\chi _5+2070713160 \\chi _6+2070713160 \\chi
   _7+2070713160 \\chi _8\\right)+q^{75/2} \\left(4520768736 \\chi \
_{13}+4520736400 \\chi _{14}\\right)+q^{151/4} \\left(4933433576 \\chi \
_9+4933433576 \\chi _{10}\\right)+q^{38} \\left(5382303768 \\chi
   _{11}+5382268596 \\chi _{12}\\right)+q^{153/4} \\left(2935177864 \\chi \
_1+2935177864 \\chi _2+2935177864 \\chi _3+2935177864 \\chi _4+2935177864 \
\\chi _5+2935177864 \\chi _6+2935177864 \\chi
   _7+2935177864 \\chi _8\\right)+q^{77/2} \\left(6400914168 \\chi \
_{13}+6400952394 \\chi _{14}\\right)+q^{155/4} \\left(6977575980 \\chi \
_9+6977575980 \\chi _{10}\\right)+q^{39} \\left(7604106262 \\chi
   _{11}+7604147788 \\chi _{12}\\right)+q^{157/4} \\left(4142368580 \\chi \
_1+4142368580 \\chi _2+4142368580 \\chi _3+4142368580 \\chi _4+4142368580 \
\\chi _5+4142368580 \\chi _6+4142368580 \\chi
   _7+4142368580 \\chi _8\\right)+q^{79/2} \\left(9023912240 \\chi \
_{13}+9023867140 \\chi _{14}\\right)+q^{159/4} \\left(9826425410 \\chi \
_9+9826425410 \\chi _{10}\\right)+q^{40} \\left(10697593776 \\chi
   _{11}+10697544828 \\chi _{12}\\right)+q^{161/4} \\left(5821480674 \\chi \
_1+5821480674 \\chi _2+5821480674 \\chi _3+5821480674 \\chi _4+5821480674 \
\\chi _5+5821480674 \\chi _6+5821480674 \\chi
   _7+5821480674 \\chi _8\\right)+q^{81/2} \\left(12668660952 \\chi \
_{13}+12668714048 \\chi _{14}\\right)+q^{163/4} \\left(13781312782 \\chi \
_9+13781312782 \\chi _{10}\\right)+q^{41} \\left(14987890444 \\chi
   _{11}+14987948028 \\chi _{12}\\right)+q^{165/4} \\left(8148072140 \\chi \
_1+8148072140 \\chi _2+8148072140 \\chi _3+8148072140 \\chi _4+8148072140 \
\\chi _5+8148072140 \\chi _6+8148072140 \\chi
   _7+8148072140 \\chi _8\\right)+q^{83/2} \\left(17714252952 \\chi \
_{13}+17714190546 \\chi _{14}\\right)+q^{167/4} \\left(19251028530 \\chi \
_9+19251028530 \\chi _{10}\\right)+q^{42} \\left(20916165768 \\chi
   _{11}+20916098164 \\chi _{12}\\right)+q^{169/4} \\left(11359920340 \\chi \
_1+11359920340 \\chi _2+11359920340 \\chi _3+11359920340 \\chi _4+11359920340 \
\\chi _5+11359920340 \\chi _6+11359920340 \\chi
   _7+11359920340 \\chi _8\\right)+q^{85/2} \\left(24673225184 \\chi \
_{13}+24673298404 \\chi _{14}\\right)+q^{171/4} \\left(26788359484 \\chi \
_9+26788359484 \\chi _{10}\\right)+q^{43} \\left(29077978128 \\chi
   _{11}+29078057376 \\chi _{12}\\right)+q^{173/4} \\left(15778055268 \\chi \
_1+15778055268 \\chi _2+15778055268 \\chi _3+15778055268 \\chi _4+15778055268 \
\\chi _5+15778055268 \\chi _6+15778055268 \\chi
   _7+15778055268 \\chi _8\\right)+q^{87/2} \\left(34237616848 \\chi \
_{13}+34237531110 \\chi _{14}\\right)+q^{175/4} \\left(37138483734 \\chi \
_9+37138483734 \\chi _{10}\\right)+q^{44} \\left(40276187280 \\chi
   _{11}+40276094544 \\chi _{12}\\right)+q^{177/4} \\left(21834580520 \\chi \
_1+21834580520 \\chi _2+21834580520 \\chi _3+21834580520 \\chi _4+21834580520 \
\\chi _5+21834580520 \\chi _6+21834580520 \\chi
   _7+21834580520 \\chi _8\\right)+q^{89/2} \\left(47337518976 \\chi \
_{13}+47337619224 \\chi _{14}\\right)+q^{179/4} \\left(51302904840 \\chi \
_9+51302904840 \\chi _{10}\\right)+q^{45} \\left(55588277846 \\chi
   _{11}+55588386172 \\chi _{12}\\right)+q^{181/4} \\left(30109377579 \\chi \
_1+30109377578 \\chi _2+30109377578 \\chi _3+30109377578 \\chi _4+30109377578 \
\\chi _5+30109377579 \\chi _6+30109377578 \\chi
   _7+30109377578 \\chi _8\\right)+q^{91/2} \\left(65221006920 \\chi \
_{13}+65220889898 \\chi _{14}\\right)+q^{183/4} \\left(70623689444 \\chi \
_9+70623689444 \\chi _{10}\\right)+q^{46} \\left(76457965990 \\chi
   _{11}+76457839640 \\chi _{12}\\right)+q^{185/4} \\left(41378408604 \\chi \
_1+41378408604 \\chi _2+41378408604 \\chi _3+41378408604 \\chi _4+41378408604 \
\\chi _5+41378408604 \\chi _6+41378408604 \\chi
   _7+41378408604 \\chi _8\\right)+q^{93/2} \\left(89556061440 \\chi \
_{13}+89556197808 \\chi _{14}\\right)+q^{187/4} \\left(96894180890 \\chi \
_9+96894180890 \\chi _{10}\\right)+q^{47} \\left(104812073952
   \\chi _{11}+104812221096 \\chi _{12}\\right)+q^{189/4} \\left(56677121320 \
\\chi _1+56677121320 \\chi _2+56677121320 \\chi _3+56677121320 \\chi \
_4+56677121320 \\chi _5+56677121320 \\chi _6+56677121320
   \\chi _7+56677121320 \\chi _8\\right)+q^{95/2} \\left(122568009888 \\chi \
_{13}+122567851194 \\chi _{14}\\right)+q^{191/4} \\left(132504160644 \\chi \
_9+132504160644 \\chi _{10}\\right)+q^{48}
   \\left(143217698454 \\chi _{11}+143217527368 \\chi _{12}\\right)+q^{193/4} \
\\left(77383479924 \\chi _1+77383479924 \\chi _2+77383479924 \\chi \
_3+77383479924 \\chi _4+77383479924 \\chi _5+77383479924 \\chi
   _6+77383479924 \\chi _7+77383479924 \\chi _8\\right)+q^{97/2} \
\\left(167215059240 \\chi _{13}+167215243638 \\chi _{14}\\right)+q^{195/4} \
\\left(180629714518 \\chi _9+180629714518 \\chi
   _{10}\\right)+q^{49} \\left(195082972972 \\chi _{11}+195083171624 \\chi \
_{12}\\right)+q^{197/4} \\left(105326445510 \\chi _1+105326445510 \\chi \
_2+105326445510 \\chi _3+105326445510 \\chi _4+105326445510
   \\chi _5+105326445510 \\chi _6+105326445510 \\chi _7+105326445510 \\chi _8\
\\right)+q^{99/2} \\left(227422551568 \\chi _{13}+227422337632 \\chi \
_{14}\\right)+q^{199/4} \\left(245481003870 \\chi
   _9+245481003870 \\chi _{10}\\right)+q^{50} \\left(264924372944 \\chi \
_{11}+264924142608 \\chi _{12}\\right)+q^{201/4} \\left(142927378546 \\chi \
_1+142927378546 \\chi _2+142927378546 \\chi _3+142927378546
   \\chi _4+142927378546 \\chi _5+142927378546 \\chi _6+142927378546 \\chi \
_7+142927378546 \\chi _8\\right)+q^{101/2} \\left(308382263952 \\chi \
_{13}+308382511836 \\chi _{14}\\right)+q^{203/4}
   \\left(332624882754 \\chi _9+332624882754 \\chi _{10}\\right)+q^{51} \
\\left(358708226740 \\chi _{11}+358708493420 \\chi _{12}\\right)+q^{205/4} \
\\left(193383949608 \\chi _1+193383949608 \\chi
   _2+193383949608 \\chi _3+193383949608 \\chi _4+193383949608 \\chi \
_5+193383949608 \\chi _6+193383949608 \\chi _7+193383949608 \\chi \
_8\\right)+q^{103/2} \\left(416948303792 \\chi _{13}+416948016964 \\chi
   _{14}\\right)+q^{207/4} \\left(449404039300 \\chi _9+449404039300 \\chi \
_{10}\\right)+q^{52} \\left(484301519104 \\chi _{11}+484301210732 \\chi _{12}\
\\right)+q^{209/4} \\left(260908825230 \\chi
   _1+260908825230 \\chi _2+260908825230 \\chi _3+260908825230 \\chi \
_4+260908825230 \\chi _5+260908825230 \\chi _6+260908825230 \\chi \
_7+260908825230 \\chi _8\\right)+q^{105/2} \\left(562142721272 \\chi
   _{13}+562143052702 \\chi _{14}\\right)+q^{211/4} \\left(605480388970 \\chi \
_9+605480388970 \\chi _{10}\\right)+q^{53} \\left(652047525138 \\chi \
_{11}+652047881256 \\chi _{12}\\right)+q^{213/4}
   \\left(351038784782 \\chi _1+351038784782 \\chi _2+351038784782 \\chi \
_3+351038784782 \\chi _4+351038784782 \\chi _5+351038784782 \\chi \
_6+351038784782 \\chi _7+351038784782 \\chi _8\\right)+q^{107/2}
   \\left(755819136000 \\chi _{13}+755818753500 \\chi _{14}\\right)+q^{215/4} \
\\left(813538100880 \\chi _9+813538100880 \\chi _{10}\\right)+q^{54} \
\\left(875519993022 \\chi _{11}+875519582312 \\chi
   _{12}\\right)+q^{217/4} \\left(471034235070 \\chi _1+471034235070 \\chi \
_2+471034235070 \\chi _3+471034235070 \\chi _4+471034235070 \\chi \
_5+471034235070 \\chi _6+471034235070 \\chi _7+471034235070 \\chi
   _8\\right)+q^{109/2} \\left(1013509434896 \\chi _{13}+1013509875784 \\chi \
_{14}\\right)+q^{219/4} \\left(1090191296500 \\chi _9+1090191296500 \\chi \
_{10}\\right)+q^{55} \\left(1172485051254 \\chi
   _{11}+1172485524372 \\chi _{12}\\right)+q^{221/4} \\left(630394532535 \
\\chi _1+630394532534 \\chi _2+630394532534 \\chi _3+630394532534 \\chi \
_4+630394532534 \\chi _5+630394532535 \\chi _6+630394532534
   \\chi _7+630394532534 \\chi _8\\right)+q^{111/2} \\left(1355527554040 \
\\chi _{13}+1355527046494 \\chi _{14}\\right)+q^{223/4} \\left(1457153704872 \
\\chi _9+1457153704872 \\chi _{10}\\right)+q^{56}
   \\left(1566153231232 \\chi _{11}+1566152686884 \\chi \
_{12}\\right)+q^{225/4} \\left(841521377282 \\chi _1+841521377282 \\chi \
_2+841521377282 \\chi _3+841521377282 \\chi _4+841521377282 \\chi
   _5+841521377282 \\chi _6+841521377282 \\chi _7+841521377282 \\chi \
_8\\right)+q^{113/2} \\left(1808375676144 \\chi _{13}+1808376259764 \\chi \
_{14}\\right)+q^{227/4} \\left(1942742983500 \\chi
   _9+1942742983500 \\chi _{10}\\right)+q^{57} \\left(2086773840504 \\chi \
_{11}+2086774466048 \\chi _{12}\\right)+q^{229/4} \\left(1120571206820 \\chi \
_1+1120571206820 \\chi _2+1120571206820 \\chi
   _3+1120571206820 \\chi _4+1120571206820 \\chi _5+1120571206820 \\chi \
_6+1120571206820 \\chi _7+1120571206820 \\chi _8\\right)+q^{115/2} \
\\left(2406566414448 \\chi _{13}+2406565744128 \\chi
   _{14}\\right)+q^{231/4} \\left(2583811802902 \\chi _9+2583811802902 \\chi \
_{10}\\right)+q^{58} \\left(2773698080954 \\chi _{11}+2773697362888 \\chi \
_{12}\\right)+q^{233/4} \\left(1488548408040 \\chi
   _1+1488548408040 \\chi _2+1488548408040 \\chi _3+1488548408040 \\chi \
_4+1488548408040 \\chi _5+1488548408040 \\chi _6+1488548408040 \\chi \
_7+1488548408040 \\chi _8\\right)+q^{117/2} \\left(3194940080040
   \\chi _{13}+3194940849042 \\chi _{14}\\right)+q^{235/4} \
\\left(3428222226512 \\chi _9+3428222226512 \\chi _{10}\\right)+q^{59} \
\\left(3678001460596 \\chi _{11}+3678002283948 \\chi _{12}\\right)+q^{237/4}
   \\left(1972704827030 \\chi _1+1972704827030 \\chi _2+1972704827030 \\chi \
_3+1972704827030 \\chi _4+1972704827030 \\chi _5+1972704827030 \\chi \
_6+1972704827030 \\chi _7+1972704827030 \\chi
   _8\\right)+q^{119/2} \\left(4231651284312 \\chi _{13}+4231650403038 \\chi \
_{14}\\right)+q^{239/4} \\left(4538010567690 \\chi _9+4538010567690 \\chi \
_{10}\\right)+q^{60} \\left(4865859401678 \\chi
   _{11}+4865858458656 \\chi _{12}\\right)+q^{241/4} \\left(2608328226888 \
\\chi _1+2608328226888 \\chi _2+2608328226888 \\chi _3+2608328226888 \\chi \
_4+2608328226888 \\chi _5+2608328226888 \\chi
   _6+2608328226888 \\chi _7+2608328226888 \\chi _8\\right)+q^{121/2} \
\\left(5591959369696 \\chi _{13}+5591960378552 \\chi _{14}\\right)+q^{243/4} \
\\left(5993428278292 \\chi _9+5993428278292 \\chi
   _{10}\\right)+q^{61} \\left(6422829083814 \\chi _{11}+6422830162788 \\chi \
_{12}\\right)+q^{245/4} \\left(3441023836650 \\chi _1+3441023836650 \\chi \
_2+3441023836650 \\chi _3+3441023836650 \\chi
   _4+3441023836650 \\chi _5+3441023836650 \\chi _6+3441023836650 \\chi \
_7+3441023836650 \\chi _8\\right)+q^{123/2} \\left(7373089925584 \\chi \
_{13}+7373088771918 \\chi _{14}\\right)+q^{247/4}
   \\left(7898092528060 \\chi _9+7898092528060 \\chi _{10}\\right)+q^{62} \
\\left(8459334962204 \\chi _{11}+8459333728956 \\chi _{12}\\right)+q^{249/4} \
\\left(4529619991100 \\chi _1+4529619991100 \\chi
   _2+4529619991100 \\chi _3+4529619991100 \\chi _4+4529619991100 \\chi \
_5+4529619991100 \\chi _6+4529619991100 \\chi _7+4529619991100 \\chi \
_8\\right)+q^{125/2} \\left(9700391335008 \\chi
   _{13}+9700392652962 \\chi _{14}\\right)+q^{251/4} \\left(10385540229456 \
\\chi _9+10385540229456 \\chi _{10}\\right)+q^{63} \\left(11117611630442 \
\\chi _{11}+11117613038564 \\chi _{12}\\right)+q^{253/4}
   \\left(5949862448452 \\chi _1+5949862448452 \\chi _2+5949862448452 \\chi \
_3+5949862448452 \\chi _4+5949862448452 \\chi _5+5949862448452 \\chi \
_6+5949862448452 \\chi _7+5949862448452 \\chi
   _8\\right)+q^{127/2} \\left(12735196040640 \\chi _{13}+12735194536514 \
\\chi _{14}\\right)+q^{255/4} \\left(13627554207814 \\chi _9+13627554207814 \
\\chi _{10}\\right)+q^{64} \\left(14580559784740 \\chi
   _{11}+14580558178496 \\chi _{12}\\right)+q^{257/4} \\left(7799103847080 \
\\chi _1+7799103847080 \\chi _2+7799103847080 \\chi _3+7799103847080 \\chi \
_4+7799103847080 \\chi _5+7799103847080 \\chi
   _6+7799103847080 \\chi _7+7799103847080 \\chi _8\\right)+q^{129/2} \
\\left(16684753290928 \\chi _{13}+16684755005812 \\chi \
_{14}\\right)+q^{259/4} \\left(17844723730060 \\chi _9+17844723730060 \\chi
   _{10}\\right)+q^{65} \\left(19082929334320 \\chi _{11}+19082931164796 \
\\chi _{12}\\right)+q^{261/4} \\left(10202246887088 \\chi _1+10202246887088 \
\\chi _2+10202246887088 \\chi _3+10202246887088 \\chi
   _4+10202246887088 \\chi _5+10202246887088 \\chi _6+10202246887088 \\chi \
_7+10202246887088 \\chi _8\\right)+q^{131/2} \\left(21814860507720 \\chi \
_{13}+21814858554366 \\chi _{14}\\right)+q^{263/4}
   \\left(23319817966116 \\chi _9+23319817966116 \\chi _{10}\\right)+q^{66} \
\\left(24925527022444 \\chi _{11}+24925524938448 \\chi \
_{12}\\right)+q^{265/4} \\left(13319264717309 \\chi _1+13319264717308 \\chi
   _2+13319264717308 \\chi _3+13319264717308 \\chi _4+13319264717308 \\chi \
_5+13319264717309 \\chi _6+13319264717308 \\chi _7+13319264717308 \\chi \
_8\\right)+q^{133/2} \\left(28465785908824 \\chi
   _{13}+28465788131726 \\chi _{14}\\right)+q^{267/4} \\left(30414695528620 \
\\chi _9+30414695528620 \\chi _{10}\\right)+q^{67} \\left(32493115435072 \
\\chi _{11}+32493117805556 \\chi _{12}\\right)+q^{269/4}
   \\left(17354702605590 \\chi _1+17354702605590 \\chi _2+17354702605590 \
\\chi _3+17354702605590 \\chi _4+17354702605590 \\chi _5+17354702605590 \\chi \
_6+17354702605590 \\chi _7+17354702605590 \\chi
   _8\\right)+q^{135/2} \\left(37072440777240 \\chi _{13}+37072438249942 \
\\chi _{14}\\right)+q^{271/4} \\left(39591652854562 \\chi _9+39591652854562 \
\\chi _{10}\\right)+q^{68} \\left(42277068748900 \\chi
   _{11}+42277066054980 \\chi _{12}\\right)+q^{273/4} \\left(22569664925616 \
\\chi _1+22569664925616 \\chi _2+22569664925616 \\chi _3+22569664925616 \\chi \
_4+22569664925616 \\chi _5+22569664925616 \\chi
   _6+22569664925616 \\chi _7+22569664925616 \\chi _8\\right)+q^{137/2} \
\\left(48189747778104 \\chi _{13}+48189750648954 \\chi \
_{14}\\right)+q^{275/4} \\left(51440336854974 \\chi _9+51440336854974 \\chi
   _{10}\\right)+q^{69} \\left(54903847327096 \\chi _{11}+54903850385828 \
\\chi _{12}\\right)+q^{277/4} \\left(29296915427780 \\chi _1+29296915427780 \
\\chi _2+29296915427780 \\chi _3+29296915427780 \\chi
   _4+29296915427780 \\chi _5+29296915427780 \\chi _6+29296915427780 \\chi \
_7+29296915427780 \\chi _8\\right)+q^{139/2} \\left(62524667173024 \\chi \
_{13}+62524663914776 \\chi _{14}\\right)+q^{279/4}
   \\left(66711622908090 \\chi _9+66711622908090 \\chi _{10}\\right)+q^{70} \
\\left(71170915135524 \\chi _{11}+71170911665532 \\chi \
_{12}\\right)+q^{281/4} \\left(37959872120424 \\chi _1+37959872120424 \\chi
   _2+37959872120424 \\chi _3+37959872120424 \\chi _4+37959872120424 \\chi \
_5+37959872120424 \\chi _6+37959872120424 \\chi _7+37959872120424 \\chi \
_8\\right)+q^{141/2} \\left(80976377110568 \\chi
   _{13}+80976380805278 \\chi _{14}\\right)+q^{283/4} \\left(86360200387948 \
\\chi _9+86360200387948 \\chi _{10}\\right)+q^{71} \\left(92091775394642 \
\\chi _{11}+92091779327844 \\chi _{12}\\right)+q^{285/4}
   \\left(49096467606576 \\chi _1+49096467606576 \\chi _2+49096467606576 \
\\chi _3+49096467606576 \\chi _4+49096467606576 \\chi _5+49096467606576 \\chi \
_6+49096467606576 \\chi _7+49096467606576 \\chi
   _8\\right)+q^{143/2} \\left(104686832462472 \\chi _{13}+104686828276302 \
\\chi _{14}\\right)+q^{287/4} \\left(111598029274320 \\chi _9+111598029274320 \
\\chi _{10}\\right)+q^{72} \\left(118952594055898
   \\chi _{11}+118952589601404 \\chi _{12}\\right)+q^{289/4} \
\\left(63389079813620 \\chi _1+63389079813620 \\chi _2+63389079813620 \\chi \
_3+63389079813620 \\chi _4+63389079813620 \\chi _5+63389079813620
   \\chi _6+63389079813620 \\chi _7+63389079813620 \\chi _8\\right)+q^{145/2} \
\\left(135104046937096 \\chi _{13}+135104051676200 \\chi \
_{14}\\right)+q^{291/4} \\left(143961351206620 \\chi _9+143961351206620
   \\chi _{10}\\right)+q^{73} \\left(153383031161564 \\chi \
_{11}+153383036202388 \\chi _{12}\\right)+q^{293/4} \\left(81702026711532 \
\\chi _1+81702026711532 \\chi _2+81702026711532 \\chi _3+81702026711532
   \\chi _4+81702026711532 \\chi _5+81702026711532 \\chi _6+81702026711532 \
\\chi _7+81702026711532 \\chi _8\\right)+q^{147/2} \\left(174061474713832 \
\\chi _{13}+174061469353146 \\chi _{14}\\right)+q^{295/4}
   \\left(185394579254224 \\chi _9+185394579254224 \\chi _{10}\\right)+q^{74} \
\\left(197445026099448 \\chi _{11}+197445020399676 \\chi \
_{12}\\right)+q^{297/4} \\left(105128474127420 \\chi _1+105128474127420
   \\chi _2+105128474127420 \\chi _3+105128474127420 \\chi _4+105128474127420 \
\\chi _5+105128474127420 \\chi _6+105128474127420 \\chi _7+105128474127420 \
\\chi _8\\right)+q^{149/2} \\left(223877137007568
   \\chi _{13}+223877143066632 \\chi _{14}\\right)+q^{299/4} \
\\left(238355179650540 \\chi _9+238355179650540 \\chi _{10}\\right)+q^{75} \
\\left(253743602626682 \\chi _{11}+253743609066444 \\chi
   _{12}\\right)+q^{301/4} \\left(135049043331194 \\chi _1+135049043331194 \
\\chi _2+135049043331194 \\chi _3+135049043331194 \\chi _4+135049043331194 \
\\chi _5+135049043331194 \\chi _6+135049043331194 \\chi
   _7+135049043331194 \\chi _8\\right)+q^{151/2} \\left(287477604167760 \\chi \
_{13}+287477597324646 \\chi _{14}\\right)+q^{303/4} \\left(305944628849586 \
\\chi _9+305944628849586 \\chi _{10}\\right)+q^{76}
   \\left(325565359731086 \\chi _{11}+325565352460792 \\chi \
_{12}\\right)+q^{305/4} \\left(173204942835240 \\chi _1+173204942835240 \\chi \
_2+173204942835240 \\chi _3+173204942835240 \\chi
   _4+173204942835240 \\chi _5+173204942835240 \\chi _6+173204942835240 \\chi \
_7+173204942835240 \\chi _8\\right)+q^{153/2} \\left(368552460585440 \\chi \
_{13}+368552468308124 \\chi _{14}\\right)+q^{307/4}
   \\left(392071721255850 \\chi _9+392071721255850 \\chi _{10}\\right)+q^{77} \
\\left(417050914444592 \\chi _{11}+417050922646344 \\chi \
_{12}\\right)+q^{309/4} \\left(221789109021990 \\chi _1+221789109021990
   \\chi _2+221789109021990 \\chi _3+221789109021990 \\chi _4+221789109021990 \
\\chi _5+221789109021990 \\chi _6+221789109021990 \\chi _7+221789109021990 \
\\chi _8\\right)+q^{155/2} \\left(471746965600632
   \\chi _{13}+471746956891758 \\chi _{14}\\right)+q^{311/4} \
\\left(501655965589152 \\chi _9+501655965589152 \\chi _{10}\\right)+q^{78} \
\\left(533409841669188 \\chi _{11}+533409832423536 \\chi
   _{12}\\right)+q^{313/4} \\left(283559650044385 \\chi _1+283559650044384 \
\\chi _2+283559650044384 \\chi _3+283559650044384 \\chi _4+283559650044384 \
\\chi _5+283559650044385 \\chi _6+283559650044384 \\chi
   _7+283559650044384 \\chi _8\\right)+q^{157/2} \\left(602901541112600 \\chi \
_{13}+602901550926400 \\chi _{14}\\right)+q^{315/4} \\left(640880600543748 \
\\chi _9+640880600543748 \\chi _{10}\\right)+q^{79}
   \\left(681187706467562 \\chi _{11}+681187716882484 \\chi \
_{12}\\right)+q^{317/4} \\left(361980879572250 \\chi _1+361980879572250 \\chi \
_2+361980879572250 \\chi _3+361980879572250 \\chi
   _4+361980879572250 \\chi _5+361980879572250 \\chi _6+361980879572250 \\chi \
_7+361980879572250 \\chi _8\\right)+q^{159/2} \\left(769349691856480 \\chi \
_{13}+769349680805580 \\chi _{14}\\right)+q^{319/4}
   \\left(817506955990390 \\chi _9+817506955990390 \\chi _{10}\\right)+q^{80} \
\\left(868598036996458 \\chi _{11}+868598025272748 \\chi \
_{12}\\right)+q^{321/4} \\left(461398441131318 \\chi _1+461398441131318
   \\chi _2+461398441131318 \\chi _3+461398441131318 \\chi _4+461398441131318 \
\\chi _5+461398441131318 \\chi _6+461398441131318 \\chi _7+461398441131318 \
\\chi _8\\right)+q^{161/2} \\left(980287516207032
   \\chi _{13}+980287528642266 \\chi _{14}\\right)+q^{323/4} \
\\left(1041264571685328 \\chi _9+1041264571685328 \\chi _{10}\\right)+q^{81} \
\\left(1105933845807582 \\chi _{11}+1105933858995244 \\chi
   _{12}\\right)+q^{325/4} \\left(587256508515402 \\chi _1+587256508515402 \
\\chi _2+587256508515402 \\chi _3+587256508515402 \\chi _4+587256508515402 \
\\chi _5+587256508515402 \\chi _6+587256508515402 \\chi
   _7+587256508515402 \\chi _8\\right)+q^{163/2} \\left(1247232217280336 \
\\chi _{13}+1247232203297056 \\chi _{14}\\right)+q^{327/4} \
\\left(1324334767313030 \\chi _9+1324334767313030 \\chi
   _{10}\\right)+q^{82} \\left(1406077957242412 \\chi _{11}+1406077942418108 \
\\chi _{12}\\right)+q^{329/4} \\left(746366861213010 \\chi _1+746366861213010 \
\\chi _2+746366861213010 \\chi _3+746366861213010
   \\chi _4+746366861213010 \\chi _5+746366861213010 \\chi _6+746366861213010 \
\\chi _7+746366861213010 \\chi _8\\right)+q^{165/2} \\left(1584589563013232 \
\\chi _{13}+1584589578726498 \\chi
   _{14}\\right)+q^{331/4} \\left(1681949364802946 \\chi _9+1681949364802946 \
\\chi _{10}\\right)+q^{83} \\left(1785134258899816 \\chi \
_{11}+1785134275552632 \\chi _{12}\\right)+q^{333/4}
   \\left(947241846536428 \\chi _1+947241846536428 \\chi _2+947241846536428 \
\\chi _3+947241846536428 \\chi _4+947241846536428 \\chi _5+947241846536428 \
\\chi _6+947241846536428 \\chi _7+947241846536428
   \\chi _8\\right)+q^{167/2} \\left(2010356328364272 \\chi \
_{13}+2010356310718728 \\chi _{14}\\right)+q^{335/4} \\left(2133131151012444 \
\\chi _9+2133131151012444 \\chi _{10}\\right)+q^{84}
   \\left(2263208650567128 \\chi _{11}+2263208631872748 \\chi \
_{12}\\right)+q^{337/4} \\left(1200505937890670 \\chi _1+1200505937890670 \
\\chi _2+1200505937890670 \\chi _3+1200505937890670 \\chi
   _4+1200505937890670 \\chi _5+1200505937890670 \\chi _6+1200505937890670 \
\\chi _7+1200505937890670 \\chi _8\\right)+q^{169/2} \\left(2546987808449096 \
\\chi _{13}+2546987828251504 \\chi
   _{14}\\right)+q^{339/4} \\left(2701608623519870 \\chi _9+2701608623519870 \
\\chi _{10}\\right)+q^{85} \\left(2865373009578724 \\chi \
_{11}+2865373030551368 \\chi _{12}\\right)+q^{341/4}
   \\left(1519403884154154 \\chi _1+1519403884154154 \\chi \
_2+1519403884154154 \\chi _3+1519403884154154 \\chi _4+1519403884154154 \\chi \
_5+1519403884154154 \\chi _6+1519403884154154 \\chi
   _7+1519403884154154 \\chi _8\\right)+q^{171/2} \\left(3222469206361024 \
\\chi _{13}+3222469184152550 \\chi _{14}\\right)+q^{343/4} \
\\left(3416944811666684 \\chi _9+3416944811666684 \\chi
   _{10}\\right)+q^{86} \\left(3622855027172148 \\chi _{11}+3622855003658676 \
\\chi _{12}\\right)+q^{345/4} \\left(1920427442717188 \\chi \
_1+1920427442717188 \\chi _2+1920427442717188 \\chi
   _3+1920427442717188 \\chi _4+1920427442717188 \\chi _5+1920427442717188 \
\\chi _6+1920427442717188 \\chi _7+1920427442717188 \\chi \
_8\\right)+q^{173/2} \\left(4071636058568304 \\chi
   _{13}+4071636083459454 \\chi _{14}\\right)+q^{347/4} \
\\left(4315928781547800 \\chi _9+4315928781547800 \\chi _{10}\\right)+q^{87} \
\\left(4574503868499260 \\chi _{11}+4574503894844692 \\chi
   _{12}\\right)+q^{349/4} \\left(2424087548682660 \\chi _1+2424087548682660 \
\\chi _2+2424087548682660 \\chi _3+2424087548682660 \\chi _4+2424087548682660 \
\\chi _5+2424087548682660 \\chi
   _6+2424087548682660 \\chi _7+2424087548682660 \\chi _8\\right)+q^{175/2} \
\\left(5137801352813400 \\chi _{13}+5137801324932948 \\chi \
_{14}\\right)+q^{351/4} \\left(5444289146220090 \\chi
   _9+5444289146220090 \\chi _{10}\\right)+q^{88} \\left(5768595278503056 \
\\chi _{11}+5768595249002772 \\chi _{12}\\right)+q^{353/4} \
\\left(3055864675244508 \\chi _1+3055864675244508 \\chi
   _2+3055864675244508 \\chi _3+3055864675244508 \\chi _4+3055864675244508 \
\\chi _5+3055864675244508 \\chi _6+3055864675244508 \\chi _7+3055864675244508 \
\\chi _8\\right)+q^{177/2} \\left(6474756817372624
   \\chi _{13}+6474756848582100 \\chi _{14}\\right)+q^{355/4} \
\\left(6858801908117770 \\chi _9+6858801908117770 \\chi _{10}\\right)+q^{89} \
\\left(7265050687264750 \\chi _{11}+7265050720277544 \\chi
   _{12}\\right)+q^{357/4} \\left(3847377302476300 \\chi _1+3847377302476300 \
\\chi _2+3847377302476300 \\chi _3+3847377302476300 \\chi _4+3847377302476300 \
\\chi _5+3847377302476300 \\chi
   _6+3847377302476300 \\chi _7+3847377302476300 \\chi _8\\right)+q^{179/2} \
\\left(8149233771670512 \\chi _{13}+8149233736755528 \\chi \
_{14}\\right)+q^{359/4} \\left(8629880735261520 \\chi
   _9+8629880735261520 \\chi _{10}\\right)+q^{90} \\left(9138164467332242 \
\\chi _{11}+9138164430410944 \\chi _{12}\\right)+q^{361/4} \
\\left(4837817095508072 \\chi _1+4837817095508072 \\chi
   _2+4837817095508072 \\chi _3+4837817095508072 \\chi _4+4837817095508072 \
\\chi _5+4837817095508072 \\chi _6+4837817095508072 \\chi _7+4837817095508072 \
\\chi _8\\right)+q^{181/2} \\left(10243923924168024
   \\chi _{13}+10243923963205248 \\chi _{14}\\right)+q^{363/4} \
\\left(10844756888885102 \\chi _9+10844756888885102 \\chi \
_{10}\\right)+q^{91} \\left(11479950136643202 \\chi _{11}+11479950177911484 \
\\chi
   _{12}\\right)+q^{365/4} \\left(6075709911788853 \\chi _1+6075709911788852 \
\\chi _2+6075709911788852 \\chi _3+6075709911788852 \\chi _4+6075709911788852 \
\\chi _5+6075709911788853 \\chi
   _6+6075709911788852 \\chi _7+6075709911788852 \\chi _8\\right)+q^{183/2} \
\\left(12861186182634184 \\chi _{13}+12861186139013664 \\chi \
_{14}\\right)+q^{367/4} \\left(13611379166805270 \\chi
   _9+13611379166805270 \\chi _{10}\\right)+q^{92} \\left(14404244399626128 \
\\chi _{11}+14404244353525836 \\chi _{12}\\right)+q^{369/4} \
\\left(7621074487568770 \\chi _1+7621074487568770 \\chi
   _2+7621074487568770 \\chi _3+7621074487568770 \\chi _4+7621074487568770 \
\\chi _5+7621074487568770 \\chi _6+7621074487568770 \\chi _7+7621074487568770 \
\\chi _8\\right)+q^{185/2} \\left(16127588201238240
   \\chi _{13}+16127588249952222 \\chi _{14}\\right)+q^{371/4} \
\\left(17063192228865624 \\chi _9+17063192228865624 \\chi \
_{10}\\right)+q^{93} \\left(18051733005500234 \\chi _{11}+18051733056968788 \
\\chi
   _{12}\\right)+q^{373/4} \\left(9548066048711144 \\chi _1+9548066048711144 \
\\chi _2+9548066048711144 \\chi _3+9548066048711144 \\chi _4+9548066048711144 \
\\chi _5+9548066048711144 \\chi
   _6+9548066048711144 \\chi _7+9548066048711144 \\chi _8\\right)+q^{187/2} \
\\left(20199468194886936 \\chi _{13}+20199468140515590 \\chi \
_{14}\\right)+q^{375/4} \\left(21364985517915104 \\chi
   _9+21364985517915104 \\chi _{10}\\right)+q^{94} \\left(22596102671479418 \
\\chi _{11}+22596102614049688 \\chi _{12}\\right)+q^{377/4} \
\\left(11948210691869790 \\chi _1+11948210691869790 \\chi
   _2+11948210691869790 \\chi _3+11948210691869790 \\chi _4+11948210691869790 \
\\chi _5+11948210691869790 \\chi _6+11948210691869790 \\chi \
_7+11948210691869790 \\chi _8\\right)+q^{189/2}
   \\left(25269736493159824 \\chi _{13}+25269736553811576 \\chi \
_{14}\\right)+q^{379/4} \\left(26720045870082010 \\chi _9+26720045870082010 \
\\chi _{10}\\right)+q^{95} \\left(28251560823845944 \\chi
   _{11}+28251560887891800 \\chi _{12}\\right)+q^{381/4} \
\\left(14934358837997780 \\chi _1+14934358837997780 \\chi \
_2+14934358837997780 \\chi _3+14934358837997780 \\chi _4+14934358837997780 \
\\chi
   _5+14934358837997780 \\chi _6+14934358837997780 \\chi _7+14934358837997780 \
\\chi _8\\right)+q^{191/2} \\left(31576189027550880 \\chi \
_{13}+31576188959930328 \\chi _{14}\\right)+q^{383/4}
   \\left(33378896240988228 \\chi _9+33378896240988228 \\chi \
_{10}\\right)+q^{96} \\left(35282022578614104 \\chi _{11}+35282022507228988 \
\\chi _{12}\\right)+q^{385/4} \\left(18645513149045186 \\chi
   _1+18645513149045186 \\chi _2+18645513149045186 \\chi _3+18645513149045186 \
\\chi _4+18645513149045186 \\chi _5+18645513149045186 \\chi \
_6+18645513149045186 \\chi _7+18645513149045186 \\chi
   _8\\right)+q^{193/2} \\left(39411655408867984 \\chi \
_{13}+39411655484217236 \\chi _{14}\\right)+q^{387/4} \
\\left(41649962459547610 \\chi _9+41649962459547610 \\chi \
_{10}\\right)+q^{97}
   \\left(44012320047024786 \\chi _{11}+44012320126547592 \\chi \
_{12}\\right)+q^{389/4} \\left(23252718949319880 \\chi _1+23252718949319880 \
\\chi _2+23252718949319880 \\chi _3+23252718949319880 \\chi
   _4+23252718949319880 \\chi _5+23252718949319880 \\chi _6+23252718949319880 \
\\chi _7+23252718949319880 \\chi _8\\right)+q^{195/2} \
\\left(49136379704196240 \\chi _{13}+49136379620279804 \\chi
   _{14}\\right)+q^{391/4} \\left(51912581592557348 \\chi \
_9+51912581592557348 \\chi _{10}\\right)+q^{98} \\left(54841871566142944 \
\\chi _{11}+54841871477601648 \\chi _{12}\\right)+q^{393/4}
   \\left(28966244516057288 \\chi _1+28966244516057288 \\chi \
_2+28966244516057288 \\chi _3+28966244516057288 \\chi _4+28966244516057288 \
\\chi _5+28966244516057288 \\chi _6+28966244516057288 \\chi
   _7+28966244516057288 \\chi _8\\right)+q^{197/2} \\left(61193106550942992 \
\\chi _{13}+61193106644351742 \\chi _{14}\\right)+q^{395/4} \
\\left(64632851788260960 \\chi _9+64632851788260960 \\chi
   _{10}\\right)+q^{99} \\left(68261330534447216 \\chi \
_{11}+68261330632978256 \\chi _{12}\\right)+q^{397/4} \
\\left(36044325927222660 \\chi _1+36044325927222660 \\chi \
_2+36044325927222660 \\chi
   _3+36044325927222660 \\chi _4+36044325927222660 \\chi _5+36044325927222660 \
\\chi _6+36044325927222660 \\chi _7+36044325927222660 \\chi \
_8\\right)+q^{199/2} \\left(76125453117710000 \\chi
   _{13}+76125453013789000 \\chi _{14}\\right)+q^{399/4} \
\\left(80382927264460390 \\chi _9+80382927264460390 \\chi \
_{10}\\right)+q^{100} \\left(84872851465784896 \\chi _{11}+84872851356193184 \
\\chi
   _{12}\\right)+q^{401/4} \\left(44803808061255594 \\chi \
_1+44803808061255594 \\chi _2+44803808061255594 \\chi _3+44803808061255594 \
\\chi _4+44803808061255594 \\chi _5+44803808061255594 \\chi
   _6+44803808061255594 \\chi _7+44803808061255594 \\chi _8\\right)+q^{201/2} \
\\left(94600256837524680 \\chi _{13}+94600256953081908 \\chi \
_{14}\\right)+q^{403/4} \\left(99864486878391824 \\chi
   _9+99864486878391824 \\chi _{10}\\right)+q^{101} \\left(105414731213224632 \
\\chi _{11}+105414731335056924 \\chi _{12}\\right)+q^{405/4} \
\\left(55633081721984624 \\chi _1+55633081721984624 \\chi
   _2+55633081721984624 \\chi _3+55633081721984624 \\chi _4+55633081721984624 \
\\chi _5+55633081721984624 \\chi _6+55633081721984624 \\chi \
_7+55633081721984624 \\chi _8\\right)+q^{203/2}
   \\left(117434742866311080 \\chi _{13}+117434742737879130 \\chi \
_{14}\\right)+q^{407/4} \\left(123937254584155260 \\chi _9+123937254584155260 \
\\chi _{10}\\right)+q^{102} \\left(130791351648271376 \\chi
   _{11}+130791351512899028 \\chi _{12}\\right)+q^{409/4} \
\\left(69007798964970910 \\chi _1+69007798964970910 \\chi \
_2+69007798964970910 \\chi _3+69007798964970910 \\chi _4+69007798964970910 \
\\chi
   _5+69007798964970910 \\chi _6+69007798964970910 \\chi _7+69007798964970910 \
\\chi _8\\right)+q^{205/2} \\left(145629515000535632 \\chi \
_{13}+145629515143206028 \\chi _{14}\\right)+q^{411/4}
   \\left(153653629962993934 \\chi _9+153653629962993934 \\chi \
_{10}\\right)+q^{103} \\left(162109525589790298 \\chi \
_{11}+162109525740133676 \\chi _{12}\\right)+q^{413/4} \
\\left(85509947209543038 \\chi
   _1+85509947209543038 \\chi _2+85509947209543038 \\chi _3+85509947209543038 \
\\chi _4+85509947209543038 \\chi _5+85509947209543038 \\chi \
_6+85509947209543038 \\chi _7+85509947209543038 \\chi
   _8\\right)+q^{207/2} \\left(180408593405358712 \\chi \
_{13}+180408593246948890 \\chi _{14}\\right)+q^{415/4} \
\\left(190300702756765214 \\chi _9+190300702756765214 \\chi \
_{10}\\right)+q^{104}
   \\left(200722587706878988 \\chi _{11}+200722587539989884 \\chi \
_{12}\\right)+q^{417/4} \\left(105850980825302390 \\chi _1+105850980825302390 \
\\chi _2+105850980825302390 \\chi _3+105850980825302390 \\chi
   _4+105850980825302390 \\chi _5+105850980825302390 \\chi \
_6+105850980825302390 \\chi _7+105850980825302390 \\chi _8\\right)+q^{209/2} \
\\left(223267954698415824 \\chi _{13}+223267954874216916 \\chi
   _{14}\\right)+q^{419/4} \\left(235451183906025360 \\chi \
_9+235451183906025360 \\chi _{10}\\right)+q^{105} \\left(248283826872199794 \
\\chi _{11}+248283827057366804 \\chi _{12}\\right)+q^{421/4}
   \\left(130899850381281697 \\chi _1+130899850381281696 \\chi \
_2+130899850381281696 \\chi _3+130899850381281696 \\chi _4+130899850381281696 \
\\chi _5+130899850381281697 \\chi _6+130899850381281696 \\chi
   _7+130899850381281696 \\chi _8\\right)+q^{211/2} \\left(276034342592742776 \
\\chi _{13}+276034342397733724 \\chi _{14}\\right)+q^{423/4} \
\\left(291025095270358038 \\chi _9+291025095270358038 \\chi
   _{10}\\right)+q^{106} \\left(306811197879247422 \\chi \
_{11}+306811197673897404 \\chi _{12}\\right)+q^{425/4} \
\\left(161716939152172902 \\chi _1+161716939152172902 \\chi \
_2+161716939152172902 \\chi
   _3+161716939152172902 \\chi _4+161716939152172902 \\chi \
_5+161716939152172902 \\chi _6+161716939152172902 \\chi _7+161716939152172902 \
\\chi _8\\right)+q^{213/2} \\left(340936453215231344 \\chi
   _{13}+340936453431445548 \\chi _{14}\\right)+q^{427/4} \
\\left(359364430832776250 \\chi _9+359364430832776250 \\chi \
_{10}\\right)+q^{107} \\left(378765618597374108 \\chi \
_{11}+378765618825001140 \\chi
   _{12}\\right)+q^{429/4} \\left(199595119150419440 \\chi \
_1+199595119150419440 \\chi _2+199595119150419440 \\chi _3+199595119150419440 \
\\chi _4+199595119150419440 \\chi _5+199595119150419440 \\chi
   _6+199595119150419440 \\chi _7+199595119150419440 \\chi \
_8\\right)+q^{215/2} \\left(420691043594380656 \\chi _{13}+420691043354766018 \
\\chi _{14}\\right)+q^{431/4} \\left(443323445444242488 \\chi
   _9+443323445444242488 \\chi _{10}\\right)+q^{108} \
\\left(467145643706372414 \\chi _{11}+467145643454167608 \\chi \
_{12}\\right)+q^{433/4} \\left(246109381262942600 \\chi _1+246109381262942600 \
\\chi
   _2+246109381262942600 \\chi _3+246109381262942600 \\chi \
_4+246109381262942600 \\chi _5+246109381262942600 \\chi _6+246109381262942600 \
\\chi _7+246109381262942600 \\chi _8\\right)+q^{217/2}
   \\left(518606995769953920 \\chi _{13}+518606996035380550 \\chi \
_{14}\\right)+q^{435/4} \\left(546377756915991840 \\chi _9+546377756915991840 \
\\chi _{10}\\right)+q^{109} \\left(575601836045157976 \\chi
   _{11}+575601836324468012 \\chi _{12}\\right)+q^{437/4} \
\\left(303176783567576970 \\chi _1+303176783567576970 \\chi \
_2+303176783567576970 \\chi _3+303176783567576970 \\chi _4+303176783567576970 \
\\chi
   _5+303176783567576970 \\chi _6+303176783567576970 \\chi \
_7+303176783567576970 \\chi _8\\right)+q^{219/2} \\left(638710999457408704 \
\\chi _{13}+638710999163521896 \\chi _{14}\\right)+q^{439/4}
   \\left(672756079969938450 \\chi _9+672756079969938450 \\chi \
_{10}\\right)+q^{110} \\left(708574844517485656 \\chi \
_{11}+708574844208295452 \\chi _{12}\\right)+q^{441/4} \
\\left(373128807541610340 \\chi
   _1+373128807541610340 \\chi _2+373128807541610340 \\chi \
_3+373128807541610340 \\chi _4+373128807541610340 \\chi _5+373128807541610340 \
\\chi _6+373128807541610340 \\chi _7+373128807541610340 \\chi
   _8\\right)+q^{221/2} \\left(785899210765599912 \\chi \
_{13}+785899211090854362 \\chi _{14}\\right)+q^{443/4} \
\\left(827599165705484568 \\chi _9+827599165705484568 \\chi \
_{10}\\right)+q^{111}
   \\left(871461957278697642 \\chi _{11}+871461957620813524 \\chi \
_{12}\\right)+q^{445/4} \\left(458798624267437192 \\chi _1+458798624267437192 \
\\chi _2+458798624267437192 \\chi _3+458798624267437192 \\chi
   _4+458798624267437192 \\chi _5+458798624267437192 \\chi \
_6+458798624267437192 \\chi _7+458798624267437192 \\chi _8\\right)+q^{223/2} \
\\left(966120137367567808 \\chi _{13}+966120137007755342 \\chi
   _{14}\\right)+q^{447/4} \\left(1017151420931924460 \\chi \
_9+1017151420931924460 \\chi _{10}\\right)+q^{112} \\left(1070817872705788628 \
\\chi _{11}+1070817872327405260 \\chi _{12}\\right)+q^{449/4}
   \\left(563626264453638120 \\chi _1+563626264453638120 \\chi \
_2+563626264453638120 \\chi _3+563626264453638120 \\chi _4+563626264453638120 \
\\chi _5+563626264453638120 \\chi _6+563626264453638120 \\chi
   _7+563626264453638120 \\chi _8\\right)+q^{225/2} \
\\left(1186594993745566640 \\chi _{13}+1186594994143436708 \\chi \
_{14}\\right)+q^{451/4} \\left(1248991755301572696 \\chi \
_9+1248991755301572696 \\chi
   _{10}\\right)+q^{113} \\left(1314596516194236728 \\chi \
_{11}+1314596516612552616 \\chi _{12}\\right)+q^{453/4} \
\\left(691785271997730924 \\chi _1+691785271997730924 \\chi \
_2+691785271997730924 \\chi
   _3+691785271997730924 \\chi _4+691785271997730924 \\chi \
_5+691785271997730924 \\chi _6+691785271997730924 \\chi _7+691785271997730924 \
\\chi _8\\right)+q^{227/2} \\left(1456083032305330176 \\chi
   _{13}+1456083031865564586 \\chi _{14}\\right)+q^{455/4} \
\\left(1532311483012518546 \\chi _9+1532311483012518546 \\chi \
_{10}\\right)+q^{114} \\left(1612442106662280386 \\chi \
_{11}+1612442106200013904
   \\chi _{12}\\right)+q^{457/4} \\left(848335118516980670 \\chi \
_1+848335118516980670 \\chi _2+848335118516980670 \\chi _3+848335118516980670 \
\\chi _4+848335118516980670 \\chi _5+848335118516980670 \\chi
   _6+848335118516980670 \\chi _7+848335118516980670 \\chi \
_8\\right)+q^{229/2} \\left(1785200771632402912 \\chi \
_{13}+1785200772118270928 \\chi _{14}\\right)+q^{459/4} \
\\left(1878248628193659060 \\chi
   _9+1878248628193659060 \\chi _{10}\\right)+q^{115} \
\\left(1976039222417650230 \\chi _{11}+1976039222928271500 \\chi \
_{12}\\right)+q^{461/4} \\left(1039404486563458362 \\chi \
_1+1039404486563458362 \\chi
   _2+1039404486563458362 \\chi _3+1039404486563458362 \\chi \
_4+1039404486563458362 \\chi _5+1039404486563458362 \\chi \
_6+1039404486563458362 \\chi _7+1039404486563458362 \\chi \
_8\\right)+q^{231/2}
   \\left(2186805823897887904 \\chi _{13}+2186805823361307724 \\chi \
_{14}\\right)+q^{463/4} \\left(2300289794165846678 \\chi \
_9+2300289794165846678 \\chi _{10}\\right)+q^{116} \\left(2419533556204103114
   \\chi _{11}+2419533555640301988 \\chi _{12}\\right)+q^{465/4} \
\\left(1272411516693320650 \\chi _1+1272411516693320650 \\chi \
_2+1272411516693320650 \\chi _3+1272411516693320650 \\chi
   _4+1272411516693320650 \\chi _5+1272411516693320650 \\chi \
_6+1272411516693320650 \\chi _7+1272411516693320650 \\chi \
_8\\right)+q^{233/2} \\left(2676458034184106808 \\chi \
_{13}+2676458034776449170 \\chi
   _{14}\\right)+q^{467/4} \\left(2814752909998823760 \\chi \
_9+2814752909998823760 \\chi _{10}\\right)+q^{117} \\left(2960037243384505352 \
\\chi _{11}+2960037244006770720 \\chi _{12}\\right)+q^{469/4}
   \\left(1556328287200190890 \\chi _1+1556328287200190890 \\chi \
_2+1556328287200190890 \\chi _3+1556328287200190890 \\chi \
_4+1556328287200190890 \\chi _5+1556328287200190890 \\chi \
_6+1556328287200190890
   \\chi _7+1556328287200190890 \\chi _8\\right)+q^{235/2} \
\\left(3272973151956182864 \\chi _{13}+3272973151302548512 \\chi \
_{14}\\right)+q^{471/4} \\left(3441366726205371974 \\chi _9+3441366726205371974
   \\chi _{10}\\right)+q^{118} \\left(3618235377818380528 \\chi \
_{11}+3618235377131864816 \\chi _{12}\\right)+q^{473/4} \
\\left(1901998189391552208 \\chi _1+1901998189391552208 \\chi \
_2+1901998189391552208
   \\chi _3+1901998189391552208 \\chi _4+1901998189391552208 \\chi \
_5+1901998189391552208 \\chi _6+1901998189391552208 \\chi \
_7+1901998189391552208 \\chi _8\\right)+q^{237/2} \\left(3999087102570316152
   \\chi _{13}+3999087103291295606 \\chi _{14}\\right)+q^{475/4} \
\\left(4203965969430128300 \\chi _9+4203965969430128300 \\chi \
_{10}\\right)+q^{119} \\left(4419113435061299560 \\chi
   _{11}+4419113435818398228 \\chi _{12}\\right)+q^{477/4} \
\\left(2322516516177088240 \\chi _1+2322516516177088240 \\chi \
_2+2322516516177088240 \\chi _3+2322516516177088240 \\chi \
_4+2322516516177088240
   \\chi _5+2322516516177088240 \\chi _6+2322516516177088240 \\chi \
_7+2322516516177088240 \\chi _8\\right)+q^{239/2} \\left(4882252450500163200 \
\\chi _{13}+4882252449705214200 \\chi _{14}\\right)+q^{479/4}
   \\left(5131324671311909520 \\chi _9+5131324671311909520 \\chi \
_{10}\\right)+q^{120} \\left(5392829157987373624 \\chi \
_{11}+5392829157152763520 \\chi _{12}\\right)+q^{481/4} \
\\left(2833686545069387217
   \\chi _1+2833686545069387216 \\chi _2+2833686545069387216 \\chi \
_3+2833686545069387216 \\chi _4+2833686545069387216 \\chi \
_5+2833686545069387217 \\chi _6+2833686545069387216 \\chi
   _7+2833686545069387216 \\chi _8\\right)+q^{241/2} \
\\left(5955592667120492864 \\chi _{13}+5955592667996657974 \\chi \
_{14}\\right)+q^{483/4} \\left(6258154462699284716 \\chi \
_9+6258154462699284716 \\chi
   _{10}\\right)+q^{121} \\left(6575756841461788654 \\chi \
_{11}+6575756842381488788 \\chi _{12}\\right)+q^{485/4} \
\\left(3454565724566992332 \\chi _1+3454565724566992332 \\chi \
_2+3454565724566992332 \\chi
   _3+3454565724566992332 \\chi _4+3454565724566992332 \\chi \
_5+3454565724566992332 \\chi _6+3454565724566992332 \\chi \
_7+3454565724566992332 \\chi _8\\right)+q^{243/2} \\left(7259044758128561552 \
\\chi
   _{13}+7259044757163255810 \\chi _{14}\\right)+q^{487/4} \
\\left(7626299692851659260 \\chi _9+7626299692851659260 \\chi \
_{10}\\right)+q^{122} \\left(8011737329415613028 \\chi \
_{11}+8011737328402536564
   \\chi _{12}\\right)+q^{489/4} \\left(4208119331357072690 \\chi \
_1+4208119331357072690 \\chi _2+4208119331357072690 \\chi \
_3+4208119331357072690 \\chi _4+4208119331357072690 \\chi \
_5+4208119331357072690
   \\chi _6+4208119331357072690 \\chi _7+4208119331357072690 \\chi \
_8\\right)+q^{245/2} \\left(8840726468087962536 \\chi \
_{13}+8840726469151072776 \\chi _{14}\\right)+q^{491/4} \
\\left(9286167237495910830
   \\chi _9+9286167237495910830 \\chi _{10}\\right)+q^{123} \
\\left(9753573203330409134 \\chi _{11}+9753573204445919108 \\chi \
_{12}\\right)+q^{493/4} \\left(5122002232592654860 \\chi _1+5122002232592654860
   \\chi _2+5122002232592654860 \\chi _3+5122002232592654860 \\chi \
_4+5122002232592654860 \\chi _5+5122002232592654860 \\chi \
_6+5122002232592654860 \\chi _7+5122002232592654860 \\chi \
_8\\right)+q^{247/2}
   \\left(10758571197480047472 \\chi _{13}+10758571196309664384 \\chi \
_{14}\\right)+q^{495/4} \\left(11298435968284958164 \\chi \
_9+11298435968284958164 \\chi _{10}\\right)+q^{124}
   \\left(11864816163461791606 \\chi _{11}+11864816162233950728 \\chi \
_{12}\\right)+q^{497/4} \\left(6229493254115804430 \\chi \
_1+6229493254115804430 \\chi _2+6229493254115804430 \\chi
   _3+6229493254115804430 \\chi _4+6229493254115804430 \\chi \
_5+6229493254115804430 \\chi _6+6229493254115804430 \\chi \
_7+6229493254115804430 \\chi _8\\right)+q^{249/2} \\left(13082281719839714080 \
\\chi
   _{13}+13082281721127714320 \\chi _{14}\\right)+q^{499/4} \
\\left(13736099267665649070 \\chi _9+13736099267665649070 \\chi \
_{10}\\right)+q^{125} \\left(14421902257440057840 \\chi
   _{11}+14421902258791040976 \\chi _{12}\\right)+q^{501/4} \
\\left(7570611229430318420 \\chi _1+7570611229430318420 \\chi \
_2+7570611229430318420 \\chi _3+7570611229430318420 \\chi \
_4+7570611229430318420
   \\chi _5+7570611229430318420 \\chi _6+7570611229430318420 \\chi \
_7+7570611229430318420 \\chi _8\\right)+q^{251/2} \\left(15895663450631739480 \
\\chi _{13}+15895663449214823520 \\chi
   _{14}\\right)+q^{503/4} \\left(16686903920513004432 \\chi \
_9+16686903920513004432 \\chi _{10}\\right)+O\\left(q^{126}\\right)\
\>", "Output",
 CellChangeTimes->{3.557203098418548*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", " ", 
        RowBox[{"k", "/", "4"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"4", "*", "5"}]}], "}"}]}], "]"}], "//", "TableForm"}]], "Input",\

 CellChangeTimes->{{3.551152594527665*^9, 3.551152666729877*^9}, {
  3.551152700593917*^9, 3.5511527141004047`*^9}, {3.551172734047936*^9, 
  3.551172737520926*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     SubscriptBox["\[Chi]", "11"]},
    {"1", 
     RowBox[{
      SubscriptBox["\[Chi]", "1"], "+", 
      SubscriptBox["\[Chi]", "6"]}]},
    {"2", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"3", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"4", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"5", 
     RowBox[{
      RowBox[{"3", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "8"]}]}]},
    {"6", 
     RowBox[{
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"7", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"8", 
     RowBox[{
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"9", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "8"]}]}]},
    {"10", 
     RowBox[{
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"30", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"11", 
     RowBox[{
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"12", 
     RowBox[{
      RowBox[{"46", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"52", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"13", 
     RowBox[{
      RowBox[{"33", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"33", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "8"]}]}]},
    {"14", 
     RowBox[{
      RowBox[{"88", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"80", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"15", 
     RowBox[{
      RowBox[{"110", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"110", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"16", 
     RowBox[{
      RowBox[{"146", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"136", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"17", 
     RowBox[{
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "8"]}]}]},
    {"18", 
     RowBox[{
      RowBox[{"224", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"236", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"19", 
     RowBox[{
      RowBox[{"290", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"290", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"20", "Indeterminate"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.551152620086643*^9, 3.55115266713372*^9}, {
   3.551152701245413*^9, 3.551152714600165*^9}, 3.551172755611558*^9, {
   3.551513861460896*^9, 3.551513865846184*^9}, {3.551681401962213*^9, 
   3.551681415311223*^9}, {3.551681605091765*^9, 3.551681629333481*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "4"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}]}], "}"}], "]"}], 
    ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.5529080847389097`*^9, 3.5529081115802107`*^9}, {
  3.5529081425004377`*^9, 3.552908160129053*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"4", " ", "r"}], "0", "1", "2", "3", "4", "5", "6", "7", "8", 
     "9", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19"},
    {"1", "0", "1", "0", "0", "0", "3", "0", "0", "0", "10", "0", "0", "0", 
     "33", "0", "0", "0", "90", "0", "0"},
    {"2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "10", "0", "0", "0", 
     "32", "0", "0", "0", "90", "0", "0"},
    {"3", "0", "0", "0", "0", "0", "2", "0", "0", "0", "10", "0", "0", "0", 
     "32", "0", "0", "0", "90", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "2", "0", "0", "0", "10", "0", "0", "0", 
     "32", "0", "0", "0", "90", "0", "0"},
    {"5", "0", "0", "0", "0", "0", "2", "0", "0", "0", "10", "0", "0", "0", 
     "32", "0", "0", "0", "90", "0", "0"},
    {"6", "0", "1", "0", "0", "0", "3", "0", "0", "0", "10", "0", "0", "0", 
     "33", "0", "0", "0", "90", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "2", "0", "0", "0", "10", "0", "0", "0", 
     "32", "0", "0", "0", "90", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "2", "0", "0", "0", "10", "0", "0", "0", 
     "32", "0", "0", "0", "90", "0", "0"},
    {"9", "0", "0", "0", "2", "0", "0", "0", "10", "0", "0", "0", "36", "0", 
     "0", "0", "110", "0", "0", "0", "290"},
    {"10", "0", "0", "0", "2", "0", "0", "0", "10", "0", "0", "0", "36", "0", 
     "0", "0", "110", "0", "0", "0", "290"},
    {"11", "1", "0", "0", "0", "2", "0", "0", "0", "16", "0", "0", "0", "46", 
     "0", "0", "0", "146", "0", "0", "0"},
    {"12", "0", "0", "0", "0", "4", "0", "0", "0", "12", "0", "0", "0", "52", 
     "0", "0", "0", "136", "0", "0", "0"},
    {"13", "0", "0", "0", "0", "0", "0", "8", "0", "0", "0", "24", "0", "0", 
     "0", "88", "0", "0", "0", "224", "0"},
    {"14", "0", "0", "2", "0", "0", "0", "6", "0", "0", "0", "30", "0", "0", 
     "0", "80", "0", "0", "0", "236", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.552908123509556*^9, 3.5529081607480392`*^9}}]
}, Open  ]]
},
WindowSize->{1693, 1021},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 89477, 1959, 1890, "Input",
 InitializationCell->True],
Cell[89880, 1974, 4032, 69, 50, "Input"],
Cell[CellGroupData[{
Cell[93937, 2047, 1582, 28, 88, "Input"],
Cell[95522, 2077, 5748, 160, 288, "Output"],
Cell[101273, 2239, 1113, 16, 30, "Output"]
}, Open  ]],
Cell[102401, 2258, 795, 16, 30, "Input"],
Cell[CellGroupData[{
Cell[103221, 2278, 309909, 7660, 4447, InheritFromParent],
Cell[413133, 9940, 55710, 856, 4395, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468880, 10801, 538, 15, 30, "Input"],
Cell[469421, 10818, 5498, 178, 348, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474956, 11001, 1140, 34, 50, "Input"],
Cell[476099, 11037, 2418, 46, 252, "Output"]
}, Open  ]]
}
]
*)



==> anc/Mathematica files/4C_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    892308,      18559]
NotebookOptionsPosition[    891463,      18527]
NotebookOutlinePosition[    891824,      18543]
CellTagsIndexPosition[    891781,      18540]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "200"}], ",", "200"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "500"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "96", ",", "16", ",", "32", ",", "16", ",", "96", ",", "32", ",", "16", 
      ",", "16", ",", "12", ",", "12", ",", "16", ",", "32", ",", "96", ",", 
      "16", ",", "12", ",", "16", ",", "12", ",", "16", ",", "32", ",", 
      "96"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "1", 
          ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2"}],
          "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "1", 
          ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2"}],
          "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2"}],
          "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2"}],
          "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
          ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", ",",
           "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "4", ",", "0", 
          ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "4"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "1", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "1", ",", "0",
           ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0",
           ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "4"}], "}"}]}], "}"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chif", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "1", 
         ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "1", 
         ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
          ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
          ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "2", 
         ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "2", 
         ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
         ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
         ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"2", "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
         ",", 
         RowBox[{"Ex", "[", "4", "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"2", "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
         ",", 
         RowBox[{"Ex", "[", "4", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"2", "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"Ex", "[", "4", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
         ",", 
         RowBox[{"-", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"2", "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"Ex", "[", "4", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "8", "]"}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "1", ",", "0", 
         ",", 
         RowBox[{"-", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4", ",", "0", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "4", ",", "0", ",",
          "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "2",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"4", "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
         
         RowBox[{"-", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", "0", ",", "0", ",", 
         
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
         
         RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", "0", ",", "0", ",", 
         RowBox[{"4", "*", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "1", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0", 
         ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "12", "]"}], "^", "7"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "1", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "7"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "12", "]"}], "^", "11"}]}], ",", "0", ",", "0", 
         ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
         ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "-", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
         ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
         RowBox[{"-", "6"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cext", "=", 
     RowBox[{"{", 
      RowBox[{
      "96", ",", "16", ",", "12", ",", "16", ",", "32", ",", "96", ",", "16", 
       ",", "12", ",", "16", ",", "32", ",", "96", ",", "16", ",", "12", ",", 
       "16", ",", "32", ",", "96", ",", "16", ",", "12", ",", "16", ",", 
       "32"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chiext", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", "2", 
          ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Ex", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "0", ",", "1", ",", "0", ",", "0", ",", "4", ",", "0", ",",
           "1", ",", "0", ",", "0", ",", "4", ",", "0", ",", "1", ",", "0", 
          ",", "0", ",", "4", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
          "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"4", "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "*", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chii", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
           ",", "2", ",", "4", ",", "4", ",", "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], 
          "}"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
           RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
           RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "4", ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], ",", 
           RowBox[{"4", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "\[ImaginaryI]", ",", 
           "\[ImaginaryI]", ",", 
           RowBox[{"-", "\[ImaginaryI]"}], ",", 
           RowBox[{"-", "\[ImaginaryI]"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}], ",", 
           SqrtBox["2"], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           SqrtBox["2"], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
           RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "4", ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"4", " ", "\[ImaginaryI]"}], ",", 
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
           RowBox[{"-", "\[ImaginaryI]"}], ",", 
           RowBox[{"-", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
           "\[ImaginaryI]", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
           RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", 
           SqrtBox["2"], ",", 
           SqrtBox["2"], ",", 
           RowBox[{"-", 
            SqrtBox["2"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "4", ",", "4", ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
           "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             SqrtBox["2"]}], ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
        "//", "Transpose"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{
      RowBox[{"Round", "[", 
       RowBox[{"500", "/", "4"}], "]"}], "+", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "C"}], ",", 
      RowBox[{"12", "B"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg12B", "[", "q_", "]"}], " ", ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "/", "24"}], ")"}]}]}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], 
        RowBox[{"Eta", "[", 
         RowBox[{
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "4"}], ")"}]}], 
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", "/", "4"}]}], "]"}]}], "]"}], 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"-", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "4"}], ")"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "\[Pi]", " ", 
               RowBox[{"I", "/", "4"}]}], "]"}]}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "e"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "^", "2"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "4"}], ")"}]}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "16"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "16"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "16"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "16"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "16"}], ",", "16"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg12", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "16"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "16"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg12B", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "16"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "16"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "16"}], ",", "16"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", "0", ",", 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "3"}], "]"}], ",", "0", ",", 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "2"}], "]"}], ",", "0", ",", "0", ",", 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}], ",", "0", ",", 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "1"}], "]"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"cext", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chii", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5451267359881153`*^9, 3.545126747797295*^9}, {
   3.545127150855592*^9, 3.545127243904255*^9}, {3.5451282718328753`*^9, 
   3.545128397499606*^9}, {3.545128622136628*^9, 3.545128636685361*^9}, {
   3.545128681684907*^9, 3.545128693245875*^9}, {3.545128727053344*^9, 
   3.545128731150023*^9}, {3.545128773300559*^9, 3.545128776260519*^9}, {
   3.54512887200492*^9, 3.5451289574192467`*^9}, {3.545129039247726*^9, 
   3.545129083618568*^9}, {3.5451291244477367`*^9, 3.545129180179328*^9}, {
   3.5451895562957582`*^9, 3.545189570160471*^9}, {3.5451900039312267`*^9, 
   3.545190191203597*^9}, {3.545190247184823*^9, 3.545190270319975*^9}, {
   3.545190317383419*^9, 3.5451903215373363`*^9}, {3.545190368510754*^9, 
   3.545190392969487*^9}, {3.5451904360062103`*^9, 3.545190638806381*^9}, {
   3.545190783397107*^9, 3.5451908369217787`*^9}, {3.545190883049768*^9, 
   3.545190905143709*^9}, {3.545190970056347*^9, 3.5451910296916523`*^9}, {
   3.545191093457382*^9, 3.5451912441690063`*^9}, {3.545191277509532*^9, 
   3.545191295146296*^9}, {3.545191332449153*^9, 3.545191437010578*^9}, {
   3.545191563463773*^9, 3.545191588651065*^9}, {3.545191623145123*^9, 
   3.545191636630067*^9}, 3.5451918911982307`*^9, {3.545192482225463*^9, 
   3.545192489461747*^9}, {3.5451926505939407`*^9, 3.545192730108883*^9}, 
   3.5451928005609913`*^9, {3.5451928658906527`*^9, 3.5451928719483633`*^9}, {
   3.545192906832955*^9, 3.545192975634437*^9}, 3.545193006236026*^9, {
   3.5451930928777103`*^9, 3.545193135943269*^9}, {3.5451931940228577`*^9, 
   3.545193213185556*^9}, {3.545193283913375*^9, 3.545193302143647*^9}, 
   3.545208731092342*^9, {3.545208804026162*^9, 3.545208820220995*^9}, {
   3.545208851297311*^9, 3.54520885224235*^9}, {3.545208993404748*^9, 
   3.5452090089476624`*^9}, {3.545209173098978*^9, 3.545209553729467*^9}, {
   3.5452096088401117`*^9, 3.545209702805087*^9}, {3.545209733906649*^9, 
   3.545209743906642*^9}, {3.545209848157258*^9, 3.545209899110098*^9}, {
   3.545210031476634*^9, 3.545210033735239*^9}, {3.545210187632389*^9, 
   3.545210207541112*^9}, {3.545210277307493*^9, 3.545210297550764*^9}, {
   3.54521033832755*^9, 3.545210454451123*^9}, {3.5452111219494257`*^9, 
   3.545211188805996*^9}, {3.54521123185114*^9, 3.54521128502038*^9}, {
   3.545211329026435*^9, 3.5452115982085447`*^9}, {3.545211639193574*^9, 
   3.545211663060485*^9}, {3.5452117033647213`*^9, 3.545211708443594*^9}, {
   3.545211745833021*^9, 3.545211759925502*^9}, {3.545211828570075*^9, 
   3.54521183254935*^9}, {3.545211867667633*^9, 3.54521188358915*^9}, {
   3.545211971723913*^9, 3.545212107450768*^9}, {3.545212873872345*^9, 
   3.545213039632536*^9}, {3.545213106909676*^9, 3.545213227446472*^9}, {
   3.5452135627853527`*^9, 3.54521361661047*^9}, {3.5452136529752007`*^9, 
   3.545213675127623*^9}, {3.5452137227144957`*^9, 3.545213739449716*^9}, {
   3.545213861427586*^9, 3.5452138798053827`*^9}, {3.545214251840558*^9, 
   3.545214263577187*^9}, {3.545214340286828*^9, 3.54521434298776*^9}, {
   3.545214385549335*^9, 3.545214492670122*^9}, {3.545214524853443*^9, 
   3.545214553300291*^9}, {3.545214587416156*^9, 3.5452148634895897`*^9}, {
   3.5452149171903973`*^9, 3.5452149387017193`*^9}, {3.54521526501265*^9, 
   3.5452153866562443`*^9}, {3.545215416699099*^9, 3.545215432585631*^9}, {
   3.5452154684365883`*^9, 3.54521549722048*^9}, {3.54521558584125*^9, 
   3.545215587017683*^9}, {3.5452156262336273`*^9, 3.5452156589571857`*^9}, {
   3.545215694880234*^9, 3.5452157089048843`*^9}, {3.545215749129105*^9, 
   3.545215842572529*^9}, {3.545215890879569*^9, 3.545215901897108*^9}, {
   3.5452159323420877`*^9, 3.545216244214267*^9}, {3.545220474482421*^9, 
   3.545220533845263*^9}, {3.54527583774146*^9, 3.5452758678938913`*^9}, {
   3.545275979835462*^9, 3.545276116130536*^9}, 3.5452764079642763`*^9, {
   3.545276454714036*^9, 3.545276507070299*^9}, {3.545277317346764*^9, 
   3.545277348269977*^9}, {3.545277380693416*^9, 3.54527742113334*^9}, {
   3.545277652249237*^9, 3.5452776580003757`*^9}, {3.545277697938923*^9, 
   3.545277700516024*^9}, {3.545277737300169*^9, 3.545277764474627*^9}, {
   3.545277800922311*^9, 3.545277938379602*^9}, {3.545278368680059*^9, 
   3.545278372860176*^9}, 3.545281628490419*^9, {3.545281697238811*^9, 
   3.545281711468192*^9}, 3.545281878549692*^9, {3.545281948274233*^9, 
   3.5452822631934958`*^9}, {3.545282293201006*^9, 3.5452823885962152`*^9}, {
   3.545282506685775*^9, 3.545282521233512*^9}, {3.5452825542991753`*^9, 
   3.5452825975264482`*^9}, {3.545282662540779*^9, 3.545282693931396*^9}, {
   3.54528275029005*^9, 3.54528275883422*^9}, {3.545282842673254*^9, 
   3.545282907242898*^9}, {3.545283093910323*^9, 3.545283115303611*^9}, {
   3.545283253898966*^9, 3.5452832953540792`*^9}, {3.545283442793685*^9, 
   3.545283589849739*^9}, {3.545283634825799*^9, 3.5452838993539457`*^9}, {
   3.545284530865469*^9, 3.5452846308095083`*^9}, {3.548495803544794*^9, 
   3.54849591255711*^9}, {3.548496217876417*^9, 3.5484962284224463`*^9}, 
   3.548864493900866*^9, {3.548864554267317*^9, 3.548864557505436*^9}, {
   3.5488645931710587`*^9, 3.5488646049515553`*^9}, {3.5488648578513308`*^9, 
   3.548864885116076*^9}, 3.5488650006404753`*^9, {3.548865088591638*^9, 
   3.54886510770522*^9}, 3.548865179555084*^9, 3.5488655211939383`*^9, {
   3.550413237331114*^9, 3.55041328234719*^9}, {3.5504134515661173`*^9, 
   3.5504134518044653`*^9}, {3.550413731283105*^9, 3.55041374535959*^9}, {
   3.550413854349231*^9, 3.5504138545747433`*^9}, {3.5504139539052963`*^9, 
   3.5504140423289557`*^9}, 3.550414141964984*^9, {3.5504141748215733`*^9, 
   3.550414239629579*^9}, {3.550897029514864*^9, 3.550897083492111*^9}, {
   3.5508971153612003`*^9, 3.5508971156417017`*^9}, {3.5508974203891687`*^9, 
   3.550897423080509*^9}, {3.550897942966688*^9, 3.5508980187962227`*^9}, {
   3.550898096430806*^9, 3.550898174998845*^9}, {3.550898223134775*^9, 
   3.55089824274813*^9}, {3.5508982934355307`*^9, 3.550898293854559*^9}, 
   3.551153769782514*^9, {3.5515997900219917`*^9, 3.551599856923862*^9}, {
   3.551599919906714*^9, 3.551599933146296*^9}, 3.5515999956955357`*^9, {
   3.555068897546481*^9, 3.555068923143879*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"h", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "chii", "]"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{"multiplicities", " ", "+", " ", 
    RowBox[{"12", "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "8"}], ")"}]}], 
        RowBox[{
         RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"multiplicities", " ", "/.", " ", 
       RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mlt", " ", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.54519186888589*^9, 3.5451918690338917`*^9}, 
   3.545192196623722*^9, {3.5451922448723288`*^9, 3.545192265441709*^9}, {
   3.545192342801116*^9, 3.545192343290626*^9}, {3.545192607816016*^9, 
   3.5451926226974916`*^9}, {3.545192822608219*^9, 3.545192823078364*^9}, {
   3.545208854165001*^9, 3.54520885470126*^9}, 3.5452117392817593`*^9, {
   3.545216279722085*^9, 3.545216279873658*^9}, {3.545275860326976*^9, 
   3.545275860718505*^9}, 3.545283119049684*^9, {3.5488645761939583`*^9, 
   3.548864580365735*^9}, 3.550413743302269*^9, {3.550414046935437*^9, 
   3.5504140482539177`*^9}, {3.550414214098909*^9, 3.550414241806724*^9}, {
   3.550898021258377*^9, 3.550898021573514*^9}, 3.551599858785163*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"15", "/", "16"}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", 
          RowBox[{"31", "/", "16"}]]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", 
          RowBox[{"47", "/", "16"}]]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["q", 
          RowBox[{"63", "/", "16"}]]}], "+", 
        RowBox[{"228", " ", 
         SuperscriptBox["q", 
          RowBox[{"79", "/", "16"}]]}], "+", 
        RowBox[{"548", " ", 
         SuperscriptBox["q", 
          RowBox[{"95", "/", "16"}]]}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["q", 
          RowBox[{"111", "/", "16"}]]}], "+", 
        RowBox[{"2604", " ", 
         SuperscriptBox["q", 
          RowBox[{"127", "/", "16"}]]}], "+", 
        RowBox[{"5304", " ", 
         SuperscriptBox["q", 
          RowBox[{"143", "/", "16"}]]}], "+", 
        RowBox[{"10418", " ", 
         SuperscriptBox["q", 
          RowBox[{"159", "/", "16"}]]}], "+", 
        RowBox[{"19812", " ", 
         SuperscriptBox["q", 
          RowBox[{"175", "/", "16"}]]}], "+", 
        RowBox[{"36704", " ", 
         SuperscriptBox["q", 
          RowBox[{"191", "/", "16"}]]}], "+", 
        RowBox[{"66396", " ", 
         SuperscriptBox["q", 
          RowBox[{"207", "/", "16"}]]}], "+", 
        RowBox[{"117544", " ", 
         SuperscriptBox["q", 
          RowBox[{"223", "/", "16"}]]}], "+", 
        RowBox[{"204220", " ", 
         SuperscriptBox["q", 
          RowBox[{"239", "/", "16"}]]}], "+", 
        RowBox[{"348748", " ", 
         SuperscriptBox["q", 
          RowBox[{"255", "/", "16"}]]}], "+", 
        RowBox[{"586228", " ", 
         SuperscriptBox["q", 
          RowBox[{"271", "/", "16"}]]}], "+", 
        RowBox[{"971448", " ", 
         SuperscriptBox["q", 
          RowBox[{"287", "/", "16"}]]}], "+", 
        RowBox[{"1588672", " ", 
         SuperscriptBox["q", 
          RowBox[{"303", "/", "16"}]]}], "+", 
        RowBox[{"2566436", " ", 
         SuperscriptBox["q", 
          RowBox[{"319", "/", "16"}]]}], "+", 
        RowBox[{"4099378", " ", 
         SuperscriptBox["q", 
          RowBox[{"335", "/", "16"}]]}], "+", 
        RowBox[{"6479226", " ", 
         SuperscriptBox["q", 
          RowBox[{"351", "/", "16"}]]}], "+", 
        RowBox[{"10140068", " ", 
         SuperscriptBox["q", 
          RowBox[{"367", "/", "16"}]]}], "+", 
        RowBox[{"15723556", " ", 
         SuperscriptBox["q", 
          RowBox[{"383", "/", "16"}]]}], "+", 
        RowBox[{"24170770", " ", 
         SuperscriptBox["q", 
          RowBox[{"399", "/", "16"}]]}], "+", 
        RowBox[{"36853260", " ", 
         SuperscriptBox["q", 
          RowBox[{"415", "/", "16"}]]}], "+", 
        RowBox[{"55758264", " ", 
         SuperscriptBox["q", 
          RowBox[{"431", "/", "16"}]]}], "+", 
        RowBox[{"83746940", " ", 
         SuperscriptBox["q", 
          RowBox[{"447", "/", "16"}]]}], "+", 
        RowBox[{"124916112", " ", 
         SuperscriptBox["q", 
          RowBox[{"463", "/", "16"}]]}], "+", 
        RowBox[{"185101634", " ", 
         SuperscriptBox["q", 
          RowBox[{"479", "/", "16"}]]}], "+", 
        RowBox[{"272572528", " ", 
         SuperscriptBox["q", 
          RowBox[{"495", "/", "16"}]]}], "+", 
        RowBox[{"398989112", " ", 
         SuperscriptBox["q", 
          RowBox[{"511", "/", "16"}]]}], "+", 
        RowBox[{"580718668", " ", 
         SuperscriptBox["q", 
          RowBox[{"527", "/", "16"}]]}], "+", 
        RowBox[{"840630498", " ", 
         SuperscriptBox["q", 
          RowBox[{"543", "/", "16"}]]}], "+", 
        RowBox[{"1210542960", " ", 
         SuperscriptBox["q", 
          RowBox[{"559", "/", "16"}]]}], "+", 
        RowBox[{"1734545088", " ", 
         SuperscriptBox["q", 
          RowBox[{"575", "/", "16"}]]}], "+", 
        RowBox[{"2473483472", " ", 
         SuperscriptBox["q", 
          RowBox[{"591", "/", "16"}]]}], "+", 
        RowBox[{"3511012848", " ", 
         SuperscriptBox["q", 
          RowBox[{"607", "/", "16"}]]}], "+", 
        RowBox[{"4961725824", " ", 
         SuperscriptBox["q", 
          RowBox[{"623", "/", "16"}]]}], "+", 
        RowBox[{"6982033742", " ", 
         SuperscriptBox["q", 
          RowBox[{"639", "/", "16"}]]}], "+", 
        RowBox[{"9784699212", " ", 
         SuperscriptBox["q", 
          RowBox[{"655", "/", "16"}]]}], "+", 
        RowBox[{"13658185052", " ", 
         SuperscriptBox["q", 
          RowBox[{"671", "/", "16"}]]}], "+", 
        RowBox[{"18992331656", " ", 
         SuperscriptBox["q", 
          RowBox[{"687", "/", "16"}]]}], "+", 
        RowBox[{"26312357656", " ", 
         SuperscriptBox["q", 
          RowBox[{"703", "/", "16"}]]}], "+", 
        RowBox[{"36323756928", " ", 
         SuperscriptBox["q", 
          RowBox[{"719", "/", "16"}]]}], "+", 
        RowBox[{"49971415534", " ", 
         SuperscriptBox["q", 
          RowBox[{"735", "/", "16"}]]}], "+", 
        RowBox[{"68517282844", " ", 
         SuperscriptBox["q", 
          RowBox[{"751", "/", "16"}]]}], "+", 
        RowBox[{"93642164788", " ", 
         SuperscriptBox["q", 
          RowBox[{"767", "/", "16"}]]}], "+", 
        RowBox[{"127578794884", " ", 
         SuperscriptBox["q", 
          RowBox[{"783", "/", "16"}]]}], "+", 
        RowBox[{"173285427924", " ", 
         SuperscriptBox["q", 
          RowBox[{"799", "/", "16"}]]}], "+", 
        RowBox[{"234671779964", " ", 
         SuperscriptBox["q", 
          RowBox[{"815", "/", "16"}]]}], "+", 
        RowBox[{"316892432190", " ", 
         SuperscriptBox["q", 
          RowBox[{"831", "/", "16"}]]}], "+", 
        RowBox[{"426727079976", " ", 
         SuperscriptBox["q", 
          RowBox[{"847", "/", "16"}]]}], "+", 
        RowBox[{"573072301272", " ", 
         SuperscriptBox["q", 
          RowBox[{"863", "/", "16"}]]}], "+", 
        RowBox[{"767576234006", " ", 
         SuperscriptBox["q", 
          RowBox[{"879", "/", "16"}]]}], "+", 
        RowBox[{"1025456141720", " ", 
         SuperscriptBox["q", 
          RowBox[{"895", "/", "16"}]]}], "+", 
        RowBox[{"1366549531954", " ", 
         SuperscriptBox["q", 
          RowBox[{"911", "/", "16"}]]}], "+", 
        RowBox[{"1816662969834", " ", 
         SuperscriptBox["q", 
          RowBox[{"927", "/", "16"}]]}], "+", 
        RowBox[{"2409299812192", " ", 
         SuperscriptBox["q", 
          RowBox[{"943", "/", "16"}]]}], "+", 
        RowBox[{"3187869336648", " ", 
         SuperscriptBox["q", 
          RowBox[{"959", "/", "16"}]]}], "+", 
        RowBox[{"4208506403220", " ", 
         SuperscriptBox["q", 
          RowBox[{"975", "/", "16"}]]}], "+", 
        RowBox[{"5543664337120", " ", 
         SuperscriptBox["q", 
          RowBox[{"991", "/", "16"}]]}], "+", 
        RowBox[{"7286685395880", " ", 
         SuperscriptBox["q", 
          RowBox[{"1007", "/", "16"}]]}], "+", 
        RowBox[{"9557605233058", " ", 
         SuperscriptBox["q", 
          RowBox[{"1023", "/", "16"}]]}], "+", 
        RowBox[{"12510512872172", " ", 
         SuperscriptBox["q", 
          RowBox[{"1039", "/", "16"}]]}], "+", 
        RowBox[{"16342868394938", " ", 
         SuperscriptBox["q", 
          RowBox[{"1055", "/", "16"}]]}], "+", 
        RowBox[{"21307280895746", " ", 
         SuperscriptBox["q", 
          RowBox[{"1071", "/", "16"}]]}], "+", 
        RowBox[{"27726374118864", " ", 
         SuperscriptBox["q", 
          RowBox[{"1087", "/", "16"}]]}], "+", 
        RowBox[{"36011521565868", " ", 
         SuperscriptBox["q", 
          RowBox[{"1103", "/", "16"}]]}], "+", 
        RowBox[{"46686424076598", " ", 
         SuperscriptBox["q", 
          RowBox[{"1119", "/", "16"}]]}], "+", 
        RowBox[{"60416739745596", " ", 
         SuperscriptBox["q", 
          RowBox[{"1135", "/", "16"}]]}], "+", 
        RowBox[{"78047268057216", " ", 
         SuperscriptBox["q", 
          RowBox[{"1151", "/", "16"}]]}], "+", 
        RowBox[{"100648550500496", " ", 
         SuperscriptBox["q", 
          RowBox[{"1167", "/", "16"}]]}], "+", 
        RowBox[{"129575194520960", " ", 
         SuperscriptBox["q", 
          RowBox[{"1183", "/", "16"}]]}], "+", 
        RowBox[{"166538774236620", " ", 
         SuperscriptBox["q", 
          RowBox[{"1199", "/", "16"}]]}], "+", 
        RowBox[{"213698833511562", " ", 
         SuperscriptBox["q", 
          RowBox[{"1215", "/", "16"}]]}], "+", 
        RowBox[{"273776343175020", " ", 
         SuperscriptBox["q", 
          RowBox[{"1231", "/", "16"}]]}], "+", 
        RowBox[{"350194976942568", " ", 
         SuperscriptBox["q", 
          RowBox[{"1247", "/", "16"}]]}], "+", 
        RowBox[{"447256812009708", " ", 
         SuperscriptBox["q", 
          RowBox[{"1263", "/", "16"}]]}], "+", 
        RowBox[{"570360580982852", " ", 
         SuperscriptBox["q", 
          RowBox[{"1279", "/", "16"}]]}], "+", 
        RowBox[{"726272460616200", " ", 
         SuperscriptBox["q", 
          RowBox[{"1295", "/", "16"}]]}], "+", 
        RowBox[{"923461654214032", " ", 
         SuperscriptBox["q", 
          RowBox[{"1311", "/", "16"}]]}], "+", 
        RowBox[{"1172515798111104", " ", 
         SuperscriptBox["q", 
          RowBox[{"1327", "/", "16"}]]}], "+", 
        RowBox[{"1486654603446250", " ", 
         SuperscriptBox["q", 
          RowBox[{"1343", "/", "16"}]]}], "+", 
        RowBox[{"1882364263501760", " ", 
         SuperscriptBox["q", 
          RowBox[{"1359", "/", "16"}]]}], "+", 
        RowBox[{"2380180171586668", " ", 
         SuperscriptBox["q", 
          RowBox[{"1375", "/", "16"}]]}], "+", 
        RowBox[{"3005651590583564", " ", 
         SuperscriptBox["q", 
          RowBox[{"1391", "/", "16"}]]}], "+", 
        RowBox[{"3790529321791708", " ", 
         SuperscriptBox["q", 
          RowBox[{"1407", "/", "16"}]]}], "+", 
        RowBox[{"4774226412287448", " ", 
         SuperscriptBox["q", 
          RowBox[{"1423", "/", "16"}]]}], "+", 
        RowBox[{"6005612842108152", " ", 
         SuperscriptBox["q", 
          RowBox[{"1439", "/", "16"}]]}], "+", 
        RowBox[{"7545218342640342", " ", 
         SuperscriptBox["q", 
          RowBox[{"1455", "/", "16"}]]}], "+", 
        RowBox[{"9467933491890824", " ", 
         SuperscriptBox["q", 
          RowBox[{"1471", "/", "16"}]]}], "+", 
        RowBox[{"11866318576076672", " ", 
         SuperscriptBox["q", 
          RowBox[{"1487", "/", "16"}]]}], "+", 
        RowBox[{"14854653085913664", " ", 
         SuperscriptBox["q", 
          RowBox[{"1503", "/", "16"}]]}], "+", 
        RowBox[{"18573886950290252", " ", 
         SuperscriptBox["q", 
          RowBox[{"1519", "/", "16"}]]}], "+", 
        RowBox[{"23197688673920168", " ", 
         SuperscriptBox["q", 
          RowBox[{"1535", "/", "16"}]]}], "+", 
        RowBox[{"28939826614551774", " ", 
         SuperscriptBox["q", 
          RowBox[{"1551", "/", "16"}]]}], "+", 
        RowBox[{"36063169112855912", " ", 
         SuperscriptBox["q", 
          RowBox[{"1567", "/", "16"}]]}], "+", 
        RowBox[{"44890648741354728", " ", 
         SuperscriptBox["q", 
          RowBox[{"1583", "/", "16"}]]}], "+", 
        RowBox[{"55818607570231942", " ", 
         SuperscriptBox["q", 
          RowBox[{"1599", "/", "16"}]]}], "+", 
        RowBox[{"69333026444275876", " ", 
         SuperscriptBox["q", 
          RowBox[{"1615", "/", "16"}]]}], "+", 
        RowBox[{"86029244660137490", " ", 
         SuperscriptBox["q", 
          RowBox[{"1631", "/", "16"}]]}], "+", 
        RowBox[{"106635900517481248", " ", 
         SuperscriptBox["q", 
          RowBox[{"1647", "/", "16"}]]}], "+", 
        RowBox[{"132043972025698868", " ", 
         SuperscriptBox["q", 
          RowBox[{"1663", "/", "16"}]]}], "+", 
        RowBox[{"163341975364995128", " ", 
         SuperscriptBox["q", 
          RowBox[{"1679", "/", "16"}]]}], "+", 
        RowBox[{"201858592235177170", " ", 
         SuperscriptBox["q", 
          RowBox[{"1695", "/", "16"}]]}], "+", 
        RowBox[{"249214252756569540", " ", 
         SuperscriptBox["q", 
          RowBox[{"1711", "/", "16"}]]}], "+", 
        RowBox[{"307383506147404464", " ", 
         SuperscriptBox["q", 
          RowBox[{"1727", "/", "16"}]]}], "+", 
        RowBox[{"378770376545639494", " ", 
         SuperscriptBox["q", 
          RowBox[{"1743", "/", "16"}]]}], "+", 
        RowBox[{"466299337397728460", " ", 
         SuperscriptBox["q", 
          RowBox[{"1759", "/", "16"}]]}], "+", 
        RowBox[{"573525058206254470", " ", 
         SuperscriptBox["q", 
          RowBox[{"1775", "/", "16"}]]}], "+", 
        RowBox[{"704764698017601734", " ", 
         SuperscriptBox["q", 
          RowBox[{"1791", "/", "16"}]]}], "+", 
        RowBox[{"865257259662890736", " ", 
         SuperscriptBox["q", 
          RowBox[{"1807", "/", "16"}]]}], "+", 
        RowBox[{"1061355399683109572", " ", 
         SuperscriptBox["q", 
          RowBox[{"1823", "/", "16"}]]}], "+", 
        RowBox[{"1300756137406918008", " ", 
         SuperscriptBox["q", 
          RowBox[{"1839", "/", "16"}]]}], "+", 
        RowBox[{"1592778153919489528", " ", 
         SuperscriptBox["q", 
          RowBox[{"1855", "/", "16"}]]}], "+", 
        RowBox[{"1948694854375737672", " ", 
         SuperscriptBox["q", 
          RowBox[{"1871", "/", "16"}]]}], "+", 
        RowBox[{"2382134128647140096", " ", 
         SuperscriptBox["q", 
          RowBox[{"1887", "/", "16"}]]}], "+", 
        RowBox[{"2909557836809851188", " ", 
         SuperscriptBox["q", 
          RowBox[{"1903", "/", "16"}]]}], "+", 
        RowBox[{"3550836527765483136", " ", 
         SuperscriptBox["q", 
          RowBox[{"1919", "/", "16"}]]}], "+", 
        RowBox[{"4329937842421586078", " ", 
         SuperscriptBox["q", 
          RowBox[{"1935", "/", "16"}]]}], "+", 
        RowBox[{"5275750541058214296", " ", 
         SuperscriptBox["q", 
          RowBox[{"1951", "/", "16"}]]}], "+", 
        RowBox[{"6423070226260728848", " ", 
         SuperscriptBox["q", 
          RowBox[{"1967", "/", "16"}]]}], "+", 
        RowBox[{"7813777724040927092", " ", 
         SuperscriptBox["q", 
          RowBox[{"1983", "/", "16"}]]}], "+", 
        RowBox[{"9498246872808002616", " ", 
         SuperscriptBox["q", 
          RowBox[{"1999", "/", "16"}]]}], "+", 
        RowBox[{"11537025312827671176", " ", 
         SuperscriptBox["q", 
          RowBox[{"2015", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 45, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 228, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 548, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1230, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2604, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5304, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 10418, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 19812, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 36704, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 66396, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 117544, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 204220, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         348748, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 586228, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 971448, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1588672, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2566436, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4099378, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6479226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 10140068, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 15723556, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24170770, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36853260, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         55758264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 83746940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 124916112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 185101634, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 272572528, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 398989112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 580718668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 840630498, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1210542960, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1734545088, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 2473483472, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3511012848, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4961725824, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         6982033742, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 9784699212, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13658185052, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18992331656, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         26312357656, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 36323756928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49971415534, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68517282844, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         93642164788, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 127578794884, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 173285427924, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 234671779964, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         316892432190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 426727079976, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 573072301272, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 767576234006, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 1025456141720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1366549531954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1816662969834, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2409299812192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 3187869336648, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4208506403220, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5543664337120, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 7286685395880, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 9557605233058, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12510512872172, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         16342868394938, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 21307280895746, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27726374118864, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         36011521565868, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 46686424076598, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60416739745596, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         78047268057216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 100648550500496, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 129575194520960, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         166538774236620, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 213698833511562, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 273776343175020, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         350194976942568, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 447256812009708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 570360580982852, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         726272460616200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 923461654214032, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1172515798111104, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1486654603446250, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1882364263501760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2380180171586668, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3005651590583564, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 3790529321791708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4774226412287448, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         6005612842108152, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 7545218342640342, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9467933491890824, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         11866318576076672, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 14854653085913664, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18573886950290252, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         23197688673920168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 28939826614551774, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36063169112855912, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         44890648741354728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 55818607570231942, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69333026444275876, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         86029244660137490, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 106635900517481248, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 132043972025698868, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         163341975364995128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 201858592235177170, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 249214252756569540, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 307383506147404464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 378770376545639494, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         466299337397728460, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 573525058206254470, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 704764698017601734, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 865257259662890736, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 1061355399683109572, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1300756137406918008, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1592778153919489528, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1948694854375737672, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 2382134128647140096, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2909557836809851188, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3550836527765483136, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 4329937842421586078, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5275750541058214296, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6423070226260728848, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 7813777724040927092, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         9498246872808002616, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 11537025312827671176}, 45, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"15", "/", "16"}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", 
          RowBox[{"31", "/", "16"}]]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["q", 
          RowBox[{"47", "/", "16"}]]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["q", 
          RowBox[{"63", "/", "16"}]]}], "+", 
        RowBox[{"228", " ", 
         SuperscriptBox["q", 
          RowBox[{"79", "/", "16"}]]}], "+", 
        RowBox[{"548", " ", 
         SuperscriptBox["q", 
          RowBox[{"95", "/", "16"}]]}], "+", 
        RowBox[{"1230", " ", 
         SuperscriptBox["q", 
          RowBox[{"111", "/", "16"}]]}], "+", 
        RowBox[{"2604", " ", 
         SuperscriptBox["q", 
          RowBox[{"127", "/", "16"}]]}], "+", 
        RowBox[{"5304", " ", 
         SuperscriptBox["q", 
          RowBox[{"143", "/", "16"}]]}], "+", 
        RowBox[{"10418", " ", 
         SuperscriptBox["q", 
          RowBox[{"159", "/", "16"}]]}], "+", 
        RowBox[{"19812", " ", 
         SuperscriptBox["q", 
          RowBox[{"175", "/", "16"}]]}], "+", 
        RowBox[{"36704", " ", 
         SuperscriptBox["q", 
          RowBox[{"191", "/", "16"}]]}], "+", 
        RowBox[{"66396", " ", 
         SuperscriptBox["q", 
          RowBox[{"207", "/", "16"}]]}], "+", 
        RowBox[{"117544", " ", 
         SuperscriptBox["q", 
          RowBox[{"223", "/", "16"}]]}], "+", 
        RowBox[{"204220", " ", 
         SuperscriptBox["q", 
          RowBox[{"239", "/", "16"}]]}], "+", 
        RowBox[{"348748", " ", 
         SuperscriptBox["q", 
          RowBox[{"255", "/", "16"}]]}], "+", 
        RowBox[{"586228", " ", 
         SuperscriptBox["q", 
          RowBox[{"271", "/", "16"}]]}], "+", 
        RowBox[{"971448", " ", 
         SuperscriptBox["q", 
          RowBox[{"287", "/", "16"}]]}], "+", 
        RowBox[{"1588672", " ", 
         SuperscriptBox["q", 
          RowBox[{"303", "/", "16"}]]}], "+", 
        RowBox[{"2566436", " ", 
         SuperscriptBox["q", 
          RowBox[{"319", "/", "16"}]]}], "+", 
        RowBox[{"4099378", " ", 
         SuperscriptBox["q", 
          RowBox[{"335", "/", "16"}]]}], "+", 
        RowBox[{"6479226", " ", 
         SuperscriptBox["q", 
          RowBox[{"351", "/", "16"}]]}], "+", 
        RowBox[{"10140068", " ", 
         SuperscriptBox["q", 
          RowBox[{"367", "/", "16"}]]}], "+", 
        RowBox[{"15723556", " ", 
         SuperscriptBox["q", 
          RowBox[{"383", "/", "16"}]]}], "+", 
        RowBox[{"24170770", " ", 
         SuperscriptBox["q", 
          RowBox[{"399", "/", "16"}]]}], "+", 
        RowBox[{"36853260", " ", 
         SuperscriptBox["q", 
          RowBox[{"415", "/", "16"}]]}], "+", 
        RowBox[{"55758264", " ", 
         SuperscriptBox["q", 
          RowBox[{"431", "/", "16"}]]}], "+", 
        RowBox[{"83746940", " ", 
         SuperscriptBox["q", 
          RowBox[{"447", "/", "16"}]]}], "+", 
        RowBox[{"124916112", " ", 
         SuperscriptBox["q", 
          RowBox[{"463", "/", "16"}]]}], "+", 
        RowBox[{"185101634", " ", 
         SuperscriptBox["q", 
          RowBox[{"479", "/", "16"}]]}], "+", 
        RowBox[{"272572528", " ", 
         SuperscriptBox["q", 
          RowBox[{"495", "/", "16"}]]}], "+", 
        RowBox[{"398989112", " ", 
         SuperscriptBox["q", 
          RowBox[{"511", "/", "16"}]]}], "+", 
        RowBox[{"580718668", " ", 
         SuperscriptBox["q", 
          RowBox[{"527", "/", "16"}]]}], "+", 
        RowBox[{"840630498", " ", 
         SuperscriptBox["q", 
          RowBox[{"543", "/", "16"}]]}], "+", 
        RowBox[{"1210542960", " ", 
         SuperscriptBox["q", 
          RowBox[{"559", "/", "16"}]]}], "+", 
        RowBox[{"1734545088", " ", 
         SuperscriptBox["q", 
          RowBox[{"575", "/", "16"}]]}], "+", 
        RowBox[{"2473483472", " ", 
         SuperscriptBox["q", 
          RowBox[{"591", "/", "16"}]]}], "+", 
        RowBox[{"3511012848", " ", 
         SuperscriptBox["q", 
          RowBox[{"607", "/", "16"}]]}], "+", 
        RowBox[{"4961725824", " ", 
         SuperscriptBox["q", 
          RowBox[{"623", "/", "16"}]]}], "+", 
        RowBox[{"6982033742", " ", 
         SuperscriptBox["q", 
          RowBox[{"639", "/", "16"}]]}], "+", 
        RowBox[{"9784699212", " ", 
         SuperscriptBox["q", 
          RowBox[{"655", "/", "16"}]]}], "+", 
        RowBox[{"13658185052", " ", 
         SuperscriptBox["q", 
          RowBox[{"671", "/", "16"}]]}], "+", 
        RowBox[{"18992331656", " ", 
         SuperscriptBox["q", 
          RowBox[{"687", "/", "16"}]]}], "+", 
        RowBox[{"26312357656", " ", 
         SuperscriptBox["q", 
          RowBox[{"703", "/", "16"}]]}], "+", 
        RowBox[{"36323756928", " ", 
         SuperscriptBox["q", 
          RowBox[{"719", "/", "16"}]]}], "+", 
        RowBox[{"49971415534", " ", 
         SuperscriptBox["q", 
          RowBox[{"735", "/", "16"}]]}], "+", 
        RowBox[{"68517282844", " ", 
         SuperscriptBox["q", 
          RowBox[{"751", "/", "16"}]]}], "+", 
        RowBox[{"93642164788", " ", 
         SuperscriptBox["q", 
          RowBox[{"767", "/", "16"}]]}], "+", 
        RowBox[{"127578794884", " ", 
         SuperscriptBox["q", 
          RowBox[{"783", "/", "16"}]]}], "+", 
        RowBox[{"173285427924", " ", 
         SuperscriptBox["q", 
          RowBox[{"799", "/", "16"}]]}], "+", 
        RowBox[{"234671779964", " ", 
         SuperscriptBox["q", 
          RowBox[{"815", "/", "16"}]]}], "+", 
        RowBox[{"316892432190", " ", 
         SuperscriptBox["q", 
          RowBox[{"831", "/", "16"}]]}], "+", 
        RowBox[{"426727079976", " ", 
         SuperscriptBox["q", 
          RowBox[{"847", "/", "16"}]]}], "+", 
        RowBox[{"573072301272", " ", 
         SuperscriptBox["q", 
          RowBox[{"863", "/", "16"}]]}], "+", 
        RowBox[{"767576234006", " ", 
         SuperscriptBox["q", 
          RowBox[{"879", "/", "16"}]]}], "+", 
        RowBox[{"1025456141720", " ", 
         SuperscriptBox["q", 
          RowBox[{"895", "/", "16"}]]}], "+", 
        RowBox[{"1366549531954", " ", 
         SuperscriptBox["q", 
          RowBox[{"911", "/", "16"}]]}], "+", 
        RowBox[{"1816662969834", " ", 
         SuperscriptBox["q", 
          RowBox[{"927", "/", "16"}]]}], "+", 
        RowBox[{"2409299812192", " ", 
         SuperscriptBox["q", 
          RowBox[{"943", "/", "16"}]]}], "+", 
        RowBox[{"3187869336648", " ", 
         SuperscriptBox["q", 
          RowBox[{"959", "/", "16"}]]}], "+", 
        RowBox[{"4208506403220", " ", 
         SuperscriptBox["q", 
          RowBox[{"975", "/", "16"}]]}], "+", 
        RowBox[{"5543664337120", " ", 
         SuperscriptBox["q", 
          RowBox[{"991", "/", "16"}]]}], "+", 
        RowBox[{"7286685395880", " ", 
         SuperscriptBox["q", 
          RowBox[{"1007", "/", "16"}]]}], "+", 
        RowBox[{"9557605233058", " ", 
         SuperscriptBox["q", 
          RowBox[{"1023", "/", "16"}]]}], "+", 
        RowBox[{"12510512872172", " ", 
         SuperscriptBox["q", 
          RowBox[{"1039", "/", "16"}]]}], "+", 
        RowBox[{"16342868394938", " ", 
         SuperscriptBox["q", 
          RowBox[{"1055", "/", "16"}]]}], "+", 
        RowBox[{"21307280895746", " ", 
         SuperscriptBox["q", 
          RowBox[{"1071", "/", "16"}]]}], "+", 
        RowBox[{"27726374118864", " ", 
         SuperscriptBox["q", 
          RowBox[{"1087", "/", "16"}]]}], "+", 
        RowBox[{"36011521565868", " ", 
         SuperscriptBox["q", 
          RowBox[{"1103", "/", "16"}]]}], "+", 
        RowBox[{"46686424076598", " ", 
         SuperscriptBox["q", 
          RowBox[{"1119", "/", "16"}]]}], "+", 
        RowBox[{"60416739745596", " ", 
         SuperscriptBox["q", 
          RowBox[{"1135", "/", "16"}]]}], "+", 
        RowBox[{"78047268057216", " ", 
         SuperscriptBox["q", 
          RowBox[{"1151", "/", "16"}]]}], "+", 
        RowBox[{"100648550500496", " ", 
         SuperscriptBox["q", 
          RowBox[{"1167", "/", "16"}]]}], "+", 
        RowBox[{"129575194520960", " ", 
         SuperscriptBox["q", 
          RowBox[{"1183", "/", "16"}]]}], "+", 
        RowBox[{"166538774236620", " ", 
         SuperscriptBox["q", 
          RowBox[{"1199", "/", "16"}]]}], "+", 
        RowBox[{"213698833511562", " ", 
         SuperscriptBox["q", 
          RowBox[{"1215", "/", "16"}]]}], "+", 
        RowBox[{"273776343175020", " ", 
         SuperscriptBox["q", 
          RowBox[{"1231", "/", "16"}]]}], "+", 
        RowBox[{"350194976942568", " ", 
         SuperscriptBox["q", 
          RowBox[{"1247", "/", "16"}]]}], "+", 
        RowBox[{"447256812009708", " ", 
         SuperscriptBox["q", 
          RowBox[{"1263", "/", "16"}]]}], "+", 
        RowBox[{"570360580982852", " ", 
         SuperscriptBox["q", 
          RowBox[{"1279", "/", "16"}]]}], "+", 
        RowBox[{"726272460616200", " ", 
         SuperscriptBox["q", 
          RowBox[{"1295", "/", "16"}]]}], "+", 
        RowBox[{"923461654214032", " ", 
         SuperscriptBox["q", 
          RowBox[{"1311", "/", "16"}]]}], "+", 
        RowBox[{"1172515798111104", " ", 
         SuperscriptBox["q", 
          RowBox[{"1327", "/", "16"}]]}], "+", 
        RowBox[{"1486654603446250", " ", 
         SuperscriptBox["q", 
          RowBox[{"1343", "/", "16"}]]}], "+", 
        RowBox[{"1882364263501760", " ", 
         SuperscriptBox["q", 
          RowBox[{"1359", "/", "16"}]]}], "+", 
        RowBox[{"2380180171586668", " ", 
         SuperscriptBox["q", 
          RowBox[{"1375", "/", "16"}]]}], "+", 
        RowBox[{"3005651590583564", " ", 
         SuperscriptBox["q", 
          RowBox[{"1391", "/", "16"}]]}], "+", 
        RowBox[{"3790529321791708", " ", 
         SuperscriptBox["q", 
          RowBox[{"1407", "/", "16"}]]}], "+", 
        RowBox[{"4774226412287448", " ", 
         SuperscriptBox["q", 
          RowBox[{"1423", "/", "16"}]]}], "+", 
        RowBox[{"6005612842108152", " ", 
         SuperscriptBox["q", 
          RowBox[{"1439", "/", "16"}]]}], "+", 
        RowBox[{"7545218342640342", " ", 
         SuperscriptBox["q", 
          RowBox[{"1455", "/", "16"}]]}], "+", 
        RowBox[{"9467933491890824", " ", 
         SuperscriptBox["q", 
          RowBox[{"1471", "/", "16"}]]}], "+", 
        RowBox[{"11866318576076672", " ", 
         SuperscriptBox["q", 
          RowBox[{"1487", "/", "16"}]]}], "+", 
        RowBox[{"14854653085913664", " ", 
         SuperscriptBox["q", 
          RowBox[{"1503", "/", "16"}]]}], "+", 
        RowBox[{"18573886950290252", " ", 
         SuperscriptBox["q", 
          RowBox[{"1519", "/", "16"}]]}], "+", 
        RowBox[{"23197688673920168", " ", 
         SuperscriptBox["q", 
          RowBox[{"1535", "/", "16"}]]}], "+", 
        RowBox[{"28939826614551774", " ", 
         SuperscriptBox["q", 
          RowBox[{"1551", "/", "16"}]]}], "+", 
        RowBox[{"36063169112855912", " ", 
         SuperscriptBox["q", 
          RowBox[{"1567", "/", "16"}]]}], "+", 
        RowBox[{"44890648741354728", " ", 
         SuperscriptBox["q", 
          RowBox[{"1583", "/", "16"}]]}], "+", 
        RowBox[{"55818607570231942", " ", 
         SuperscriptBox["q", 
          RowBox[{"1599", "/", "16"}]]}], "+", 
        RowBox[{"69333026444275876", " ", 
         SuperscriptBox["q", 
          RowBox[{"1615", "/", "16"}]]}], "+", 
        RowBox[{"86029244660137490", " ", 
         SuperscriptBox["q", 
          RowBox[{"1631", "/", "16"}]]}], "+", 
        RowBox[{"106635900517481248", " ", 
         SuperscriptBox["q", 
          RowBox[{"1647", "/", "16"}]]}], "+", 
        RowBox[{"132043972025698868", " ", 
         SuperscriptBox["q", 
          RowBox[{"1663", "/", "16"}]]}], "+", 
        RowBox[{"163341975364995128", " ", 
         SuperscriptBox["q", 
          RowBox[{"1679", "/", "16"}]]}], "+", 
        RowBox[{"201858592235177170", " ", 
         SuperscriptBox["q", 
          RowBox[{"1695", "/", "16"}]]}], "+", 
        RowBox[{"249214252756569540", " ", 
         SuperscriptBox["q", 
          RowBox[{"1711", "/", "16"}]]}], "+", 
        RowBox[{"307383506147404464", " ", 
         SuperscriptBox["q", 
          RowBox[{"1727", "/", "16"}]]}], "+", 
        RowBox[{"378770376545639494", " ", 
         SuperscriptBox["q", 
          RowBox[{"1743", "/", "16"}]]}], "+", 
        RowBox[{"466299337397728460", " ", 
         SuperscriptBox["q", 
          RowBox[{"1759", "/", "16"}]]}], "+", 
        RowBox[{"573525058206254470", " ", 
         SuperscriptBox["q", 
          RowBox[{"1775", "/", "16"}]]}], "+", 
        RowBox[{"704764698017601734", " ", 
         SuperscriptBox["q", 
          RowBox[{"1791", "/", "16"}]]}], "+", 
        RowBox[{"865257259662890736", " ", 
         SuperscriptBox["q", 
          RowBox[{"1807", "/", "16"}]]}], "+", 
        RowBox[{"1061355399683109572", " ", 
         SuperscriptBox["q", 
          RowBox[{"1823", "/", "16"}]]}], "+", 
        RowBox[{"1300756137406918008", " ", 
         SuperscriptBox["q", 
          RowBox[{"1839", "/", "16"}]]}], "+", 
        RowBox[{"1592778153919489528", " ", 
         SuperscriptBox["q", 
          RowBox[{"1855", "/", "16"}]]}], "+", 
        RowBox[{"1948694854375737672", " ", 
         SuperscriptBox["q", 
          RowBox[{"1871", "/", "16"}]]}], "+", 
        RowBox[{"2382134128647140096", " ", 
         SuperscriptBox["q", 
          RowBox[{"1887", "/", "16"}]]}], "+", 
        RowBox[{"2909557836809851188", " ", 
         SuperscriptBox["q", 
          RowBox[{"1903", "/", "16"}]]}], "+", 
        RowBox[{"3550836527765483136", " ", 
         SuperscriptBox["q", 
          RowBox[{"1919", "/", "16"}]]}], "+", 
        RowBox[{"4329937842421586078", " ", 
         SuperscriptBox["q", 
          RowBox[{"1935", "/", "16"}]]}], "+", 
        RowBox[{"5275750541058214296", " ", 
         SuperscriptBox["q", 
          RowBox[{"1951", "/", "16"}]]}], "+", 
        RowBox[{"6423070226260728848", " ", 
         SuperscriptBox["q", 
          RowBox[{"1967", "/", "16"}]]}], "+", 
        RowBox[{"7813777724040927092", " ", 
         SuperscriptBox["q", 
          RowBox[{"1983", "/", "16"}]]}], "+", 
        RowBox[{"9498246872808002616", " ", 
         SuperscriptBox["q", 
          RowBox[{"1999", "/", "16"}]]}], "+", 
        RowBox[{"11537025312827671176", " ", 
         SuperscriptBox["q", 
          RowBox[{"2015", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 45, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 228, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 548, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1230, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2604, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5304, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 10418, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 19812, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 36704, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 66396, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 117544, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 204220, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         348748, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 586228, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 971448, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1588672, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2566436, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4099378, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6479226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 10140068, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 15723556, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24170770, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36853260, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         55758264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 83746940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 124916112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 185101634, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 272572528, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 398989112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 580718668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 840630498, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1210542960, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1734545088, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 2473483472, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3511012848, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4961725824, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         6982033742, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 9784699212, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13658185052, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18992331656, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         26312357656, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 36323756928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49971415534, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68517282844, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         93642164788, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 127578794884, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 173285427924, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 234671779964, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         316892432190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 426727079976, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 573072301272, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 767576234006, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 1025456141720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1366549531954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1816662969834, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2409299812192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 3187869336648, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4208506403220, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5543664337120, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 7286685395880, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 9557605233058, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12510512872172, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         16342868394938, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 21307280895746, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27726374118864, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         36011521565868, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 46686424076598, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60416739745596, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         78047268057216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 100648550500496, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 129575194520960, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         166538774236620, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 213698833511562, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 273776343175020, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         350194976942568, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 447256812009708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 570360580982852, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         726272460616200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 923461654214032, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1172515798111104, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1486654603446250, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1882364263501760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2380180171586668, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3005651590583564, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 3790529321791708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4774226412287448, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         6005612842108152, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 7545218342640342, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9467933491890824, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         11866318576076672, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 14854653085913664, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18573886950290252, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         23197688673920168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 28939826614551774, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36063169112855912, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         44890648741354728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 55818607570231942, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69333026444275876, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         86029244660137490, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 106635900517481248, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 132043972025698868, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         163341975364995128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 201858592235177170, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 249214252756569540, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 307383506147404464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 378770376545639494, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         466299337397728460, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 573525058206254470, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 704764698017601734, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 865257259662890736, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 1061355399683109572, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1300756137406918008, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1592778153919489528, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1948694854375737672, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 2382134128647140096, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2909557836809851188, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3550836527765483136, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 4329937842421586078, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5275750541058214296, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6423070226260728848, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 7813777724040927092, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         9498246872808002616, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 11537025312827671176}, 45, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["q", 
          RowBox[{"23", "/", "16"}]]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["q", 
          RowBox[{"39", "/", "16"}]]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["q", 
          RowBox[{"55", "/", "16"}]]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["q", 
          RowBox[{"71", "/", "16"}]]}], "+", 
        RowBox[{"360", " ", 
         SuperscriptBox["q", 
          RowBox[{"87", "/", "16"}]]}], "+", 
        RowBox[{"824", " ", 
         SuperscriptBox["q", 
          RowBox[{"103", "/", "16"}]]}], "+", 
        RowBox[{"1798", " ", 
         SuperscriptBox["q", 
          RowBox[{"119", "/", "16"}]]}], "+", 
        RowBox[{"3740", " ", 
         SuperscriptBox["q", 
          RowBox[{"135", "/", "16"}]]}], "+", 
        RowBox[{"7460", " ", 
         SuperscriptBox["q", 
          RowBox[{"151", "/", "16"}]]}], "+", 
        RowBox[{"14416", " ", 
         SuperscriptBox["q", 
          RowBox[{"167", "/", "16"}]]}], "+", 
        RowBox[{"27062", " ", 
         SuperscriptBox["q", 
          RowBox[{"183", "/", "16"}]]}], "+", 
        RowBox[{"49496", " ", 
         SuperscriptBox["q", 
          RowBox[{"199", "/", "16"}]]}], "+", 
        RowBox[{"88560", " ", 
         SuperscriptBox["q", 
          RowBox[{"215", "/", "16"}]]}], "+", 
        RowBox[{"155302", " ", 
         SuperscriptBox["q", 
          RowBox[{"231", "/", "16"}]]}], "+", 
        RowBox[{"267408", " ", 
         SuperscriptBox["q", 
          RowBox[{"247", "/", "16"}]]}], "+", 
        RowBox[{"452998", " ", 
         SuperscriptBox["q", 
          RowBox[{"263", "/", "16"}]]}], "+", 
        RowBox[{"755970", " ", 
         SuperscriptBox["q", 
          RowBox[{"279", "/", "16"}]]}], "+", 
        RowBox[{"1244252", " ", 
         SuperscriptBox["q", 
          RowBox[{"295", "/", "16"}]]}], "+", 
        RowBox[{"2022172", " ", 
         SuperscriptBox["q", 
          RowBox[{"311", "/", "16"}]]}], "+", 
        RowBox[{"3248050", " ", 
         SuperscriptBox["q", 
          RowBox[{"327", "/", "16"}]]}], "+", 
        RowBox[{"5160252", " ", 
         SuperscriptBox["q", 
          RowBox[{"343", "/", "16"}]]}], "+", 
        RowBox[{"8115192", " ", 
         SuperscriptBox["q", 
          RowBox[{"359", "/", "16"}]]}], "+", 
        RowBox[{"12641066", " ", 
         SuperscriptBox["q", 
          RowBox[{"375", "/", "16"}]]}], "+", 
        RowBox[{"19515364", " ", 
         SuperscriptBox["q", 
          RowBox[{"391", "/", "16"}]]}], "+", 
        RowBox[{"29875422", " ", 
         SuperscriptBox["q", 
          RowBox[{"407", "/", "16"}]]}], "+", 
        RowBox[{"45373366", " ", 
         SuperscriptBox["q", 
          RowBox[{"423", "/", "16"}]]}], "+", 
        RowBox[{"68395056", " ", 
         SuperscriptBox["q", 
          RowBox[{"439", "/", "16"}]]}], "+", 
        RowBox[{"102367004", " ", 
         SuperscriptBox["q", 
          RowBox[{"455", "/", "16"}]]}], "+", 
        RowBox[{"152181936", " ", 
         SuperscriptBox["q", 
          RowBox[{"471", "/", "16"}]]}], "+", 
        RowBox[{"224790396", " ", 
         SuperscriptBox["q", 
          RowBox[{"487", "/", "16"}]]}], "+", 
        RowBox[{"330018264", " ", 
         SuperscriptBox["q", 
          RowBox[{"503", "/", "16"}]]}], "+", 
        RowBox[{"481688060", " ", 
         SuperscriptBox["q", 
          RowBox[{"519", "/", "16"}]]}], "+", 
        RowBox[{"699156728", " ", 
         SuperscriptBox["q", 
          RowBox[{"535", "/", "16"}]]}], "+", 
        RowBox[{"1009414666", " ", 
         SuperscriptBox["q", 
          RowBox[{"551", "/", "16"}]]}], "+", 
        RowBox[{"1449935128", " ", 
         SuperscriptBox["q", 
          RowBox[{"567", "/", "16"}]]}], "+", 
        RowBox[{"2072536788", " ", 
         SuperscriptBox["q", 
          RowBox[{"583", "/", "16"}]]}], "+", 
        RowBox[{"2948599420", " ", 
         SuperscriptBox["q", 
          RowBox[{"599", "/", "16"}]]}], "+", 
        RowBox[{"4176076186", " ", 
         SuperscriptBox["q", 
          RowBox[{"615", "/", "16"}]]}], "+", 
        RowBox[{"5888903068", " ", 
         SuperscriptBox["q", 
          RowBox[{"631", "/", "16"}]]}], "+", 
        RowBox[{"8269582680", " ", 
         SuperscriptBox["q", 
          RowBox[{"647", "/", "16"}]]}], "+", 
        RowBox[{"11565953410", " ", 
         SuperscriptBox["q", 
          RowBox[{"663", "/", "16"}]]}], "+", 
        RowBox[{"16113487728", " ", 
         SuperscriptBox["q", 
          RowBox[{"679", "/", "16"}]]}], "+", 
        RowBox[{"22364855376", " ", 
         SuperscriptBox["q", 
          RowBox[{"695", "/", "16"}]]}], "+", 
        RowBox[{"30928999318", " ", 
         SuperscriptBox["q", 
          RowBox[{"711", "/", "16"}]]}], "+", 
        RowBox[{"42622672004", " ", 
         SuperscriptBox["q", 
          RowBox[{"727", "/", "16"}]]}], "+", 
        RowBox[{"58538226096", " ", 
         SuperscriptBox["q", 
          RowBox[{"743", "/", "16"}]]}], "+", 
        RowBox[{"80132548686", " ", 
         SuperscriptBox["q", 
          RowBox[{"759", "/", "16"}]]}], "+", 
        RowBox[{"109343483044", " ", 
         SuperscriptBox["q", 
          RowBox[{"775", "/", "16"}]]}], "+", 
        RowBox[{"148741870056", " ", 
         SuperscriptBox["q", 
          RowBox[{"791", "/", "16"}]]}], "+", 
        RowBox[{"201729633800", " ", 
         SuperscriptBox["q", 
          RowBox[{"807", "/", "16"}]]}], "+", 
        RowBox[{"272797324744", " ", 
         SuperscriptBox["q", 
          RowBox[{"823", "/", "16"}]]}], "+", 
        RowBox[{"367858237024", " ", 
         SuperscriptBox["q", 
          RowBox[{"839", "/", "16"}]]}], "+", 
        RowBox[{"494680928802", " ", 
         SuperscriptBox["q", 
          RowBox[{"855", "/", "16"}]]}], "+", 
        RowBox[{"663448036364", " ", 
         SuperscriptBox["q", 
          RowBox[{"871", "/", "16"}]]}], "+", 
        RowBox[{"887476808080", " ", 
         SuperscriptBox["q", 
          RowBox[{"887", "/", "16"}]]}], "+", 
        RowBox[{"1184146315292", " ", 
         SuperscriptBox["q", 
          RowBox[{"903", "/", "16"}]]}], "+", 
        RowBox[{"1576088430660", " ", 
         SuperscriptBox["q", 
          RowBox[{"919", "/", "16"}]]}], "+", 
        RowBox[{"2092714759416", " ", 
         SuperscriptBox["q", 
          RowBox[{"935", "/", "16"}]]}], "+", 
        RowBox[{"2772170698692", " ", 
         SuperscriptBox["q", 
          RowBox[{"951", "/", "16"}]]}], "+", 
        RowBox[{"3663831778184", " ", 
         SuperscriptBox["q", 
          RowBox[{"967", "/", "16"}]]}], "+", 
        RowBox[{"4831487242082", " ", 
         SuperscriptBox["q", 
          RowBox[{"983", "/", "16"}]]}], "+", 
        RowBox[{"6357393146406", " ", 
         SuperscriptBox["q", 
          RowBox[{"999", "/", "16"}]]}], "+", 
        RowBox[{"8347424049936", " ", 
         SuperscriptBox["q", 
          RowBox[{"1015", "/", "16"}]]}], "+", 
        RowBox[{"10937610456256", " ", 
         SuperscriptBox["q", 
          RowBox[{"1031", "/", "16"}]]}], "+", 
        RowBox[{"14302421544320", " ", 
         SuperscriptBox["q", 
          RowBox[{"1047", "/", "16"}]]}], "+", 
        RowBox[{"18665243011620", " ", 
         SuperscriptBox["q", 
          RowBox[{"1063", "/", "16"}]]}], "+", 
        RowBox[{"24311611625232", " ", 
         SuperscriptBox["q", 
          RowBox[{"1079", "/", "16"}]]}], "+", 
        RowBox[{"31605906792398", " ", 
         SuperscriptBox["q", 
          RowBox[{"1095", "/", "16"}]]}], "+", 
        RowBox[{"41012371669376", " ", 
         SuperscriptBox["q", 
          RowBox[{"1111", "/", "16"}]]}], "+", 
        RowBox[{"53121548937780", " ", 
         SuperscriptBox["q", 
          RowBox[{"1127", "/", "16"}]]}], "+", 
        RowBox[{"68683479234568", " ", 
         SuperscriptBox["q", 
          RowBox[{"1143", "/", "16"}]]}], "+", 
        RowBox[{"88649335150120", " ", 
         SuperscriptBox["q", 
          RowBox[{"1159", "/", "16"}]]}], "+", 
        RowBox[{"114223563736168", " ", 
         SuperscriptBox["q", 
          RowBox[{"1175", "/", "16"}]]}], "+", 
        RowBox[{"146929103261008", " ", 
         SuperscriptBox["q", 
          RowBox[{"1191", "/", "16"}]]}], "+", 
        RowBox[{"188688846764660", " ", 
         SuperscriptBox["q", 
          RowBox[{"1207", "/", "16"}]]}], "+", 
        RowBox[{"241927269884424", " ", 
         SuperscriptBox["q", 
          RowBox[{"1223", "/", "16"}]]}], "+", 
        RowBox[{"309697054994434", " ", 
         SuperscriptBox["q", 
          RowBox[{"1239", "/", "16"}]]}], "+", 
        RowBox[{"395836665899444", " ", 
         SuperscriptBox["q", 
          RowBox[{"1255", "/", "16"}]]}], "+", 
        RowBox[{"505166200974144", " ", 
         SuperscriptBox["q", 
          RowBox[{"1271", "/", "16"}]]}], "+", 
        RowBox[{"643730533764056", " ", 
         SuperscriptBox["q", 
          RowBox[{"1287", "/", "16"}]]}], "+", 
        RowBox[{"819100806063208", " ", 
         SuperscriptBox["q", 
          RowBox[{"1303", "/", "16"}]]}], "+", 
        RowBox[{"1040747848099428", " ", 
         SuperscriptBox["q", 
          RowBox[{"1319", "/", "16"}]]}], "+", 
        RowBox[{"1320504162539204", " ", 
         SuperscriptBox["q", 
          RowBox[{"1335", "/", "16"}]]}], "+", 
        RowBox[{"1673134842415040", " ", 
         SuperscriptBox["q", 
          RowBox[{"1351", "/", "16"}]]}], "+", 
        RowBox[{"2117042337676032", " ", 
         SuperscriptBox["q", 
          RowBox[{"1367", "/", "16"}]]}], "+", 
        RowBox[{"2675135514184494", " ", 
         SuperscriptBox["q", 
          RowBox[{"1383", "/", "16"}]]}], "+", 
        RowBox[{"3375900170747692", " ", 
         SuperscriptBox["q", 
          RowBox[{"1399", "/", "16"}]]}], "+", 
        RowBox[{"4254716340327178", " ", 
         SuperscriptBox["q", 
          RowBox[{"1415", "/", "16"}]]}], "+", 
        RowBox[{"5355477602824918", " ", 
         SuperscriptBox["q", 
          RowBox[{"1431", "/", "16"}]]}], "+", 
        RowBox[{"6732579640798716", " ", 
         SuperscriptBox["q", 
          RowBox[{"1447", "/", "16"}]]}], "+", 
        RowBox[{"8453359805417036", " ", 
         SuperscriptBox["q", 
          RowBox[{"1463", "/", "16"}]]}], "+", 
        RowBox[{"10601087050438856", " ", 
         SuperscriptBox["q", 
          RowBox[{"1479", "/", "16"}]]}], "+", 
        RowBox[{"13278622862469396", " ", 
         SuperscriptBox["q", 
          RowBox[{"1495", "/", "16"}]]}], "+", 
        RowBox[{"16612899508971888", " ", 
         SuperscriptBox["q", 
          RowBox[{"1511", "/", "16"}]]}], "+", 
        RowBox[{"20760392940019094", " ", 
         SuperscriptBox["q", 
          RowBox[{"1527", "/", "16"}]]}], "+", 
        RowBox[{"25913805089283488", " ", 
         SuperscriptBox["q", 
          RowBox[{"1543", "/", "16"}]]}], "+", 
        RowBox[{"32310215399851878", " ", 
         SuperscriptBox["q", 
          RowBox[{"1559", "/", "16"}]]}], "+", 
        RowBox[{"40241015686526282", " ", 
         SuperscriptBox["q", 
          RowBox[{"1575", "/", "16"}]]}], "+", 
        RowBox[{"50064007769969860", " ", 
         SuperscriptBox["q", 
          RowBox[{"1591", "/", "16"}]]}], "+", 
        RowBox[{"62218121854633464", " ", 
         SuperscriptBox["q", 
          RowBox[{"1607", "/", "16"}]]}], "+", 
        RowBox[{"77241307979648422", " ", 
         SuperscriptBox["q", 
          RowBox[{"1623", "/", "16"}]]}], "+", 
        RowBox[{"95792266155104012", " ", 
         SuperscriptBox["q", 
          RowBox[{"1639", "/", "16"}]]}], "+", 
        RowBox[{"118676816690553384", " ", 
         SuperscriptBox["q", 
          RowBox[{"1655", "/", "16"}]]}], "+", 
        RowBox[{"146879875131028550", " ", 
         SuperscriptBox["q", 
          RowBox[{"1671", "/", "16"}]]}], "+", 
        RowBox[{"181604191371673252", " ", 
         SuperscriptBox["q", 
          RowBox[{"1687", "/", "16"}]]}], "+", 
        RowBox[{"224317246129710676", " ", 
         SuperscriptBox["q", 
          RowBox[{"1703", "/", "16"}]]}], "+", 
        RowBox[{"276807977402329732", " ", 
         SuperscriptBox["q", 
          RowBox[{"1719", "/", "16"}]]}], "+", 
        RowBox[{"341255343600278116", " ", 
         SuperscriptBox["q", 
          RowBox[{"1735", "/", "16"}]]}], "+", 
        RowBox[{"420311129103009760", " ", 
         SuperscriptBox["q", 
          RowBox[{"1751", "/", "16"}]]}], "+", 
        RowBox[{"517199874368163400", " ", 
         SuperscriptBox["q", 
          RowBox[{"1767", "/", "16"}]]}], "+", 
        RowBox[{"635839381057611464", " ", 
         SuperscriptBox["q", 
          RowBox[{"1783", "/", "16"}]]}], "+", 
        RowBox[{"780985920192907824", " ", 
         SuperscriptBox["q", 
          RowBox[{"1799", "/", "16"}]]}], "+", 
        RowBox[{"958409078603904738", " ", 
         SuperscriptBox["q", 
          RowBox[{"1815", "/", "16"}]]}], "+", 
        RowBox[{"1175102140101218300", " ", 
         SuperscriptBox["q", 
          RowBox[{"1831", "/", "16"}]]}], "+", 
        RowBox[{"1439535041481112064", " ", 
         SuperscriptBox["q", 
          RowBox[{"1847", "/", "16"}]]}], "+", 
        RowBox[{"1761958303479261022", " ", 
         SuperscriptBox["q", 
          RowBox[{"1863", "/", "16"}]]}], "+", 
        RowBox[{"2154767953050077908", " ", 
         SuperscriptBox["q", 
          RowBox[{"1879", "/", "16"}]]}], "+", 
        RowBox[{"2632943372934750052", " ", 
         SuperscriptBox["q", 
          RowBox[{"1895", "/", "16"}]]}], "+", 
        RowBox[{"3214572292957062556", " ", 
         SuperscriptBox["q", 
          RowBox[{"1911", "/", "16"}]]}], "+", 
        RowBox[{"3921479840335078812", " ", 
         SuperscriptBox["q", 
          RowBox[{"1927", "/", "16"}]]}], "+", 
        RowBox[{"4779981770619863856", " ", 
         SuperscriptBox["q", 
          RowBox[{"1943", "/", "16"}]]}], "+", 
        RowBox[{"5821785797506179040", " ", 
         SuperscriptBox["q", 
          RowBox[{"1959", "/", "16"}]]}], "+", 
        RowBox[{"7085069435588878624", " ", 
         SuperscriptBox["q", 
          RowBox[{"1975", "/", "16"}]]}], "+", 
        RowBox[{"8615768090825065328", " ", 
         SuperscriptBox["q", 
          RowBox[{"1991", "/", "16"}]]}], "+", 
        RowBox[{"10469113426796101340", " ", 
         SuperscriptBox["q", 
          RowBox[{"2007", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 69, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 824, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1798, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3740, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         7460, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 14416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 27062, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49496, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88560, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 155302, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         267408, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 452998, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 755970, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1244252, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2022172, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3248050, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5160252, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 8115192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 12641066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19515364, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29875422, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         45373366, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 68395056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 102367004, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 152181936, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 224790396, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 330018264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 481688060, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 699156728, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1009414666, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1449935128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 2072536788, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2948599420, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4176076186, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5888903068, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 8269582680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11565953410, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16113487728, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         22364855376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 30928999318, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42622672004, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58538226096, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         80132548686, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 109343483044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 148741870056, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 201729633800, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         272797324744, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 367858237024, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 494680928802, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 663448036364, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 887476808080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1184146315292, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1576088430660, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2092714759416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 2772170698692, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3663831778184, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4831487242082, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6357393146406, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 8347424049936, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10937610456256, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         14302421544320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 18665243011620, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24311611625232, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         31605906792398, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 41012371669376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53121548937780, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         68683479234568, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 88649335150120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114223563736168, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         146929103261008, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 188688846764660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 241927269884424, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         309697054994434, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 395836665899444, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 505166200974144, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         643730533764056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 819100806063208, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1040747848099428, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1320504162539204, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1673134842415040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2117042337676032, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2675135514184494, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 3375900170747692, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254716340327178, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5355477602824918, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 6732579640798716, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8453359805417036, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         10601087050438856, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 13278622862469396, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16612899508971888, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         20760392940019094, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 25913805089283488, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32310215399851878, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         40241015686526282, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 50064007769969860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62218121854633464, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         77241307979648422, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 95792266155104012, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 118676816690553384, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         146879875131028550, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 181604191371673252, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 224317246129710676, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 276807977402329732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 341255343600278116, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         420311129103009760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 517199874368163400, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 635839381057611464, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 780985920192907824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 958409078603904738, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1175102140101218300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1439535041481112064, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1761958303479261022, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 2154767953050077908, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2632943372934750052, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3214572292957062556, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 3921479840335078812, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4779981770619863856, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5821785797506179040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 7085069435588878624, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         8615768090825065328, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 10469113426796101340}, 69, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["q", 
          RowBox[{"23", "/", "16"}]]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["q", 
          RowBox[{"39", "/", "16"}]]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["q", 
          RowBox[{"55", "/", "16"}]]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["q", 
          RowBox[{"71", "/", "16"}]]}], "+", 
        RowBox[{"360", " ", 
         SuperscriptBox["q", 
          RowBox[{"87", "/", "16"}]]}], "+", 
        RowBox[{"824", " ", 
         SuperscriptBox["q", 
          RowBox[{"103", "/", "16"}]]}], "+", 
        RowBox[{"1798", " ", 
         SuperscriptBox["q", 
          RowBox[{"119", "/", "16"}]]}], "+", 
        RowBox[{"3740", " ", 
         SuperscriptBox["q", 
          RowBox[{"135", "/", "16"}]]}], "+", 
        RowBox[{"7460", " ", 
         SuperscriptBox["q", 
          RowBox[{"151", "/", "16"}]]}], "+", 
        RowBox[{"14416", " ", 
         SuperscriptBox["q", 
          RowBox[{"167", "/", "16"}]]}], "+", 
        RowBox[{"27062", " ", 
         SuperscriptBox["q", 
          RowBox[{"183", "/", "16"}]]}], "+", 
        RowBox[{"49496", " ", 
         SuperscriptBox["q", 
          RowBox[{"199", "/", "16"}]]}], "+", 
        RowBox[{"88560", " ", 
         SuperscriptBox["q", 
          RowBox[{"215", "/", "16"}]]}], "+", 
        RowBox[{"155302", " ", 
         SuperscriptBox["q", 
          RowBox[{"231", "/", "16"}]]}], "+", 
        RowBox[{"267408", " ", 
         SuperscriptBox["q", 
          RowBox[{"247", "/", "16"}]]}], "+", 
        RowBox[{"452998", " ", 
         SuperscriptBox["q", 
          RowBox[{"263", "/", "16"}]]}], "+", 
        RowBox[{"755970", " ", 
         SuperscriptBox["q", 
          RowBox[{"279", "/", "16"}]]}], "+", 
        RowBox[{"1244252", " ", 
         SuperscriptBox["q", 
          RowBox[{"295", "/", "16"}]]}], "+", 
        RowBox[{"2022172", " ", 
         SuperscriptBox["q", 
          RowBox[{"311", "/", "16"}]]}], "+", 
        RowBox[{"3248050", " ", 
         SuperscriptBox["q", 
          RowBox[{"327", "/", "16"}]]}], "+", 
        RowBox[{"5160252", " ", 
         SuperscriptBox["q", 
          RowBox[{"343", "/", "16"}]]}], "+", 
        RowBox[{"8115192", " ", 
         SuperscriptBox["q", 
          RowBox[{"359", "/", "16"}]]}], "+", 
        RowBox[{"12641066", " ", 
         SuperscriptBox["q", 
          RowBox[{"375", "/", "16"}]]}], "+", 
        RowBox[{"19515364", " ", 
         SuperscriptBox["q", 
          RowBox[{"391", "/", "16"}]]}], "+", 
        RowBox[{"29875422", " ", 
         SuperscriptBox["q", 
          RowBox[{"407", "/", "16"}]]}], "+", 
        RowBox[{"45373366", " ", 
         SuperscriptBox["q", 
          RowBox[{"423", "/", "16"}]]}], "+", 
        RowBox[{"68395056", " ", 
         SuperscriptBox["q", 
          RowBox[{"439", "/", "16"}]]}], "+", 
        RowBox[{"102367004", " ", 
         SuperscriptBox["q", 
          RowBox[{"455", "/", "16"}]]}], "+", 
        RowBox[{"152181936", " ", 
         SuperscriptBox["q", 
          RowBox[{"471", "/", "16"}]]}], "+", 
        RowBox[{"224790396", " ", 
         SuperscriptBox["q", 
          RowBox[{"487", "/", "16"}]]}], "+", 
        RowBox[{"330018264", " ", 
         SuperscriptBox["q", 
          RowBox[{"503", "/", "16"}]]}], "+", 
        RowBox[{"481688060", " ", 
         SuperscriptBox["q", 
          RowBox[{"519", "/", "16"}]]}], "+", 
        RowBox[{"699156728", " ", 
         SuperscriptBox["q", 
          RowBox[{"535", "/", "16"}]]}], "+", 
        RowBox[{"1009414666", " ", 
         SuperscriptBox["q", 
          RowBox[{"551", "/", "16"}]]}], "+", 
        RowBox[{"1449935128", " ", 
         SuperscriptBox["q", 
          RowBox[{"567", "/", "16"}]]}], "+", 
        RowBox[{"2072536788", " ", 
         SuperscriptBox["q", 
          RowBox[{"583", "/", "16"}]]}], "+", 
        RowBox[{"2948599420", " ", 
         SuperscriptBox["q", 
          RowBox[{"599", "/", "16"}]]}], "+", 
        RowBox[{"4176076186", " ", 
         SuperscriptBox["q", 
          RowBox[{"615", "/", "16"}]]}], "+", 
        RowBox[{"5888903068", " ", 
         SuperscriptBox["q", 
          RowBox[{"631", "/", "16"}]]}], "+", 
        RowBox[{"8269582680", " ", 
         SuperscriptBox["q", 
          RowBox[{"647", "/", "16"}]]}], "+", 
        RowBox[{"11565953410", " ", 
         SuperscriptBox["q", 
          RowBox[{"663", "/", "16"}]]}], "+", 
        RowBox[{"16113487728", " ", 
         SuperscriptBox["q", 
          RowBox[{"679", "/", "16"}]]}], "+", 
        RowBox[{"22364855376", " ", 
         SuperscriptBox["q", 
          RowBox[{"695", "/", "16"}]]}], "+", 
        RowBox[{"30928999318", " ", 
         SuperscriptBox["q", 
          RowBox[{"711", "/", "16"}]]}], "+", 
        RowBox[{"42622672004", " ", 
         SuperscriptBox["q", 
          RowBox[{"727", "/", "16"}]]}], "+", 
        RowBox[{"58538226096", " ", 
         SuperscriptBox["q", 
          RowBox[{"743", "/", "16"}]]}], "+", 
        RowBox[{"80132548686", " ", 
         SuperscriptBox["q", 
          RowBox[{"759", "/", "16"}]]}], "+", 
        RowBox[{"109343483044", " ", 
         SuperscriptBox["q", 
          RowBox[{"775", "/", "16"}]]}], "+", 
        RowBox[{"148741870056", " ", 
         SuperscriptBox["q", 
          RowBox[{"791", "/", "16"}]]}], "+", 
        RowBox[{"201729633800", " ", 
         SuperscriptBox["q", 
          RowBox[{"807", "/", "16"}]]}], "+", 
        RowBox[{"272797324744", " ", 
         SuperscriptBox["q", 
          RowBox[{"823", "/", "16"}]]}], "+", 
        RowBox[{"367858237024", " ", 
         SuperscriptBox["q", 
          RowBox[{"839", "/", "16"}]]}], "+", 
        RowBox[{"494680928802", " ", 
         SuperscriptBox["q", 
          RowBox[{"855", "/", "16"}]]}], "+", 
        RowBox[{"663448036364", " ", 
         SuperscriptBox["q", 
          RowBox[{"871", "/", "16"}]]}], "+", 
        RowBox[{"887476808080", " ", 
         SuperscriptBox["q", 
          RowBox[{"887", "/", "16"}]]}], "+", 
        RowBox[{"1184146315292", " ", 
         SuperscriptBox["q", 
          RowBox[{"903", "/", "16"}]]}], "+", 
        RowBox[{"1576088430660", " ", 
         SuperscriptBox["q", 
          RowBox[{"919", "/", "16"}]]}], "+", 
        RowBox[{"2092714759416", " ", 
         SuperscriptBox["q", 
          RowBox[{"935", "/", "16"}]]}], "+", 
        RowBox[{"2772170698692", " ", 
         SuperscriptBox["q", 
          RowBox[{"951", "/", "16"}]]}], "+", 
        RowBox[{"3663831778184", " ", 
         SuperscriptBox["q", 
          RowBox[{"967", "/", "16"}]]}], "+", 
        RowBox[{"4831487242082", " ", 
         SuperscriptBox["q", 
          RowBox[{"983", "/", "16"}]]}], "+", 
        RowBox[{"6357393146406", " ", 
         SuperscriptBox["q", 
          RowBox[{"999", "/", "16"}]]}], "+", 
        RowBox[{"8347424049936", " ", 
         SuperscriptBox["q", 
          RowBox[{"1015", "/", "16"}]]}], "+", 
        RowBox[{"10937610456256", " ", 
         SuperscriptBox["q", 
          RowBox[{"1031", "/", "16"}]]}], "+", 
        RowBox[{"14302421544320", " ", 
         SuperscriptBox["q", 
          RowBox[{"1047", "/", "16"}]]}], "+", 
        RowBox[{"18665243011620", " ", 
         SuperscriptBox["q", 
          RowBox[{"1063", "/", "16"}]]}], "+", 
        RowBox[{"24311611625232", " ", 
         SuperscriptBox["q", 
          RowBox[{"1079", "/", "16"}]]}], "+", 
        RowBox[{"31605906792398", " ", 
         SuperscriptBox["q", 
          RowBox[{"1095", "/", "16"}]]}], "+", 
        RowBox[{"41012371669376", " ", 
         SuperscriptBox["q", 
          RowBox[{"1111", "/", "16"}]]}], "+", 
        RowBox[{"53121548937780", " ", 
         SuperscriptBox["q", 
          RowBox[{"1127", "/", "16"}]]}], "+", 
        RowBox[{"68683479234568", " ", 
         SuperscriptBox["q", 
          RowBox[{"1143", "/", "16"}]]}], "+", 
        RowBox[{"88649335150120", " ", 
         SuperscriptBox["q", 
          RowBox[{"1159", "/", "16"}]]}], "+", 
        RowBox[{"114223563736168", " ", 
         SuperscriptBox["q", 
          RowBox[{"1175", "/", "16"}]]}], "+", 
        RowBox[{"146929103261008", " ", 
         SuperscriptBox["q", 
          RowBox[{"1191", "/", "16"}]]}], "+", 
        RowBox[{"188688846764660", " ", 
         SuperscriptBox["q", 
          RowBox[{"1207", "/", "16"}]]}], "+", 
        RowBox[{"241927269884424", " ", 
         SuperscriptBox["q", 
          RowBox[{"1223", "/", "16"}]]}], "+", 
        RowBox[{"309697054994434", " ", 
         SuperscriptBox["q", 
          RowBox[{"1239", "/", "16"}]]}], "+", 
        RowBox[{"395836665899444", " ", 
         SuperscriptBox["q", 
          RowBox[{"1255", "/", "16"}]]}], "+", 
        RowBox[{"505166200974144", " ", 
         SuperscriptBox["q", 
          RowBox[{"1271", "/", "16"}]]}], "+", 
        RowBox[{"643730533764056", " ", 
         SuperscriptBox["q", 
          RowBox[{"1287", "/", "16"}]]}], "+", 
        RowBox[{"819100806063208", " ", 
         SuperscriptBox["q", 
          RowBox[{"1303", "/", "16"}]]}], "+", 
        RowBox[{"1040747848099428", " ", 
         SuperscriptBox["q", 
          RowBox[{"1319", "/", "16"}]]}], "+", 
        RowBox[{"1320504162539204", " ", 
         SuperscriptBox["q", 
          RowBox[{"1335", "/", "16"}]]}], "+", 
        RowBox[{"1673134842415040", " ", 
         SuperscriptBox["q", 
          RowBox[{"1351", "/", "16"}]]}], "+", 
        RowBox[{"2117042337676032", " ", 
         SuperscriptBox["q", 
          RowBox[{"1367", "/", "16"}]]}], "+", 
        RowBox[{"2675135514184494", " ", 
         SuperscriptBox["q", 
          RowBox[{"1383", "/", "16"}]]}], "+", 
        RowBox[{"3375900170747692", " ", 
         SuperscriptBox["q", 
          RowBox[{"1399", "/", "16"}]]}], "+", 
        RowBox[{"4254716340327178", " ", 
         SuperscriptBox["q", 
          RowBox[{"1415", "/", "16"}]]}], "+", 
        RowBox[{"5355477602824918", " ", 
         SuperscriptBox["q", 
          RowBox[{"1431", "/", "16"}]]}], "+", 
        RowBox[{"6732579640798716", " ", 
         SuperscriptBox["q", 
          RowBox[{"1447", "/", "16"}]]}], "+", 
        RowBox[{"8453359805417036", " ", 
         SuperscriptBox["q", 
          RowBox[{"1463", "/", "16"}]]}], "+", 
        RowBox[{"10601087050438856", " ", 
         SuperscriptBox["q", 
          RowBox[{"1479", "/", "16"}]]}], "+", 
        RowBox[{"13278622862469396", " ", 
         SuperscriptBox["q", 
          RowBox[{"1495", "/", "16"}]]}], "+", 
        RowBox[{"16612899508971888", " ", 
         SuperscriptBox["q", 
          RowBox[{"1511", "/", "16"}]]}], "+", 
        RowBox[{"20760392940019094", " ", 
         SuperscriptBox["q", 
          RowBox[{"1527", "/", "16"}]]}], "+", 
        RowBox[{"25913805089283488", " ", 
         SuperscriptBox["q", 
          RowBox[{"1543", "/", "16"}]]}], "+", 
        RowBox[{"32310215399851878", " ", 
         SuperscriptBox["q", 
          RowBox[{"1559", "/", "16"}]]}], "+", 
        RowBox[{"40241015686526282", " ", 
         SuperscriptBox["q", 
          RowBox[{"1575", "/", "16"}]]}], "+", 
        RowBox[{"50064007769969860", " ", 
         SuperscriptBox["q", 
          RowBox[{"1591", "/", "16"}]]}], "+", 
        RowBox[{"62218121854633464", " ", 
         SuperscriptBox["q", 
          RowBox[{"1607", "/", "16"}]]}], "+", 
        RowBox[{"77241307979648422", " ", 
         SuperscriptBox["q", 
          RowBox[{"1623", "/", "16"}]]}], "+", 
        RowBox[{"95792266155104012", " ", 
         SuperscriptBox["q", 
          RowBox[{"1639", "/", "16"}]]}], "+", 
        RowBox[{"118676816690553384", " ", 
         SuperscriptBox["q", 
          RowBox[{"1655", "/", "16"}]]}], "+", 
        RowBox[{"146879875131028550", " ", 
         SuperscriptBox["q", 
          RowBox[{"1671", "/", "16"}]]}], "+", 
        RowBox[{"181604191371673252", " ", 
         SuperscriptBox["q", 
          RowBox[{"1687", "/", "16"}]]}], "+", 
        RowBox[{"224317246129710676", " ", 
         SuperscriptBox["q", 
          RowBox[{"1703", "/", "16"}]]}], "+", 
        RowBox[{"276807977402329732", " ", 
         SuperscriptBox["q", 
          RowBox[{"1719", "/", "16"}]]}], "+", 
        RowBox[{"341255343600278116", " ", 
         SuperscriptBox["q", 
          RowBox[{"1735", "/", "16"}]]}], "+", 
        RowBox[{"420311129103009760", " ", 
         SuperscriptBox["q", 
          RowBox[{"1751", "/", "16"}]]}], "+", 
        RowBox[{"517199874368163400", " ", 
         SuperscriptBox["q", 
          RowBox[{"1767", "/", "16"}]]}], "+", 
        RowBox[{"635839381057611464", " ", 
         SuperscriptBox["q", 
          RowBox[{"1783", "/", "16"}]]}], "+", 
        RowBox[{"780985920192907824", " ", 
         SuperscriptBox["q", 
          RowBox[{"1799", "/", "16"}]]}], "+", 
        RowBox[{"958409078603904738", " ", 
         SuperscriptBox["q", 
          RowBox[{"1815", "/", "16"}]]}], "+", 
        RowBox[{"1175102140101218300", " ", 
         SuperscriptBox["q", 
          RowBox[{"1831", "/", "16"}]]}], "+", 
        RowBox[{"1439535041481112064", " ", 
         SuperscriptBox["q", 
          RowBox[{"1847", "/", "16"}]]}], "+", 
        RowBox[{"1761958303479261022", " ", 
         SuperscriptBox["q", 
          RowBox[{"1863", "/", "16"}]]}], "+", 
        RowBox[{"2154767953050077908", " ", 
         SuperscriptBox["q", 
          RowBox[{"1879", "/", "16"}]]}], "+", 
        RowBox[{"2632943372934750052", " ", 
         SuperscriptBox["q", 
          RowBox[{"1895", "/", "16"}]]}], "+", 
        RowBox[{"3214572292957062556", " ", 
         SuperscriptBox["q", 
          RowBox[{"1911", "/", "16"}]]}], "+", 
        RowBox[{"3921479840335078812", " ", 
         SuperscriptBox["q", 
          RowBox[{"1927", "/", "16"}]]}], "+", 
        RowBox[{"4779981770619863856", " ", 
         SuperscriptBox["q", 
          RowBox[{"1943", "/", "16"}]]}], "+", 
        RowBox[{"5821785797506179040", " ", 
         SuperscriptBox["q", 
          RowBox[{"1959", "/", "16"}]]}], "+", 
        RowBox[{"7085069435588878624", " ", 
         SuperscriptBox["q", 
          RowBox[{"1975", "/", "16"}]]}], "+", 
        RowBox[{"8615768090825065328", " ", 
         SuperscriptBox["q", 
          RowBox[{"1991", "/", "16"}]]}], "+", 
        RowBox[{"10469113426796101340", " ", 
         SuperscriptBox["q", 
          RowBox[{"2007", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 69, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 824, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1798, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3740, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         7460, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 14416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 27062, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49496, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88560, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 155302, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         267408, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 452998, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 755970, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1244252, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2022172, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3248050, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5160252, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 8115192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 12641066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19515364, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29875422, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         45373366, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 68395056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 102367004, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 152181936, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 224790396, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 330018264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 481688060, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 699156728, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1009414666, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1449935128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 2072536788, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2948599420, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4176076186, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5888903068, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 8269582680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11565953410, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16113487728, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         22364855376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 30928999318, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42622672004, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58538226096, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         80132548686, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 109343483044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 148741870056, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 201729633800, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         272797324744, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 367858237024, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 494680928802, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 663448036364, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 887476808080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1184146315292, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1576088430660, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2092714759416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 2772170698692, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3663831778184, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4831487242082, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6357393146406, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 8347424049936, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10937610456256, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         14302421544320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 18665243011620, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24311611625232, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         31605906792398, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 41012371669376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53121548937780, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         68683479234568, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 88649335150120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114223563736168, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         146929103261008, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 188688846764660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 241927269884424, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         309697054994434, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 395836665899444, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 505166200974144, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         643730533764056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 819100806063208, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1040747848099428, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1320504162539204, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1673134842415040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2117042337676032, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2675135514184494, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 3375900170747692, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254716340327178, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5355477602824918, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 6732579640798716, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8453359805417036, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         10601087050438856, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 13278622862469396, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16612899508971888, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         20760392940019094, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 25913805089283488, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32310215399851878, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         40241015686526282, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 50064007769969860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62218121854633464, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         77241307979648422, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 95792266155104012, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 118676816690553384, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         146879875131028550, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 181604191371673252, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 224317246129710676, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 276807977402329732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 341255343600278116, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         420311129103009760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 517199874368163400, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 635839381057611464, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 780985920192907824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 958409078603904738, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1175102140101218300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1439535041481112064, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1761958303479261022, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 2154767953050077908, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2632943372934750052, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3214572292957062556, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 3921479840335078812, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4779981770619863856, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5821785797506179040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 7085069435588878624, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         8615768090825065328, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 10469113426796101340}, 69, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"11", "/", "16"}]], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", 
          RowBox[{"27", "/", "16"}]]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", 
          RowBox[{"43", "/", "16"}]]}], "+", 
        RowBox[{"68", " ", 
         SuperscriptBox["q", 
          RowBox[{"59", "/", "16"}]]}], "+", 
        RowBox[{"184", " ", 
         SuperscriptBox["q", 
          RowBox[{"75", "/", "16"}]]}], "+", 
        RowBox[{"442", " ", 
         SuperscriptBox["q", 
          RowBox[{"91", "/", "16"}]]}], "+", 
        RowBox[{"1008", " ", 
         SuperscriptBox["q", 
          RowBox[{"107", "/", "16"}]]}], "+", 
        RowBox[{"2171", " ", 
         SuperscriptBox["q", 
          RowBox[{"123", "/", "16"}]]}], "+", 
        RowBox[{"4454", " ", 
         SuperscriptBox["q", 
          RowBox[{"139", "/", "16"}]]}], "+", 
        RowBox[{"8824", " ", 
         SuperscriptBox["q", 
          RowBox[{"155", "/", "16"}]]}], "+", 
        RowBox[{"16923", " ", 
         SuperscriptBox["q", 
          RowBox[{"171", "/", "16"}]]}], "+", 
        RowBox[{"31532", " ", 
         SuperscriptBox["q", 
          RowBox[{"187", "/", "16"}]]}], "+", 
        RowBox[{"57364", " ", 
         SuperscriptBox["q", 
          RowBox[{"203", "/", "16"}]]}], "+", 
        RowBox[{"102104", " ", 
         SuperscriptBox["q", 
          RowBox[{"219", "/", "16"}]]}], "+", 
        RowBox[{"178174", " ", 
         SuperscriptBox["q", 
          RowBox[{"235", "/", "16"}]]}], "+", 
        RowBox[{"305532", " ", 
         SuperscriptBox["q", 
          RowBox[{"251", "/", "16"}]]}], "+", 
        RowBox[{"515584", " ", 
         SuperscriptBox["q", 
          RowBox[{"267", "/", "16"}]]}], "+", 
        RowBox[{"857302", " ", 
         SuperscriptBox["q", 
          RowBox[{"283", "/", "16"}]]}], "+", 
        RowBox[{"1406496", " ", 
         SuperscriptBox["q", 
          RowBox[{"299", "/", "16"}]]}], "+", 
        RowBox[{"2278964", " ", 
         SuperscriptBox["q", 
          RowBox[{"315", "/", "16"}]]}], "+", 
        RowBox[{"3650160", " ", 
         SuperscriptBox["q", 
          RowBox[{"331", "/", "16"}]]}], "+", 
        RowBox[{"5784056", " ", 
         SuperscriptBox["q", 
          RowBox[{"347", "/", "16"}]]}], "+", 
        RowBox[{"9074019", " ", 
         SuperscriptBox["q", 
          RowBox[{"363", "/", "16"}]]}], "+", 
        RowBox[{"14102148", " ", 
         SuperscriptBox["q", 
          RowBox[{"379", "/", "16"}]]}], "+", 
        RowBox[{"21724308", " ", 
         SuperscriptBox["q", 
          RowBox[{"395", "/", "16"}]]}], "+", 
        RowBox[{"33189616", " ", 
         SuperscriptBox["q", 
          RowBox[{"411", "/", "16"}]]}], "+", 
        RowBox[{"50310078", " ", 
         SuperscriptBox["q", 
          RowBox[{"427", "/", "16"}]]}], "+", 
        RowBox[{"75699321", " ", 
         SuperscriptBox["q", 
          RowBox[{"443", "/", "16"}]]}], "+", 
        RowBox[{"113104552", " ", 
         SuperscriptBox["q", 
          RowBox[{"459", "/", "16"}]]}], "+", 
        RowBox[{"167869744", " ", 
         SuperscriptBox["q", 
          RowBox[{"475", "/", "16"}]]}], "+", 
        RowBox[{"247577876", " ", 
         SuperscriptBox["q", 
          RowBox[{"491", "/", "16"}]]}], "+", 
        RowBox[{"362934208", " ", 
         SuperscriptBox["q", 
          RowBox[{"507", "/", "16"}]]}], "+", 
        RowBox[{"528981446", " ", 
         SuperscriptBox["q", 
          RowBox[{"523", "/", "16"}]]}], "+", 
        RowBox[{"766763316", " ", 
         SuperscriptBox["q", 
          RowBox[{"539", "/", "16"}]]}], "+", 
        RowBox[{"1105588480", " ", 
         SuperscriptBox["q", 
          RowBox[{"555", "/", "16"}]]}], "+", 
        RowBox[{"1586107946", " ", 
         SuperscriptBox["q", 
          RowBox[{"571", "/", "16"}]]}], "+", 
        RowBox[{"2264481260", " ", 
         SuperscriptBox["q", 
          RowBox[{"587", "/", "16"}]]}], "+", 
        RowBox[{"3217990892", " ", 
         SuperscriptBox["q", 
          RowBox[{"603", "/", "16"}]]}], "+", 
        RowBox[{"4552594262", " ", 
         SuperscriptBox["q", 
          RowBox[{"619", "/", "16"}]]}], "+", 
        RowBox[{"6413046860", " ", 
         SuperscriptBox["q", 
          RowBox[{"635", "/", "16"}]]}], "+", 
        RowBox[{"8996421300", " ", 
         SuperscriptBox["q", 
          RowBox[{"651", "/", "16"}]]}], "+", 
        RowBox[{"12570123152", " ", 
         SuperscriptBox["q", 
          RowBox[{"667", "/", "16"}]]}], "+", 
        RowBox[{"17495826324", " ", 
         SuperscriptBox["q", 
          RowBox[{"683", "/", "16"}]]}], "+", 
        RowBox[{"24261172892", " ", 
         SuperscriptBox["q", 
          RowBox[{"699", "/", "16"}]]}], "+", 
        RowBox[{"33521663736", " ", 
         SuperscriptBox["q", 
          RowBox[{"715", "/", "16"}]]}], "+", 
        RowBox[{"46155866365", " ", 
         SuperscriptBox["q", 
          RowBox[{"731", "/", "16"}]]}], "+", 
        RowBox[{"63337973664", " ", 
         SuperscriptBox["q", 
          RowBox[{"747", "/", "16"}]]}], "+", 
        RowBox[{"86632960074", " ", 
         SuperscriptBox["q", 
          RowBox[{"763", "/", "16"}]]}], "+", 
        RowBox[{"118121068216", " ", 
         SuperscriptBox["q", 
          RowBox[{"779", "/", "16"}]]}], "+", 
        RowBox[{"160560267668", " ", 
         SuperscriptBox["q", 
          RowBox[{"795", "/", "16"}]]}], "+", 
        RowBox[{"217597827546", " ", 
         SuperscriptBox["q", 
          RowBox[{"811", "/", "16"}]]}], "+", 
        RowBox[{"294045236652", " ", 
         SuperscriptBox["q", 
          RowBox[{"827", "/", "16"}]]}], "+", 
        RowBox[{"396234646551", " ", 
         SuperscriptBox["q", 
          RowBox[{"843", "/", "16"}]]}], "+", 
        RowBox[{"532480099226", " ", 
         SuperscriptBox["q", 
          RowBox[{"859", "/", "16"}]]}], "+", 
        RowBox[{"713673119208", " ", 
         SuperscriptBox["q", 
          RowBox[{"875", "/", "16"}]]}], "+", 
        RowBox[{"954050254384", " ", 
         SuperscriptBox["q", 
          RowBox[{"891", "/", "16"}]]}], "+", 
        RowBox[{"1272180362764", " ", 
         SuperscriptBox["q", 
          RowBox[{"907", "/", "16"}]]}], "+", 
        RowBox[{"1692232148124", " ", 
         SuperscriptBox["q", 
          RowBox[{"923", "/", "16"}]]}], "+", 
        RowBox[{"2245598453100", " ", 
         SuperscriptBox["q", 
          RowBox[{"939", "/", "16"}]]}], "+", 
        RowBox[{"2972974064786", " ", 
         SuperscriptBox["q", 
          RowBox[{"955", "/", "16"}]]}], "+", 
        RowBox[{"3927008965512", " ", 
         SuperscriptBox["q", 
          RowBox[{"971", "/", "16"}]]}], "+", 
        RowBox[{"5175690516648", " ", 
         SuperscriptBox["q", 
          RowBox[{"987", "/", "16"}]]}], "+", 
        RowBox[{"6806647705264", " ", 
         SuperscriptBox["q", 
          RowBox[{"1003", "/", "16"}]]}], "+", 
        RowBox[{"8932619800976", " ", 
         SuperscriptBox["q", 
          RowBox[{"1019", "/", "16"}]]}], "+", 
        RowBox[{"11698393171968", " ", 
         SuperscriptBox["q", 
          RowBox[{"1035", "/", "16"}]]}], "+", 
        RowBox[{"15289586703450", " ", 
         SuperscriptBox["q", 
          RowBox[{"1051", "/", "16"}]]}], "+", 
        RowBox[{"19943761264704", " ", 
         SuperscriptBox["q", 
          RowBox[{"1067", "/", "16"}]]}], "+", 
        RowBox[{"25964446695552", " ", 
         SuperscriptBox["q", 
          RowBox[{"1083", "/", "16"}]]}], "+", 
        RowBox[{"33738826470930", " ", 
         SuperscriptBox["q", 
          RowBox[{"1099", "/", "16"}]]}], "+", 
        RowBox[{"43760001430344", " ", 
         SuperscriptBox["q", 
          RowBox[{"1115", "/", "16"}]]}], "+", 
        RowBox[{"56654978227648", " ", 
         SuperscriptBox["q", 
          RowBox[{"1131", "/", "16"}]]}], "+", 
        RowBox[{"73219805667612", " ", 
         SuperscriptBox["q", 
          RowBox[{"1147", "/", "16"}]]}], "+", 
        RowBox[{"94463623991264", " ", 
         SuperscriptBox["q", 
          RowBox[{"1163", "/", "16"}]]}], "+", 
        RowBox[{"121663813725052", " ", 
         SuperscriptBox["q", 
          RowBox[{"1179", "/", "16"}]]}], "+", 
        RowBox[{"156434950280450", " ", 
         SuperscriptBox["q", 
          RowBox[{"1195", "/", "16"}]]}], "+", 
        RowBox[{"200814908771216", " ", 
         SuperscriptBox["q", 
          RowBox[{"1211", "/", "16"}]]}], "+", 
        RowBox[{"257372247811071", " ", 
         SuperscriptBox["q", 
          RowBox[{"1227", "/", "16"}]]}], "+", 
        RowBox[{"329339964226016", " ", 
         SuperscriptBox["q", 
          RowBox[{"1243", "/", "16"}]]}], "+", 
        RowBox[{"420781890450660", " ", 
         SuperscriptBox["q", 
          RowBox[{"1259", "/", "16"}]]}], "+", 
        RowBox[{"536799451430004", " ", 
         SuperscriptBox["q", 
          RowBox[{"1275", "/", "16"}]]}], "+", 
        RowBox[{"683788266551226", " ", 
         SuperscriptBox["q", 
          RowBox[{"1291", "/", "16"}]]}], "+", 
        RowBox[{"869756242568660", " ", 
         SuperscriptBox["q", 
          RowBox[{"1307", "/", "16"}]]}], "+", 
        RowBox[{"1104717441477796", " ", 
         SuperscriptBox["q", 
          RowBox[{"1323", "/", "16"}]]}], "+", 
        RowBox[{"1401179226042476", " ", 
         SuperscriptBox["q", 
          RowBox[{"1339", "/", "16"}]]}], "+", 
        RowBox[{"1774744106467712", " ", 
         SuperscriptBox["q", 
          RowBox[{"1355", "/", "16"}]]}], "+", 
        RowBox[{"2244852485254707", " ", 
         SuperscriptBox["q", 
          RowBox[{"1371", "/", "16"}]]}], "+", 
        RowBox[{"2835698304601624", " ", 
         SuperscriptBox["q", 
          RowBox[{"1387", "/", "16"}]]}], "+", 
        RowBox[{"3577356655726908", " ", 
         SuperscriptBox["q", 
          RowBox[{"1403", "/", "16"}]]}], "+", 
        RowBox[{"4507170975155476", " ", 
         SuperscriptBox["q", 
          RowBox[{"1419", "/", "16"}]]}], "+", 
        RowBox[{"5671457844725350", " ", 
         SuperscriptBox["q", 
          RowBox[{"1435", "/", "16"}]]}], "+", 
        RowBox[{"7127600003715016", " ", 
         SuperscriptBox["q", 
          RowBox[{"1451", "/", "16"}]]}], "+", 
        RowBox[{"8946613428887096", " ", 
         SuperscriptBox["q", 
          RowBox[{"1467", "/", "16"}]]}], "+", 
        RowBox[{"11216292787275786", " ", 
         SuperscriptBox["q", 
          RowBox[{"1483", "/", "16"}]]}], "+", 
        RowBox[{"14045061865326284", " ", 
         SuperscriptBox["q", 
          RowBox[{"1499", "/", "16"}]]}], "+", 
        RowBox[{"17566682511613412", " ", 
         SuperscriptBox["q", 
          RowBox[{"1515", "/", "16"}]]}], "+", 
        RowBox[{"21946008137448544", " ", 
         SuperscriptBox["q", 
          RowBox[{"1531", "/", "16"}]]}], "+", 
        RowBox[{"27386007015235536", " ", 
         SuperscriptBox["q", 
          RowBox[{"1547", "/", "16"}]]}], "+", 
        RowBox[{"34136327842162864", " ", 
         SuperscriptBox["q", 
          RowBox[{"1563", "/", "16"}]]}], "+", 
        RowBox[{"42503736900363800", " ", 
         SuperscriptBox["q", 
          RowBox[{"1579", "/", "16"}]]}], "+", 
        RowBox[{"52864824548755296", " ", 
         SuperscriptBox["q", 
          RowBox[{"1595", "/", "16"}]]}], "+", 
        RowBox[{"65681461012030200", " ", 
         SuperscriptBox["q", 
          RowBox[{"1611", "/", "16"}]]}], "+", 
        RowBox[{"81519580211628152", " ", 
         SuperscriptBox["q", 
          RowBox[{"1627", "/", "16"}]]}], "+", 
        RowBox[{"101071988944050508", " ", 
         SuperscriptBox["q", 
          RowBox[{"1643", "/", "16"}]]}], "+", 
        RowBox[{"125186040918222388", " ", 
         SuperscriptBox["q", 
          RowBox[{"1659", "/", "16"}]]}], "+", 
        RowBox[{"154897185611422004", " ", 
         SuperscriptBox["q", 
          RowBox[{"1675", "/", "16"}]]}], "+", 
        RowBox[{"191469606042494868", " ", 
         SuperscriptBox["q", 
          RowBox[{"1691", "/", "16"}]]}], "+", 
        RowBox[{"236445403887973160", " ", 
         SuperscriptBox["q", 
          RowBox[{"1707", "/", "16"}]]}], "+", 
        RowBox[{"291704082592885390", " ", 
         SuperscriptBox["q", 
          RowBox[{"1723", "/", "16"}]]}], "+", 
        RowBox[{"359534428387656168", " ", 
         SuperscriptBox["q", 
          RowBox[{"1739", "/", "16"}]]}], "+", 
        RowBox[{"442721306274147808", " ", 
         SuperscriptBox["q", 
          RowBox[{"1755", "/", "16"}]]}], "+", 
        RowBox[{"544650385954874900", " ", 
         SuperscriptBox["q", 
          RowBox[{"1771", "/", "16"}]]}], "+", 
        RowBox[{"669434406570756864", " ", 
         SuperscriptBox["q", 
          RowBox[{"1787", "/", "16"}]]}], "+", 
        RowBox[{"822065297035269820", " ", 
         SuperscriptBox["q", 
          RowBox[{"1803", "/", "16"}]]}], "+", 
        RowBox[{"1008597312059711076", " ", 
         SuperscriptBox["q", 
          RowBox[{"1819", "/", "16"}]]}], "+", 
        RowBox[{"1236367347879429624", " ", 
         SuperscriptBox["q", 
          RowBox[{"1835", "/", "16"}]]}], "+", 
        RowBox[{"1514259796061971515", " ", 
         SuperscriptBox["q", 
          RowBox[{"1851", "/", "16"}]]}], "+", 
        RowBox[{"1853024713853982148", " ", 
         SuperscriptBox["q", 
          RowBox[{"1867", "/", "16"}]]}], "+", 
        RowBox[{"2265659776882838300", " ", 
         SuperscriptBox["q", 
          RowBox[{"1883", "/", "16"}]]}], "+", 
        RowBox[{"2767868483771786888", " ", 
         SuperscriptBox["q", 
          RowBox[{"1899", "/", "16"}]]}], "+", 
        RowBox[{"3378609460244170654", " ", 
         SuperscriptBox["q", 
          RowBox[{"1915", "/", "16"}]]}], "+", 
        RowBox[{"4120754530768851388", " ", 
         SuperscriptBox["q", 
          RowBox[{"1931", "/", "16"}]]}], "+", 
        RowBox[{"5021876569104516352", " ", 
         SuperscriptBox["q", 
          RowBox[{"1947", "/", "16"}]]}], "+", 
        RowBox[{"6115192099840489760", " ", 
         SuperscriptBox["q", 
          RowBox[{"1963", "/", "16"}]]}], "+", 
        RowBox[{"7440688312472746476", " ", 
         SuperscriptBox["q", 
          RowBox[{"1979", "/", "16"}]]}], "+", 
        RowBox[{"9046469698611662372", " ", 
         SuperscriptBox["q", 
          RowBox[{"1995", "/", "16"}]]}], "+", 
        RowBox[{"10990366085457468074", " ", 
         SuperscriptBox["q", 
          RowBox[{"2011", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 33, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 184, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 442, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1008, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2171, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4454, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 8824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 16923, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 31532, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102104, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 178174, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         305532, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 515584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 857302, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1406496, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2278964, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3650160, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5784056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 9074019, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 14102148, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21724308, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33189616, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         50310078, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 75699321, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 113104552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 167869744, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 247577876, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 362934208, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 528981446, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 766763316, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1105588480, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1586107946, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 2264481260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3217990892, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4552594262, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         6413046860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 8996421300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12570123152, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17495826324, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         24261172892, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 33521663736, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46155866365, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63337973664, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         86632960074, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 118121068216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 160560267668, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 217597827546, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         294045236652, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 396234646551, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 532480099226, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 713673119208, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 954050254384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1272180362764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1692232148124, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2245598453100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 2972974064786, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3927008965512, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5175690516648, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6806647705264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 8932619800976, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11698393171968, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         15289586703450, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 19943761264704, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25964446695552, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         33738826470930, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 43760001430344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56654978227648, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         73219805667612, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 94463623991264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 121663813725052, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         156434950280450, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 200814908771216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 257372247811071, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         329339964226016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 420781890450660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 536799451430004, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         683788266551226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 869756242568660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1104717441477796, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1401179226042476, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1774744106467712, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2244852485254707, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2835698304601624, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 3577356655726908, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4507170975155476, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5671457844725350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 7127600003715016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8946613428887096, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         11216292787275786, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 14045061865326284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17566682511613412, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         21946008137448544, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 27386007015235536, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34136327842162864, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         42503736900363800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 52864824548755296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 65681461012030200, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         81519580211628152, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 101071988944050508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 125186040918222388, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         154897185611422004, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 191469606042494868, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 236445403887973160, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 291704082592885390, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 359534428387656168, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         442721306274147808, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 544650385954874900, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 669434406570756864, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 822065297035269820, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 1008597312059711076, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1236367347879429624, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1514259796061971515, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1853024713853982148, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 2265659776882838300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2767868483771786888, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3378609460244170654, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 4120754530768851388, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5021876569104516352, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6115192099840489760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 7440688312472746476, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         9046469698611662372, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 10990366085457468074}, 33, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"11", "/", "16"}]], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", 
          RowBox[{"27", "/", "16"}]]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", 
          RowBox[{"43", "/", "16"}]]}], "+", 
        RowBox[{"68", " ", 
         SuperscriptBox["q", 
          RowBox[{"59", "/", "16"}]]}], "+", 
        RowBox[{"184", " ", 
         SuperscriptBox["q", 
          RowBox[{"75", "/", "16"}]]}], "+", 
        RowBox[{"442", " ", 
         SuperscriptBox["q", 
          RowBox[{"91", "/", "16"}]]}], "+", 
        RowBox[{"1008", " ", 
         SuperscriptBox["q", 
          RowBox[{"107", "/", "16"}]]}], "+", 
        RowBox[{"2171", " ", 
         SuperscriptBox["q", 
          RowBox[{"123", "/", "16"}]]}], "+", 
        RowBox[{"4454", " ", 
         SuperscriptBox["q", 
          RowBox[{"139", "/", "16"}]]}], "+", 
        RowBox[{"8824", " ", 
         SuperscriptBox["q", 
          RowBox[{"155", "/", "16"}]]}], "+", 
        RowBox[{"16923", " ", 
         SuperscriptBox["q", 
          RowBox[{"171", "/", "16"}]]}], "+", 
        RowBox[{"31532", " ", 
         SuperscriptBox["q", 
          RowBox[{"187", "/", "16"}]]}], "+", 
        RowBox[{"57364", " ", 
         SuperscriptBox["q", 
          RowBox[{"203", "/", "16"}]]}], "+", 
        RowBox[{"102104", " ", 
         SuperscriptBox["q", 
          RowBox[{"219", "/", "16"}]]}], "+", 
        RowBox[{"178174", " ", 
         SuperscriptBox["q", 
          RowBox[{"235", "/", "16"}]]}], "+", 
        RowBox[{"305532", " ", 
         SuperscriptBox["q", 
          RowBox[{"251", "/", "16"}]]}], "+", 
        RowBox[{"515584", " ", 
         SuperscriptBox["q", 
          RowBox[{"267", "/", "16"}]]}], "+", 
        RowBox[{"857302", " ", 
         SuperscriptBox["q", 
          RowBox[{"283", "/", "16"}]]}], "+", 
        RowBox[{"1406496", " ", 
         SuperscriptBox["q", 
          RowBox[{"299", "/", "16"}]]}], "+", 
        RowBox[{"2278964", " ", 
         SuperscriptBox["q", 
          RowBox[{"315", "/", "16"}]]}], "+", 
        RowBox[{"3650160", " ", 
         SuperscriptBox["q", 
          RowBox[{"331", "/", "16"}]]}], "+", 
        RowBox[{"5784056", " ", 
         SuperscriptBox["q", 
          RowBox[{"347", "/", "16"}]]}], "+", 
        RowBox[{"9074019", " ", 
         SuperscriptBox["q", 
          RowBox[{"363", "/", "16"}]]}], "+", 
        RowBox[{"14102148", " ", 
         SuperscriptBox["q", 
          RowBox[{"379", "/", "16"}]]}], "+", 
        RowBox[{"21724308", " ", 
         SuperscriptBox["q", 
          RowBox[{"395", "/", "16"}]]}], "+", 
        RowBox[{"33189616", " ", 
         SuperscriptBox["q", 
          RowBox[{"411", "/", "16"}]]}], "+", 
        RowBox[{"50310078", " ", 
         SuperscriptBox["q", 
          RowBox[{"427", "/", "16"}]]}], "+", 
        RowBox[{"75699321", " ", 
         SuperscriptBox["q", 
          RowBox[{"443", "/", "16"}]]}], "+", 
        RowBox[{"113104552", " ", 
         SuperscriptBox["q", 
          RowBox[{"459", "/", "16"}]]}], "+", 
        RowBox[{"167869744", " ", 
         SuperscriptBox["q", 
          RowBox[{"475", "/", "16"}]]}], "+", 
        RowBox[{"247577876", " ", 
         SuperscriptBox["q", 
          RowBox[{"491", "/", "16"}]]}], "+", 
        RowBox[{"362934208", " ", 
         SuperscriptBox["q", 
          RowBox[{"507", "/", "16"}]]}], "+", 
        RowBox[{"528981446", " ", 
         SuperscriptBox["q", 
          RowBox[{"523", "/", "16"}]]}], "+", 
        RowBox[{"766763316", " ", 
         SuperscriptBox["q", 
          RowBox[{"539", "/", "16"}]]}], "+", 
        RowBox[{"1105588480", " ", 
         SuperscriptBox["q", 
          RowBox[{"555", "/", "16"}]]}], "+", 
        RowBox[{"1586107946", " ", 
         SuperscriptBox["q", 
          RowBox[{"571", "/", "16"}]]}], "+", 
        RowBox[{"2264481260", " ", 
         SuperscriptBox["q", 
          RowBox[{"587", "/", "16"}]]}], "+", 
        RowBox[{"3217990892", " ", 
         SuperscriptBox["q", 
          RowBox[{"603", "/", "16"}]]}], "+", 
        RowBox[{"4552594262", " ", 
         SuperscriptBox["q", 
          RowBox[{"619", "/", "16"}]]}], "+", 
        RowBox[{"6413046860", " ", 
         SuperscriptBox["q", 
          RowBox[{"635", "/", "16"}]]}], "+", 
        RowBox[{"8996421300", " ", 
         SuperscriptBox["q", 
          RowBox[{"651", "/", "16"}]]}], "+", 
        RowBox[{"12570123152", " ", 
         SuperscriptBox["q", 
          RowBox[{"667", "/", "16"}]]}], "+", 
        RowBox[{"17495826324", " ", 
         SuperscriptBox["q", 
          RowBox[{"683", "/", "16"}]]}], "+", 
        RowBox[{"24261172892", " ", 
         SuperscriptBox["q", 
          RowBox[{"699", "/", "16"}]]}], "+", 
        RowBox[{"33521663736", " ", 
         SuperscriptBox["q", 
          RowBox[{"715", "/", "16"}]]}], "+", 
        RowBox[{"46155866365", " ", 
         SuperscriptBox["q", 
          RowBox[{"731", "/", "16"}]]}], "+", 
        RowBox[{"63337973664", " ", 
         SuperscriptBox["q", 
          RowBox[{"747", "/", "16"}]]}], "+", 
        RowBox[{"86632960074", " ", 
         SuperscriptBox["q", 
          RowBox[{"763", "/", "16"}]]}], "+", 
        RowBox[{"118121068216", " ", 
         SuperscriptBox["q", 
          RowBox[{"779", "/", "16"}]]}], "+", 
        RowBox[{"160560267668", " ", 
         SuperscriptBox["q", 
          RowBox[{"795", "/", "16"}]]}], "+", 
        RowBox[{"217597827546", " ", 
         SuperscriptBox["q", 
          RowBox[{"811", "/", "16"}]]}], "+", 
        RowBox[{"294045236652", " ", 
         SuperscriptBox["q", 
          RowBox[{"827", "/", "16"}]]}], "+", 
        RowBox[{"396234646551", " ", 
         SuperscriptBox["q", 
          RowBox[{"843", "/", "16"}]]}], "+", 
        RowBox[{"532480099226", " ", 
         SuperscriptBox["q", 
          RowBox[{"859", "/", "16"}]]}], "+", 
        RowBox[{"713673119208", " ", 
         SuperscriptBox["q", 
          RowBox[{"875", "/", "16"}]]}], "+", 
        RowBox[{"954050254384", " ", 
         SuperscriptBox["q", 
          RowBox[{"891", "/", "16"}]]}], "+", 
        RowBox[{"1272180362764", " ", 
         SuperscriptBox["q", 
          RowBox[{"907", "/", "16"}]]}], "+", 
        RowBox[{"1692232148124", " ", 
         SuperscriptBox["q", 
          RowBox[{"923", "/", "16"}]]}], "+", 
        RowBox[{"2245598453100", " ", 
         SuperscriptBox["q", 
          RowBox[{"939", "/", "16"}]]}], "+", 
        RowBox[{"2972974064786", " ", 
         SuperscriptBox["q", 
          RowBox[{"955", "/", "16"}]]}], "+", 
        RowBox[{"3927008965512", " ", 
         SuperscriptBox["q", 
          RowBox[{"971", "/", "16"}]]}], "+", 
        RowBox[{"5175690516648", " ", 
         SuperscriptBox["q", 
          RowBox[{"987", "/", "16"}]]}], "+", 
        RowBox[{"6806647705264", " ", 
         SuperscriptBox["q", 
          RowBox[{"1003", "/", "16"}]]}], "+", 
        RowBox[{"8932619800976", " ", 
         SuperscriptBox["q", 
          RowBox[{"1019", "/", "16"}]]}], "+", 
        RowBox[{"11698393171968", " ", 
         SuperscriptBox["q", 
          RowBox[{"1035", "/", "16"}]]}], "+", 
        RowBox[{"15289586703450", " ", 
         SuperscriptBox["q", 
          RowBox[{"1051", "/", "16"}]]}], "+", 
        RowBox[{"19943761264704", " ", 
         SuperscriptBox["q", 
          RowBox[{"1067", "/", "16"}]]}], "+", 
        RowBox[{"25964446695552", " ", 
         SuperscriptBox["q", 
          RowBox[{"1083", "/", "16"}]]}], "+", 
        RowBox[{"33738826470930", " ", 
         SuperscriptBox["q", 
          RowBox[{"1099", "/", "16"}]]}], "+", 
        RowBox[{"43760001430344", " ", 
         SuperscriptBox["q", 
          RowBox[{"1115", "/", "16"}]]}], "+", 
        RowBox[{"56654978227648", " ", 
         SuperscriptBox["q", 
          RowBox[{"1131", "/", "16"}]]}], "+", 
        RowBox[{"73219805667612", " ", 
         SuperscriptBox["q", 
          RowBox[{"1147", "/", "16"}]]}], "+", 
        RowBox[{"94463623991264", " ", 
         SuperscriptBox["q", 
          RowBox[{"1163", "/", "16"}]]}], "+", 
        RowBox[{"121663813725052", " ", 
         SuperscriptBox["q", 
          RowBox[{"1179", "/", "16"}]]}], "+", 
        RowBox[{"156434950280450", " ", 
         SuperscriptBox["q", 
          RowBox[{"1195", "/", "16"}]]}], "+", 
        RowBox[{"200814908771216", " ", 
         SuperscriptBox["q", 
          RowBox[{"1211", "/", "16"}]]}], "+", 
        RowBox[{"257372247811071", " ", 
         SuperscriptBox["q", 
          RowBox[{"1227", "/", "16"}]]}], "+", 
        RowBox[{"329339964226016", " ", 
         SuperscriptBox["q", 
          RowBox[{"1243", "/", "16"}]]}], "+", 
        RowBox[{"420781890450660", " ", 
         SuperscriptBox["q", 
          RowBox[{"1259", "/", "16"}]]}], "+", 
        RowBox[{"536799451430004", " ", 
         SuperscriptBox["q", 
          RowBox[{"1275", "/", "16"}]]}], "+", 
        RowBox[{"683788266551226", " ", 
         SuperscriptBox["q", 
          RowBox[{"1291", "/", "16"}]]}], "+", 
        RowBox[{"869756242568660", " ", 
         SuperscriptBox["q", 
          RowBox[{"1307", "/", "16"}]]}], "+", 
        RowBox[{"1104717441477796", " ", 
         SuperscriptBox["q", 
          RowBox[{"1323", "/", "16"}]]}], "+", 
        RowBox[{"1401179226042476", " ", 
         SuperscriptBox["q", 
          RowBox[{"1339", "/", "16"}]]}], "+", 
        RowBox[{"1774744106467712", " ", 
         SuperscriptBox["q", 
          RowBox[{"1355", "/", "16"}]]}], "+", 
        RowBox[{"2244852485254707", " ", 
         SuperscriptBox["q", 
          RowBox[{"1371", "/", "16"}]]}], "+", 
        RowBox[{"2835698304601624", " ", 
         SuperscriptBox["q", 
          RowBox[{"1387", "/", "16"}]]}], "+", 
        RowBox[{"3577356655726908", " ", 
         SuperscriptBox["q", 
          RowBox[{"1403", "/", "16"}]]}], "+", 
        RowBox[{"4507170975155476", " ", 
         SuperscriptBox["q", 
          RowBox[{"1419", "/", "16"}]]}], "+", 
        RowBox[{"5671457844725350", " ", 
         SuperscriptBox["q", 
          RowBox[{"1435", "/", "16"}]]}], "+", 
        RowBox[{"7127600003715016", " ", 
         SuperscriptBox["q", 
          RowBox[{"1451", "/", "16"}]]}], "+", 
        RowBox[{"8946613428887096", " ", 
         SuperscriptBox["q", 
          RowBox[{"1467", "/", "16"}]]}], "+", 
        RowBox[{"11216292787275786", " ", 
         SuperscriptBox["q", 
          RowBox[{"1483", "/", "16"}]]}], "+", 
        RowBox[{"14045061865326284", " ", 
         SuperscriptBox["q", 
          RowBox[{"1499", "/", "16"}]]}], "+", 
        RowBox[{"17566682511613412", " ", 
         SuperscriptBox["q", 
          RowBox[{"1515", "/", "16"}]]}], "+", 
        RowBox[{"21946008137448544", " ", 
         SuperscriptBox["q", 
          RowBox[{"1531", "/", "16"}]]}], "+", 
        RowBox[{"27386007015235536", " ", 
         SuperscriptBox["q", 
          RowBox[{"1547", "/", "16"}]]}], "+", 
        RowBox[{"34136327842162864", " ", 
         SuperscriptBox["q", 
          RowBox[{"1563", "/", "16"}]]}], "+", 
        RowBox[{"42503736900363800", " ", 
         SuperscriptBox["q", 
          RowBox[{"1579", "/", "16"}]]}], "+", 
        RowBox[{"52864824548755296", " ", 
         SuperscriptBox["q", 
          RowBox[{"1595", "/", "16"}]]}], "+", 
        RowBox[{"65681461012030200", " ", 
         SuperscriptBox["q", 
          RowBox[{"1611", "/", "16"}]]}], "+", 
        RowBox[{"81519580211628152", " ", 
         SuperscriptBox["q", 
          RowBox[{"1627", "/", "16"}]]}], "+", 
        RowBox[{"101071988944050508", " ", 
         SuperscriptBox["q", 
          RowBox[{"1643", "/", "16"}]]}], "+", 
        RowBox[{"125186040918222388", " ", 
         SuperscriptBox["q", 
          RowBox[{"1659", "/", "16"}]]}], "+", 
        RowBox[{"154897185611422004", " ", 
         SuperscriptBox["q", 
          RowBox[{"1675", "/", "16"}]]}], "+", 
        RowBox[{"191469606042494868", " ", 
         SuperscriptBox["q", 
          RowBox[{"1691", "/", "16"}]]}], "+", 
        RowBox[{"236445403887973160", " ", 
         SuperscriptBox["q", 
          RowBox[{"1707", "/", "16"}]]}], "+", 
        RowBox[{"291704082592885390", " ", 
         SuperscriptBox["q", 
          RowBox[{"1723", "/", "16"}]]}], "+", 
        RowBox[{"359534428387656168", " ", 
         SuperscriptBox["q", 
          RowBox[{"1739", "/", "16"}]]}], "+", 
        RowBox[{"442721306274147808", " ", 
         SuperscriptBox["q", 
          RowBox[{"1755", "/", "16"}]]}], "+", 
        RowBox[{"544650385954874900", " ", 
         SuperscriptBox["q", 
          RowBox[{"1771", "/", "16"}]]}], "+", 
        RowBox[{"669434406570756864", " ", 
         SuperscriptBox["q", 
          RowBox[{"1787", "/", "16"}]]}], "+", 
        RowBox[{"822065297035269820", " ", 
         SuperscriptBox["q", 
          RowBox[{"1803", "/", "16"}]]}], "+", 
        RowBox[{"1008597312059711076", " ", 
         SuperscriptBox["q", 
          RowBox[{"1819", "/", "16"}]]}], "+", 
        RowBox[{"1236367347879429624", " ", 
         SuperscriptBox["q", 
          RowBox[{"1835", "/", "16"}]]}], "+", 
        RowBox[{"1514259796061971515", " ", 
         SuperscriptBox["q", 
          RowBox[{"1851", "/", "16"}]]}], "+", 
        RowBox[{"1853024713853982148", " ", 
         SuperscriptBox["q", 
          RowBox[{"1867", "/", "16"}]]}], "+", 
        RowBox[{"2265659776882838300", " ", 
         SuperscriptBox["q", 
          RowBox[{"1883", "/", "16"}]]}], "+", 
        RowBox[{"2767868483771786888", " ", 
         SuperscriptBox["q", 
          RowBox[{"1899", "/", "16"}]]}], "+", 
        RowBox[{"3378609460244170654", " ", 
         SuperscriptBox["q", 
          RowBox[{"1915", "/", "16"}]]}], "+", 
        RowBox[{"4120754530768851388", " ", 
         SuperscriptBox["q", 
          RowBox[{"1931", "/", "16"}]]}], "+", 
        RowBox[{"5021876569104516352", " ", 
         SuperscriptBox["q", 
          RowBox[{"1947", "/", "16"}]]}], "+", 
        RowBox[{"6115192099840489760", " ", 
         SuperscriptBox["q", 
          RowBox[{"1963", "/", "16"}]]}], "+", 
        RowBox[{"7440688312472746476", " ", 
         SuperscriptBox["q", 
          RowBox[{"1979", "/", "16"}]]}], "+", 
        RowBox[{"9046469698611662372", " ", 
         SuperscriptBox["q", 
          RowBox[{"1995", "/", "16"}]]}], "+", 
        RowBox[{"10990366085457468074", " ", 
         SuperscriptBox["q", 
          RowBox[{"2011", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 33, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 184, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 442, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1008, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2171, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4454, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 8824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 16923, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 31532, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102104, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 178174, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         305532, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 515584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 857302, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1406496, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2278964, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3650160, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5784056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 9074019, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 14102148, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21724308, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33189616, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         50310078, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 75699321, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 113104552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 167869744, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 247577876, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 362934208, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 528981446, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 766763316, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1105588480, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1586107946, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 2264481260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3217990892, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4552594262, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         6413046860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 8996421300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12570123152, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17495826324, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         24261172892, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 33521663736, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46155866365, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63337973664, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         86632960074, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 118121068216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 160560267668, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 217597827546, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         294045236652, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 396234646551, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 532480099226, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 713673119208, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 954050254384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1272180362764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1692232148124, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2245598453100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 2972974064786, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3927008965512, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5175690516648, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6806647705264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 8932619800976, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11698393171968, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         15289586703450, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 19943761264704, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25964446695552, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         33738826470930, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 43760001430344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56654978227648, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         73219805667612, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 94463623991264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 121663813725052, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         156434950280450, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 200814908771216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 257372247811071, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         329339964226016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 420781890450660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 536799451430004, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         683788266551226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 869756242568660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1104717441477796, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1401179226042476, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1774744106467712, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2244852485254707, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2835698304601624, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 3577356655726908, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4507170975155476, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5671457844725350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 7127600003715016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8946613428887096, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         11216292787275786, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 14045061865326284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17566682511613412, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         21946008137448544, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 27386007015235536, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34136327842162864, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         42503736900363800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 52864824548755296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 65681461012030200, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         81519580211628152, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 101071988944050508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 125186040918222388, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         154897185611422004, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 191469606042494868, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 236445403887973160, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 291704082592885390, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 359534428387656168, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         442721306274147808, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 544650385954874900, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 669434406570756864, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 822065297035269820, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 1008597312059711076, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1236367347879429624, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1514259796061971515, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1853024713853982148, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 2265659776882838300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2767868483771786888, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3378609460244170654, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 4120754530768851388, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5021876569104516352, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6115192099840489760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 7440688312472746476, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         9046469698611662372, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 10990366085457468074}, 33, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"3", "/", "16"}]], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"19", "/", "16"}]]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", 
          RowBox[{"35", "/", "16"}]]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["q", 
          RowBox[{"51", "/", "16"}]]}], "+", 
        RowBox[{"112", " ", 
         SuperscriptBox["q", 
          RowBox[{"67", "/", "16"}]]}], "+", 
        RowBox[{"287", " ", 
         SuperscriptBox["q", 
          RowBox[{"83", "/", "16"}]]}], "+", 
        RowBox[{"676", " ", 
         SuperscriptBox["q", 
          RowBox[{"99", "/", "16"}]]}], "+", 
        RowBox[{"1486", " ", 
         SuperscriptBox["q", 
          RowBox[{"115", "/", "16"}]]}], "+", 
        RowBox[{"3124", " ", 
         SuperscriptBox["q", 
          RowBox[{"131", "/", "16"}]]}], "+", 
        RowBox[{"6304", " ", 
         SuperscriptBox["q", 
          RowBox[{"147", "/", "16"}]]}], "+", 
        RowBox[{"12260", " ", 
         SuperscriptBox["q", 
          RowBox[{"163", "/", "16"}]]}], "+", 
        RowBox[{"23172", " ", 
         SuperscriptBox["q", 
          RowBox[{"179", "/", "16"}]]}], "+", 
        RowBox[{"42664", " ", 
         SuperscriptBox["q", 
          RowBox[{"195", "/", "16"}]]}], "+", 
        RowBox[{"76720", " ", 
         SuperscriptBox["q", 
          RowBox[{"211", "/", "16"}]]}], "+", 
        RowBox[{"135187", " ", 
         SuperscriptBox["q", 
          RowBox[{"227", "/", "16"}]]}], "+", 
        RowBox[{"233828", " ", 
         SuperscriptBox["q", 
          RowBox[{"243", "/", "16"}]]}], "+", 
        RowBox[{"397642", " ", 
         SuperscriptBox["q", 
          RowBox[{"259", "/", "16"}]]}], "+", 
        RowBox[{"666000", " ", 
         SuperscriptBox["q", 
          RowBox[{"275", "/", "16"}]]}], "+", 
        RowBox[{"1099893", " ", 
         SuperscriptBox["q", 
          RowBox[{"291", "/", "16"}]]}], "+", 
        RowBox[{"1793008", " ", 
         SuperscriptBox["q", 
          RowBox[{"307", "/", "16"}]]}], "+", 
        RowBox[{"2888196", " ", 
         SuperscriptBox["q", 
          RowBox[{"323", "/", "16"}]]}], "+", 
        RowBox[{"4600860", " ", 
         SuperscriptBox["q", 
          RowBox[{"339", "/", "16"}]]}], "+", 
        RowBox[{"7253374", " ", 
         SuperscriptBox["q", 
          RowBox[{"355", "/", "16"}]]}], "+", 
        RowBox[{"11324924", " ", 
         SuperscriptBox["q", 
          RowBox[{"371", "/", "16"}]]}], "+", 
        RowBox[{"17521904", " ", 
         SuperscriptBox["q", 
          RowBox[{"387", "/", "16"}]]}], "+", 
        RowBox[{"26878846", " ", 
         SuperscriptBox["q", 
          RowBox[{"403", "/", "16"}]]}], "+", 
        RowBox[{"40901724", " ", 
         SuperscriptBox["q", 
          RowBox[{"419", "/", "16"}]]}], "+", 
        RowBox[{"61768272", " ", 
         SuperscriptBox["q", 
          RowBox[{"435", "/", "16"}]]}], "+", 
        RowBox[{"92609778", " ", 
         SuperscriptBox["q", 
          RowBox[{"451", "/", "16"}]]}], "+", 
        RowBox[{"137904648", " ", 
         SuperscriptBox["q", 
          RowBox[{"467", "/", "16"}]]}], "+", 
        RowBox[{"204022580", " ", 
         SuperscriptBox["q", 
          RowBox[{"483", "/", "16"}]]}], "+", 
        RowBox[{"299978332", " ", 
         SuperscriptBox["q", 
          RowBox[{"499", "/", "16"}]]}], "+", 
        RowBox[{"438469984", " ", 
         SuperscriptBox["q", 
          RowBox[{"515", "/", "16"}]]}], "+", 
        RowBox[{"637299209", " ", 
         SuperscriptBox["q", 
          RowBox[{"531", "/", "16"}]]}], "+", 
        RowBox[{"921313156", " ", 
         SuperscriptBox["q", 
          RowBox[{"547", "/", "16"}]]}], "+", 
        RowBox[{"1325047552", " ", 
         SuperscriptBox["q", 
          RowBox[{"563", "/", "16"}]]}], "+", 
        RowBox[{"1896305792", " ", 
         SuperscriptBox["q", 
          RowBox[{"579", "/", "16"}]]}], "+", 
        RowBox[{"2700997766", " ", 
         SuperscriptBox["q", 
          RowBox[{"595", "/", "16"}]]}], "+", 
        RowBox[{"3829657368", " ", 
         SuperscriptBox["q", 
          RowBox[{"611", "/", "16"}]]}], "+", 
        RowBox[{"5406185105", " ", 
         SuperscriptBox["q", 
          RowBox[{"627", "/", "16"}]]}], "+", 
        RowBox[{"7599551618", " ", 
         SuperscriptBox["q", 
          RowBox[{"643", "/", "16"}]]}], "+", 
        RowBox[{"10639414308", " ", 
         SuperscriptBox["q", 
          RowBox[{"659", "/", "16"}]]}], "+", 
        RowBox[{"14836884320", " ", 
         SuperscriptBox["q", 
          RowBox[{"675", "/", "16"}]]}], "+", 
        RowBox[{"20612082204", " ", 
         SuperscriptBox["q", 
          RowBox[{"691", "/", "16"}]]}], "+", 
        RowBox[{"28530596984", " ", 
         SuperscriptBox["q", 
          RowBox[{"707", "/", "16"}]]}], "+", 
        RowBox[{"39351583728", " ", 
         SuperscriptBox["q", 
          RowBox[{"723", "/", "16"}]]}], "+", 
        RowBox[{"54091076028", " ", 
         SuperscriptBox["q", 
          RowBox[{"739", "/", "16"}]]}], "+", 
        RowBox[{"74105112372", " ", 
         SuperscriptBox["q", 
          RowBox[{"755", "/", "16"}]]}], "+", 
        RowBox[{"101198594728", " ", 
         SuperscriptBox["q", 
          RowBox[{"771", "/", "16"}]]}], "+", 
        RowBox[{"137767541924", " ", 
         SuperscriptBox["q", 
          RowBox[{"787", "/", "16"}]]}], "+", 
        RowBox[{"186984548876", " ", 
         SuperscriptBox["q", 
          RowBox[{"803", "/", "16"}]]}], "+", 
        RowBox[{"253040012252", " ", 
         SuperscriptBox["q", 
          RowBox[{"819", "/", "16"}]]}], "+", 
        RowBox[{"341455254430", " ", 
         SuperscriptBox["q", 
          RowBox[{"835", "/", "16"}]]}], "+", 
        RowBox[{"459488107100", " ", 
         SuperscriptBox["q", 
          RowBox[{"851", "/", "16"}]]}], "+", 
        RowBox[{"616657144320", " ", 
         SuperscriptBox["q", 
          RowBox[{"867", "/", "16"}]]}], "+", 
        RowBox[{"825417973358", " ", 
         SuperscriptBox["q", 
          RowBox[{"883", "/", "16"}]]}], "+", 
        RowBox[{"1102033969344", " ", 
         SuperscriptBox["q", 
          RowBox[{"899", "/", "16"}]]}], "+", 
        RowBox[{"1467695178724", " ", 
         SuperscriptBox["q", 
          RowBox[{"915", "/", "16"}]]}], "+", 
        RowBox[{"1949953519294", " ", 
         SuperscriptBox["q", 
          RowBox[{"931", "/", "16"}]]}], "+", 
        RowBox[{"2584560322176", " ", 
         SuperscriptBox["q", 
          RowBox[{"947", "/", "16"}]]}], "+", 
        RowBox[{"3417814772145", " ", 
         SuperscriptBox["q", 
          RowBox[{"963", "/", "16"}]]}], "+", 
        RowBox[{"4509560177226", " ", 
         SuperscriptBox["q", 
          RowBox[{"979", "/", "16"}]]}], "+", 
        RowBox[{"5937000257404", " ", 
         SuperscriptBox["q", 
          RowBox[{"995", "/", "16"}]]}], "+", 
        RowBox[{"7799551729700", " ", 
         SuperscriptBox["q", 
          RowBox[{"1011", "/", "16"}]]}], "+", 
        RowBox[{"10225004687086", " ", 
         SuperscriptBox["q", 
          RowBox[{"1027", "/", "16"}]]}], "+", 
        RowBox[{"13377330751980", " ", 
         SuperscriptBox["q", 
          RowBox[{"1043", "/", "16"}]]}], "+", 
        RowBox[{"17466564241256", " ", 
         SuperscriptBox["q", 
          RowBox[{"1059", "/", "16"}]]}], "+", 
        RowBox[{"22761287793908", " ", 
         SuperscriptBox["q", 
          RowBox[{"1075", "/", "16"}]]}], "+", 
        RowBox[{"29604385314667", " ", 
         SuperscriptBox["q", 
          RowBox[{"1091", "/", "16"}]]}], "+", 
        RowBox[{"38432888008496", " ", 
         SuperscriptBox["q", 
          RowBox[{"1107", "/", "16"}]]}], "+", 
        RowBox[{"49802941309572", " ", 
         SuperscriptBox["q", 
          RowBox[{"1123", "/", "16"}]]}], "+", 
        RowBox[{"64421169765308", " ", 
         SuperscriptBox["q", 
          RowBox[{"1139", "/", "16"}]]}], "+", 
        RowBox[{"83184024815588", " ", 
         SuperscriptBox["q", 
          RowBox[{"1155", "/", "16"}]]}], "+", 
        RowBox[{"107227080609704", " ", 
         SuperscriptBox["q", 
          RowBox[{"1171", "/", "16"}]]}], "+", 
        RowBox[{"137986710745416", " ", 
         SuperscriptBox["q", 
          RowBox[{"1187", "/", "16"}]]}], "+", 
        RowBox[{"177277154528272", " ", 
         SuperscriptBox["q", 
          RowBox[{"1203", "/", "16"}]]}], "+", 
        RowBox[{"227386689623474", " ", 
         SuperscriptBox["q", 
          RowBox[{"1219", "/", "16"}]]}], "+", 
        RowBox[{"291197496812932", " ", 
         SuperscriptBox["q", 
          RowBox[{"1235", "/", "16"}]]}], "+", 
        RowBox[{"372334868420532", " ", 
         SuperscriptBox["q", 
          RowBox[{"1251", "/", "16"}]]}], "+", 
        RowBox[{"475352718683616", " ", 
         SuperscriptBox["q", 
          RowBox[{"1267", "/", "16"}]]}], "+", 
        RowBox[{"605963952726048", " ", 
         SuperscriptBox["q", 
          RowBox[{"1283", "/", "16"}]]}], "+", 
        RowBox[{"771326205435744", " ", 
         SuperscriptBox["q", 
          RowBox[{"1299", "/", "16"}]]}], "+", 
        RowBox[{"980395850181364", " ", 
         SuperscriptBox["q", 
          RowBox[{"1315", "/", "16"}]]}], "+", 
        RowBox[{"1244366090917836", " ", 
         SuperscriptBox["q", 
          RowBox[{"1331", "/", "16"}]]}], "+", 
        RowBox[{"1577208503647152", " ", 
         SuperscriptBox["q", 
          RowBox[{"1347", "/", "16"}]]}], "+", 
        RowBox[{"1996341721215422", " ", 
         SuperscriptBox["q", 
          RowBox[{"1363", "/", "16"}]]}], "+", 
        RowBox[{"2523456220306808", " ", 
         SuperscriptBox["q", 
          RowBox[{"1379", "/", "16"}]]}], "+", 
        RowBox[{"3185530570472824", " ", 
         SuperscriptBox["q", 
          RowBox[{"1395", "/", "16"}]]}], "+", 
        RowBox[{"4016082281268514", " ", 
         SuperscriptBox["q", 
          RowBox[{"1411", "/", "16"}]]}], "+", 
        RowBox[{"5056705818150948", " ", 
         SuperscriptBox["q", 
          RowBox[{"1427", "/", "16"}]]}], "+", 
        RowBox[{"6358961797222212", " ", 
         SuperscriptBox["q", 
          RowBox[{"1443", "/", "16"}]]}], "+", 
        RowBox[{"7986695228460908", " ", 
         SuperscriptBox["q", 
          RowBox[{"1459", "/", "16"}]]}], "+", 
        RowBox[{"10018877449506300", " ", 
         SuperscriptBox["q", 
          RowBox[{"1475", "/", "16"}]]}], "+", 
        RowBox[{"12553086676041956", " ", 
         SuperscriptBox["q", 
          RowBox[{"1491", "/", "16"}]]}], "+", 
        RowBox[{"15709766606755320", " ", 
         SuperscriptBox["q", 
          RowBox[{"1507", "/", "16"}]]}], "+", 
        RowBox[{"19637432111584835", " ", 
         SuperscriptBox["q", 
          RowBox[{"1523", "/", "16"}]]}], "+", 
        RowBox[{"24519026729420416", " ", 
         SuperscriptBox["q", 
          RowBox[{"1539", "/", "16"}]]}], "+", 
        RowBox[{"30579679733418178", " ", 
         SuperscriptBox["q", 
          RowBox[{"1555", "/", "16"}]]}], "+", 
        RowBox[{"38096162347207284", " ", 
         SuperscriptBox["q", 
          RowBox[{"1571", "/", "16"}]]}], "+", 
        RowBox[{"47408405067331776", " ", 
         SuperscriptBox["q", 
          RowBox[{"1587", "/", "16"}]]}], "+", 
        RowBox[{"58933513057501722", " ", 
         SuperscriptBox["q", 
          RowBox[{"1603", "/", "16"}]]}], "+", 
        RowBox[{"73182806711835348", " ", 
         SuperscriptBox["q", 
          RowBox[{"1619", "/", "16"}]]}], "+", 
        RowBox[{"90782522711497192", " ", 
         SuperscriptBox["q", 
          RowBox[{"1635", "/", "16"}]]}], "+", 
        RowBox[{"112498940762062872", " ", 
         SuperscriptBox["q", 
          RowBox[{"1651", "/", "16"}]]}], "+", 
        RowBox[{"139268856897785260", " ", 
         SuperscriptBox["q", 
          RowBox[{"1667", "/", "16"}]]}], "+", 
        RowBox[{"172236510787854901", " ", 
         SuperscriptBox["q", 
          RowBox[{"1683", "/", "16"}]]}], "+", 
        RowBox[{"212798297836159474", " ", 
         SuperscriptBox["q", 
          RowBox[{"1699", "/", "16"}]]}], "+", 
        RowBox[{"262656864090657572", " ", 
         SuperscriptBox["q", 
          RowBox[{"1715", "/", "16"}]]}], "+", 
        RowBox[{"323886501476024688", " ", 
         SuperscriptBox["q", 
          RowBox[{"1731", "/", "16"}]]}], "+", 
        RowBox[{"399012142601870000", " ", 
         SuperscriptBox["q", 
          RowBox[{"1747", "/", "16"}]]}], "+", 
        RowBox[{"491104710178053972", " ", 
         SuperscriptBox["q", 
          RowBox[{"1763", "/", "16"}]]}], "+", 
        RowBox[{"603896119898162524", " ", 
         SuperscriptBox["q", 
          RowBox[{"1779", "/", "16"}]]}], "+", 
        RowBox[{"741917884118926468", " ", 
         SuperscriptBox["q", 
          RowBox[{"1795", "/", "16"}]]}], "+", 
        RowBox[{"910668036374876384", " ", 
         SuperscriptBox["q", 
          RowBox[{"1811", "/", "16"}]]}], "+", 
        RowBox[{"1116812016950499296", " ", 
         SuperscriptBox["q", 
          RowBox[{"1827", "/", "16"}]]}], "+", 
        RowBox[{"1368424254839354900", " ", 
         SuperscriptBox["q", 
          RowBox[{"1843", "/", "16"}]]}], "+", 
        RowBox[{"1675278483856962372", " ", 
         SuperscriptBox["q", 
          RowBox[{"1859", "/", "16"}]]}], "+", 
        RowBox[{"2049196378748324964", " ", 
         SuperscriptBox["q", 
          RowBox[{"1875", "/", "16"}]]}], "+", 
        RowBox[{"2504465936042809322", " ", 
         SuperscriptBox["q", 
          RowBox[{"1891", "/", "16"}]]}], "+", 
        RowBox[{"3058343207437557888", " ", 
         SuperscriptBox["q", 
          RowBox[{"1907", "/", "16"}]]}], "+", 
        RowBox[{"3731653583492843684", " ", 
         SuperscriptBox["q", 
          RowBox[{"1923", "/", "16"}]]}], "+", 
        RowBox[{"4549511896448894888", " ", 
         SuperscriptBox["q", 
          RowBox[{"1939", "/", "16"}]]}], "+", 
        RowBox[{"5542184250179027056", " ", 
         SuperscriptBox["q", 
          RowBox[{"1955", "/", "16"}]]}], "+", 
        RowBox[{"6746118795314486388", " ", 
         SuperscriptBox["q", 
          RowBox[{"1971", "/", "16"}]]}], "+", 
        RowBox[{"8205177769133588724", " ", 
         SuperscriptBox["q", 
          RowBox[{"1987", "/", "16"}]]}], "+", 
        RowBox[{"9972109154780035200", " ", 
         SuperscriptBox["q", 
          RowBox[{"2003", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 9, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 41, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 287, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 676, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1486, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3124, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6304, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 12260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 23172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42664, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76720, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 135187, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         233828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 397642, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 666000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1099893, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1793008, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2888196, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 4600860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 7253374, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 11324924, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17521904, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26878846, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         40901724, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 61768272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 92609778, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 137904648, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 204022580, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         299978332, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 438469984, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 637299209, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 921313156, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1325047552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 1896305792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2700997766, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3829657368, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5406185105, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 7599551618, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10639414308, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14836884320, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         20612082204, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 28530596984, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39351583728, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54091076028, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         74105112372, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 101198594728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 137767541924, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 186984548876, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         253040012252, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 341455254430, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 459488107100, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 616657144320, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 825417973358, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1102033969344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1467695178724, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1949953519294, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 2584560322176, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3417814772145, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4509560177226, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5937000257404, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 7799551729700, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10225004687086, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         13377330751980, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 17466564241256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22761287793908, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         29604385314667, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 38432888008496, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49802941309572, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         64421169765308, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 83184024815588, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 107227080609704, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         137986710745416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 177277154528272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 227386689623474, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         291197496812932, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 372334868420532, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 475352718683616, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         605963952726048, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 771326205435744, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 980395850181364, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1244366090917836, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1577208503647152, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1996341721215422, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2523456220306808, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 3185530570472824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4016082281268514, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5056705818150948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 6358961797222212, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7986695228460908, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         10018877449506300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 12553086676041956, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15709766606755320, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         19637432111584835, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 24519026729420416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30579679733418178, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         38096162347207284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 47408405067331776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58933513057501722, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         73182806711835348, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 90782522711497192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112498940762062872, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         139268856897785260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 172236510787854901, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 212798297836159474, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 262656864090657572, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 323886501476024688, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         399012142601870000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 491104710178053972, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 603896119898162524, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 741917884118926468, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 910668036374876384, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1116812016950499296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1368424254839354900, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1675278483856962372, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 2049196378748324964, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2504465936042809322, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3058343207437557888, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 3731653583492843684, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4549511896448894888, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5542184250179027056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 6746118795314486388, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         8205177769133588724, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 9972109154780035200}, 9, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"3", "/", "16"}]], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"19", "/", "16"}]]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", 
          RowBox[{"35", "/", "16"}]]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["q", 
          RowBox[{"51", "/", "16"}]]}], "+", 
        RowBox[{"112", " ", 
         SuperscriptBox["q", 
          RowBox[{"67", "/", "16"}]]}], "+", 
        RowBox[{"287", " ", 
         SuperscriptBox["q", 
          RowBox[{"83", "/", "16"}]]}], "+", 
        RowBox[{"676", " ", 
         SuperscriptBox["q", 
          RowBox[{"99", "/", "16"}]]}], "+", 
        RowBox[{"1486", " ", 
         SuperscriptBox["q", 
          RowBox[{"115", "/", "16"}]]}], "+", 
        RowBox[{"3124", " ", 
         SuperscriptBox["q", 
          RowBox[{"131", "/", "16"}]]}], "+", 
        RowBox[{"6304", " ", 
         SuperscriptBox["q", 
          RowBox[{"147", "/", "16"}]]}], "+", 
        RowBox[{"12260", " ", 
         SuperscriptBox["q", 
          RowBox[{"163", "/", "16"}]]}], "+", 
        RowBox[{"23172", " ", 
         SuperscriptBox["q", 
          RowBox[{"179", "/", "16"}]]}], "+", 
        RowBox[{"42664", " ", 
         SuperscriptBox["q", 
          RowBox[{"195", "/", "16"}]]}], "+", 
        RowBox[{"76720", " ", 
         SuperscriptBox["q", 
          RowBox[{"211", "/", "16"}]]}], "+", 
        RowBox[{"135187", " ", 
         SuperscriptBox["q", 
          RowBox[{"227", "/", "16"}]]}], "+", 
        RowBox[{"233828", " ", 
         SuperscriptBox["q", 
          RowBox[{"243", "/", "16"}]]}], "+", 
        RowBox[{"397642", " ", 
         SuperscriptBox["q", 
          RowBox[{"259", "/", "16"}]]}], "+", 
        RowBox[{"666000", " ", 
         SuperscriptBox["q", 
          RowBox[{"275", "/", "16"}]]}], "+", 
        RowBox[{"1099893", " ", 
         SuperscriptBox["q", 
          RowBox[{"291", "/", "16"}]]}], "+", 
        RowBox[{"1793008", " ", 
         SuperscriptBox["q", 
          RowBox[{"307", "/", "16"}]]}], "+", 
        RowBox[{"2888196", " ", 
         SuperscriptBox["q", 
          RowBox[{"323", "/", "16"}]]}], "+", 
        RowBox[{"4600860", " ", 
         SuperscriptBox["q", 
          RowBox[{"339", "/", "16"}]]}], "+", 
        RowBox[{"7253374", " ", 
         SuperscriptBox["q", 
          RowBox[{"355", "/", "16"}]]}], "+", 
        RowBox[{"11324924", " ", 
         SuperscriptBox["q", 
          RowBox[{"371", "/", "16"}]]}], "+", 
        RowBox[{"17521904", " ", 
         SuperscriptBox["q", 
          RowBox[{"387", "/", "16"}]]}], "+", 
        RowBox[{"26878846", " ", 
         SuperscriptBox["q", 
          RowBox[{"403", "/", "16"}]]}], "+", 
        RowBox[{"40901724", " ", 
         SuperscriptBox["q", 
          RowBox[{"419", "/", "16"}]]}], "+", 
        RowBox[{"61768272", " ", 
         SuperscriptBox["q", 
          RowBox[{"435", "/", "16"}]]}], "+", 
        RowBox[{"92609778", " ", 
         SuperscriptBox["q", 
          RowBox[{"451", "/", "16"}]]}], "+", 
        RowBox[{"137904648", " ", 
         SuperscriptBox["q", 
          RowBox[{"467", "/", "16"}]]}], "+", 
        RowBox[{"204022580", " ", 
         SuperscriptBox["q", 
          RowBox[{"483", "/", "16"}]]}], "+", 
        RowBox[{"299978332", " ", 
         SuperscriptBox["q", 
          RowBox[{"499", "/", "16"}]]}], "+", 
        RowBox[{"438469984", " ", 
         SuperscriptBox["q", 
          RowBox[{"515", "/", "16"}]]}], "+", 
        RowBox[{"637299209", " ", 
         SuperscriptBox["q", 
          RowBox[{"531", "/", "16"}]]}], "+", 
        RowBox[{"921313156", " ", 
         SuperscriptBox["q", 
          RowBox[{"547", "/", "16"}]]}], "+", 
        RowBox[{"1325047552", " ", 
         SuperscriptBox["q", 
          RowBox[{"563", "/", "16"}]]}], "+", 
        RowBox[{"1896305792", " ", 
         SuperscriptBox["q", 
          RowBox[{"579", "/", "16"}]]}], "+", 
        RowBox[{"2700997766", " ", 
         SuperscriptBox["q", 
          RowBox[{"595", "/", "16"}]]}], "+", 
        RowBox[{"3829657368", " ", 
         SuperscriptBox["q", 
          RowBox[{"611", "/", "16"}]]}], "+", 
        RowBox[{"5406185105", " ", 
         SuperscriptBox["q", 
          RowBox[{"627", "/", "16"}]]}], "+", 
        RowBox[{"7599551618", " ", 
         SuperscriptBox["q", 
          RowBox[{"643", "/", "16"}]]}], "+", 
        RowBox[{"10639414308", " ", 
         SuperscriptBox["q", 
          RowBox[{"659", "/", "16"}]]}], "+", 
        RowBox[{"14836884320", " ", 
         SuperscriptBox["q", 
          RowBox[{"675", "/", "16"}]]}], "+", 
        RowBox[{"20612082204", " ", 
         SuperscriptBox["q", 
          RowBox[{"691", "/", "16"}]]}], "+", 
        RowBox[{"28530596984", " ", 
         SuperscriptBox["q", 
          RowBox[{"707", "/", "16"}]]}], "+", 
        RowBox[{"39351583728", " ", 
         SuperscriptBox["q", 
          RowBox[{"723", "/", "16"}]]}], "+", 
        RowBox[{"54091076028", " ", 
         SuperscriptBox["q", 
          RowBox[{"739", "/", "16"}]]}], "+", 
        RowBox[{"74105112372", " ", 
         SuperscriptBox["q", 
          RowBox[{"755", "/", "16"}]]}], "+", 
        RowBox[{"101198594728", " ", 
         SuperscriptBox["q", 
          RowBox[{"771", "/", "16"}]]}], "+", 
        RowBox[{"137767541924", " ", 
         SuperscriptBox["q", 
          RowBox[{"787", "/", "16"}]]}], "+", 
        RowBox[{"186984548876", " ", 
         SuperscriptBox["q", 
          RowBox[{"803", "/", "16"}]]}], "+", 
        RowBox[{"253040012252", " ", 
         SuperscriptBox["q", 
          RowBox[{"819", "/", "16"}]]}], "+", 
        RowBox[{"341455254430", " ", 
         SuperscriptBox["q", 
          RowBox[{"835", "/", "16"}]]}], "+", 
        RowBox[{"459488107100", " ", 
         SuperscriptBox["q", 
          RowBox[{"851", "/", "16"}]]}], "+", 
        RowBox[{"616657144320", " ", 
         SuperscriptBox["q", 
          RowBox[{"867", "/", "16"}]]}], "+", 
        RowBox[{"825417973358", " ", 
         SuperscriptBox["q", 
          RowBox[{"883", "/", "16"}]]}], "+", 
        RowBox[{"1102033969344", " ", 
         SuperscriptBox["q", 
          RowBox[{"899", "/", "16"}]]}], "+", 
        RowBox[{"1467695178724", " ", 
         SuperscriptBox["q", 
          RowBox[{"915", "/", "16"}]]}], "+", 
        RowBox[{"1949953519294", " ", 
         SuperscriptBox["q", 
          RowBox[{"931", "/", "16"}]]}], "+", 
        RowBox[{"2584560322176", " ", 
         SuperscriptBox["q", 
          RowBox[{"947", "/", "16"}]]}], "+", 
        RowBox[{"3417814772145", " ", 
         SuperscriptBox["q", 
          RowBox[{"963", "/", "16"}]]}], "+", 
        RowBox[{"4509560177226", " ", 
         SuperscriptBox["q", 
          RowBox[{"979", "/", "16"}]]}], "+", 
        RowBox[{"5937000257404", " ", 
         SuperscriptBox["q", 
          RowBox[{"995", "/", "16"}]]}], "+", 
        RowBox[{"7799551729700", " ", 
         SuperscriptBox["q", 
          RowBox[{"1011", "/", "16"}]]}], "+", 
        RowBox[{"10225004687086", " ", 
         SuperscriptBox["q", 
          RowBox[{"1027", "/", "16"}]]}], "+", 
        RowBox[{"13377330751980", " ", 
         SuperscriptBox["q", 
          RowBox[{"1043", "/", "16"}]]}], "+", 
        RowBox[{"17466564241256", " ", 
         SuperscriptBox["q", 
          RowBox[{"1059", "/", "16"}]]}], "+", 
        RowBox[{"22761287793908", " ", 
         SuperscriptBox["q", 
          RowBox[{"1075", "/", "16"}]]}], "+", 
        RowBox[{"29604385314667", " ", 
         SuperscriptBox["q", 
          RowBox[{"1091", "/", "16"}]]}], "+", 
        RowBox[{"38432888008496", " ", 
         SuperscriptBox["q", 
          RowBox[{"1107", "/", "16"}]]}], "+", 
        RowBox[{"49802941309572", " ", 
         SuperscriptBox["q", 
          RowBox[{"1123", "/", "16"}]]}], "+", 
        RowBox[{"64421169765308", " ", 
         SuperscriptBox["q", 
          RowBox[{"1139", "/", "16"}]]}], "+", 
        RowBox[{"83184024815588", " ", 
         SuperscriptBox["q", 
          RowBox[{"1155", "/", "16"}]]}], "+", 
        RowBox[{"107227080609704", " ", 
         SuperscriptBox["q", 
          RowBox[{"1171", "/", "16"}]]}], "+", 
        RowBox[{"137986710745416", " ", 
         SuperscriptBox["q", 
          RowBox[{"1187", "/", "16"}]]}], "+", 
        RowBox[{"177277154528272", " ", 
         SuperscriptBox["q", 
          RowBox[{"1203", "/", "16"}]]}], "+", 
        RowBox[{"227386689623474", " ", 
         SuperscriptBox["q", 
          RowBox[{"1219", "/", "16"}]]}], "+", 
        RowBox[{"291197496812932", " ", 
         SuperscriptBox["q", 
          RowBox[{"1235", "/", "16"}]]}], "+", 
        RowBox[{"372334868420532", " ", 
         SuperscriptBox["q", 
          RowBox[{"1251", "/", "16"}]]}], "+", 
        RowBox[{"475352718683616", " ", 
         SuperscriptBox["q", 
          RowBox[{"1267", "/", "16"}]]}], "+", 
        RowBox[{"605963952726048", " ", 
         SuperscriptBox["q", 
          RowBox[{"1283", "/", "16"}]]}], "+", 
        RowBox[{"771326205435744", " ", 
         SuperscriptBox["q", 
          RowBox[{"1299", "/", "16"}]]}], "+", 
        RowBox[{"980395850181364", " ", 
         SuperscriptBox["q", 
          RowBox[{"1315", "/", "16"}]]}], "+", 
        RowBox[{"1244366090917836", " ", 
         SuperscriptBox["q", 
          RowBox[{"1331", "/", "16"}]]}], "+", 
        RowBox[{"1577208503647152", " ", 
         SuperscriptBox["q", 
          RowBox[{"1347", "/", "16"}]]}], "+", 
        RowBox[{"1996341721215422", " ", 
         SuperscriptBox["q", 
          RowBox[{"1363", "/", "16"}]]}], "+", 
        RowBox[{"2523456220306808", " ", 
         SuperscriptBox["q", 
          RowBox[{"1379", "/", "16"}]]}], "+", 
        RowBox[{"3185530570472824", " ", 
         SuperscriptBox["q", 
          RowBox[{"1395", "/", "16"}]]}], "+", 
        RowBox[{"4016082281268514", " ", 
         SuperscriptBox["q", 
          RowBox[{"1411", "/", "16"}]]}], "+", 
        RowBox[{"5056705818150948", " ", 
         SuperscriptBox["q", 
          RowBox[{"1427", "/", "16"}]]}], "+", 
        RowBox[{"6358961797222212", " ", 
         SuperscriptBox["q", 
          RowBox[{"1443", "/", "16"}]]}], "+", 
        RowBox[{"7986695228460908", " ", 
         SuperscriptBox["q", 
          RowBox[{"1459", "/", "16"}]]}], "+", 
        RowBox[{"10018877449506300", " ", 
         SuperscriptBox["q", 
          RowBox[{"1475", "/", "16"}]]}], "+", 
        RowBox[{"12553086676041956", " ", 
         SuperscriptBox["q", 
          RowBox[{"1491", "/", "16"}]]}], "+", 
        RowBox[{"15709766606755320", " ", 
         SuperscriptBox["q", 
          RowBox[{"1507", "/", "16"}]]}], "+", 
        RowBox[{"19637432111584835", " ", 
         SuperscriptBox["q", 
          RowBox[{"1523", "/", "16"}]]}], "+", 
        RowBox[{"24519026729420416", " ", 
         SuperscriptBox["q", 
          RowBox[{"1539", "/", "16"}]]}], "+", 
        RowBox[{"30579679733418178", " ", 
         SuperscriptBox["q", 
          RowBox[{"1555", "/", "16"}]]}], "+", 
        RowBox[{"38096162347207284", " ", 
         SuperscriptBox["q", 
          RowBox[{"1571", "/", "16"}]]}], "+", 
        RowBox[{"47408405067331776", " ", 
         SuperscriptBox["q", 
          RowBox[{"1587", "/", "16"}]]}], "+", 
        RowBox[{"58933513057501722", " ", 
         SuperscriptBox["q", 
          RowBox[{"1603", "/", "16"}]]}], "+", 
        RowBox[{"73182806711835348", " ", 
         SuperscriptBox["q", 
          RowBox[{"1619", "/", "16"}]]}], "+", 
        RowBox[{"90782522711497192", " ", 
         SuperscriptBox["q", 
          RowBox[{"1635", "/", "16"}]]}], "+", 
        RowBox[{"112498940762062872", " ", 
         SuperscriptBox["q", 
          RowBox[{"1651", "/", "16"}]]}], "+", 
        RowBox[{"139268856897785260", " ", 
         SuperscriptBox["q", 
          RowBox[{"1667", "/", "16"}]]}], "+", 
        RowBox[{"172236510787854901", " ", 
         SuperscriptBox["q", 
          RowBox[{"1683", "/", "16"}]]}], "+", 
        RowBox[{"212798297836159474", " ", 
         SuperscriptBox["q", 
          RowBox[{"1699", "/", "16"}]]}], "+", 
        RowBox[{"262656864090657572", " ", 
         SuperscriptBox["q", 
          RowBox[{"1715", "/", "16"}]]}], "+", 
        RowBox[{"323886501476024688", " ", 
         SuperscriptBox["q", 
          RowBox[{"1731", "/", "16"}]]}], "+", 
        RowBox[{"399012142601870000", " ", 
         SuperscriptBox["q", 
          RowBox[{"1747", "/", "16"}]]}], "+", 
        RowBox[{"491104710178053972", " ", 
         SuperscriptBox["q", 
          RowBox[{"1763", "/", "16"}]]}], "+", 
        RowBox[{"603896119898162524", " ", 
         SuperscriptBox["q", 
          RowBox[{"1779", "/", "16"}]]}], "+", 
        RowBox[{"741917884118926468", " ", 
         SuperscriptBox["q", 
          RowBox[{"1795", "/", "16"}]]}], "+", 
        RowBox[{"910668036374876384", " ", 
         SuperscriptBox["q", 
          RowBox[{"1811", "/", "16"}]]}], "+", 
        RowBox[{"1116812016950499296", " ", 
         SuperscriptBox["q", 
          RowBox[{"1827", "/", "16"}]]}], "+", 
        RowBox[{"1368424254839354900", " ", 
         SuperscriptBox["q", 
          RowBox[{"1843", "/", "16"}]]}], "+", 
        RowBox[{"1675278483856962372", " ", 
         SuperscriptBox["q", 
          RowBox[{"1859", "/", "16"}]]}], "+", 
        RowBox[{"2049196378748324964", " ", 
         SuperscriptBox["q", 
          RowBox[{"1875", "/", "16"}]]}], "+", 
        RowBox[{"2504465936042809322", " ", 
         SuperscriptBox["q", 
          RowBox[{"1891", "/", "16"}]]}], "+", 
        RowBox[{"3058343207437557888", " ", 
         SuperscriptBox["q", 
          RowBox[{"1907", "/", "16"}]]}], "+", 
        RowBox[{"3731653583492843684", " ", 
         SuperscriptBox["q", 
          RowBox[{"1923", "/", "16"}]]}], "+", 
        RowBox[{"4549511896448894888", " ", 
         SuperscriptBox["q", 
          RowBox[{"1939", "/", "16"}]]}], "+", 
        RowBox[{"5542184250179027056", " ", 
         SuperscriptBox["q", 
          RowBox[{"1955", "/", "16"}]]}], "+", 
        RowBox[{"6746118795314486388", " ", 
         SuperscriptBox["q", 
          RowBox[{"1971", "/", "16"}]]}], "+", 
        RowBox[{"8205177769133588724", " ", 
         SuperscriptBox["q", 
          RowBox[{"1987", "/", "16"}]]}], "+", 
        RowBox[{"9972109154780035200", " ", 
         SuperscriptBox["q", 
          RowBox[{"2003", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 9, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 41, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 287, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 676, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1486, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3124, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 6304, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 12260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 23172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42664, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76720, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 135187, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         233828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 397642, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 666000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1099893, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1793008, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2888196, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 4600860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 7253374, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 11324924, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17521904, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26878846, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         40901724, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 61768272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 92609778, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 137904648, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 204022580, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         299978332, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 438469984, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 637299209, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 921313156, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1325047552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 1896305792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2700997766, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3829657368, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5406185105, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 7599551618, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10639414308, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14836884320, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         20612082204, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 28530596984, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39351583728, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54091076028, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         74105112372, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 101198594728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 137767541924, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 186984548876, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         253040012252, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 341455254430, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 459488107100, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 616657144320, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 825417973358, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1102033969344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1467695178724, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1949953519294, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 2584560322176, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3417814772145, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4509560177226, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5937000257404, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 7799551729700, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10225004687086, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         13377330751980, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 17466564241256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22761287793908, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         29604385314667, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 38432888008496, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49802941309572, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         64421169765308, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 83184024815588, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 107227080609704, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         137986710745416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 177277154528272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 227386689623474, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         291197496812932, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 372334868420532, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 475352718683616, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         605963952726048, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 771326205435744, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 980395850181364, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1244366090917836, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1577208503647152, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1996341721215422, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2523456220306808, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 3185530570472824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4016082281268514, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         5056705818150948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 6358961797222212, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7986695228460908, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         10018877449506300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 12553086676041956, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15709766606755320, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         19637432111584835, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 24519026729420416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30579679733418178, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         38096162347207284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 47408405067331776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58933513057501722, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         73182806711835348, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 90782522711497192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112498940762062872, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         139268856897785260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 172236510787854901, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 212798297836159474, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 262656864090657572, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 323886501476024688, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         399012142601870000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 491104710178053972, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 603896119898162524, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 741917884118926468, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 910668036374876384, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1116812016950499296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1368424254839354900, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1675278483856962372, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 2049196378748324964, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2504465936042809322, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3058343207437557888, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 3731653583492843684, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4549511896448894888, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5542184250179027056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 6746118795314486388, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         8205177769133588724, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 9972109154780035200}, 9, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["q", 
          RowBox[{"15", "/", "16"}]]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["q", 
          RowBox[{"31", "/", "16"}]]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["q", 
          RowBox[{"47", "/", "16"}]]}], "+", 
        RowBox[{"176", " ", 
         SuperscriptBox["q", 
          RowBox[{"63", "/", "16"}]]}], "+", 
        RowBox[{"460", " ", 
         SuperscriptBox["q", 
          RowBox[{"79", "/", "16"}]]}], "+", 
        RowBox[{"1096", " ", 
         SuperscriptBox["q", 
          RowBox[{"95", "/", "16"}]]}], "+", 
        RowBox[{"2452", " ", 
         SuperscriptBox["q", 
          RowBox[{"111", "/", "16"}]]}], "+", 
        RowBox[{"5216", " ", 
         SuperscriptBox["q", 
          RowBox[{"127", "/", "16"}]]}], "+", 
        RowBox[{"10608", " ", 
         SuperscriptBox["q", 
          RowBox[{"143", "/", "16"}]]}], "+", 
        RowBox[{"20824", " ", 
         SuperscriptBox["q", 
          RowBox[{"159", "/", "16"}]]}], "+", 
        RowBox[{"39638", " ", 
         SuperscriptBox["q", 
          RowBox[{"175", "/", "16"}]]}], "+", 
        RowBox[{"73408", " ", 
         SuperscriptBox["q", 
          RowBox[{"191", "/", "16"}]]}], "+", 
        RowBox[{"132772", " ", 
         SuperscriptBox["q", 
          RowBox[{"207", "/", "16"}]]}], "+", 
        RowBox[{"235112", " ", 
         SuperscriptBox["q", 
          RowBox[{"223", "/", "16"}]]}], "+", 
        RowBox[{"408440", " ", 
         SuperscriptBox["q", 
          RowBox[{"239", "/", "16"}]]}], "+", 
        RowBox[{"697464", " ", 
         SuperscriptBox["q", 
          RowBox[{"255", "/", "16"}]]}], "+", 
        RowBox[{"1172494", " ", 
         SuperscriptBox["q", 
          RowBox[{"271", "/", "16"}]]}], "+", 
        RowBox[{"1942896", " ", 
         SuperscriptBox["q", 
          RowBox[{"287", "/", "16"}]]}], "+", 
        RowBox[{"3177296", " ", 
         SuperscriptBox["q", 
          RowBox[{"303", "/", "16"}]]}], "+", 
        RowBox[{"5132930", " ", 
         SuperscriptBox["q", 
          RowBox[{"319", "/", "16"}]]}], "+", 
        RowBox[{"8198756", " ", 
         SuperscriptBox["q", 
          RowBox[{"335", "/", "16"}]]}], "+", 
        RowBox[{"12958376", " ", 
         SuperscriptBox["q", 
          RowBox[{"351", "/", "16"}]]}], "+", 
        RowBox[{"20280224", " ", 
         SuperscriptBox["q", 
          RowBox[{"367", "/", "16"}]]}], "+", 
        RowBox[{"31447112", " ", 
         SuperscriptBox["q", 
          RowBox[{"383", "/", "16"}]]}], "+", 
        RowBox[{"48341424", " ", 
         SuperscriptBox["q", 
          RowBox[{"399", "/", "16"}]]}], "+", 
        RowBox[{"73706648", " ", 
         SuperscriptBox["q", 
          RowBox[{"415", "/", "16"}]]}], "+", 
        RowBox[{"111516528", " ", 
         SuperscriptBox["q", 
          RowBox[{"431", "/", "16"}]]}], "+", 
        RowBox[{"167493716", " ", 
         SuperscriptBox["q", 
          RowBox[{"447", "/", "16"}]]}], "+", 
        RowBox[{"249832410", " ", 
         SuperscriptBox["q", 
          RowBox[{"463", "/", "16"}]]}], "+", 
        RowBox[{"370203268", " ", 
         SuperscriptBox["q", 
          RowBox[{"479", "/", "16"}]]}], "+", 
        RowBox[{"545144820", " ", 
         SuperscriptBox["q", 
          RowBox[{"495", "/", "16"}]]}], "+", 
        RowBox[{"797978490", " ", 
         SuperscriptBox["q", 
          RowBox[{"511", "/", "16"}]]}], "+", 
        RowBox[{"1161437336", " ", 
         SuperscriptBox["q", 
          RowBox[{"527", "/", "16"}]]}], "+", 
        RowBox[{"1681260660", " ", 
         SuperscriptBox["q", 
          RowBox[{"543", "/", "16"}]]}], "+", 
        RowBox[{"2421086294", " ", 
         SuperscriptBox["q", 
          RowBox[{"559", "/", "16"}]]}], "+", 
        RowBox[{"3469090176", " ", 
         SuperscriptBox["q", 
          RowBox[{"575", "/", "16"}]]}], "+", 
        RowBox[{"4946966480", " ", 
         SuperscriptBox["q", 
          RowBox[{"591", "/", "16"}]]}], "+", 
        RowBox[{"7022026214", " ", 
         SuperscriptBox["q", 
          RowBox[{"607", "/", "16"}]]}], "+", 
        RowBox[{"9923451648", " ", 
         SuperscriptBox["q", 
          RowBox[{"623", "/", "16"}]]}], "+", 
        RowBox[{"13964066844", " ", 
         SuperscriptBox["q", 
          RowBox[{"639", "/", "16"}]]}], "+", 
        RowBox[{"19569399134", " ", 
         SuperscriptBox["q", 
          RowBox[{"655", "/", "16"}]]}], "+", 
        RowBox[{"27316370104", " ", 
         SuperscriptBox["q", 
          RowBox[{"671", "/", "16"}]]}], "+", 
        RowBox[{"37984662436", " ", 
         SuperscriptBox["q", 
          RowBox[{"687", "/", "16"}]]}], "+", 
        RowBox[{"52624716278", " ", 
         SuperscriptBox["q", 
          RowBox[{"703", "/", "16"}]]}], "+", 
        RowBox[{"72647513856", " ", 
         SuperscriptBox["q", 
          RowBox[{"719", "/", "16"}]]}], "+", 
        RowBox[{"99942829892", " ", 
         SuperscriptBox["q", 
          RowBox[{"735", "/", "16"}]]}], "+", 
        RowBox[{"137034566988", " ", 
         SuperscriptBox["q", 
          RowBox[{"751", "/", "16"}]]}], "+", 
        RowBox[{"187284329576", " ", 
         SuperscriptBox["q", 
          RowBox[{"767", "/", "16"}]]}], "+", 
        RowBox[{"255157588192", " ", 
         SuperscriptBox["q", 
          RowBox[{"783", "/", "16"}]]}], "+", 
        RowBox[{"346570857582", " ", 
         SuperscriptBox["q", 
          RowBox[{"799", "/", "16"}]]}], "+", 
        RowBox[{"469343559928", " ", 
         SuperscriptBox["q", 
          RowBox[{"815", "/", "16"}]]}], "+", 
        RowBox[{"633784862284", " ", 
         SuperscriptBox["q", 
          RowBox[{"831", "/", "16"}]]}], "+", 
        RowBox[{"853454162250", " ", 
         SuperscriptBox["q", 
          RowBox[{"847", "/", "16"}]]}], "+", 
        RowBox[{"1146144602544", " ", 
         SuperscriptBox["q", 
          RowBox[{"863", "/", "16"}]]}], "+", 
        RowBox[{"1535152465256", " ", 
         SuperscriptBox["q", 
          RowBox[{"879", "/", "16"}]]}], "+", 
        RowBox[{"2050912286460", " ", 
         SuperscriptBox["q", 
          RowBox[{"895", "/", "16"}]]}], "+", 
        RowBox[{"2733099063908", " ", 
         SuperscriptBox["q", 
          RowBox[{"911", "/", "16"}]]}], "+", 
        RowBox[{"3633325936056", " ", 
         SuperscriptBox["q", 
          RowBox[{"927", "/", "16"}]]}], "+", 
        RowBox[{"4818599628330", " ", 
         SuperscriptBox["q", 
          RowBox[{"943", "/", "16"}]]}], "+", 
        RowBox[{"6375738673296", " ", 
         SuperscriptBox["q", 
          RowBox[{"959", "/", "16"}]]}], "+", 
        RowBox[{"8417012801736", " ", 
         SuperscriptBox["q", 
          RowBox[{"975", "/", "16"}]]}], "+", 
        RowBox[{"11087328679364", " ", 
         SuperscriptBox["q", 
          RowBox[{"991", "/", "16"}]]}], "+", 
        RowBox[{"14573370791760", " ", 
         SuperscriptBox["q", 
          RowBox[{"1007", "/", "16"}]]}], "+", 
        RowBox[{"19115210460040", " ", 
         SuperscriptBox["q", 
          RowBox[{"1023", "/", "16"}]]}], "+", 
        RowBox[{"25021025750960", " ", 
         SuperscriptBox["q", 
          RowBox[{"1039", "/", "16"}]]}], "+", 
        RowBox[{"32685736789876", " ", 
         SuperscriptBox["q", 
          RowBox[{"1055", "/", "16"}]]}], "+", 
        RowBox[{"42614561783672", " ", 
         SuperscriptBox["q", 
          RowBox[{"1071", "/", "16"}]]}], "+", 
        RowBox[{"55452748246224", " ", 
         SuperscriptBox["q", 
          RowBox[{"1087", "/", "16"}]]}], "+", 
        RowBox[{"72023043131736", " ", 
         SuperscriptBox["q", 
          RowBox[{"1103", "/", "16"}]]}], "+", 
        RowBox[{"93372848143180", " ", 
         SuperscriptBox["q", 
          RowBox[{"1119", "/", "16"}]]}], "+", 
        RowBox[{"120833479502048", " ", 
         SuperscriptBox["q", 
          RowBox[{"1135", "/", "16"}]]}], "+", 
        RowBox[{"156094536114432", " ", 
         SuperscriptBox["q", 
          RowBox[{"1151", "/", "16"}]]}], "+", 
        RowBox[{"201297100988244", " ", 
         SuperscriptBox["q", 
          RowBox[{"1167", "/", "16"}]]}], "+", 
        RowBox[{"259150389055730", " ", 
         SuperscriptBox["q", 
          RowBox[{"1183", "/", "16"}]]}], "+", 
        RowBox[{"333077548473240", " ", 
         SuperscriptBox["q", 
          RowBox[{"1199", "/", "16"}]]}], "+", 
        RowBox[{"427397667006956", " ", 
         SuperscriptBox["q", 
          RowBox[{"1215", "/", "16"}]]}], "+", 
        RowBox[{"547552686367526", " ", 
         SuperscriptBox["q", 
          RowBox[{"1231", "/", "16"}]]}], "+", 
        RowBox[{"700389953885136", " ", 
         SuperscriptBox["q", 
          RowBox[{"1247", "/", "16"}]]}], "+", 
        RowBox[{"894513623998992", " ", 
         SuperscriptBox["q", 
          RowBox[{"1263", "/", "16"}]]}], "+", 
        RowBox[{"1140721161987754", " ", 
         SuperscriptBox["q", 
          RowBox[{"1279", "/", "16"}]]}], "+", 
        RowBox[{"1452544921232400", " ", 
         SuperscriptBox["q", 
          RowBox[{"1295", "/", "16"}]]}], "+", 
        RowBox[{"1846923308402392", " ", 
         SuperscriptBox["q", 
          RowBox[{"1311", "/", "16"}]]}], "+", 
        RowBox[{"2345031596249902", " ", 
         SuperscriptBox["q", 
          RowBox[{"1327", "/", "16"}]]}], "+", 
        RowBox[{"2973309206892500", " ", 
         SuperscriptBox["q", 
          RowBox[{"1343", "/", "16"}]]}], "+", 
        RowBox[{"3764728526971352", " ", 
         SuperscriptBox["q", 
          RowBox[{"1359", "/", "16"}]]}], "+", 
        RowBox[{"4760360343207986", " ", 
         SuperscriptBox["q", 
          RowBox[{"1375", "/", "16"}]]}], "+", 
        RowBox[{"6011303181167128", " ", 
         SuperscriptBox["q", 
          RowBox[{"1391", "/", "16"}]]}], "+", 
        RowBox[{"7581058643543252", " ", 
         SuperscriptBox["q", 
          RowBox[{"1407", "/", "16"}]]}], "+", 
        RowBox[{"9548452824618098", " ", 
         SuperscriptBox["q", 
          RowBox[{"1423", "/", "16"}]]}], "+", 
        RowBox[{"12011225684216304", " ", 
         SuperscriptBox["q", 
          RowBox[{"1439", "/", "16"}]]}], "+", 
        RowBox[{"15090436685230740", " ", 
         SuperscriptBox["q", 
          RowBox[{"1455", "/", "16"}]]}], "+", 
        RowBox[{"18935866983835328", " ", 
         SuperscriptBox["q", 
          RowBox[{"1471", "/", "16"}]]}], "+", 
        RowBox[{"23732637152153344", " ", 
         SuperscriptBox["q", 
          RowBox[{"1487", "/", "16"}]]}], "+", 
        RowBox[{"29709306171765400", " ", 
         SuperscriptBox["q", 
          RowBox[{"1503", "/", "16"}]]}], "+", 
        RowBox[{"37147773900646988", " ", 
         SuperscriptBox["q", 
          RowBox[{"1519", "/", "16"}]]}], "+", 
        RowBox[{"46395377347840336", " ", 
         SuperscriptBox["q", 
          RowBox[{"1535", "/", "16"}]]}], "+", 
        RowBox[{"57879653229027000", " ", 
         SuperscriptBox["q", 
          RowBox[{"1551", "/", "16"}]]}], "+", 
        RowBox[{"72126338225793908", " ", 
         SuperscriptBox["q", 
          RowBox[{"1567", "/", "16"}]]}], "+", 
        RowBox[{"89781297482709456", " ", 
         SuperscriptBox["q", 
          RowBox[{"1583", "/", "16"}]]}], "+", 
        RowBox[{"111637215140369580", " ", 
         SuperscriptBox["q", 
          RowBox[{"1599", "/", "16"}]]}], "+", 
        RowBox[{"138666052888652794", " ", 
         SuperscriptBox["q", 
          RowBox[{"1615", "/", "16"}]]}], "+", 
        RowBox[{"172058489320274980", " ", 
         SuperscriptBox["q", 
          RowBox[{"1631", "/", "16"}]]}], "+", 
        RowBox[{"213271801034846624", " ", 
         SuperscriptBox["q", 
          RowBox[{"1647", "/", "16"}]]}], "+", 
        RowBox[{"264087944051521764", " ", 
         SuperscriptBox["q", 
          RowBox[{"1663", "/", "16"}]]}], "+", 
        RowBox[{"326683950729990256", " ", 
         SuperscriptBox["q", 
          RowBox[{"1679", "/", "16"}]]}], "+", 
        RowBox[{"403717184470212360", " ", 
         SuperscriptBox["q", 
          RowBox[{"1695", "/", "16"}]]}], "+", 
        RowBox[{"498428505513290906", " ", 
         SuperscriptBox["q", 
          RowBox[{"1711", "/", "16"}]]}], "+", 
        RowBox[{"614767012294808928", " ", 
         SuperscriptBox["q", 
          RowBox[{"1727", "/", "16"}]]}], "+", 
        RowBox[{"757540753091105512", " ", 
         SuperscriptBox["q", 
          RowBox[{"1743", "/", "16"}]]}], "+", 
        RowBox[{"932598674795642288", " ", 
         SuperscriptBox["q", 
          RowBox[{"1759", "/", "16"}]]}], "+", 
        RowBox[{"1147050116412508940", " ", 
         SuperscriptBox["q", 
          RowBox[{"1775", "/", "16"}]]}], "+", 
        RowBox[{"1409529396034992016", " ", 
         SuperscriptBox["q", 
          RowBox[{"1791", "/", "16"}]]}], "+", 
        RowBox[{"1730514519326007222", " ", 
         SuperscriptBox["q", 
          RowBox[{"1807", "/", "16"}]]}], "+", 
        RowBox[{"2122710799366219144", " ", 
         SuperscriptBox["q", 
          RowBox[{"1823", "/", "16"}]]}], "+", 
        RowBox[{"2601512274813578904", " ", 
         SuperscriptBox["q", 
          RowBox[{"1839", "/", "16"}]]}], "+", 
        RowBox[{"3185556307839253316", " ", 
         SuperscriptBox["q", 
          RowBox[{"1855", "/", "16"}]]}], "+", 
        RowBox[{"3897389708751475344", " ", 
         SuperscriptBox["q", 
          RowBox[{"1871", "/", "16"}]]}], "+", 
        RowBox[{"4764268257293968344", " ", 
         SuperscriptBox["q", 
          RowBox[{"1887", "/", "16"}]]}], "+", 
        RowBox[{"5819115673620034794", " ", 
         SuperscriptBox["q", 
          RowBox[{"1903", "/", "16"}]]}], "+", 
        RowBox[{"7101673055530966272", " ", 
         SuperscriptBox["q", 
          RowBox[{"1919", "/", "16"}]]}], "+", 
        RowBox[{"8659875684842794744", " ", 
         SuperscriptBox["q", 
          RowBox[{"1935", "/", "16"}]]}], "+", 
        RowBox[{"10551501082116830594", " ", 
         SuperscriptBox["q", 
          RowBox[{"1951", "/", "16"}]]}], "+", 
        RowBox[{"12846140452521457696", " ", 
         SuperscriptBox["q", 
          RowBox[{"1967", "/", "16"}]]}], "+", 
        RowBox[{"15627555448081398416", " ", 
         SuperscriptBox["q", 
          RowBox[{"1983", "/", "16"}]]}], "+", 
        RowBox[{"18996493745616490326", " ", 
         SuperscriptBox["q", 
          RowBox[{"1999", "/", "16"}]]}], "+", 
        RowBox[{"23074050625655342352", " ", 
         SuperscriptBox["q", 
          RowBox[{"2015", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 45, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 176, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 460, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1096, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2452, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5216, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         10608, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 20824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 39638, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 73408, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 132772, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 235112, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         408440, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 697464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1172494, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1942896, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3177296, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5132930, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 8198756, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 12958376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 20280224, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31447112, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48341424, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         73706648, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 111516528, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 167493716, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 249832410, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 370203268, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 545144820, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 797978490, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1161437336, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1681260660, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2421086294, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 3469090176, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4946966480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7022026214, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         9923451648, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 13964066844, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19569399134, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27316370104, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         37984662436, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 52624716278, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72647513856, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99942829892, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         137034566988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 187284329576, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 255157588192, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 346570857582, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 469343559928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 633784862284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 853454162250, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1146144602544, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 1535152465256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2050912286460, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2733099063908, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 3633325936056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 4818599628330, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6375738673296, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         8417012801736, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 11087328679364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14573370791760, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         19115210460040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 25021025750960, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32685736789876, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         42614561783672, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 55452748246224, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72023043131736, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         93372848143180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 120833479502048, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 156094536114432, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         201297100988244, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 259150389055730, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 333077548473240, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         427397667006956, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 547552686367526, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 700389953885136, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         894513623998992, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1140721161987754, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1452544921232400, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1846923308402392, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 2345031596249902, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2973309206892500, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3764728526971352, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 4760360343207986, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6011303181167128, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         7581058643543252, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 9548452824618098, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12011225684216304, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         15090436685230740, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 18935866983835328, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23732637152153344, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         29709306171765400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 37147773900646988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46395377347840336, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         57879653229027000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 72126338225793908, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 89781297482709456, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         111637215140369580, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 138666052888652794, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 172058489320274980, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 213271801034846624, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 264087944051521764, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         326683950729990256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 403717184470212360, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 498428505513290906, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 614767012294808928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 757540753091105512, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         932598674795642288, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1147050116412508940, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1409529396034992016, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 1730514519326007222, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2122710799366219144, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2601512274813578904, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 3185556307839253316, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3897389708751475344, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 4764268257293968344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 5819115673620034794, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         7101673055530966272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 8659875684842794744, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10551501082116830594,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 12846140452521457696, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15627555448081398416, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         18996493745616490326, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 23074050625655342352}, 45, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"7", "/", "16"}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", 
          RowBox[{"23", "/", "16"}]]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["q", 
          RowBox[{"39", "/", "16"}]]}], "+", 
        RowBox[{"106", " ", 
         SuperscriptBox["q", 
          RowBox[{"55", "/", "16"}]]}], "+", 
        RowBox[{"288", " ", 
         SuperscriptBox["q", 
          RowBox[{"71", "/", "16"}]]}], "+", 
        RowBox[{"716", " ", 
         SuperscriptBox["q", 
          RowBox[{"87", "/", "16"}]]}], "+", 
        RowBox[{"1654", " ", 
         SuperscriptBox["q", 
          RowBox[{"103", "/", "16"}]]}], "+", 
        RowBox[{"3596", " ", 
         SuperscriptBox["q", 
          RowBox[{"119", "/", "16"}]]}], "+", 
        RowBox[{"7472", " ", 
         SuperscriptBox["q", 
          RowBox[{"135", "/", "16"}]]}], "+", 
        RowBox[{"14930", " ", 
         SuperscriptBox["q", 
          RowBox[{"151", "/", "16"}]]}], "+", 
        RowBox[{"28832", " ", 
         SuperscriptBox["q", 
          RowBox[{"167", "/", "16"}]]}], "+", 
        RowBox[{"54108", " ", 
         SuperscriptBox["q", 
          RowBox[{"183", "/", "16"}]]}], "+", 
        RowBox[{"99010", " ", 
         SuperscriptBox["q", 
          RowBox[{"199", "/", "16"}]]}], "+", 
        RowBox[{"177120", " ", 
         SuperscriptBox["q", 
          RowBox[{"215", "/", "16"}]]}], "+", 
        RowBox[{"310580", " ", 
         SuperscriptBox["q", 
          RowBox[{"231", "/", "16"}]]}], "+", 
        RowBox[{"534846", " ", 
         SuperscriptBox["q", 
          RowBox[{"247", "/", "16"}]]}], "+", 
        RowBox[{"905996", " ", 
         SuperscriptBox["q", 
          RowBox[{"263", "/", "16"}]]}], "+", 
        RowBox[{"1511900", " ", 
         SuperscriptBox["q", 
          RowBox[{"279", "/", "16"}]]}], "+", 
        RowBox[{"2488550", " ", 
         SuperscriptBox["q", 
          RowBox[{"295", "/", "16"}]]}], "+", 
        RowBox[{"4044344", " ", 
         SuperscriptBox["q", 
          RowBox[{"311", "/", "16"}]]}], "+", 
        RowBox[{"6496036", " ", 
         SuperscriptBox["q", 
          RowBox[{"327", "/", "16"}]]}], "+", 
        RowBox[{"10320576", " ", 
         SuperscriptBox["q", 
          RowBox[{"343", "/", "16"}]]}], "+", 
        RowBox[{"16230384", " ", 
         SuperscriptBox["q", 
          RowBox[{"359", "/", "16"}]]}], "+", 
        RowBox[{"25282040", " ", 
         SuperscriptBox["q", 
          RowBox[{"375", "/", "16"}]]}], "+", 
        RowBox[{"39030834", " ", 
         SuperscriptBox["q", 
          RowBox[{"391", "/", "16"}]]}], "+", 
        RowBox[{"59750844", " ", 
         SuperscriptBox["q", 
          RowBox[{"407", "/", "16"}]]}], "+", 
        RowBox[{"90746596", " ", 
         SuperscriptBox["q", 
          RowBox[{"423", "/", "16"}]]}], "+", 
        RowBox[{"136790268", " ", 
         SuperscriptBox["q", 
          RowBox[{"439", "/", "16"}]]}], "+", 
        RowBox[{"204734008", " ", 
         SuperscriptBox["q", 
          RowBox[{"455", "/", "16"}]]}], "+", 
        RowBox[{"304363672", " ", 
         SuperscriptBox["q", 
          RowBox[{"471", "/", "16"}]]}], "+", 
        RowBox[{"449581016", " ", 
         SuperscriptBox["q", 
          RowBox[{"487", "/", "16"}]]}], "+", 
        RowBox[{"660036528", " ", 
         SuperscriptBox["q", 
          RowBox[{"503", "/", "16"}]]}], "+", 
        RowBox[{"963375840", " ", 
         SuperscriptBox["q", 
          RowBox[{"519", "/", "16"}]]}], "+", 
        RowBox[{"1398313772", " ", 
         SuperscriptBox["q", 
          RowBox[{"535", "/", "16"}]]}], "+", 
        RowBox[{"2018829332", " ", 
         SuperscriptBox["q", 
          RowBox[{"551", "/", "16"}]]}], "+", 
        RowBox[{"2899869860", " ", 
         SuperscriptBox["q", 
          RowBox[{"567", "/", "16"}]]}], "+", 
        RowBox[{"4145074016", " ", 
         SuperscriptBox["q", 
          RowBox[{"583", "/", "16"}]]}], "+", 
        RowBox[{"5897198840", " ", 
         SuperscriptBox["q", 
          RowBox[{"599", "/", "16"}]]}], "+", 
        RowBox[{"8352151824", " ", 
         SuperscriptBox["q", 
          RowBox[{"615", "/", "16"}]]}], "+", 
        RowBox[{"11777806744", " ", 
         SuperscriptBox["q", 
          RowBox[{"631", "/", "16"}]]}], "+", 
        RowBox[{"16539165360", " ", 
         SuperscriptBox["q", 
          RowBox[{"647", "/", "16"}]]}], "+", 
        RowBox[{"23131906072", " ", 
         SuperscriptBox["q", 
          RowBox[{"663", "/", "16"}]]}], "+", 
        RowBox[{"32226976286", " ", 
         SuperscriptBox["q", 
          RowBox[{"679", "/", "16"}]]}], "+", 
        RowBox[{"44729710752", " ", 
         SuperscriptBox["q", 
          RowBox[{"695", "/", "16"}]]}], "+", 
        RowBox[{"61857997620", " ", 
         SuperscriptBox["q", 
          RowBox[{"711", "/", "16"}]]}], "+", 
        RowBox[{"85245345130", " ", 
         SuperscriptBox["q", 
          RowBox[{"727", "/", "16"}]]}], "+", 
        RowBox[{"117076452192", " ", 
         SuperscriptBox["q", 
          RowBox[{"743", "/", "16"}]]}], "+", 
        RowBox[{"160265096004", " ", 
         SuperscriptBox["q", 
          RowBox[{"759", "/", "16"}]]}], "+", 
        RowBox[{"218686967590", " ", 
         SuperscriptBox["q", 
          RowBox[{"775", "/", "16"}]]}], "+", 
        RowBox[{"297483740112", " ", 
         SuperscriptBox["q", 
          RowBox[{"791", "/", "16"}]]}], "+", 
        RowBox[{"403459265784", " ", 
         SuperscriptBox["q", 
          RowBox[{"807", "/", "16"}]]}], "+", 
        RowBox[{"545594651486", " ", 
         SuperscriptBox["q", 
          RowBox[{"823", "/", "16"}]]}], "+", 
        RowBox[{"735716474048", " ", 
         SuperscriptBox["q", 
          RowBox[{"839", "/", "16"}]]}], "+", 
        RowBox[{"989361855200", " ", 
         SuperscriptBox["q", 
          RowBox[{"855", "/", "16"}]]}], "+", 
        RowBox[{"1326896075364", " ", 
         SuperscriptBox["q", 
          RowBox[{"871", "/", "16"}]]}], "+", 
        RowBox[{"1774953616160", " ", 
         SuperscriptBox["q", 
          RowBox[{"887", "/", "16"}]]}], "+", 
        RowBox[{"2368292627420", " ", 
         SuperscriptBox["q", 
          RowBox[{"903", "/", "16"}]]}], "+", 
        RowBox[{"3152176864776", " ", 
         SuperscriptBox["q", 
          RowBox[{"919", "/", "16"}]]}], "+", 
        RowBox[{"4185429518832", " ", 
         SuperscriptBox["q", 
          RowBox[{"935", "/", "16"}]]}], "+", 
        RowBox[{"5544341393264", " ", 
         SuperscriptBox["q", 
          RowBox[{"951", "/", "16"}]]}], "+", 
        RowBox[{"7327663560868", " ", 
         SuperscriptBox["q", 
          RowBox[{"967", "/", "16"}]]}], "+", 
        RowBox[{"9662974484164", " ", 
         SuperscriptBox["q", 
          RowBox[{"983", "/", "16"}]]}], "+", 
        RowBox[{"12714786287464", " ", 
         SuperscriptBox["q", 
          RowBox[{"999", "/", "16"}]]}], "+", 
        RowBox[{"16694848105698", " ", 
         SuperscriptBox["q", 
          RowBox[{"1015", "/", "16"}]]}], "+", 
        RowBox[{"21875220912512", " ", 
         SuperscriptBox["q", 
          RowBox[{"1031", "/", "16"}]]}], "+", 
        RowBox[{"28604843081736", " ", 
         SuperscriptBox["q", 
          RowBox[{"1047", "/", "16"}]]}], "+", 
        RowBox[{"37330486030742", " ", 
         SuperscriptBox["q", 
          RowBox[{"1063", "/", "16"}]]}], "+", 
        RowBox[{"48623223250464", " ", 
         SuperscriptBox["q", 
          RowBox[{"1079", "/", "16"}]]}], "+", 
        RowBox[{"63211813575948", " ", 
         SuperscriptBox["q", 
          RowBox[{"1095", "/", "16"}]]}], "+", 
        RowBox[{"82024743348362", " ", 
         SuperscriptBox["q", 
          RowBox[{"1111", "/", "16"}]]}], "+", 
        RowBox[{"106243097875560", " ", 
         SuperscriptBox["q", 
          RowBox[{"1127", "/", "16"}]]}], "+", 
        RowBox[{"137366958457832", " ", 
         SuperscriptBox["q", 
          RowBox[{"1143", "/", "16"}]]}], "+", 
        RowBox[{"177298670312492", " ", 
         SuperscriptBox["q", 
          RowBox[{"1159", "/", "16"}]]}], "+", 
        RowBox[{"228447127472336", " ", 
         SuperscriptBox["q", 
          RowBox[{"1175", "/", "16"}]]}], "+", 
        RowBox[{"293858206507644", " ", 
         SuperscriptBox["q", 
          RowBox[{"1191", "/", "16"}]]}], "+", 
        RowBox[{"377377693544868", " ", 
         SuperscriptBox["q", 
          RowBox[{"1207", "/", "16"}]]}], "+", 
        RowBox[{"483854539768848", " ", 
         SuperscriptBox["q", 
          RowBox[{"1223", "/", "16"}]]}], "+", 
        RowBox[{"619394109970692", " ", 
         SuperscriptBox["q", 
          RowBox[{"1239", "/", "16"}]]}], "+", 
        RowBox[{"791673331818532", " ", 
         SuperscriptBox["q", 
          RowBox[{"1255", "/", "16"}]]}], "+", 
        RowBox[{"1010332401948288", " ", 
         SuperscriptBox["q", 
          RowBox[{"1271", "/", "16"}]]}], "+", 
        RowBox[{"1287461067505204", " ", 
         SuperscriptBox["q", 
          RowBox[{"1287", "/", "16"}]]}], "+", 
        RowBox[{"1638201612151138", " ", 
         SuperscriptBox["q", 
          RowBox[{"1303", "/", "16"}]]}], "+", 
        RowBox[{"2081495696198856", " ", 
         SuperscriptBox["q", 
          RowBox[{"1319", "/", "16"}]]}], "+", 
        RowBox[{"2641008325049648", " ", 
         SuperscriptBox["q", 
          RowBox[{"1335", "/", "16"}]]}], "+", 
        RowBox[{"3346269684861072", " ", 
         SuperscriptBox["q", 
          RowBox[{"1351", "/", "16"}]]}], "+", 
        RowBox[{"4234084675352064", " ", 
         SuperscriptBox["q", 
          RowBox[{"1367", "/", "16"}]]}], "+", 
        RowBox[{"5350271028333036", " ", 
         SuperscriptBox["q", 
          RowBox[{"1383", "/", "16"}]]}], "+", 
        RowBox[{"6751800341534092", " ", 
         SuperscriptBox["q", 
          RowBox[{"1399", "/", "16"}]]}], "+", 
        RowBox[{"8509432680654356", " ", 
         SuperscriptBox["q", 
          RowBox[{"1415", "/", "16"}]]}], "+", 
        RowBox[{"10710955205605032", " ", 
         SuperscriptBox["q", 
          RowBox[{"1431", "/", "16"}]]}], "+", 
        RowBox[{"13465159281645610", " ", 
         SuperscriptBox["q", 
          RowBox[{"1447", "/", "16"}]]}], "+", 
        RowBox[{"16906719610834072", " ", 
         SuperscriptBox["q", 
          RowBox[{"1463", "/", "16"}]]}], "+", 
        RowBox[{"21202174100822064", " ", 
         SuperscriptBox["q", 
          RowBox[{"1479", "/", "16"}]]}], "+", 
        RowBox[{"26557245724998554", " ", 
         SuperscriptBox["q", 
          RowBox[{"1495", "/", "16"}]]}], "+", 
        RowBox[{"33225799017943776", " ", 
         SuperscriptBox["q", 
          RowBox[{"1511", "/", "16"}]]}], "+", 
        RowBox[{"41520785879969320", " ", 
         SuperscriptBox["q", 
          RowBox[{"1527", "/", "16"}]]}], "+", 
        RowBox[{"51827610178640876", " ", 
         SuperscriptBox["q", 
          RowBox[{"1543", "/", "16"}]]}], "+", 
        RowBox[{"64620430799703756", " ", 
         SuperscriptBox["q", 
          RowBox[{"1559", "/", "16"}]]}], "+", 
        RowBox[{"80482031372967572", " ", 
         SuperscriptBox["q", 
          RowBox[{"1575", "/", "16"}]]}], "+", 
        RowBox[{"100128015540030824", " ", 
         SuperscriptBox["q", 
          RowBox[{"1591", "/", "16"}]]}], "+", 
        RowBox[{"124436243709266928", " ", 
         SuperscriptBox["q", 
          RowBox[{"1607", "/", "16"}]]}], "+", 
        RowBox[{"154482615959192260", " ", 
         SuperscriptBox["q", 
          RowBox[{"1623", "/", "16"}]]}], "+", 
        RowBox[{"191584532310320010", " ", 
         SuperscriptBox["q", 
          RowBox[{"1639", "/", "16"}]]}], "+", 
        RowBox[{"237353633381106768", " ", 
         SuperscriptBox["q", 
          RowBox[{"1655", "/", "16"}]]}], "+", 
        RowBox[{"293759750261928804", " ", 
         SuperscriptBox["q", 
          RowBox[{"1671", "/", "16"}]]}], "+", 
        RowBox[{"363208382743483776", " ", 
         SuperscriptBox["q", 
          RowBox[{"1687", "/", "16"}]]}], "+", 
        RowBox[{"448634492259421352", " ", 
         SuperscriptBox["q", 
          RowBox[{"1703", "/", "16"}]]}], "+", 
        RowBox[{"553615954804502476", " ", 
         SuperscriptBox["q", 
          RowBox[{"1719", "/", "16"}]]}], "+", 
        RowBox[{"682510687200724046", " ", 
         SuperscriptBox["q", 
          RowBox[{"1735", "/", "16"}]]}], "+", 
        RowBox[{"840622258206019520", " ", 
         SuperscriptBox["q", 
          RowBox[{"1751", "/", "16"}]]}], "+", 
        RowBox[{"1034399748736135196", " ", 
         SuperscriptBox["q", 
          RowBox[{"1767", "/", "16"}]]}], "+", 
        RowBox[{"1271678762115427556", " ", 
         SuperscriptBox["q", 
          RowBox[{"1783", "/", "16"}]]}], "+", 
        RowBox[{"1561971840385815648", " ", 
         SuperscriptBox["q", 
          RowBox[{"1799", "/", "16"}]]}], "+", 
        RowBox[{"1916818157207576256", " ", 
         SuperscriptBox["q", 
          RowBox[{"1815", "/", "16"}]]}], "+", 
        RowBox[{"2350204280202685500", " ", 
         SuperscriptBox["q", 
          RowBox[{"1831", "/", "16"}]]}], "+", 
        RowBox[{"2879070082962224128", " ", 
         SuperscriptBox["q", 
          RowBox[{"1847", "/", "16"}]]}], "+", 
        RowBox[{"3523916606958238808", " ", 
         SuperscriptBox["q", 
          RowBox[{"1863", "/", "16"}]]}], "+", 
        RowBox[{"4309535906100457846", " ", 
         SuperscriptBox["q", 
          RowBox[{"1879", "/", "16"}]]}], "+", 
        RowBox[{"5265886745869500104", " ", 
         SuperscriptBox["q", 
          RowBox[{"1895", "/", "16"}]]}], "+", 
        RowBox[{"6429144585913781928", " ", 
         SuperscriptBox["q", 
          RowBox[{"1911", "/", "16"}]]}], "+", 
        RowBox[{"7842959680670523284", " ", 
         SuperscriptBox["q", 
          RowBox[{"1927", "/", "16"}]]}], "+", 
        RowBox[{"9559963541239727712", " ", 
         SuperscriptBox["q", 
          RowBox[{"1943", "/", "16"}]]}], "+", 
        RowBox[{"11643571595011943240", " ", 
         SuperscriptBox["q", 
          RowBox[{"1959", "/", "16"}]]}], "+", 
        RowBox[{"14170138871178198962", " ", 
         SuperscriptBox["q", 
          RowBox[{"1975", "/", "16"}]]}], "+", 
        RowBox[{"17231536181650130656", " ", 
         SuperscriptBox["q", 
          RowBox[{"1991", "/", "16"}]]}], "+", 
        RowBox[{"20938226853591702260", " ", 
         SuperscriptBox["q", 
          RowBox[{"2007", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 21, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 106, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 288, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 716, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1654, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3596, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7472, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 14930, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 28832, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 54108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 99010, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 177120, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 310580, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         534846, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 905996, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1511900, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2488550, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4044344, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6496036, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 10320576, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 16230384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25282040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39030834, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 59750844, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          90746596, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 136790268, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 204734008, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 304363672, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         449581016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 660036528, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 963375840, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1398313772, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2018829332, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 2899869860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4145074016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5897198840, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         8352151824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 11777806744, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16539165360, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23131906072, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         32226976286, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 44729710752, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 61857997620, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85245345130, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         117076452192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 160265096004, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 218686967590, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 297483740112, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 403459265784, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 545594651486, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 735716474048, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         989361855200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 1326896075364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1774953616160, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2368292627420, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 3152176864776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 4185429518832, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5544341393264, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         7327663560868, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 9662974484164, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12714786287464, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         16694848105698, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 21875220912512, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28604843081736, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         37330486030742, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 48623223250464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63211813575948, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         82024743348362, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 106243097875560, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 137366958457832, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         177298670312492, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 228447127472336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 293858206507644, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         377377693544868, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 483854539768848, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 619394109970692, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         791673331818532, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1010332401948288, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1287461067505204, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1638201612151138, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 2081495696198856, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2641008325049648, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3346269684861072, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 4234084675352064, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5350271028333036, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         6751800341534092, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 8509432680654356, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10710955205605032, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         13465159281645610, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 16906719610834072, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21202174100822064, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         26557245724998554, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 33225799017943776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41520785879969320, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         51827610178640876, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 64620430799703756, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80482031372967572, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         100128015540030824, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 124436243709266928, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 154482615959192260, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 191584532310320010, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 237353633381106768, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         293759750261928804, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 363208382743483776, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 448634492259421352, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 553615954804502476, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 682510687200724046, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         840622258206019520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1034399748736135196, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1271678762115427556, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 1561971840385815648, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 1916818157207576256, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2350204280202685500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 2879070082962224128, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3523916606958238808, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 4309535906100457846, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 5265886745869500104, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         6429144585913781928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 7842959680670523284, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9559963541239727712, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 11643571595011943240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 14170138871178198962, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         17231536181650130656, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 20938226853591702260}, 21, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"11", "/", "16"}]]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["q", 
          RowBox[{"27", "/", "16"}]]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["q", 
          RowBox[{"43", "/", "16"}]]}], "+", 
        RowBox[{"136", " ", 
         SuperscriptBox["q", 
          RowBox[{"59", "/", "16"}]]}], "+", 
        RowBox[{"364", " ", 
         SuperscriptBox["q", 
          RowBox[{"75", "/", "16"}]]}], "+", 
        RowBox[{"890", " ", 
         SuperscriptBox["q", 
          RowBox[{"91", "/", "16"}]]}], "+", 
        RowBox[{"2016", " ", 
         SuperscriptBox["q", 
          RowBox[{"107", "/", "16"}]]}], "+", 
        RowBox[{"4336", " ", 
         SuperscriptBox["q", 
          RowBox[{"123", "/", "16"}]]}], "+", 
        RowBox[{"8918", " ", 
         SuperscriptBox["q", 
          RowBox[{"139", "/", "16"}]]}], "+", 
        RowBox[{"17648", " ", 
         SuperscriptBox["q", 
          RowBox[{"155", "/", "16"}]]}], "+", 
        RowBox[{"33832", " ", 
         SuperscriptBox["q", 
          RowBox[{"171", "/", "16"}]]}], "+", 
        RowBox[{"63080", " ", 
         SuperscriptBox["q", 
          RowBox[{"187", "/", "16"}]]}], "+", 
        RowBox[{"114728", " ", 
         SuperscriptBox["q", 
          RowBox[{"203", "/", "16"}]]}], "+", 
        RowBox[{"204184", " ", 
         SuperscriptBox["q", 
          RowBox[{"219", "/", "16"}]]}], "+", 
        RowBox[{"356374", " ", 
         SuperscriptBox["q", 
          RowBox[{"235", "/", "16"}]]}], "+", 
        RowBox[{"611064", " ", 
         SuperscriptBox["q", 
          RowBox[{"251", "/", "16"}]]}], "+", 
        RowBox[{"1031132", " ", 
         SuperscriptBox["q", 
          RowBox[{"267", "/", "16"}]]}], "+", 
        RowBox[{"1714646", " ", 
         SuperscriptBox["q", 
          RowBox[{"283", "/", "16"}]]}], "+", 
        RowBox[{"2812992", " ", 
         SuperscriptBox["q", 
          RowBox[{"299", "/", "16"}]]}], "+", 
        RowBox[{"4557872", " ", 
         SuperscriptBox["q", 
          RowBox[{"315", "/", "16"}]]}], "+", 
        RowBox[{"7300384", " ", 
         SuperscriptBox["q", 
          RowBox[{"331", "/", "16"}]]}], "+", 
        RowBox[{"11568112", " ", 
         SuperscriptBox["q", 
          RowBox[{"347", "/", "16"}]]}], "+", 
        RowBox[{"18147952", " ", 
         SuperscriptBox["q", 
          RowBox[{"363", "/", "16"}]]}], "+", 
        RowBox[{"28204392", " ", 
         SuperscriptBox["q", 
          RowBox[{"379", "/", "16"}]]}], "+", 
        RowBox[{"43448616", " ", 
         SuperscriptBox["q", 
          RowBox[{"395", "/", "16"}]]}], "+", 
        RowBox[{"66379108", " ", 
         SuperscriptBox["q", 
          RowBox[{"411", "/", "16"}]]}], "+", 
        RowBox[{"100620298", " ", 
         SuperscriptBox["q", 
          RowBox[{"427", "/", "16"}]]}], "+", 
        RowBox[{"151398642", " ", 
         SuperscriptBox["q", 
          RowBox[{"443", "/", "16"}]]}], "+", 
        RowBox[{"226208924", " ", 
         SuperscriptBox["q", 
          RowBox[{"459", "/", "16"}]]}], "+", 
        RowBox[{"335739692", " ", 
         SuperscriptBox["q", 
          RowBox[{"475", "/", "16"}]]}], "+", 
        RowBox[{"495155752", " ", 
         SuperscriptBox["q", 
          RowBox[{"491", "/", "16"}]]}], "+", 
        RowBox[{"725868156", " ", 
         SuperscriptBox["q", 
          RowBox[{"507", "/", "16"}]]}], "+", 
        RowBox[{"1057963182", " ", 
         SuperscriptBox["q", 
          RowBox[{"523", "/", "16"}]]}], "+", 
        RowBox[{"1533526632", " ", 
         SuperscriptBox["q", 
          RowBox[{"539", "/", "16"}]]}], "+", 
        RowBox[{"2211176600", " ", 
         SuperscriptBox["q", 
          RowBox[{"555", "/", "16"}]]}], "+", 
        RowBox[{"3172216298", " ", 
         SuperscriptBox["q", 
          RowBox[{"571", "/", "16"}]]}], "+", 
        RowBox[{"4528962520", " ", 
         SuperscriptBox["q", 
          RowBox[{"587", "/", "16"}]]}], "+", 
        RowBox[{"6435981280", " ", 
         SuperscriptBox["q", 
          RowBox[{"603", "/", "16"}]]}], "+", 
        RowBox[{"9105189086", " ", 
         SuperscriptBox["q", 
          RowBox[{"619", "/", "16"}]]}], "+", 
        RowBox[{"12826093720", " ", 
         SuperscriptBox["q", 
          RowBox[{"635", "/", "16"}]]}], "+", 
        RowBox[{"17992841904", " ", 
         SuperscriptBox["q", 
          RowBox[{"651", "/", "16"}]]}], "+", 
        RowBox[{"25140247072", " ", 
         SuperscriptBox["q", 
          RowBox[{"667", "/", "16"}]]}], "+", 
        RowBox[{"34991652648", " ", 
         SuperscriptBox["q", 
          RowBox[{"683", "/", "16"}]]}], "+", 
        RowBox[{"48522344844", " ", 
         SuperscriptBox["q", 
          RowBox[{"699", "/", "16"}]]}], "+", 
        RowBox[{"67043328512", " ", 
         SuperscriptBox["q", 
          RowBox[{"715", "/", "16"}]]}], "+", 
        RowBox[{"92311732730", " ", 
         SuperscriptBox["q", 
          RowBox[{"731", "/", "16"}]]}], "+", 
        RowBox[{"126675946060", " ", 
         SuperscriptBox["q", 
          RowBox[{"747", "/", "16"}]]}], "+", 
        RowBox[{"173265921546", " ", 
         SuperscriptBox["q", 
          RowBox[{"763", "/", "16"}]]}], "+", 
        RowBox[{"236242136432", " ", 
         SuperscriptBox["q", 
          RowBox[{"779", "/", "16"}]]}], "+", 
        RowBox[{"321120533640", " ", 
         SuperscriptBox["q", 
          RowBox[{"795", "/", "16"}]]}], "+", 
        RowBox[{"435195656954", " ", 
         SuperscriptBox["q", 
          RowBox[{"811", "/", "16"}]]}], "+", 
        RowBox[{"588090473304", " ", 
         SuperscriptBox["q", 
          RowBox[{"827", "/", "16"}]]}], "+", 
        RowBox[{"792469290860", " ", 
         SuperscriptBox["q", 
          RowBox[{"843", "/", "16"}]]}], "+", 
        RowBox[{"1064960200914", " ", 
         SuperscriptBox["q", 
          RowBox[{"859", "/", "16"}]]}], "+", 
        RowBox[{"1427346238416", " ", 
         SuperscriptBox["q", 
          RowBox[{"875", "/", "16"}]]}], "+", 
        RowBox[{"1908100505816", " ", 
         SuperscriptBox["q", 
          RowBox[{"891", "/", "16"}]]}], "+", 
        RowBox[{"2544360728760", " ", 
         SuperscriptBox["q", 
          RowBox[{"907", "/", "16"}]]}], "+", 
        RowBox[{"3384464296248", " ", 
         SuperscriptBox["q", 
          RowBox[{"923", "/", "16"}]]}], "+", 
        RowBox[{"4491196902336", " ", 
         SuperscriptBox["q", 
          RowBox[{"939", "/", "16"}]]}], "+", 
        RowBox[{"5945948133786", " ", 
         SuperscriptBox["q", 
          RowBox[{"955", "/", "16"}]]}], "+", 
        RowBox[{"7854017931024", " ", 
         SuperscriptBox["q", 
          RowBox[{"971", "/", "16"}]]}], "+", 
        RowBox[{"10351381028284", " ", 
         SuperscriptBox["q", 
          RowBox[{"987", "/", "16"}]]}], "+", 
        RowBox[{"13613295415992", " ", 
         SuperscriptBox["q", 
          RowBox[{"1003", "/", "16"}]]}], "+", 
        RowBox[{"17865239601952", " ", 
         SuperscriptBox["q", 
          RowBox[{"1019", "/", "16"}]]}], "+", 
        RowBox[{"23396786337460", " ", 
         SuperscriptBox["q", 
          RowBox[{"1035", "/", "16"}]]}], "+", 
        RowBox[{"30579173413946", " ", 
         SuperscriptBox["q", 
          RowBox[{"1051", "/", "16"}]]}], "+", 
        RowBox[{"39887522529408", " ", 
         SuperscriptBox["q", 
          RowBox[{"1067", "/", "16"}]]}], "+", 
        RowBox[{"51928893382776", " ", 
         SuperscriptBox["q", 
          RowBox[{"1083", "/", "16"}]]}], "+", 
        RowBox[{"67477652950898", " ", 
         SuperscriptBox["q", 
          RowBox[{"1099", "/", "16"}]]}], "+", 
        RowBox[{"87520002860688", " ", 
         SuperscriptBox["q", 
          RowBox[{"1115", "/", "16"}]]}], "+", 
        RowBox[{"113309956444660", " ", 
         SuperscriptBox["q", 
          RowBox[{"1131", "/", "16"}]]}], "+", 
        RowBox[{"146439611346760", " ", 
         SuperscriptBox["q", 
          RowBox[{"1147", "/", "16"}]]}], "+", 
        RowBox[{"188927247982528", " ", 
         SuperscriptBox["q", 
          RowBox[{"1163", "/", "16"}]]}], "+", 
        RowBox[{"243327627436568", " ", 
         SuperscriptBox["q", 
          RowBox[{"1179", "/", "16"}]]}], "+", 
        RowBox[{"312869900575554", " ", 
         SuperscriptBox["q", 
          RowBox[{"1195", "/", "16"}]]}], "+", 
        RowBox[{"401629817542432", " ", 
         SuperscriptBox["q", 
          RowBox[{"1211", "/", "16"}]]}], "+", 
        RowBox[{"514744495604988", " ", 
         SuperscriptBox["q", 
          RowBox[{"1227", "/", "16"}]]}], "+", 
        RowBox[{"658679928470568", " ", 
         SuperscriptBox["q", 
          RowBox[{"1243", "/", "16"}]]}], "+", 
        RowBox[{"841563780901320", " ", 
         SuperscriptBox["q", 
          RowBox[{"1259", "/", "16"}]]}], "+", 
        RowBox[{"1073598902838384", " ", 
         SuperscriptBox["q", 
          RowBox[{"1275", "/", "16"}]]}], "+", 
        RowBox[{"1367576533125802", " ", 
         SuperscriptBox["q", 
          RowBox[{"1291", "/", "16"}]]}], "+", 
        RowBox[{"1739512485137320", " ", 
         SuperscriptBox["q", 
          RowBox[{"1307", "/", "16"}]]}], "+", 
        RowBox[{"2209434882928416", " ", 
         SuperscriptBox["q", 
          RowBox[{"1323", "/", "16"}]]}], "+", 
        RowBox[{"2802358452114252", " ", 
         SuperscriptBox["q", 
          RowBox[{"1339", "/", "16"}]]}], "+", 
        RowBox[{"3549488212935424", " ", 
         SuperscriptBox["q", 
          RowBox[{"1355", "/", "16"}]]}], "+", 
        RowBox[{"4489704970475392", " ", 
         SuperscriptBox["q", 
          RowBox[{"1371", "/", "16"}]]}], "+", 
        RowBox[{"5671396609239876", " ", 
         SuperscriptBox["q", 
          RowBox[{"1387", "/", "16"}]]}], "+", 
        RowBox[{"7154713311453816", " ", 
         SuperscriptBox["q", 
          RowBox[{"1403", "/", "16"}]]}], "+", 
        RowBox[{"9014341950268536", " ", 
         SuperscriptBox["q", 
          RowBox[{"1419", "/", "16"}]]}], "+", 
        RowBox[{"11342915689496326", " ", 
         SuperscriptBox["q", 
          RowBox[{"1435", "/", "16"}]]}], "+", 
        RowBox[{"14255200007430032", " ", 
         SuperscriptBox["q", 
          RowBox[{"1451", "/", "16"}]]}], "+", 
        RowBox[{"17893226857721468", " ", 
         SuperscriptBox["q", 
          RowBox[{"1467", "/", "16"}]]}], "+", 
        RowBox[{"22432585574608218", " ", 
         SuperscriptBox["q", 
          RowBox[{"1483", "/", "16"}]]}], "+", 
        RowBox[{"28090123730652568", " ", 
         SuperscriptBox["q", 
          RowBox[{"1499", "/", "16"}]]}], "+", 
        RowBox[{"35133365023161500", " ", 
         SuperscriptBox["q", 
          RowBox[{"1515", "/", "16"}]]}], "+", 
        RowBox[{"43892016274967188", " ", 
         SuperscriptBox["q", 
          RowBox[{"1531", "/", "16"}]]}], "+", 
        RowBox[{"54772014030471072", " ", 
         SuperscriptBox["q", 
          RowBox[{"1547", "/", "16"}]]}], "+", 
        RowBox[{"68272655684245072", " ", 
         SuperscriptBox["q", 
          RowBox[{"1563", "/", "16"}]]}], "+", 
        RowBox[{"85007473800814084", " ", 
         SuperscriptBox["q", 
          RowBox[{"1579", "/", "16"}]]}], "+", 
        RowBox[{"105729649097510592", " ", 
         SuperscriptBox["q", 
          RowBox[{"1595", "/", "16"}]]}], "+", 
        RowBox[{"131362922023961084", " ", 
         SuperscriptBox["q", 
          RowBox[{"1611", "/", "16"}]]}], "+", 
        RowBox[{"163039160423362688", " ", 
         SuperscriptBox["q", 
          RowBox[{"1627", "/", "16"}]]}], "+", 
        RowBox[{"202143977888101016", " ", 
         SuperscriptBox["q", 
          RowBox[{"1643", "/", "16"}]]}], "+", 
        RowBox[{"250372081836322824", " ", 
         SuperscriptBox["q", 
          RowBox[{"1659", "/", "16"}]]}], "+", 
        RowBox[{"309794371222974500", " ", 
         SuperscriptBox["q", 
          RowBox[{"1675", "/", "16"}]]}], "+", 
        RowBox[{"382939212084989736", " ", 
         SuperscriptBox["q", 
          RowBox[{"1691", "/", "16"}]]}], "+", 
        RowBox[{"472890807775797024", " ", 
         SuperscriptBox["q", 
          RowBox[{"1707", "/", "16"}]]}], "+", 
        RowBox[{"583408165185930414", " ", 
         SuperscriptBox["q", 
          RowBox[{"1723", "/", "16"}]]}], "+", 
        RowBox[{"719068856775312336", " ", 
         SuperscriptBox["q", 
          RowBox[{"1739", "/", "16"}]]}], "+", 
        RowBox[{"885442612548113292", " ", 
         SuperscriptBox["q", 
          RowBox[{"1755", "/", "16"}]]}], "+", 
        RowBox[{"1089300771909944576", " ", 
         SuperscriptBox["q", 
          RowBox[{"1771", "/", "16"}]]}], "+", 
        RowBox[{"1338868813141513728", " ", 
         SuperscriptBox["q", 
          RowBox[{"1787", "/", "16"}]]}], "+", 
        RowBox[{"1644130594070317536", " ", 
         SuperscriptBox["q", 
          RowBox[{"1803", "/", "16"}]]}], "+", 
        RowBox[{"2017194624119659212", " ", 
         SuperscriptBox["q", 
          RowBox[{"1819", "/", "16"}]]}], "+", 
        RowBox[{"2472734695758859248", " ", 
         SuperscriptBox["q", 
          RowBox[{"1835", "/", "16"}]]}], "+", 
        RowBox[{"3028519592123673168", " ", 
         SuperscriptBox["q", 
          RowBox[{"1851", "/", "16"}]]}], "+", 
        RowBox[{"3706049427708252128", " ", 
         SuperscriptBox["q", 
          RowBox[{"1867", "/", "16"}]]}], "+", 
        RowBox[{"4531319553765676600", " ", 
         SuperscriptBox["q", 
          RowBox[{"1883", "/", "16"}]]}], "+", 
        RowBox[{"5535736967543246616", " ", 
         SuperscriptBox["q", 
          RowBox[{"1899", "/", "16"}]]}], "+", 
        RowBox[{"6757218920488689974", " ", 
         SuperscriptBox["q", 
          RowBox[{"1915", "/", "16"}]]}], "+", 
        RowBox[{"8241509061537702776", " ", 
         SuperscriptBox["q", 
          RowBox[{"1931", "/", "16"}]]}], "+", 
        RowBox[{"10043753138208636972", " ", 
         SuperscriptBox["q", 
          RowBox[{"1947", "/", "16"}]]}], "+", 
        RowBox[{"12230384199681400940", " ", 
         SuperscriptBox["q", 
          RowBox[{"1963", "/", "16"}]]}], "+", 
        RowBox[{"14881376624945492952", " ", 
         SuperscriptBox["q", 
          RowBox[{"1979", "/", "16"}]]}], "+", 
        RowBox[{"18092939397222847160", " ", 
         SuperscriptBox["q", 
          RowBox[{"1995", "/", "16"}]]}], "+", 
        RowBox[{"21980732170915444402", " ", 
         SuperscriptBox["q", 
          RowBox[{"2011", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 33, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 136, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 890, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2016, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4336, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         8918, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 17648, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 33832, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114728, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 204184, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         356374, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 611064, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1031132, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1714646, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2812992, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4557872, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 7300384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 11568112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 18147952, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28204392, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43448616, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         66379108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 100620298, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 151398642, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 226208924, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 335739692, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 495155752, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 725868156, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1057963182, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1533526632, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2211176600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 3172216298, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4528962520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6435981280, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         9105189086, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 12826093720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17992841904, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25140247072, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         34991652648, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 48522344844, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67043328512, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92311732730, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         126675946060, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 173265921546, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 236242136432, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 321120533640, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 435195656954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 588090473304, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 792469290860, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1064960200914, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 1427346238416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1908100505816, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2544360728760, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 3384464296248, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 4491196902336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5945948133786, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         7854017931024, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 10351381028284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13613295415992, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         17865239601952, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 23396786337460, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30579173413946, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         39887522529408, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 51928893382776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67477652950898, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         87520002860688, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 113309956444660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 146439611346760, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         188927247982528, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 243327627436568, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 312869900575554, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         401629817542432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 514744495604988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 658679928470568, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         841563780901320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1073598902838384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1367576533125802, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1739512485137320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 2209434882928416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2802358452114252, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3549488212935424, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 4489704970475392, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5671396609239876, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         7154713311453816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 9014341950268536, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11342915689496326, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         14255200007430032, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 17893226857721468, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22432585574608218, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         28090123730652568, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 35133365023161500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43892016274967188, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         54772014030471072, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 68272655684245072, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85007473800814084, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         105729649097510592, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 131362922023961084, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 163039160423362688, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 202143977888101016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 250372081836322824, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         309794371222974500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 382939212084989736, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 472890807775797024, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 583408165185930414, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 719068856775312336, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         885442612548113292, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1089300771909944576, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1338868813141513728, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 1644130594070317536, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2017194624119659212, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2472734695758859248, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 3028519592123673168, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3706049427708252128, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 4531319553765676600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 5535736967543246616, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         6757218920488689974, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 8241509061537702776, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10043753138208636972,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 12230384199681400940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14881376624945492952, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         18092939397222847160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 21980732170915444402}, 33, 6048, 48],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["q", 
          RowBox[{"19", "/", "16"}]]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["q", 
          RowBox[{"35", "/", "16"}]]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["q", 
          RowBox[{"51", "/", "16"}]]}], "+", 
        RowBox[{"228", " ", 
         SuperscriptBox["q", 
          RowBox[{"67", "/", "16"}]]}], "+", 
        RowBox[{"574", " ", 
         SuperscriptBox["q", 
          RowBox[{"83", "/", "16"}]]}], "+", 
        RowBox[{"1348", " ", 
         SuperscriptBox["q", 
          RowBox[{"99", "/", "16"}]]}], "+", 
        RowBox[{"2978", " ", 
         SuperscriptBox["q", 
          RowBox[{"115", "/", "16"}]]}], "+", 
        RowBox[{"6248", " ", 
         SuperscriptBox["q", 
          RowBox[{"131", "/", "16"}]]}], "+", 
        RowBox[{"12596", " ", 
         SuperscriptBox["q", 
          RowBox[{"147", "/", "16"}]]}], "+", 
        RowBox[{"24532", " ", 
         SuperscriptBox["q", 
          RowBox[{"163", "/", "16"}]]}], "+", 
        RowBox[{"46344", " ", 
         SuperscriptBox["q", 
          RowBox[{"179", "/", "16"}]]}], "+", 
        RowBox[{"85312", " ", 
         SuperscriptBox["q", 
          RowBox[{"195", "/", "16"}]]}], "+", 
        RowBox[{"153460", " ", 
         SuperscriptBox["q", 
          RowBox[{"211", "/", "16"}]]}], "+", 
        RowBox[{"270374", " ", 
         SuperscriptBox["q", 
          RowBox[{"227", "/", "16"}]]}], "+", 
        RowBox[{"467628", " ", 
         SuperscriptBox["q", 
          RowBox[{"243", "/", "16"}]]}], "+", 
        RowBox[{"795318", " ", 
         SuperscriptBox["q", 
          RowBox[{"259", "/", "16"}]]}], "+", 
        RowBox[{"1332000", " ", 
         SuperscriptBox["q", 
          RowBox[{"275", "/", "16"}]]}], "+", 
        RowBox[{"2199740", " ", 
         SuperscriptBox["q", 
          RowBox[{"291", "/", "16"}]]}], "+", 
        RowBox[{"3586068", " ", 
         SuperscriptBox["q", 
          RowBox[{"307", "/", "16"}]]}], "+", 
        RowBox[{"5776392", " ", 
         SuperscriptBox["q", 
          RowBox[{"323", "/", "16"}]]}], "+", 
        RowBox[{"9201652", " ", 
         SuperscriptBox["q", 
          RowBox[{"339", "/", "16"}]]}], "+", 
        RowBox[{"14506826", " ", 
         SuperscriptBox["q", 
          RowBox[{"355", "/", "16"}]]}], "+", 
        RowBox[{"22649848", " ", 
         SuperscriptBox["q", 
          RowBox[{"371", "/", "16"}]]}], "+", 
        RowBox[{"35043704", " ", 
         SuperscriptBox["q", 
          RowBox[{"387", "/", "16"}]]}], "+", 
        RowBox[{"53757810", " ", 
         SuperscriptBox["q", 
          RowBox[{"403", "/", "16"}]]}], "+", 
        RowBox[{"81803448", " ", 
         SuperscriptBox["q", 
          RowBox[{"419", "/", "16"}]]}], "+", 
        RowBox[{"123536392", " ", 
         SuperscriptBox["q", 
          RowBox[{"435", "/", "16"}]]}], "+", 
        RowBox[{"185219726", " ", 
         SuperscriptBox["q", 
          RowBox[{"451", "/", "16"}]]}], "+", 
        RowBox[{"275809296", " ", 
         SuperscriptBox["q", 
          RowBox[{"467", "/", "16"}]]}], "+", 
        RowBox[{"408044944", " ", 
         SuperscriptBox["q", 
          RowBox[{"483", "/", "16"}]]}], "+", 
        RowBox[{"599956908", " ", 
         SuperscriptBox["q", 
          RowBox[{"499", "/", "16"}]]}], "+", 
        RowBox[{"876939968", " ", 
         SuperscriptBox["q", 
          RowBox[{"515", "/", "16"}]]}], "+", 
        RowBox[{"1274598112", " ", 
         SuperscriptBox["q", 
          RowBox[{"531", "/", "16"}]]}], "+", 
        RowBox[{"1842626656", " ", 
         SuperscriptBox["q", 
          RowBox[{"547", "/", "16"}]]}], "+", 
        RowBox[{"2650095104", " ", 
         SuperscriptBox["q", 
          RowBox[{"563", "/", "16"}]]}], "+", 
        RowBox[{"3792611152", " ", 
         SuperscriptBox["q", 
          RowBox[{"579", "/", "16"}]]}], "+", 
        RowBox[{"5401996010", " ", 
         SuperscriptBox["q", 
          RowBox[{"595", "/", "16"}]]}], "+", 
        RowBox[{"7659314736", " ", 
         SuperscriptBox["q", 
          RowBox[{"611", "/", "16"}]]}], "+", 
        RowBox[{"10812369620", " ", 
         SuperscriptBox["q", 
          RowBox[{"627", "/", "16"}]]}], "+", 
        RowBox[{"15199103894", " ", 
         SuperscriptBox["q", 
          RowBox[{"643", "/", "16"}]]}], "+", 
        RowBox[{"21278828616", " ", 
         SuperscriptBox["q", 
          RowBox[{"659", "/", "16"}]]}], "+", 
        RowBox[{"29673767832", " ", 
         SuperscriptBox["q", 
          RowBox[{"675", "/", "16"}]]}], "+", 
        RowBox[{"41224165304", " ", 
         SuperscriptBox["q", 
          RowBox[{"691", "/", "16"}]]}], "+", 
        RowBox[{"57061193968", " ", 
         SuperscriptBox["q", 
          RowBox[{"707", "/", "16"}]]}], "+", 
        RowBox[{"78703166360", " ", 
         SuperscriptBox["q", 
          RowBox[{"723", "/", "16"}]]}], "+", 
        RowBox[{"108182153264", " ", 
         SuperscriptBox["q", 
          RowBox[{"739", "/", "16"}]]}], "+", 
        RowBox[{"148210224744", " ", 
         SuperscriptBox["q", 
          RowBox[{"755", "/", "16"}]]}], "+", 
        RowBox[{"202397187992", " ", 
         SuperscriptBox["q", 
          RowBox[{"771", "/", "16"}]]}], "+", 
        RowBox[{"275535085464", " ", 
         SuperscriptBox["q", 
          RowBox[{"787", "/", "16"}]]}], "+", 
        RowBox[{"373969097752", " ", 
         SuperscriptBox["q", 
          RowBox[{"803", "/", "16"}]]}], "+", 
        RowBox[{"506080022552", " ", 
         SuperscriptBox["q", 
          RowBox[{"819", "/", "16"}]]}], "+", 
        RowBox[{"682910511002", " ", 
         SuperscriptBox["q", 
          RowBox[{"835", "/", "16"}]]}], "+", 
        RowBox[{"918976214200", " ", 
         SuperscriptBox["q", 
          RowBox[{"851", "/", "16"}]]}], "+", 
        RowBox[{"1233314286060", " ", 
         SuperscriptBox["q", 
          RowBox[{"867", "/", "16"}]]}], "+", 
        RowBox[{"1650835949538", " ", 
         SuperscriptBox["q", 
          RowBox[{"883", "/", "16"}]]}], "+", 
        RowBox[{"2204067938688", " ", 
         SuperscriptBox["q", 
          RowBox[{"899", "/", "16"}]]}], "+", 
        RowBox[{"2935390354072", " ", 
         SuperscriptBox["q", 
          RowBox[{"915", "/", "16"}]]}], "+", 
        RowBox[{"3899907042282", " ", 
         SuperscriptBox["q", 
          RowBox[{"931", "/", "16"}]]}], "+", 
        RowBox[{"5169120644352", " ", 
         SuperscriptBox["q", 
          RowBox[{"947", "/", "16"}]]}], "+", 
        RowBox[{"6835629539888", " ", 
         SuperscriptBox["q", 
          RowBox[{"963", "/", "16"}]]}], "+", 
        RowBox[{"9019120359254", " ", 
         SuperscriptBox["q", 
          RowBox[{"979", "/", "16"}]]}], "+", 
        RowBox[{"11874000514808", " ", 
         SuperscriptBox["q", 
          RowBox[{"995", "/", "16"}]]}], "+", 
        RowBox[{"15599103453692", " ", 
         SuperscriptBox["q", 
          RowBox[{"1011", "/", "16"}]]}], "+", 
        RowBox[{"20450009380382", " ", 
         SuperscriptBox["q", 
          RowBox[{"1027", "/", "16"}]]}], "+", 
        RowBox[{"26754661503960", " ", 
         SuperscriptBox["q", 
          RowBox[{"1043", "/", "16"}]]}], "+", 
        RowBox[{"34933128475168", " ", 
         SuperscriptBox["q", 
          RowBox[{"1059", "/", "16"}]]}], "+", 
        RowBox[{"45522575595800", " ", 
         SuperscriptBox["q", 
          RowBox[{"1075", "/", "16"}]]}], "+", 
        RowBox[{"59208770629334", " ", 
         SuperscriptBox["q", 
          RowBox[{"1091", "/", "16"}]]}], "+", 
        RowBox[{"76865776007576", " ", 
         SuperscriptBox["q", 
          RowBox[{"1107", "/", "16"}]]}], "+", 
        RowBox[{"99605882629360", " ", 
         SuperscriptBox["q", 
          RowBox[{"1123", "/", "16"}]]}], "+", 
        RowBox[{"128842339530616", " ", 
         SuperscriptBox["q", 
          RowBox[{"1139", "/", "16"}]]}], "+", 
        RowBox[{"166368049619164", " ", 
         SuperscriptBox["q", 
          RowBox[{"1155", "/", "16"}]]}], "+", 
        RowBox[{"214454161232416", " ", 
         SuperscriptBox["q", 
          RowBox[{"1171", "/", "16"}]]}], "+", 
        RowBox[{"275973421490832", " ", 
         SuperscriptBox["q", 
          RowBox[{"1187", "/", "16"}]]}], "+", 
        RowBox[{"354554309041304", " ", 
         SuperscriptBox["q", 
          RowBox[{"1203", "/", "16"}]]}], "+", 
        RowBox[{"454773379263438", " ", 
         SuperscriptBox["q", 
          RowBox[{"1219", "/", "16"}]]}], "+", 
        RowBox[{"582394993625864", " ", 
         SuperscriptBox["q", 
          RowBox[{"1235", "/", "16"}]]}], "+", 
        RowBox[{"744669736821796", " ", 
         SuperscriptBox["q", 
          RowBox[{"1251", "/", "16"}]]}], "+", 
        RowBox[{"950705437388048", " ", 
         SuperscriptBox["q", 
          RowBox[{"1267", "/", "16"}]]}], "+", 
        RowBox[{"1211927905452096", " ", 
         SuperscriptBox["q", 
          RowBox[{"1283", "/", "16"}]]}], "+", 
        RowBox[{"1542652410847224", " ", 
         SuperscriptBox["q", 
          RowBox[{"1299", "/", "16"}]]}], "+", 
        RowBox[{"1960791700388896", " ", 
         SuperscriptBox["q", 
          RowBox[{"1315", "/", "16"}]]}], "+", 
        RowBox[{"2488732181835672", " ", 
         SuperscriptBox["q", 
          RowBox[{"1331", "/", "16"}]]}], "+", 
        RowBox[{"3154417007263892", " ", 
         SuperscriptBox["q", 
          RowBox[{"1347", "/", "16"}]]}], "+", 
        RowBox[{"3992683442463618", " ", 
         SuperscriptBox["q", 
          RowBox[{"1363", "/", "16"}]]}], "+", 
        RowBox[{"5046912440613616", " ", 
         SuperscriptBox["q", 
          RowBox[{"1379", "/", "16"}]]}], "+", 
        RowBox[{"6371061140907648", " ", 
         SuperscriptBox["q", 
          RowBox[{"1395", "/", "16"}]]}], "+", 
        RowBox[{"8032164562577926", " ", 
         SuperscriptBox["q", 
          RowBox[{"1411", "/", "16"}]]}], "+", 
        RowBox[{"10113411636301896", " ", 
         SuperscriptBox["q", 
          RowBox[{"1427", "/", "16"}]]}], "+", 
        RowBox[{"12717923594397104", " ", 
         SuperscriptBox["q", 
          RowBox[{"1443", "/", "16"}]]}], "+", 
        RowBox[{"15973390456972676", " ", 
         SuperscriptBox["q", 
          RowBox[{"1459", "/", "16"}]]}], "+", 
        RowBox[{"20037754899012600", " ", 
         SuperscriptBox["q", 
          RowBox[{"1475", "/", "16"}]]}], "+", 
        RowBox[{"25106173352025212", " ", 
         SuperscriptBox["q", 
          RowBox[{"1491", "/", "16"}]]}], "+", 
        RowBox[{"31419533213573680", " ", 
         SuperscriptBox["q", 
          RowBox[{"1507", "/", "16"}]]}], "+", 
        RowBox[{"39274864223169670", " ", 
         SuperscriptBox["q", 
          RowBox[{"1523", "/", "16"}]]}], "+", 
        RowBox[{"49038053458768220", " ", 
         SuperscriptBox["q", 
          RowBox[{"1539", "/", "16"}]]}], "+", 
        RowBox[{"61159359466914246", " ", 
         SuperscriptBox["q", 
          RowBox[{"1555", "/", "16"}]]}], "+", 
        RowBox[{"76192324694414568", " ", 
         SuperscriptBox["q", 
          RowBox[{"1571", "/", "16"}]]}], "+", 
        RowBox[{"94816810134574004", " ", 
         SuperscriptBox["q", 
          RowBox[{"1587", "/", "16"}]]}], "+", 
        RowBox[{"117867026115099398", " ", 
         SuperscriptBox["q", 
          RowBox[{"1603", "/", "16"}]]}], "+", 
        RowBox[{"146365613423670696", " ", 
         SuperscriptBox["q", 
          RowBox[{"1619", "/", "16"}]]}], "+", 
        RowBox[{"181565045422884304", " ", 
         SuperscriptBox["q", 
          RowBox[{"1635", "/", "16"}]]}], "+", 
        RowBox[{"224997881524243608", " ", 
         SuperscriptBox["q", 
          RowBox[{"1651", "/", "16"}]]}], "+", 
        RowBox[{"278537713795570520", " ", 
         SuperscriptBox["q", 
          RowBox[{"1667", "/", "16"}]]}], "+", 
        RowBox[{"344473021575574828", " ", 
         SuperscriptBox["q", 
          RowBox[{"1683", "/", "16"}]]}], "+", 
        RowBox[{"425596595672463326", " ", 
         SuperscriptBox["q", 
          RowBox[{"1699", "/", "16"}]]}], "+", 
        RowBox[{"525313728181315144", " ", 
         SuperscriptBox["q", 
          RowBox[{"1715", "/", "16"}]]}], "+", 
        RowBox[{"647773002951884320", " ", 
         SuperscriptBox["q", 
          RowBox[{"1731", "/", "16"}]]}], "+", 
        RowBox[{"798024285203916388", " ", 
         SuperscriptBox["q", 
          RowBox[{"1747", "/", "16"}]]}], "+", 
        RowBox[{"982209420356107944", " ", 
         SuperscriptBox["q", 
          RowBox[{"1763", "/", "16"}]]}], "+", 
        RowBox[{"1207792239796123764", " ", 
         SuperscriptBox["q", 
          RowBox[{"1779", "/", "16"}]]}], "+", 
        RowBox[{"1483835768238067880", " ", 
         SuperscriptBox["q", 
          RowBox[{"1795", "/", "16"}]]}], "+", 
        RowBox[{"1821336072749752768", " ", 
         SuperscriptBox["q", 
          RowBox[{"1811", "/", "16"}]]}], "+", 
        RowBox[{"2233624033900753700", " ", 
         SuperscriptBox["q", 
          RowBox[{"1827", "/", "16"}]]}], "+", 
        RowBox[{"2736848509678971092", " ", 
         SuperscriptBox["q", 
          RowBox[{"1843", "/", "16"}]]}], "+", 
        RowBox[{"3350556967713924744", " ", 
         SuperscriptBox["q", 
          RowBox[{"1859", "/", "16"}]]}], "+", 
        RowBox[{"4098392757496352692", " ", 
         SuperscriptBox["q", 
          RowBox[{"1875", "/", "16"}]]}], "+", 
        RowBox[{"5008931872085935526", " ", 
         SuperscriptBox["q", 
          RowBox[{"1891", "/", "16"}]]}], "+", 
        RowBox[{"6116686414875115776", " ", 
         SuperscriptBox["q", 
          RowBox[{"1907", "/", "16"}]]}], "+", 
        RowBox[{"7463307166985327468", " ", 
         SuperscriptBox["q", 
          RowBox[{"1923", "/", "16"}]]}], "+", 
        RowBox[{"9099023792898173204", " ", 
         SuperscriptBox["q", 
          RowBox[{"1939", "/", "16"}]]}], "+", 
        RowBox[{"11084368500358054112", " ", 
         SuperscriptBox["q", 
          RowBox[{"1955", "/", "16"}]]}], "+", 
        RowBox[{"13492237590628537928", " ", 
         SuperscriptBox["q", 
          RowBox[{"1971", "/", "16"}]]}], "+", 
        RowBox[{"16410355538267640376", " ", 
         SuperscriptBox["q", 
          RowBox[{"1987", "/", "16"}]]}], "+", 
        RowBox[{"19944218309560070400", " ", 
         SuperscriptBox["q", 
          RowBox[{"2003", "/", "16"}]]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "126"],
         SeriesData[$CellContext`q, 0, {}, 57, 6048, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 228, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 574, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1348, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2978, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6248, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         12596, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 24532, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 46344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85312, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 153460, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 270374, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         467628, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 795318, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1332000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2199740, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3586068, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5776392, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 9201652, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 14506826, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 22649848, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35043704, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53757810, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         81803448, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 123536392, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 185219726, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 275809296, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 408044944, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 599956908, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 876939968, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1274598112, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1842626656, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2650095104, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 3792611152, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5401996010, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7659314736, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         10812369620, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 15199103894, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21278828616, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29673767832, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         41224165304, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 57061193968, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 78703166360, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108182153264, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         148210224744, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 202397187992, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 275535085464, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 373969097752, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 506080022552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 682910511002, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 918976214200, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1233314286060, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 1650835949538, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2204067938688, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2935390354072, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 3899907042282, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 5169120644352, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6835629539888, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         9019120359254, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 11874000514808, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15599103453692, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         20450009380382, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 26754661503960, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34933128475168, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         45522575595800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 59208770629334, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76865776007576, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         99605882629360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 128842339530616, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 166368049619164, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         214454161232416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 275973421490832, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 354554309041304, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         454773379263438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 582394993625864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 744669736821796, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         950705437388048, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 1211927905452096, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1542652410847224, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1960791700388896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 2488732181835672, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3154417007263892, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         3992683442463618, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 5046912440613616, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6371061140907648, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         8032164562577926, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 10113411636301896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12717923594397104, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         15973390456972676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 20037754899012600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25106173352025212, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         31419533213573680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 39274864223169670, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49038053458768220, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         61159359466914246, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 76192324694414568, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 94816810134574004, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         117867026115099398, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 146365613423670696, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 181565045422884304, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 224997881524243608, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 278537713795570520, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         344473021575574828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 425596595672463326, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 525313728181315144, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 647773002951884320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 798024285203916388, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         982209420356107944, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 1207792239796123764, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1483835768238067880, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 1821336072749752768, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 2233624033900753700, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         2736848509678971092, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 3350556967713924744, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4098392757496352692, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5008931872085935526, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 6116686414875115776, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         7463307166985327468, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 9099023792898173204, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11084368500358054112,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 13492237590628537928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16410355538267640376, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         19944218309560070400}, 57, 6048, 48],
       Editable->False]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.545192610327444*^9, 3.545192636778446*^9}, 
   3.545192697209147*^9, 3.5451927699042177`*^9, {3.545192813391329*^9, 
   3.545192828921797*^9}, 3.545193038752212*^9, 3.545193238105089*^9, 
   3.545193399906629*^9, 3.545210416515657*^9, {3.5452131477020893`*^9, 
   3.54521318125731*^9}, {3.545213595999556*^9, 3.545213624411413*^9}, 
   3.545213687077167*^9, {3.545216072133047*^9, 3.5452162037707157`*^9}, 
   3.545216252886591*^9, 3.545216283709486*^9, 3.545220488857563*^9, {
   3.545220525819211*^9, 3.545220539427842*^9}, {3.545277831337493*^9, 
   3.5452779433467607`*^9}, {3.545282579421791*^9, 3.545282600183199*^9}, 
   3.545282724397043*^9, 3.5452827618935127`*^9, {3.5452828620581408`*^9, 
   3.5452829104297132`*^9}, 3.5452838465219707`*^9, {3.545283877676731*^9, 
   3.545283903667198*^9}, {3.545284541822681*^9, 3.545284635309381*^9}, 
   3.548495819766011*^9, 3.548495916005056*^9, 3.5484962307535963`*^9, {
   3.5488645819871597`*^9, 3.548864608816868*^9}, 3.5488648878982964`*^9, 
   3.548865005208221*^9, {3.548865096715014*^9, 3.548865111721171*^9}, 
   3.548865184349544*^9, {3.550413263420643*^9, 3.55041328554879*^9}, 
   3.5504134550486937`*^9, 3.550413747826146*^9, 3.5504138586115513`*^9, 
   3.550414048747967*^9, 3.5504141461035013`*^9, 3.55041417871951*^9, {
   3.550414214993935*^9, 3.550414243144278*^9}, {3.5508980183963337`*^9, 
   3.550898028840538*^9}, 3.55089818438312*^9, 3.550898252120193*^9, 
   3.550898335178424*^9, 3.551153819568555*^9, 3.551599814698635*^9, 
   3.551599863000534*^9, 3.5515999379063053`*^9, 3.551600000098524*^9, 
   3.552885978896722*^9, 3.552908253894026*^9, 3.555069105646144*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dec", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Chi]", "n"], 
     RowBox[{"mlt", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"Length", "[", "chiext", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.550414062116971*^9, 3.550414099870695*^9}, {
  3.5504141299245443`*^9, 3.5504141361515512`*^9}, {3.550414225293581*^9, 
  3.550414258489108*^9}, {3.550414322302197*^9, 3.550414371908575*^9}, {
  3.5504144023832684`*^9, 3.55041440772756*^9}, {3.551153802892671*^9, 
  3.55115383601007*^9}, {3.551153875429852*^9, 3.551153908907241*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "7"], "+", 
       SubscriptBox["\[Chi]", "8"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "16"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "10"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "5"], "+", 
       SubscriptBox["\[Chi]", "6"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"46", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"30", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"60", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"41", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"80", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"106", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"68", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"136", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"176", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"112", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"112", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"144", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"144", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"288", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"184", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"184", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"364", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"228", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"460", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"287", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"287", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"574", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"360", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"360", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"716", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"442", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"442", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"890", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"548", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"548", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1096", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"676", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"676", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1348", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"824", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"824", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1654", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1008", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1008", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2016", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1230", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1230", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2452", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1486", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1486", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2978", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1798", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1798", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3596", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2171", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2171", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4336", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2604", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2604", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5216", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3124", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3124", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6248", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3740", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3740", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7472", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4454", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4454", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8918", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5304", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5304", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10608", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6304", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6304", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12596", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7460", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7460", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"14930", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8824", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8824", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17648", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10418", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10418", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"20824", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12260", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12260", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"24532", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14416", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"14416", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"28832", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16923", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16923", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"33832", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19812", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"19812", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"39638", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23172", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"23172", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"46344", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27062", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"27062", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"54108", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31532", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"31532", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"63080", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36704", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36704", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"73408", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42664", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"42664", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"85312", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49496", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"49496", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"99010", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"57364", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"57364", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"114728", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66396", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"66396", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"132772", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76720", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"76720", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"153460", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"88560", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"88560", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"177120", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"102104", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"102104", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"204184", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"117544", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"117544", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"235112", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"135187", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"135187", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"270374", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"155302", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"155302", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"310580", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"178174", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"178174", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"356374", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"204220", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"204220", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"408440", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"233828", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"233828", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"467628", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"267408", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"267408", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"534846", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"305532", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"305532", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"611064", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"348748", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"348748", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"697464", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"397642", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"397642", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"795318", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"452998", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"452998", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"905996", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"515584", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"515584", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1031132", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"586228", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"586228", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1172494", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"666000", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"666000", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1332000", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"755970", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"755970", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1511900", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"857302", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"857302", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1714646", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"971448", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"971448", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1942896", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1099893", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1099893", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2199740", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1244252", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1244252", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2488550", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1406496", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1406496", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2812992", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1588672", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1588672", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3177296", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1793008", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1793008", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3586068", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2022172", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2022172", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4044344", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2278964", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2278964", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4557872", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"315", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2566436", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2566436", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5132930", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2888196", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2888196", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5776392", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3248050", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3248050", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6496036", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3650160", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3650160", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7300384", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4099378", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4099378", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8198756", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4600860", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4600860", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9201652", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5160252", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5160252", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10320576", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5784056", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5784056", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11568112", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6479226", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6479226", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12958376", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7253374", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7253374", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"14506826", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8115192", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8115192", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16230384", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9074019", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9074019", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18147952", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10140068", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10140068", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"20280224", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11324924", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11324924", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"22649848", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12641066", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"12641066", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"25282040", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"375", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14102148", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14102148", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"28204392", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15723556", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"15723556", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"31447112", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17521904", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"17521904", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"35043704", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19515364", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"19515364", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"39030834", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21724308", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"21724308", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"43448616", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24170770", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"24170770", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"48341424", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"399", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26878846", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"26878846", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"53757810", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29875422", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"29875422", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"59750844", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33189616", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"33189616", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"66379108", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36853260", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36853260", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"73706648", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40901724", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"40901724", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"81803448", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45373366", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"45373366", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"90746596", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50310078", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"50310078", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"100620298", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55758264", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"55758264", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"111516528", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61768272", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"61768272", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"123536392", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"435", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68395056", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"68395056", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"136790268", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"75699321", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"75699321", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"151398642", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"83746940", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"83746940", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"167493716", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92609778", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"92609778", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"185219726", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"102367004", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"102367004", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"204734008", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"113104552", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"113104552", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"226208924", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"124916112", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"124916112", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"249832410", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"137904648", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"137904648", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"275809296", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"152181936", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"152181936", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"304363672", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"167869744", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"167869744", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"335739692", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"185101634", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"185101634", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"370203268", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"204022580", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"204022580", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"408044944", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"483", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"224790396", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"224790396", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"449581016", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"247577876", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"247577876", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"495155752", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"272572528", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"272572528", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"545144820", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"495", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"299978332", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"299978332", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"599956908", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"330018264", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"330018264", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"660036528", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"362934208", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"362934208", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"725868156", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"507", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"398989112", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"398989112", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"797978490", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"511", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"438469984", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"438469984", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"876939968", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"515", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"481688060", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"481688060", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"963375840", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"519", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"528981446", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"528981446", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1057963182", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"523", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"580718668", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"580718668", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1161437336", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"527", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"637299209", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"637299209", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1274598112", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"531", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"699156728", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"699156728", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1398313772", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"535", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"766763316", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"766763316", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1533526632", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"539", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"840630498", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"840630498", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1681260660", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"543", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"921313156", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"921313156", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1842626656", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"547", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1009414666", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1009414666", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2018829332", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"551", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1105588480", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1105588480", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2211176600", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"555", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1210542960", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1210542960", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2421086294", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"559", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1325047552", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1325047552", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2650095104", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"563", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1449935128", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1449935128", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2899869860", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"567", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1586107946", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1586107946", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3172216298", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"571", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1734545088", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1734545088", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3469090176", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"575", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1896305792", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1896305792", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3792611152", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"579", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2072536788", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2072536788", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4145074016", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"583", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2264481260", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2264481260", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4528962520", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"587", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2473483472", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2473483472", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4946966480", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"591", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2700997766", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2700997766", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5401996010", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"595", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2948599420", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2948599420", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5897198840", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"599", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3217990892", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3217990892", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6435981280", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"603", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3511012848", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3511012848", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7022026214", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"607", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3829657368", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3829657368", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7659314736", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"611", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4176076186", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4176076186", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8352151824", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"615", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4552594262", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4552594262", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9105189086", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"619", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4961725824", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4961725824", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9923451648", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"623", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5406185105", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5406185105", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"10812369620", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"627", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5888903068", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5888903068", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11777806744", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"631", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6413046860", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6413046860", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12826093720", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"635", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6982033742", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6982033742", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13964066844", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"639", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7599551618", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7599551618", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"15199103894", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"643", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8269582680", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8269582680", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16539165360", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"647", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8996421300", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8996421300", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17992841904", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"651", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9784699212", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9784699212", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"19569399134", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"655", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10639414308", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10639414308", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"21278828616", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"659", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11565953410", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11565953410", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"23131906072", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"663", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12570123152", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12570123152", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"25140247072", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"667", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13658185052", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"13658185052", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"27316370104", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"671", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14836884320", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"14836884320", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"29673767832", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"675", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16113487728", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"16113487728", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"32226976286", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"679", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17495826324", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"17495826324", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"34991652648", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"683", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18992331656", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18992331656", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"37984662436", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"687", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20612082204", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"20612082204", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"41224165304", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"691", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22364855376", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"22364855376", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"44729710752", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"695", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24261172892", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"24261172892", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"48522344844", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"699", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26312357656", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"26312357656", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"52624716278", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"703", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28530596984", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"28530596984", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"57061193968", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"707", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30928999318", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"30928999318", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"61857997620", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"711", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33521663736", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"33521663736", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"67043328512", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"715", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36323756928", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36323756928", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"72647513856", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"719", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39351583728", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"39351583728", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"78703166360", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"723", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42622672004", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"42622672004", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"85245345130", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"727", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46155866365", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"46155866365", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"92311732730", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"731", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49971415534", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"49971415534", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"99942829892", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"735", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54091076028", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"54091076028", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"108182153264", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"739", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58538226096", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"58538226096", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"117076452192", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"743", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63337973664", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"63337973664", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"126675946060", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"747", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68517282844", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"68517282844", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"137034566988", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"751", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74105112372", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"74105112372", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"148210224744", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"755", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"80132548686", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"80132548686", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"160265096004", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"759", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"86632960074", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"86632960074", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"173265921546", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"763", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"93642164788", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"93642164788", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"187284329576", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"767", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"101198594728", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"101198594728", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"202397187992", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"771", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"109343483044", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"109343483044", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"218686967590", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"775", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"118121068216", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"118121068216", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"236242136432", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"779", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"127578794884", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"127578794884", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"255157588192", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"783", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"137767541924", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"137767541924", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"275535085464", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"787", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"148741870056", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"148741870056", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"297483740112", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"791", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"160560267668", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"160560267668", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"321120533640", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"795", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"173285427924", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"173285427924", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"346570857582", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"799", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"186984548876", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"186984548876", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"373969097752", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"803", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"201729633800", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"201729633800", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"403459265784", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"807", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"217597827546", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"217597827546", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"435195656954", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"811", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234671779964", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"234671779964", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"469343559928", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"815", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"253040012252", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"253040012252", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"506080022552", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"819", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"272797324744", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"272797324744", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"545594651486", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"823", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"294045236652", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"294045236652", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"588090473304", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"827", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"316892432190", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"316892432190", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"633784862284", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"831", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"341455254430", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"341455254430", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"682910511002", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"835", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"367858237024", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"367858237024", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"735716474048", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"839", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"396234646551", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"396234646551", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"792469290860", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"843", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"426727079976", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"426727079976", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"853454162250", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"847", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"459488107100", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"459488107100", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"918976214200", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"851", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"494680928802", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"494680928802", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"989361855200", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"855", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"532480099226", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"532480099226", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1064960200914", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"859", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"573072301272", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"573072301272", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1146144602544", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"863", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"616657144320", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"616657144320", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1233314286060", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"867", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"663448036364", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"663448036364", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1326896075364", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"871", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"713673119208", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"713673119208", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1427346238416", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"875", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"767576234006", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"767576234006", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1535152465256", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"879", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"825417973358", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"825417973358", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1650835949538", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"883", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"887476808080", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"887476808080", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1774953616160", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"887", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"954050254384", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"954050254384", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1908100505816", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"891", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1025456141720", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1025456141720", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2050912286460", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"895", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1102033969344", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1102033969344", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2204067938688", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"899", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1184146315292", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1184146315292", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2368292627420", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"903", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1272180362764", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1272180362764", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2544360728760", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"907", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1366549531954", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1366549531954", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2733099063908", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"911", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1467695178724", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1467695178724", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2935390354072", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"915", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1576088430660", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1576088430660", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3152176864776", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"919", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1692232148124", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1692232148124", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3384464296248", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"923", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1816662969834", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1816662969834", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3633325936056", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"927", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1949953519294", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1949953519294", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3899907042282", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"931", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2092714759416", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2092714759416", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4185429518832", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"935", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2245598453100", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2245598453100", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4491196902336", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"939", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2409299812192", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2409299812192", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4818599628330", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"943", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2584560322176", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2584560322176", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5169120644352", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"947", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2772170698692", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2772170698692", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5544341393264", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"951", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2972974064786", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2972974064786", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5945948133786", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"955", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3187869336648", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3187869336648", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6375738673296", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"959", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3417814772145", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3417814772145", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6835629539888", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"963", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3663831778184", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3663831778184", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7327663560868", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"967", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3927008965512", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3927008965512", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7854017931024", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"971", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4208506403220", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4208506403220", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8417012801736", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"975", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4509560177226", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4509560177226", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9019120359254", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"979", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4831487242082", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4831487242082", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9662974484164", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"983", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5175690516648", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5175690516648", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10351381028284", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"987", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5543664337120", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5543664337120", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11087328679364", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"991", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5937000257404", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5937000257404", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"11874000514808", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"995", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6357393146406", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6357393146406", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"12714786287464", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"999", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6806647705264", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6806647705264", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13613295415992", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1003", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7286685395880", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7286685395880", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"14573370791760", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1007", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7799551729700", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7799551729700", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"15599103453692", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1011", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8347424049936", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8347424049936", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16694848105698", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1015", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8932619800976", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8932619800976", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17865239601952", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1019", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9557605233058", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9557605233058", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"19115210460040", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1023", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10225004687086", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10225004687086", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"20450009380382", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1027", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10937610456256", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10937610456256", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"21875220912512", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1031", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11698393171968", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11698393171968", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"23396786337460", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1035", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12510512872172", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12510512872172", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"25021025750960", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1039", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13377330751980", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13377330751980", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"26754661503960", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1043", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14302421544320", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"14302421544320", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"28604843081736", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1047", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15289586703450", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15289586703450", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"30579173413946", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1051", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16342868394938", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"16342868394938", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"32685736789876", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1055", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17466564241256", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"17466564241256", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"34933128475168", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1059", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18665243011620", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18665243011620", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"37330486030742", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1063", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19943761264704", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"19943761264704", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"39887522529408", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1067", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21307280895746", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"21307280895746", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"42614561783672", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1071", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22761287793908", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22761287793908", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"45522575595800", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1075", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24311611625232", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"24311611625232", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"48623223250464", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1079", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25964446695552", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"25964446695552", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"51928893382776", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1083", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27726374118864", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"27726374118864", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"55452748246224", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1087", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29604385314667", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"29604385314667", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"59208770629334", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1091", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31605906792398", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"31605906792398", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"63211813575948", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1095", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33738826470930", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"33738826470930", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"67477652950898", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1099", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36011521565868", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36011521565868", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"72023043131736", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1103", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38432888008496", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"38432888008496", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"76865776007576", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1107", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41012371669376", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"41012371669376", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"82024743348362", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1111", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43760001430344", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"43760001430344", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"87520002860688", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1115", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46686424076598", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"46686424076598", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"93372848143180", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1119", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49802941309572", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"49802941309572", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"99605882629360", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1123", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53121548937780", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"53121548937780", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"106243097875560", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1127", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56654978227648", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"56654978227648", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"113309956444660", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1131", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60416739745596", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"60416739745596", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"120833479502048", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1135", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64421169765308", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"64421169765308", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"128842339530616", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1139", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68683479234568", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"68683479234568", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"137366958457832", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1143", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"73219805667612", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"73219805667612", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"146439611346760", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1147", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78047268057216", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"78047268057216", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"156094536114432", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1151", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"83184024815588", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"83184024815588", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"166368049619164", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1155", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"88649335150120", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"88649335150120", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"177298670312492", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1159", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"94463623991264", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"94463623991264", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"188927247982528", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1163", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"100648550500496", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"100648550500496", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"201297100988244", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1167", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"107227080609704", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"107227080609704", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"214454161232416", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1171", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"114223563736168", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"114223563736168", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"228447127472336", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1175", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"121663813725052", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"121663813725052", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"243327627436568", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1179", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"129575194520960", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"129575194520960", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"259150389055730", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1183", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"137986710745416", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"137986710745416", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"275973421490832", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1187", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"146929103261008", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"146929103261008", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"293858206507644", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1191", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"156434950280450", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"156434950280450", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"312869900575554", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1195", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"166538774236620", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"166538774236620", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"333077548473240", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1199", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"177277154528272", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"177277154528272", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"354554309041304", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1203", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"188688846764660", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"188688846764660", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"377377693544868", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1207", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"200814908771216", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"200814908771216", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"401629817542432", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1211", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"213698833511562", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"213698833511562", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"427397667006956", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1215", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"227386689623474", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"227386689623474", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"454773379263438", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1219", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"241927269884424", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"241927269884424", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"483854539768848", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1223", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"257372247811071", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"257372247811071", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"514744495604988", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1227", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"273776343175020", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"273776343175020", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"547552686367526", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1231", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"291197496812932", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"291197496812932", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"582394993625864", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1235", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"309697054994434", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"309697054994434", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"619394109970692", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1239", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"329339964226016", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"329339964226016", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"658679928470568", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1243", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"350194976942568", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"350194976942568", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"700389953885136", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1247", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"372334868420532", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"372334868420532", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"744669736821796", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1251", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"395836665899444", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"395836665899444", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"791673331818532", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1255", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"420781890450660", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"420781890450660", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"841563780901320", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1259", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"447256812009708", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"447256812009708", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"894513623998992", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1263", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"475352718683616", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"475352718683616", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"950705437388048", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1267", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"505166200974144", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"505166200974144", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1010332401948288", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1271", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"536799451430004", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"536799451430004", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1073598902838384", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1275", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"570360580982852", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"570360580982852", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1140721161987754", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1279", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"605963952726048", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"605963952726048", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1211927905452096", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1283", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"643730533764056", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"643730533764056", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1287461067505204", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1287", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"683788266551226", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"683788266551226", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1367576533125802", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1291", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"726272460616200", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"726272460616200", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1452544921232400", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1295", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"771326205435744", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"771326205435744", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1542652410847224", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1299", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"819100806063208", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"819100806063208", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1638201612151138", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1303", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"869756242568660", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"869756242568660", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1739512485137320", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1307", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"923461654214032", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"923461654214032", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1846923308402392", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1311", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"980395850181364", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"980395850181364", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1960791700388896", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1315", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1040747848099428", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1040747848099428", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2081495696198856", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1319", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1104717441477796", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1104717441477796", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2209434882928416", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1323", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1172515798111104", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1172515798111104", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2345031596249902", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1327", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1244366090917836", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1244366090917836", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2488732181835672", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1331", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1320504162539204", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1320504162539204", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2641008325049648", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1335", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1401179226042476", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1401179226042476", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2802358452114252", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1339", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1486654603446250", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1486654603446250", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2973309206892500", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1343", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1577208503647152", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1577208503647152", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3154417007263892", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1347", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1673134842415040", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1673134842415040", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3346269684861072", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1351", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1774744106467712", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1774744106467712", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3549488212935424", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1355", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1882364263501760", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1882364263501760", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3764728526971352", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1359", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1996341721215422", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1996341721215422", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3992683442463618", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1363", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2117042337676032", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2117042337676032", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4234084675352064", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1367", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2244852485254707", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2244852485254707", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4489704970475392", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1371", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2380180171586668", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2380180171586668", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4760360343207986", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1375", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2523456220306808", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2523456220306808", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5046912440613616", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1379", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2675135514184494", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2675135514184494", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5350271028333036", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1383", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2835698304601624", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2835698304601624", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5671396609239876", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1387", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3005651590583564", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3005651590583564", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6011303181167128", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1391", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3185530570472824", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3185530570472824", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6371061140907648", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1395", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3375900170747692", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3375900170747692", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6751800341534092", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1399", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3577356655726908", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3577356655726908", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7154713311453816", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1403", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3790529321791708", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3790529321791708", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7581058643543252", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1407", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4016082281268514", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4016082281268514", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8032164562577926", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1411", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4254716340327178", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4254716340327178", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8509432680654356", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1415", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4507170975155476", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4507170975155476", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9014341950268536", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1419", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4774226412287448", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4774226412287448", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9548452824618098", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1423", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5056705818150948", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5056705818150948", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"10113411636301896", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1427", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5355477602824918", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5355477602824918", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10710955205605032", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1431", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5671457844725350", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5671457844725350", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11342915689496326", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1435", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6005612842108152", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6005612842108152", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12011225684216304", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1439", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6358961797222212", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6358961797222212", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12717923594397104", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1443", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6732579640798716", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6732579640798716", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13465159281645610", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1447", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7127600003715016", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7127600003715016", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14255200007430032", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1451", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7545218342640342", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7545218342640342", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15090436685230740", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1455", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7986695228460908", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7986695228460908", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"15973390456972676", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1459", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8453359805417036", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8453359805417036", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16906719610834072", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1463", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8946613428887096", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8946613428887096", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17893226857721468", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1467", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9467933491890824", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9467933491890824", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18935866983835328", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1471", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10018877449506300", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10018877449506300", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"20037754899012600", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1475", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10601087050438856", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10601087050438856", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"21202174100822064", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1479", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11216292787275786", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11216292787275786", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22432585574608218", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1483", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11866318576076672", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11866318576076672", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"23732637152153344", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1487", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12553086676041956", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12553086676041956", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"25106173352025212", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1491", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13278622862469396", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13278622862469396", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"26557245724998554", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1495", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14045061865326284", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14045061865326284", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"28090123730652568", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1499", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14854653085913664", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14854653085913664", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"29709306171765400", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1503", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15709766606755320", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15709766606755320", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"31419533213573680", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1507", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16612899508971888", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"16612899508971888", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"33225799017943776", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1511", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17566682511613412", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"17566682511613412", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"35133365023161500", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1515", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18573886950290252", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18573886950290252", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"37147773900646988", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1519", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19637432111584835", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"19637432111584835", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"39274864223169670", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1523", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20760392940019094", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"20760392940019094", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"41520785879969320", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1527", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21946008137448544", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"21946008137448544", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"43892016274967188", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1531", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23197688673920168", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"23197688673920168", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"46395377347840336", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1535", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24519026729420416", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"24519026729420416", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"49038053458768220", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1539", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25913805089283488", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"25913805089283488", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"51827610178640876", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1543", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27386007015235536", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"27386007015235536", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"54772014030471072", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1547", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28939826614551774", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"28939826614551774", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"57879653229027000", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1551", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30579679733418178", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"30579679733418178", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"61159359466914246", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1555", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32310215399851878", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"32310215399851878", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"64620430799703756", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1559", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34136327842162864", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"34136327842162864", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"68272655684245072", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1563", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36063169112855912", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36063169112855912", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"72126338225793908", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1567", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38096162347207284", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"38096162347207284", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"76192324694414568", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1571", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40241015686526282", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"40241015686526282", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"80482031372967572", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1575", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42503736900363800", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"42503736900363800", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"85007473800814084", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1579", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44890648741354728", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"44890648741354728", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"89781297482709456", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1583", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47408405067331776", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"47408405067331776", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"94816810134574004", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1587", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50064007769969860", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"50064007769969860", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"100128015540030824", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1591", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52864824548755296", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"52864824548755296", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"105729649097510592", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1595", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55818607570231942", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"55818607570231942", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"111637215140369580", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1599", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58933513057501722", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"58933513057501722", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"117867026115099398", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1603", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"62218121854633464", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"62218121854633464", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"124436243709266928", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1607", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65681461012030200", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"65681461012030200", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"131362922023961084", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1611", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69333026444275876", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"69333026444275876", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"138666052888652794", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1615", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"73182806711835348", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"73182806711835348", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"146365613423670696", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1619", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77241307979648422", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"77241307979648422", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"154482615959192260", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1623", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81519580211628152", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"81519580211628152", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"163039160423362688", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1627", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"86029244660137490", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"86029244660137490", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"172058489320274980", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1631", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90782522711497192", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"90782522711497192", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"181565045422884304", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1635", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"95792266155104012", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"95792266155104012", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"191584532310320010", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1639", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"101071988944050508", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"101071988944050508", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"202143977888101016", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1643", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"106635900517481248", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"106635900517481248", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"213271801034846624", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1647", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"112498940762062872", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"112498940762062872", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"224997881524243608", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1651", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"118676816690553384", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"118676816690553384", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"237353633381106768", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1655", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"125186040918222388", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"125186040918222388", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"250372081836322824", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1659", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132043972025698868", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"132043972025698868", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"264087944051521764", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1663", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"139268856897785260", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"139268856897785260", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"278537713795570520", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1667", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"146879875131028550", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"146879875131028550", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"293759750261928804", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1671", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"154897185611422004", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"154897185611422004", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"309794371222974500", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1675", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"163341975364995128", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"163341975364995128", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"326683950729990256", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1679", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"172236510787854901", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"172236510787854901", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"344473021575574828", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1683", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"181604191371673252", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"181604191371673252", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"363208382743483776", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1687", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"191469606042494868", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"191469606042494868", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"382939212084989736", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1691", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"201858592235177170", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"201858592235177170", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"403717184470212360", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1695", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"212798297836159474", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"212798297836159474", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"425596595672463326", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1699", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"224317246129710676", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"224317246129710676", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"448634492259421352", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1703", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"236445403887973160", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"236445403887973160", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"472890807775797024", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1707", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"249214252756569540", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"249214252756569540", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"498428505513290906", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1711", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"262656864090657572", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"262656864090657572", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"525313728181315144", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1715", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"276807977402329732", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"276807977402329732", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"553615954804502476", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1719", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"291704082592885390", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"291704082592885390", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"583408165185930414", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1723", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"307383506147404464", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"307383506147404464", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"614767012294808928", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1727", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"323886501476024688", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"323886501476024688", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"647773002951884320", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1731", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"341255343600278116", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"341255343600278116", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"682510687200724046", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1735", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"359534428387656168", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"359534428387656168", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"719068856775312336", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1739", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"378770376545639494", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"378770376545639494", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"757540753091105512", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1743", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"399012142601870000", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"399012142601870000", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"798024285203916388", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1747", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"420311129103009760", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"420311129103009760", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"840622258206019520", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1751", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"442721306274147808", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"442721306274147808", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"885442612548113292", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1755", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"466299337397728460", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"466299337397728460", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"932598674795642288", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1759", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"491104710178053972", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"491104710178053972", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"982209420356107944", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1763", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"517199874368163400", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"517199874368163400", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1034399748736135196", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1767", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"544650385954874900", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"544650385954874900", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1089300771909944576", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1771", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"573525058206254470", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"573525058206254470", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1147050116412508940", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1775", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"603896119898162524", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"603896119898162524", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1207792239796123764", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1779", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"635839381057611464", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"635839381057611464", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1271678762115427556", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1783", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"669434406570756864", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"669434406570756864", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1338868813141513728", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1787", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"704764698017601734", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"704764698017601734", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1409529396034992016", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1791", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"741917884118926468", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"741917884118926468", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1483835768238067880", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1795", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"780985920192907824", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"780985920192907824", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1561971840385815648", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1799", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"822065297035269820", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"822065297035269820", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1644130594070317536", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1803", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"865257259662890736", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"865257259662890736", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1730514519326007222", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1807", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"910668036374876384", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"910668036374876384", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1821336072749752768", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1811", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"958409078603904738", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"958409078603904738", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1916818157207576256", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1815", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1008597312059711076", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1008597312059711076", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2017194624119659212", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1819", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1061355399683109572", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1061355399683109572", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2122710799366219144", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1823", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1116812016950499296", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1116812016950499296", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2233624033900753700", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1827", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1175102140101218300", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1175102140101218300", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2350204280202685500", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1831", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1236367347879429624", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1236367347879429624", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2472734695758859248", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1835", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1300756137406918008", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1300756137406918008", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2601512274813578904", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1839", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1368424254839354900", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1368424254839354900", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2736848509678971092", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1843", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1439535041481112064", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1439535041481112064", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2879070082962224128", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1847", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1514259796061971515", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1514259796061971515", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3028519592123673168", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1851", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1592778153919489528", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1592778153919489528", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3185556307839253316", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1855", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1675278483856962372", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1675278483856962372", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3350556967713924744", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1859", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1761958303479261022", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1761958303479261022", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3523916606958238808", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1863", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1853024713853982148", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1853024713853982148", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3706049427708252128", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1867", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1948694854375737672", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1948694854375737672", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3897389708751475344", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1871", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2049196378748324964", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2049196378748324964", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4098392757496352692", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1875", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2154767953050077908", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2154767953050077908", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4309535906100457846", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1879", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2265659776882838300", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2265659776882838300", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4531319553765676600", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1883", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2382134128647140096", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2382134128647140096", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4764268257293968344", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1887", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2504465936042809322", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2504465936042809322", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5008931872085935526", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1891", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2632943372934750052", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2632943372934750052", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5265886745869500104", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1895", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2767868483771786888", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2767868483771786888", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5535736967543246616", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1899", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2909557836809851188", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2909557836809851188", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5819115673620034794", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1903", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3058343207437557888", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3058343207437557888", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6116686414875115776", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1907", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3214572292957062556", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3214572292957062556", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6429144585913781928", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1911", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3378609460244170654", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3378609460244170654", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6757218920488689974", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1915", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3550836527765483136", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3550836527765483136", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7101673055530966272", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1919", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3731653583492843684", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3731653583492843684", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7463307166985327468", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1923", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3921479840335078812", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3921479840335078812", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7842959680670523284", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1927", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4120754530768851388", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4120754530768851388", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8241509061537702776", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1931", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4329937842421586078", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4329937842421586078", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8659875684842794744", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1935", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4549511896448894888", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4549511896448894888", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9099023792898173204", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1939", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4779981770619863856", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4779981770619863856", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9559963541239727712", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1943", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5021876569104516352", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5021876569104516352", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10043753138208636972", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1947", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5275750541058214296", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5275750541058214296", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10551501082116830594", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1951", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5542184250179027056", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5542184250179027056", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"11084368500358054112", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1955", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5821785797506179040", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5821785797506179040", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11643571595011943240", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1959", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6115192099840489760", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6115192099840489760", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12230384199681400940", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1963", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6423070226260728848", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6423070226260728848", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12846140452521457696", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1967", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6746118795314486388", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6746118795314486388", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"13492237590628537928", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1971", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7085069435588878624", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7085069435588878624", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"14170138871178198962", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1975", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7440688312472746476", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7440688312472746476", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14881376624945492952", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1979", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7813777724040927092", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7813777724040927092", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15627555448081398416", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1983", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8205177769133588724", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8205177769133588724", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16410355538267640376", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1987", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8615768090825065328", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8615768090825065328", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"17231536181650130656", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1991", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9046469698611662372", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9046469698611662372", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18092939397222847160", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1995", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9498246872808002616", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9498246872808002616", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18996493745616490326", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1999", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9972109154780035200", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9972109154780035200", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"19944218309560070400", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2003", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10469113426796101340", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10469113426796101340", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"20938226853591702260", " ", 
        SubscriptBox["\[Chi]", "10"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2007", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10990366085457468074", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10990366085457468074", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"21980732170915444402", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2011", "/", "16"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11537025312827671176", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11537025312827671176", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"23074050625655342352", " ", 
        SubscriptBox["\[Chi]", "9"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2015", "/", "16"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "126"],
     SeriesData[$CellContext`q, 0, {}, 9, 6048, 48],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
    Subscript[$CellContext`\[Chi], 7] + Subscript[$CellContext`\[Chi], 8], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 10], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, Subscript[$CellContext`\[Chi], 5] + 
     Subscript[$CellContext`\[Chi], 6] + 2 Subscript[$CellContext`\[Chi], 11],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 1] + 
     2 Subscript[$CellContext`\[Chi], 2] + 
     4 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 7] + 
     2 Subscript[$CellContext`\[Chi], 8] + 
     6 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4 Subscript[$CellContext`\[Chi], 3] + 
     4 Subscript[$CellContext`\[Chi], 4] + 
     8 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7 Subscript[$CellContext`\[Chi], 5] + 
     7 Subscript[$CellContext`\[Chi], 6] + 
     12 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8 Subscript[$CellContext`\[Chi], 1] + 
     8 Subscript[$CellContext`\[Chi], 2] + 
     18 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12 Subscript[$CellContext`\[Chi], 7] + 
     12 Subscript[$CellContext`\[Chi], 8] + 
     24 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18 Subscript[$CellContext`\[Chi], 3] + 
     18 Subscript[$CellContext`\[Chi], 4] + 
     32 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22 Subscript[$CellContext`\[Chi], 5] + 
     22 Subscript[$CellContext`\[Chi], 6] + 
     46 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30 Subscript[$CellContext`\[Chi], 1] + 
     30 Subscript[$CellContext`\[Chi], 2] + 
     60 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     41 Subscript[$CellContext`\[Chi], 7] + 
     41 Subscript[$CellContext`\[Chi], 8] + 
     80 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     52 Subscript[$CellContext`\[Chi], 3] + 
     52 Subscript[$CellContext`\[Chi], 4] + 
     106 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     68 Subscript[$CellContext`\[Chi], 5] + 
     68 Subscript[$CellContext`\[Chi], 6] + 
     136 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     90 Subscript[$CellContext`\[Chi], 1] + 
     90 Subscript[$CellContext`\[Chi], 2] + 
     176 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     112 Subscript[$CellContext`\[Chi], 7] + 
     112 Subscript[$CellContext`\[Chi], 8] + 
     228 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     144 Subscript[$CellContext`\[Chi], 3] + 
     144 Subscript[$CellContext`\[Chi], 4] + 
     288 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     184 Subscript[$CellContext`\[Chi], 5] + 
     184 Subscript[$CellContext`\[Chi], 6] + 
     364 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     228 Subscript[$CellContext`\[Chi], 1] + 
     228 Subscript[$CellContext`\[Chi], 2] + 
     460 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     287 Subscript[$CellContext`\[Chi], 7] + 
     287 Subscript[$CellContext`\[Chi], 8] + 
     574 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     360 Subscript[$CellContext`\[Chi], 3] + 
     360 Subscript[$CellContext`\[Chi], 4] + 
     716 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     442 Subscript[$CellContext`\[Chi], 5] + 
     442 Subscript[$CellContext`\[Chi], 6] + 
     890 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     548 Subscript[$CellContext`\[Chi], 1] + 
     548 Subscript[$CellContext`\[Chi], 2] + 
     1096 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     676 Subscript[$CellContext`\[Chi], 7] + 
     676 Subscript[$CellContext`\[Chi], 8] + 
     1348 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      824 Subscript[$CellContext`\[Chi], 3] + 
     824 Subscript[$CellContext`\[Chi], 4] + 
     1654 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1008 Subscript[$CellContext`\[Chi], 5] + 
     1008 Subscript[$CellContext`\[Chi], 6] + 
     2016 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1230 Subscript[$CellContext`\[Chi], 1] + 
     1230 Subscript[$CellContext`\[Chi], 2] + 
     2452 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1486 Subscript[$CellContext`\[Chi], 7] + 
     1486 Subscript[$CellContext`\[Chi], 8] + 
     2978 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1798 Subscript[$CellContext`\[Chi], 3] + 
     1798 Subscript[$CellContext`\[Chi], 4] + 
     3596 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      2171 Subscript[$CellContext`\[Chi], 5] + 
     2171 Subscript[$CellContext`\[Chi], 6] + 
     4336 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      2604 Subscript[$CellContext`\[Chi], 1] + 
     2604 Subscript[$CellContext`\[Chi], 2] + 
     5216 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3124 Subscript[$CellContext`\[Chi], 7] + 
     3124 Subscript[$CellContext`\[Chi], 8] + 
     6248 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      3740 Subscript[$CellContext`\[Chi], 3] + 
     3740 Subscript[$CellContext`\[Chi], 4] + 
     7472 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      4454 Subscript[$CellContext`\[Chi], 5] + 
     4454 Subscript[$CellContext`\[Chi], 6] + 
     8918 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      5304 Subscript[$CellContext`\[Chi], 1] + 
     5304 Subscript[$CellContext`\[Chi], 2] + 
     10608 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      6304 Subscript[$CellContext`\[Chi], 7] + 
     6304 Subscript[$CellContext`\[Chi], 8] + 
     12596 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 7460 Subscript[$CellContext`\[Chi], 3] + 
     7460 Subscript[$CellContext`\[Chi], 4] + 
     14930 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 8824 Subscript[$CellContext`\[Chi], 5] + 
     8824 Subscript[$CellContext`\[Chi], 6] + 
     17648 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 10418 Subscript[$CellContext`\[Chi], 1] + 
     10418 Subscript[$CellContext`\[Chi], 2] + 
     20824 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      12260 Subscript[$CellContext`\[Chi], 7] + 
     12260 Subscript[$CellContext`\[Chi], 8] + 
     24532 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 14416 Subscript[$CellContext`\[Chi], 3] + 
     14416 Subscript[$CellContext`\[Chi], 4] + 
     28832 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 16923 Subscript[$CellContext`\[Chi], 5] + 
     16923 Subscript[$CellContext`\[Chi], 6] + 
     33832 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 19812 Subscript[$CellContext`\[Chi], 1] + 
     19812 Subscript[$CellContext`\[Chi], 2] + 
     39638 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      23172 Subscript[$CellContext`\[Chi], 7] + 
     23172 Subscript[$CellContext`\[Chi], 8] + 
     46344 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 27062 Subscript[$CellContext`\[Chi], 3] + 
     27062 Subscript[$CellContext`\[Chi], 4] + 
     54108 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 31532 Subscript[$CellContext`\[Chi], 5] + 
     31532 Subscript[$CellContext`\[Chi], 6] + 
     63080 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 36704 Subscript[$CellContext`\[Chi], 1] + 
     36704 Subscript[$CellContext`\[Chi], 2] + 
     73408 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      42664 Subscript[$CellContext`\[Chi], 7] + 
     42664 Subscript[$CellContext`\[Chi], 8] + 
     85312 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 49496 Subscript[$CellContext`\[Chi], 3] + 
     49496 Subscript[$CellContext`\[Chi], 4] + 
     99010 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 57364 Subscript[$CellContext`\[Chi], 5] + 
     57364 Subscript[$CellContext`\[Chi], 6] + 
     114728 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 66396 Subscript[$CellContext`\[Chi], 1] + 
     66396 Subscript[$CellContext`\[Chi], 2] + 
     132772 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 76720 Subscript[$CellContext`\[Chi], 7] + 
     76720 Subscript[$CellContext`\[Chi], 8] + 
     153460 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 88560 Subscript[$CellContext`\[Chi], 3] + 
     88560 Subscript[$CellContext`\[Chi], 4] + 
     177120 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 102104 Subscript[$CellContext`\[Chi], 5] + 
     102104 Subscript[$CellContext`\[Chi], 6] + 
     204184 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 117544 Subscript[$CellContext`\[Chi], 1] + 
     117544 Subscript[$CellContext`\[Chi], 2] + 
     235112 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 135187 Subscript[$CellContext`\[Chi], 7] + 
     135187 Subscript[$CellContext`\[Chi], 8] + 
     270374 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 155302 Subscript[$CellContext`\[Chi], 3] + 
     155302 Subscript[$CellContext`\[Chi], 4] + 
     310580 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 178174 Subscript[$CellContext`\[Chi], 5] + 
     178174 Subscript[$CellContext`\[Chi], 6] + 
     356374 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 204220 Subscript[$CellContext`\[Chi], 1] + 
     204220 Subscript[$CellContext`\[Chi], 2] + 
     408440 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 233828 Subscript[$CellContext`\[Chi], 7] + 
     233828 Subscript[$CellContext`\[Chi], 8] + 
     467628 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 267408 Subscript[$CellContext`\[Chi], 3] + 
     267408 Subscript[$CellContext`\[Chi], 4] + 
     534846 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 305532 Subscript[$CellContext`\[Chi], 5] + 
     305532 Subscript[$CellContext`\[Chi], 6] + 
     611064 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 348748 Subscript[$CellContext`\[Chi], 1] + 
     348748 Subscript[$CellContext`\[Chi], 2] + 
     697464 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 397642 Subscript[$CellContext`\[Chi], 7] + 
     397642 Subscript[$CellContext`\[Chi], 8] + 
     795318 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 452998 Subscript[$CellContext`\[Chi], 3] + 
     452998 Subscript[$CellContext`\[Chi], 4] + 
     905996 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 515584 Subscript[$CellContext`\[Chi], 5] + 
     515584 Subscript[$CellContext`\[Chi], 6] + 
     1031132 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 586228 Subscript[$CellContext`\[Chi], 1] + 
     586228 Subscript[$CellContext`\[Chi], 2] + 
     1172494 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 666000 Subscript[$CellContext`\[Chi], 7] + 
     666000 Subscript[$CellContext`\[Chi], 8] + 
     1332000 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 755970 Subscript[$CellContext`\[Chi], 3] + 
     755970 Subscript[$CellContext`\[Chi], 4] + 
     1511900 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 857302 Subscript[$CellContext`\[Chi], 5] + 
     857302 Subscript[$CellContext`\[Chi], 6] + 
     1714646 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 971448 Subscript[$CellContext`\[Chi], 1] + 
     971448 Subscript[$CellContext`\[Chi], 2] + 
     1942896 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1099893 Subscript[$CellContext`\[Chi], 7] + 
     1099893 Subscript[$CellContext`\[Chi], 8] + 
     2199740 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1244252 Subscript[$CellContext`\[Chi], 3] + 
     1244252 Subscript[$CellContext`\[Chi], 4] + 
     2488550 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1406496 Subscript[$CellContext`\[Chi], 5] + 
     1406496 Subscript[$CellContext`\[Chi], 6] + 
     2812992 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1588672 Subscript[$CellContext`\[Chi], 1] + 
     1588672 Subscript[$CellContext`\[Chi], 2] + 
     3177296 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1793008 Subscript[$CellContext`\[Chi], 7] + 
     1793008 Subscript[$CellContext`\[Chi], 8] + 
     3586068 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2022172 Subscript[$CellContext`\[Chi], 3] + 
     2022172 Subscript[$CellContext`\[Chi], 4] + 
     4044344 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2278964 Subscript[$CellContext`\[Chi], 5] + 
     2278964 Subscript[$CellContext`\[Chi], 6] + 
     4557872 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2566436 Subscript[$CellContext`\[Chi], 1] + 
     2566436 Subscript[$CellContext`\[Chi], 2] + 
     5132930 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2888196 Subscript[$CellContext`\[Chi], 7] + 
     2888196 Subscript[$CellContext`\[Chi], 8] + 
     5776392 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3248050 Subscript[$CellContext`\[Chi], 3] + 
     3248050 Subscript[$CellContext`\[Chi], 4] + 
     6496036 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3650160 Subscript[$CellContext`\[Chi], 5] + 
     3650160 Subscript[$CellContext`\[Chi], 6] + 
     7300384 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 4099378 Subscript[$CellContext`\[Chi], 1] + 
     4099378 Subscript[$CellContext`\[Chi], 2] + 
     8198756 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 4600860 Subscript[$CellContext`\[Chi], 7] + 
     4600860 Subscript[$CellContext`\[Chi], 8] + 
     9201652 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 5160252 Subscript[$CellContext`\[Chi], 3] + 
     5160252 Subscript[$CellContext`\[Chi], 4] + 
     10320576 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 5784056 Subscript[$CellContext`\[Chi], 5] + 
     5784056 Subscript[$CellContext`\[Chi], 6] + 
     11568112 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 6479226 Subscript[$CellContext`\[Chi], 1] + 
     6479226 Subscript[$CellContext`\[Chi], 2] + 
     12958376 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 7253374 Subscript[$CellContext`\[Chi], 7] + 
     7253374 Subscript[$CellContext`\[Chi], 8] + 
     14506826 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 8115192 Subscript[$CellContext`\[Chi], 3] + 
     8115192 Subscript[$CellContext`\[Chi], 4] + 
     16230384 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 9074019 Subscript[$CellContext`\[Chi], 5] + 
     9074019 Subscript[$CellContext`\[Chi], 6] + 
     18147952 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 10140068 Subscript[$CellContext`\[Chi], 1] + 
     10140068 Subscript[$CellContext`\[Chi], 2] + 
     20280224 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 11324924 Subscript[$CellContext`\[Chi], 7] + 
     11324924 Subscript[$CellContext`\[Chi], 8] + 
     22649848 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 12641066 Subscript[$CellContext`\[Chi], 3] + 
     12641066 Subscript[$CellContext`\[Chi], 4] + 
     25282040 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 14102148 Subscript[$CellContext`\[Chi], 5] + 
     14102148 Subscript[$CellContext`\[Chi], 6] + 
     28204392 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 15723556 Subscript[$CellContext`\[Chi], 1] + 
     15723556 Subscript[$CellContext`\[Chi], 2] + 
     31447112 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 17521904 Subscript[$CellContext`\[Chi], 7] + 
     17521904 Subscript[$CellContext`\[Chi], 8] + 
     35043704 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 19515364 Subscript[$CellContext`\[Chi], 3] + 
     19515364 Subscript[$CellContext`\[Chi], 4] + 
     39030834 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 21724308 Subscript[$CellContext`\[Chi], 5] + 
     21724308 Subscript[$CellContext`\[Chi], 6] + 
     43448616 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 24170770 Subscript[$CellContext`\[Chi], 1] + 
     24170770 Subscript[$CellContext`\[Chi], 2] + 
     48341424 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 26878846 Subscript[$CellContext`\[Chi], 7] + 
     26878846 Subscript[$CellContext`\[Chi], 8] + 
     53757810 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 29875422 Subscript[$CellContext`\[Chi], 3] + 
     29875422 Subscript[$CellContext`\[Chi], 4] + 
     59750844 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 33189616 Subscript[$CellContext`\[Chi], 5] + 
     33189616 Subscript[$CellContext`\[Chi], 6] + 
     66379108 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 36853260 Subscript[$CellContext`\[Chi], 1] + 
     36853260 Subscript[$CellContext`\[Chi], 2] + 
     73706648 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 40901724 Subscript[$CellContext`\[Chi], 7] + 
     40901724 Subscript[$CellContext`\[Chi], 8] + 
     81803448 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 45373366 Subscript[$CellContext`\[Chi], 3] + 
     45373366 Subscript[$CellContext`\[Chi], 4] + 
     90746596 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 50310078 Subscript[$CellContext`\[Chi], 5] + 
     50310078 Subscript[$CellContext`\[Chi], 6] + 
     100620298 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 55758264 Subscript[$CellContext`\[Chi], 1] + 
     55758264 Subscript[$CellContext`\[Chi], 2] + 
     111516528 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 61768272 Subscript[$CellContext`\[Chi], 7] + 
     61768272 Subscript[$CellContext`\[Chi], 8] + 
     123536392 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 68395056 Subscript[$CellContext`\[Chi], 3] + 
     68395056 Subscript[$CellContext`\[Chi], 4] + 
     136790268 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 75699321 Subscript[$CellContext`\[Chi], 5] + 
     75699321 Subscript[$CellContext`\[Chi], 6] + 
     151398642 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 83746940 Subscript[$CellContext`\[Chi], 1] + 
     83746940 Subscript[$CellContext`\[Chi], 2] + 
     167493716 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 92609778 Subscript[$CellContext`\[Chi], 7] + 
     92609778 Subscript[$CellContext`\[Chi], 8] + 
     185219726 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 102367004 Subscript[$CellContext`\[Chi], 3] + 
     102367004 Subscript[$CellContext`\[Chi], 4] + 
     204734008 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 113104552 Subscript[$CellContext`\[Chi], 5] + 
     113104552 Subscript[$CellContext`\[Chi], 6] + 
     226208924 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 124916112 Subscript[$CellContext`\[Chi], 1] + 
     124916112 Subscript[$CellContext`\[Chi], 2] + 
     249832410 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 137904648 Subscript[$CellContext`\[Chi], 7] + 
     137904648 Subscript[$CellContext`\[Chi], 8] + 
     275809296 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 152181936 Subscript[$CellContext`\[Chi], 3] + 
     152181936 Subscript[$CellContext`\[Chi], 4] + 
     304363672 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 167869744 Subscript[$CellContext`\[Chi], 5] + 
     167869744 Subscript[$CellContext`\[Chi], 6] + 
     335739692 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 185101634 Subscript[$CellContext`\[Chi], 1] + 
     185101634 Subscript[$CellContext`\[Chi], 2] + 
     370203268 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 204022580 Subscript[$CellContext`\[Chi], 7] + 
     204022580 Subscript[$CellContext`\[Chi], 8] + 
     408044944 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 224790396 Subscript[$CellContext`\[Chi], 3] + 
     224790396 Subscript[$CellContext`\[Chi], 4] + 
     449581016 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 247577876 Subscript[$CellContext`\[Chi], 5] + 
     247577876 Subscript[$CellContext`\[Chi], 6] + 
     495155752 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 272572528 Subscript[$CellContext`\[Chi], 1] + 
     272572528 Subscript[$CellContext`\[Chi], 2] + 
     545144820 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 299978332 Subscript[$CellContext`\[Chi], 7] + 
     299978332 Subscript[$CellContext`\[Chi], 8] + 
     599956908 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 330018264 Subscript[$CellContext`\[Chi], 3] + 
     330018264 Subscript[$CellContext`\[Chi], 4] + 
     660036528 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 362934208 Subscript[$CellContext`\[Chi], 5] + 
     362934208 Subscript[$CellContext`\[Chi], 6] + 
     725868156 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 398989112 Subscript[$CellContext`\[Chi], 1] + 
     398989112 Subscript[$CellContext`\[Chi], 2] + 
     797978490 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 438469984 Subscript[$CellContext`\[Chi], 7] + 
     438469984 Subscript[$CellContext`\[Chi], 8] + 
     876939968 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 481688060 Subscript[$CellContext`\[Chi], 3] + 
     481688060 Subscript[$CellContext`\[Chi], 4] + 
     963375840 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 528981446 Subscript[$CellContext`\[Chi], 5] + 
     528981446 Subscript[$CellContext`\[Chi], 6] + 
     1057963182 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 580718668 Subscript[$CellContext`\[Chi], 1] + 
     580718668 Subscript[$CellContext`\[Chi], 2] + 
     1161437336 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 637299209 Subscript[$CellContext`\[Chi], 7] + 
     637299209 Subscript[$CellContext`\[Chi], 8] + 
     1274598112 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 699156728 Subscript[$CellContext`\[Chi], 3] + 
     699156728 Subscript[$CellContext`\[Chi], 4] + 
     1398313772 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 766763316 Subscript[$CellContext`\[Chi], 5] + 
     766763316 Subscript[$CellContext`\[Chi], 6] + 
     1533526632 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 840630498 Subscript[$CellContext`\[Chi], 1] + 
     840630498 Subscript[$CellContext`\[Chi], 2] + 
     1681260660 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 921313156 Subscript[$CellContext`\[Chi], 7] + 
     921313156 Subscript[$CellContext`\[Chi], 8] + 
     1842626656 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1009414666 Subscript[$CellContext`\[Chi], 3] + 
     1009414666 Subscript[$CellContext`\[Chi], 4] + 
     2018829332 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1105588480 Subscript[$CellContext`\[Chi], 5] + 
     1105588480 Subscript[$CellContext`\[Chi], 6] + 
     2211176600 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1210542960 Subscript[$CellContext`\[Chi], 1] + 
     1210542960 Subscript[$CellContext`\[Chi], 2] + 
     2421086294 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1325047552 Subscript[$CellContext`\[Chi], 7] + 
     1325047552 Subscript[$CellContext`\[Chi], 8] + 
     2650095104 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1449935128 Subscript[$CellContext`\[Chi], 3] + 
     1449935128 Subscript[$CellContext`\[Chi], 4] + 
     2899869860 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1586107946 Subscript[$CellContext`\[Chi], 5] + 
     1586107946 Subscript[$CellContext`\[Chi], 6] + 
     3172216298 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1734545088 Subscript[$CellContext`\[Chi], 1] + 
     1734545088 Subscript[$CellContext`\[Chi], 2] + 
     3469090176 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1896305792 Subscript[$CellContext`\[Chi], 7] + 
     1896305792 Subscript[$CellContext`\[Chi], 8] + 
     3792611152 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2072536788 Subscript[$CellContext`\[Chi], 3] + 
     2072536788 Subscript[$CellContext`\[Chi], 4] + 
     4145074016 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2264481260 Subscript[$CellContext`\[Chi], 5] + 
     2264481260 Subscript[$CellContext`\[Chi], 6] + 
     4528962520 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2473483472 Subscript[$CellContext`\[Chi], 1] + 
     2473483472 Subscript[$CellContext`\[Chi], 2] + 
     4946966480 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2700997766 Subscript[$CellContext`\[Chi], 7] + 
     2700997766 Subscript[$CellContext`\[Chi], 8] + 
     5401996010 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2948599420 Subscript[$CellContext`\[Chi], 3] + 
     2948599420 Subscript[$CellContext`\[Chi], 4] + 
     5897198840 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 3217990892 Subscript[$CellContext`\[Chi], 5] + 
     3217990892 Subscript[$CellContext`\[Chi], 6] + 
     6435981280 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 3511012848 Subscript[$CellContext`\[Chi], 1] + 
     3511012848 Subscript[$CellContext`\[Chi], 2] + 
     7022026214 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3829657368 Subscript[$CellContext`\[Chi], 7] + 
     3829657368 Subscript[$CellContext`\[Chi], 8] + 
     7659314736 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4176076186 Subscript[$CellContext`\[Chi], 3] + 
     4176076186 Subscript[$CellContext`\[Chi], 4] + 
     8352151824 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4552594262 Subscript[$CellContext`\[Chi], 5] + 
     4552594262 Subscript[$CellContext`\[Chi], 6] + 
     9105189086 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4961725824 Subscript[$CellContext`\[Chi], 1] + 
     4961725824 Subscript[$CellContext`\[Chi], 2] + 
     9923451648 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 5406185105 Subscript[$CellContext`\[Chi], 7] + 
     5406185105 Subscript[$CellContext`\[Chi], 8] + 
     10812369620 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 5888903068 Subscript[$CellContext`\[Chi], 3] + 
     5888903068 Subscript[$CellContext`\[Chi], 4] + 
     11777806744 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 6413046860 Subscript[$CellContext`\[Chi], 5] + 
     6413046860 Subscript[$CellContext`\[Chi], 6] + 
     12826093720 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 6982033742 Subscript[$CellContext`\[Chi], 1] + 
     6982033742 Subscript[$CellContext`\[Chi], 2] + 
     13964066844 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 7599551618 Subscript[$CellContext`\[Chi], 7] + 
     7599551618 Subscript[$CellContext`\[Chi], 8] + 
     15199103894 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 8269582680 Subscript[$CellContext`\[Chi], 3] + 
     8269582680 Subscript[$CellContext`\[Chi], 4] + 
     16539165360 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 8996421300 Subscript[$CellContext`\[Chi], 5] + 
     8996421300 Subscript[$CellContext`\[Chi], 6] + 
     17992841904 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 9784699212 Subscript[$CellContext`\[Chi], 1] + 
     9784699212 Subscript[$CellContext`\[Chi], 2] + 
     19569399134 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 10639414308 Subscript[$CellContext`\[Chi], 7] + 
     10639414308 Subscript[$CellContext`\[Chi], 8] + 
     21278828616 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 11565953410 Subscript[$CellContext`\[Chi], 3] + 
     11565953410 Subscript[$CellContext`\[Chi], 4] + 
     23131906072 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 12570123152 Subscript[$CellContext`\[Chi], 5] + 
     12570123152 Subscript[$CellContext`\[Chi], 6] + 
     25140247072 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 13658185052 Subscript[$CellContext`\[Chi], 1] + 
     13658185052 Subscript[$CellContext`\[Chi], 2] + 
     27316370104 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 14836884320 Subscript[$CellContext`\[Chi], 7] + 
     14836884320 Subscript[$CellContext`\[Chi], 8] + 
     29673767832 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 16113487728 Subscript[$CellContext`\[Chi], 3] + 
     16113487728 Subscript[$CellContext`\[Chi], 4] + 
     32226976286 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 17495826324 Subscript[$CellContext`\[Chi], 5] + 
     17495826324 Subscript[$CellContext`\[Chi], 6] + 
     34991652648 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 18992331656 Subscript[$CellContext`\[Chi], 1] + 
     18992331656 Subscript[$CellContext`\[Chi], 2] + 
     37984662436 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 20612082204 Subscript[$CellContext`\[Chi], 7] + 
     20612082204 Subscript[$CellContext`\[Chi], 8] + 
     41224165304 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 22364855376 Subscript[$CellContext`\[Chi], 3] + 
     22364855376 Subscript[$CellContext`\[Chi], 4] + 
     44729710752 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 24261172892 Subscript[$CellContext`\[Chi], 5] + 
     24261172892 Subscript[$CellContext`\[Chi], 6] + 
     48522344844 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 26312357656 Subscript[$CellContext`\[Chi], 1] + 
     26312357656 Subscript[$CellContext`\[Chi], 2] + 
     52624716278 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 28530596984 Subscript[$CellContext`\[Chi], 7] + 
     28530596984 Subscript[$CellContext`\[Chi], 8] + 
     57061193968 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 30928999318 Subscript[$CellContext`\[Chi], 3] + 
     30928999318 Subscript[$CellContext`\[Chi], 4] + 
     61857997620 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 33521663736 Subscript[$CellContext`\[Chi], 5] + 
     33521663736 Subscript[$CellContext`\[Chi], 6] + 
     67043328512 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 36323756928 Subscript[$CellContext`\[Chi], 1] + 
     36323756928 Subscript[$CellContext`\[Chi], 2] + 
     72647513856 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 39351583728 Subscript[$CellContext`\[Chi], 7] + 
     39351583728 Subscript[$CellContext`\[Chi], 8] + 
     78703166360 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 42622672004 Subscript[$CellContext`\[Chi], 3] + 
     42622672004 Subscript[$CellContext`\[Chi], 4] + 
     85245345130 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 46155866365 Subscript[$CellContext`\[Chi], 5] + 
     46155866365 Subscript[$CellContext`\[Chi], 6] + 
     92311732730 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 49971415534 Subscript[$CellContext`\[Chi], 1] + 
     49971415534 Subscript[$CellContext`\[Chi], 2] + 
     99942829892 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 54091076028 Subscript[$CellContext`\[Chi], 7] + 
     54091076028 Subscript[$CellContext`\[Chi], 8] + 
     108182153264 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 58538226096 Subscript[$CellContext`\[Chi], 3] + 
     58538226096 Subscript[$CellContext`\[Chi], 4] + 
     117076452192 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 63337973664 Subscript[$CellContext`\[Chi], 5] + 
     63337973664 Subscript[$CellContext`\[Chi], 6] + 
     126675946060 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 68517282844 Subscript[$CellContext`\[Chi], 1] + 
     68517282844 Subscript[$CellContext`\[Chi], 2] + 
     137034566988 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 74105112372 Subscript[$CellContext`\[Chi], 7] + 
     74105112372 Subscript[$CellContext`\[Chi], 8] + 
     148210224744 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 80132548686 Subscript[$CellContext`\[Chi], 3] + 
     80132548686 Subscript[$CellContext`\[Chi], 4] + 
     160265096004 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 86632960074 Subscript[$CellContext`\[Chi], 5] + 
     86632960074 Subscript[$CellContext`\[Chi], 6] + 
     173265921546 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 93642164788 Subscript[$CellContext`\[Chi], 1] + 
     93642164788 Subscript[$CellContext`\[Chi], 2] + 
     187284329576 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 101198594728 Subscript[$CellContext`\[Chi], 7] + 
     101198594728 Subscript[$CellContext`\[Chi], 8] + 
     202397187992 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 109343483044 Subscript[$CellContext`\[Chi], 3] + 
     109343483044 Subscript[$CellContext`\[Chi], 4] + 
     218686967590 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 118121068216 Subscript[$CellContext`\[Chi], 5] + 
     118121068216 Subscript[$CellContext`\[Chi], 6] + 
     236242136432 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 127578794884 Subscript[$CellContext`\[Chi], 1] + 
     127578794884 Subscript[$CellContext`\[Chi], 2] + 
     255157588192 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 137767541924 Subscript[$CellContext`\[Chi], 7] + 
     137767541924 Subscript[$CellContext`\[Chi], 8] + 
     275535085464 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 148741870056 Subscript[$CellContext`\[Chi], 3] + 
     148741870056 Subscript[$CellContext`\[Chi], 4] + 
     297483740112 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 160560267668 Subscript[$CellContext`\[Chi], 5] + 
     160560267668 Subscript[$CellContext`\[Chi], 6] + 
     321120533640 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 173285427924 Subscript[$CellContext`\[Chi], 1] + 
     173285427924 Subscript[$CellContext`\[Chi], 2] + 
     346570857582 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 186984548876 Subscript[$CellContext`\[Chi], 7] + 
     186984548876 Subscript[$CellContext`\[Chi], 8] + 
     373969097752 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 201729633800 Subscript[$CellContext`\[Chi], 3] + 
     201729633800 Subscript[$CellContext`\[Chi], 4] + 
     403459265784 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 217597827546 Subscript[$CellContext`\[Chi], 5] + 
     217597827546 Subscript[$CellContext`\[Chi], 6] + 
     435195656954 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 234671779964 Subscript[$CellContext`\[Chi], 1] + 
     234671779964 Subscript[$CellContext`\[Chi], 2] + 
     469343559928 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 253040012252 Subscript[$CellContext`\[Chi], 7] + 
     253040012252 Subscript[$CellContext`\[Chi], 8] + 
     506080022552 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 272797324744 Subscript[$CellContext`\[Chi], 3] + 
     272797324744 Subscript[$CellContext`\[Chi], 4] + 
     545594651486 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 294045236652 Subscript[$CellContext`\[Chi], 5] + 
     294045236652 Subscript[$CellContext`\[Chi], 6] + 
     588090473304 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 316892432190 Subscript[$CellContext`\[Chi], 1] + 
     316892432190 Subscript[$CellContext`\[Chi], 2] + 
     633784862284 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 341455254430 Subscript[$CellContext`\[Chi], 7] + 
     341455254430 Subscript[$CellContext`\[Chi], 8] + 
     682910511002 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 367858237024 Subscript[$CellContext`\[Chi], 3] + 
     367858237024 Subscript[$CellContext`\[Chi], 4] + 
     735716474048 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 396234646551 Subscript[$CellContext`\[Chi], 5] + 
     396234646551 Subscript[$CellContext`\[Chi], 6] + 
     792469290860 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 426727079976 Subscript[$CellContext`\[Chi], 1] + 
     426727079976 Subscript[$CellContext`\[Chi], 2] + 
     853454162250 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 459488107100 Subscript[$CellContext`\[Chi], 7] + 
     459488107100 Subscript[$CellContext`\[Chi], 8] + 
     918976214200 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 494680928802 Subscript[$CellContext`\[Chi], 3] + 
     494680928802 Subscript[$CellContext`\[Chi], 4] + 
     989361855200 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 532480099226 Subscript[$CellContext`\[Chi], 5] + 
     532480099226 Subscript[$CellContext`\[Chi], 6] + 
     1064960200914 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 573072301272 Subscript[$CellContext`\[Chi], 1] + 
     573072301272 Subscript[$CellContext`\[Chi], 2] + 
     1146144602544 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 616657144320 Subscript[$CellContext`\[Chi], 7] + 
     616657144320 Subscript[$CellContext`\[Chi], 8] + 
     1233314286060 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 663448036364 Subscript[$CellContext`\[Chi], 3] + 
     663448036364 Subscript[$CellContext`\[Chi], 4] + 
     1326896075364 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 713673119208 Subscript[$CellContext`\[Chi], 5] + 
     713673119208 Subscript[$CellContext`\[Chi], 6] + 
     1427346238416 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 767576234006 Subscript[$CellContext`\[Chi], 1] + 
     767576234006 Subscript[$CellContext`\[Chi], 2] + 
     1535152465256 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 825417973358 Subscript[$CellContext`\[Chi], 7] + 
     825417973358 Subscript[$CellContext`\[Chi], 8] + 
     1650835949538 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 887476808080 Subscript[$CellContext`\[Chi], 3] + 
     887476808080 Subscript[$CellContext`\[Chi], 4] + 
     1774953616160 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 954050254384 Subscript[$CellContext`\[Chi], 5] + 
     954050254384 Subscript[$CellContext`\[Chi], 6] + 
     1908100505816 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1025456141720 Subscript[$CellContext`\[Chi], 1] + 
     1025456141720 Subscript[$CellContext`\[Chi], 2] + 
     2050912286460 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1102033969344 Subscript[$CellContext`\[Chi], 7] + 
     1102033969344 Subscript[$CellContext`\[Chi], 8] + 
     2204067938688 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1184146315292 Subscript[$CellContext`\[Chi], 3] + 
     1184146315292 Subscript[$CellContext`\[Chi], 4] + 
     2368292627420 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1272180362764 Subscript[$CellContext`\[Chi], 5] + 
     1272180362764 Subscript[$CellContext`\[Chi], 6] + 
     2544360728760 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1366549531954 Subscript[$CellContext`\[Chi], 1] + 
     1366549531954 Subscript[$CellContext`\[Chi], 2] + 
     2733099063908 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1467695178724 Subscript[$CellContext`\[Chi], 7] + 
     1467695178724 Subscript[$CellContext`\[Chi], 8] + 
     2935390354072 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1576088430660 Subscript[$CellContext`\[Chi], 3] + 
     1576088430660 Subscript[$CellContext`\[Chi], 4] + 
     3152176864776 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1692232148124 Subscript[$CellContext`\[Chi], 5] + 
     1692232148124 Subscript[$CellContext`\[Chi], 6] + 
     3384464296248 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1816662969834 Subscript[$CellContext`\[Chi], 1] + 
     1816662969834 Subscript[$CellContext`\[Chi], 2] + 
     3633325936056 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1949953519294 Subscript[$CellContext`\[Chi], 7] + 
     1949953519294 Subscript[$CellContext`\[Chi], 8] + 
     3899907042282 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 2092714759416 Subscript[$CellContext`\[Chi], 3] + 
     2092714759416 Subscript[$CellContext`\[Chi], 4] + 
     4185429518832 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 2245598453100 Subscript[$CellContext`\[Chi], 5] + 
     2245598453100 Subscript[$CellContext`\[Chi], 6] + 
     4491196902336 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 2409299812192 Subscript[$CellContext`\[Chi], 1] + 
     2409299812192 Subscript[$CellContext`\[Chi], 2] + 
     4818599628330 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2584560322176 Subscript[$CellContext`\[Chi], 7] + 
     2584560322176 Subscript[$CellContext`\[Chi], 8] + 
     5169120644352 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 2772170698692 Subscript[$CellContext`\[Chi], 3] + 
     2772170698692 Subscript[$CellContext`\[Chi], 4] + 
     5544341393264 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 2972974064786 Subscript[$CellContext`\[Chi], 5] + 
     2972974064786 Subscript[$CellContext`\[Chi], 6] + 
     5945948133786 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 3187869336648 Subscript[$CellContext`\[Chi], 1] + 
     3187869336648 Subscript[$CellContext`\[Chi], 2] + 
     6375738673296 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3417814772145 Subscript[$CellContext`\[Chi], 7] + 
     3417814772145 Subscript[$CellContext`\[Chi], 8] + 
     6835629539888 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 3663831778184 Subscript[$CellContext`\[Chi], 3] + 
     3663831778184 Subscript[$CellContext`\[Chi], 4] + 
     7327663560868 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 3927008965512 Subscript[$CellContext`\[Chi], 5] + 
     3927008965512 Subscript[$CellContext`\[Chi], 6] + 
     7854017931024 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 4208506403220 Subscript[$CellContext`\[Chi], 1] + 
     4208506403220 Subscript[$CellContext`\[Chi], 2] + 
     8417012801736 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 4509560177226 Subscript[$CellContext`\[Chi], 7] + 
     4509560177226 Subscript[$CellContext`\[Chi], 8] + 
     9019120359254 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 4831487242082 Subscript[$CellContext`\[Chi], 3] + 
     4831487242082 Subscript[$CellContext`\[Chi], 4] + 
     9662974484164 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 5175690516648 Subscript[$CellContext`\[Chi], 5] + 
     5175690516648 Subscript[$CellContext`\[Chi], 6] + 
     10351381028284 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 5543664337120 Subscript[$CellContext`\[Chi], 1] + 
     5543664337120 Subscript[$CellContext`\[Chi], 2] + 
     11087328679364 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 5937000257404 Subscript[$CellContext`\[Chi], 7] + 
     5937000257404 Subscript[$CellContext`\[Chi], 8] + 
     11874000514808 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 6357393146406 Subscript[$CellContext`\[Chi], 3] + 
     6357393146406 Subscript[$CellContext`\[Chi], 4] + 
     12714786287464 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 6806647705264 Subscript[$CellContext`\[Chi], 5] + 
     6806647705264 Subscript[$CellContext`\[Chi], 6] + 
     13613295415992 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 7286685395880 Subscript[$CellContext`\[Chi], 1] + 
     7286685395880 Subscript[$CellContext`\[Chi], 2] + 
     14573370791760 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 7799551729700 Subscript[$CellContext`\[Chi], 7] + 
     7799551729700 Subscript[$CellContext`\[Chi], 8] + 
     15599103453692 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 8347424049936 Subscript[$CellContext`\[Chi], 3] + 
     8347424049936 Subscript[$CellContext`\[Chi], 4] + 
     16694848105698 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 8932619800976 Subscript[$CellContext`\[Chi], 5] + 
     8932619800976 Subscript[$CellContext`\[Chi], 6] + 
     17865239601952 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 9557605233058 Subscript[$CellContext`\[Chi], 1] + 
     9557605233058 Subscript[$CellContext`\[Chi], 2] + 
     19115210460040 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 10225004687086 Subscript[$CellContext`\[Chi], 7] + 
     10225004687086 Subscript[$CellContext`\[Chi], 8] + 
     20450009380382 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 10937610456256 Subscript[$CellContext`\[Chi], 3] + 
     10937610456256 Subscript[$CellContext`\[Chi], 4] + 
     21875220912512 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 11698393171968 Subscript[$CellContext`\[Chi], 5] + 
     11698393171968 Subscript[$CellContext`\[Chi], 6] + 
     23396786337460 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 12510512872172 Subscript[$CellContext`\[Chi], 1] + 
     12510512872172 Subscript[$CellContext`\[Chi], 2] + 
     25021025750960 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 13377330751980 Subscript[$CellContext`\[Chi], 7] + 
     13377330751980 Subscript[$CellContext`\[Chi], 8] + 
     26754661503960 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 14302421544320 Subscript[$CellContext`\[Chi], 3] + 
     14302421544320 Subscript[$CellContext`\[Chi], 4] + 
     28604843081736 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 15289586703450 Subscript[$CellContext`\[Chi], 5] + 
     15289586703450 Subscript[$CellContext`\[Chi], 6] + 
     30579173413946 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 16342868394938 Subscript[$CellContext`\[Chi], 1] + 
     16342868394938 Subscript[$CellContext`\[Chi], 2] + 
     32685736789876 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 17466564241256 Subscript[$CellContext`\[Chi], 7] + 
     17466564241256 Subscript[$CellContext`\[Chi], 8] + 
     34933128475168 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 18665243011620 Subscript[$CellContext`\[Chi], 3] + 
     18665243011620 Subscript[$CellContext`\[Chi], 4] + 
     37330486030742 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 19943761264704 Subscript[$CellContext`\[Chi], 5] + 
     19943761264704 Subscript[$CellContext`\[Chi], 6] + 
     39887522529408 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 21307280895746 Subscript[$CellContext`\[Chi], 1] + 
     21307280895746 Subscript[$CellContext`\[Chi], 2] + 
     42614561783672 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 22761287793908 Subscript[$CellContext`\[Chi], 7] + 
     22761287793908 Subscript[$CellContext`\[Chi], 8] + 
     45522575595800 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 24311611625232 Subscript[$CellContext`\[Chi], 3] + 
     24311611625232 Subscript[$CellContext`\[Chi], 4] + 
     48623223250464 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 25964446695552 Subscript[$CellContext`\[Chi], 5] + 
     25964446695552 Subscript[$CellContext`\[Chi], 6] + 
     51928893382776 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 27726374118864 Subscript[$CellContext`\[Chi], 1] + 
     27726374118864 Subscript[$CellContext`\[Chi], 2] + 
     55452748246224 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 29604385314667 Subscript[$CellContext`\[Chi], 7] + 
     29604385314667 Subscript[$CellContext`\[Chi], 8] + 
     59208770629334 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 31605906792398 Subscript[$CellContext`\[Chi], 3] + 
     31605906792398 Subscript[$CellContext`\[Chi], 4] + 
     63211813575948 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 33738826470930 Subscript[$CellContext`\[Chi], 5] + 
     33738826470930 Subscript[$CellContext`\[Chi], 6] + 
     67477652950898 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 36011521565868 Subscript[$CellContext`\[Chi], 1] + 
     36011521565868 Subscript[$CellContext`\[Chi], 2] + 
     72023043131736 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 38432888008496 Subscript[$CellContext`\[Chi], 7] + 
     38432888008496 Subscript[$CellContext`\[Chi], 8] + 
     76865776007576 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 41012371669376 Subscript[$CellContext`\[Chi], 3] + 
     41012371669376 Subscript[$CellContext`\[Chi], 4] + 
     82024743348362 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 43760001430344 Subscript[$CellContext`\[Chi], 5] + 
     43760001430344 Subscript[$CellContext`\[Chi], 6] + 
     87520002860688 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 46686424076598 Subscript[$CellContext`\[Chi], 1] + 
     46686424076598 Subscript[$CellContext`\[Chi], 2] + 
     93372848143180 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 49802941309572 Subscript[$CellContext`\[Chi], 7] + 
     49802941309572 Subscript[$CellContext`\[Chi], 8] + 
     99605882629360 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 53121548937780 Subscript[$CellContext`\[Chi], 3] + 
     53121548937780 Subscript[$CellContext`\[Chi], 4] + 
     106243097875560 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 56654978227648 Subscript[$CellContext`\[Chi], 5] + 
     56654978227648 Subscript[$CellContext`\[Chi], 6] + 
     113309956444660 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 60416739745596 Subscript[$CellContext`\[Chi], 1] + 
     60416739745596 Subscript[$CellContext`\[Chi], 2] + 
     120833479502048 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 64421169765308 Subscript[$CellContext`\[Chi], 7] + 
     64421169765308 Subscript[$CellContext`\[Chi], 8] + 
     128842339530616 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 68683479234568 Subscript[$CellContext`\[Chi], 3] + 
     68683479234568 Subscript[$CellContext`\[Chi], 4] + 
     137366958457832 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 73219805667612 Subscript[$CellContext`\[Chi], 5] + 
     73219805667612 Subscript[$CellContext`\[Chi], 6] + 
     146439611346760 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 78047268057216 Subscript[$CellContext`\[Chi], 1] + 
     78047268057216 Subscript[$CellContext`\[Chi], 2] + 
     156094536114432 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 83184024815588 Subscript[$CellContext`\[Chi], 7] + 
     83184024815588 Subscript[$CellContext`\[Chi], 8] + 
     166368049619164 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 88649335150120 Subscript[$CellContext`\[Chi], 3] + 
     88649335150120 Subscript[$CellContext`\[Chi], 4] + 
     177298670312492 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 94463623991264 Subscript[$CellContext`\[Chi], 5] + 
     94463623991264 Subscript[$CellContext`\[Chi], 6] + 
     188927247982528 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 100648550500496 Subscript[$CellContext`\[Chi], 1] + 
     100648550500496 Subscript[$CellContext`\[Chi], 2] + 
     201297100988244 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 107227080609704 Subscript[$CellContext`\[Chi], 7] + 
     107227080609704 Subscript[$CellContext`\[Chi], 8] + 
     214454161232416 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 114223563736168 Subscript[$CellContext`\[Chi], 3] + 
     114223563736168 Subscript[$CellContext`\[Chi], 4] + 
     228447127472336 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 121663813725052 Subscript[$CellContext`\[Chi], 5] + 
     121663813725052 Subscript[$CellContext`\[Chi], 6] + 
     243327627436568 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 129575194520960 Subscript[$CellContext`\[Chi], 1] + 
     129575194520960 Subscript[$CellContext`\[Chi], 2] + 
     259150389055730 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 137986710745416 Subscript[$CellContext`\[Chi], 7] + 
     137986710745416 Subscript[$CellContext`\[Chi], 8] + 
     275973421490832 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 146929103261008 Subscript[$CellContext`\[Chi], 3] + 
     146929103261008 Subscript[$CellContext`\[Chi], 4] + 
     293858206507644 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 156434950280450 Subscript[$CellContext`\[Chi], 5] + 
     156434950280450 Subscript[$CellContext`\[Chi], 6] + 
     312869900575554 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 166538774236620 Subscript[$CellContext`\[Chi], 1] + 
     166538774236620 Subscript[$CellContext`\[Chi], 2] + 
     333077548473240 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 177277154528272 Subscript[$CellContext`\[Chi], 7] + 
     177277154528272 Subscript[$CellContext`\[Chi], 8] + 
     354554309041304 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 188688846764660 Subscript[$CellContext`\[Chi], 3] + 
     188688846764660 Subscript[$CellContext`\[Chi], 4] + 
     377377693544868 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 200814908771216 Subscript[$CellContext`\[Chi], 5] + 
     200814908771216 Subscript[$CellContext`\[Chi], 6] + 
     401629817542432 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 213698833511562 Subscript[$CellContext`\[Chi], 1] + 
     213698833511562 Subscript[$CellContext`\[Chi], 2] + 
     427397667006956 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 227386689623474 Subscript[$CellContext`\[Chi], 7] + 
     227386689623474 Subscript[$CellContext`\[Chi], 8] + 
     454773379263438 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 241927269884424 Subscript[$CellContext`\[Chi], 3] + 
     241927269884424 Subscript[$CellContext`\[Chi], 4] + 
     483854539768848 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 257372247811071 Subscript[$CellContext`\[Chi], 5] + 
     257372247811071 Subscript[$CellContext`\[Chi], 6] + 
     514744495604988 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 273776343175020 Subscript[$CellContext`\[Chi], 1] + 
     273776343175020 Subscript[$CellContext`\[Chi], 2] + 
     547552686367526 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 291197496812932 Subscript[$CellContext`\[Chi], 7] + 
     291197496812932 Subscript[$CellContext`\[Chi], 8] + 
     582394993625864 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 309697054994434 Subscript[$CellContext`\[Chi], 3] + 
     309697054994434 Subscript[$CellContext`\[Chi], 4] + 
     619394109970692 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 329339964226016 Subscript[$CellContext`\[Chi], 5] + 
     329339964226016 Subscript[$CellContext`\[Chi], 6] + 
     658679928470568 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 350194976942568 Subscript[$CellContext`\[Chi], 1] + 
     350194976942568 Subscript[$CellContext`\[Chi], 2] + 
     700389953885136 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 372334868420532 Subscript[$CellContext`\[Chi], 7] + 
     372334868420532 Subscript[$CellContext`\[Chi], 8] + 
     744669736821796 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 395836665899444 Subscript[$CellContext`\[Chi], 3] + 
     395836665899444 Subscript[$CellContext`\[Chi], 4] + 
     791673331818532 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 420781890450660 Subscript[$CellContext`\[Chi], 5] + 
     420781890450660 Subscript[$CellContext`\[Chi], 6] + 
     841563780901320 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 447256812009708 Subscript[$CellContext`\[Chi], 1] + 
     447256812009708 Subscript[$CellContext`\[Chi], 2] + 
     894513623998992 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 475352718683616 Subscript[$CellContext`\[Chi], 7] + 
     475352718683616 Subscript[$CellContext`\[Chi], 8] + 
     950705437388048 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 505166200974144 Subscript[$CellContext`\[Chi], 3] + 
     505166200974144 Subscript[$CellContext`\[Chi], 4] + 
     1010332401948288 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 536799451430004 Subscript[$CellContext`\[Chi], 5] + 
     536799451430004 Subscript[$CellContext`\[Chi], 6] + 
     1073598902838384 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 570360580982852 Subscript[$CellContext`\[Chi], 1] + 
     570360580982852 Subscript[$CellContext`\[Chi], 2] + 
     1140721161987754 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 605963952726048 Subscript[$CellContext`\[Chi], 7] + 
     605963952726048 Subscript[$CellContext`\[Chi], 8] + 
     1211927905452096 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 643730533764056 Subscript[$CellContext`\[Chi], 3] + 
     643730533764056 Subscript[$CellContext`\[Chi], 4] + 
     1287461067505204 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 683788266551226 Subscript[$CellContext`\[Chi], 5] + 
     683788266551226 Subscript[$CellContext`\[Chi], 6] + 
     1367576533125802 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 726272460616200 Subscript[$CellContext`\[Chi], 1] + 
     726272460616200 Subscript[$CellContext`\[Chi], 2] + 
     1452544921232400 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 771326205435744 Subscript[$CellContext`\[Chi], 7] + 
     771326205435744 Subscript[$CellContext`\[Chi], 8] + 
     1542652410847224 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 819100806063208 Subscript[$CellContext`\[Chi], 3] + 
     819100806063208 Subscript[$CellContext`\[Chi], 4] + 
     1638201612151138 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 869756242568660 Subscript[$CellContext`\[Chi], 5] + 
     869756242568660 Subscript[$CellContext`\[Chi], 6] + 
     1739512485137320 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 923461654214032 Subscript[$CellContext`\[Chi], 1] + 
     923461654214032 Subscript[$CellContext`\[Chi], 2] + 
     1846923308402392 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 980395850181364 Subscript[$CellContext`\[Chi], 7] + 
     980395850181364 Subscript[$CellContext`\[Chi], 8] + 
     1960791700388896 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1040747848099428 Subscript[$CellContext`\[Chi], 3] + 
     1040747848099428 Subscript[$CellContext`\[Chi], 4] + 
     2081495696198856 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1104717441477796 Subscript[$CellContext`\[Chi], 5] + 
     1104717441477796 Subscript[$CellContext`\[Chi], 6] + 
     2209434882928416 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1172515798111104 Subscript[$CellContext`\[Chi], 1] + 
     1172515798111104 Subscript[$CellContext`\[Chi], 2] + 
     2345031596249902 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1244366090917836 Subscript[$CellContext`\[Chi], 7] + 
     1244366090917836 Subscript[$CellContext`\[Chi], 8] + 
     2488732181835672 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1320504162539204 Subscript[$CellContext`\[Chi], 3] + 
     1320504162539204 Subscript[$CellContext`\[Chi], 4] + 
     2641008325049648 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1401179226042476 Subscript[$CellContext`\[Chi], 5] + 
     1401179226042476 Subscript[$CellContext`\[Chi], 6] + 
     2802358452114252 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1486654603446250 Subscript[$CellContext`\[Chi], 1] + 
     1486654603446250 Subscript[$CellContext`\[Chi], 2] + 
     2973309206892500 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1577208503647152 Subscript[$CellContext`\[Chi], 7] + 
     1577208503647152 Subscript[$CellContext`\[Chi], 8] + 
     3154417007263892 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1673134842415040 Subscript[$CellContext`\[Chi], 3] + 
     1673134842415040 Subscript[$CellContext`\[Chi], 4] + 
     3346269684861072 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1774744106467712 Subscript[$CellContext`\[Chi], 5] + 
     1774744106467712 Subscript[$CellContext`\[Chi], 6] + 
     3549488212935424 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 1882364263501760 Subscript[$CellContext`\[Chi], 1] + 
     1882364263501760 Subscript[$CellContext`\[Chi], 2] + 
     3764728526971352 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1996341721215422 Subscript[$CellContext`\[Chi], 7] + 
     1996341721215422 Subscript[$CellContext`\[Chi], 8] + 
     3992683442463618 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 2117042337676032 Subscript[$CellContext`\[Chi], 3] + 
     2117042337676032 Subscript[$CellContext`\[Chi], 4] + 
     4234084675352064 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 2244852485254707 Subscript[$CellContext`\[Chi], 5] + 
     2244852485254707 Subscript[$CellContext`\[Chi], 6] + 
     4489704970475392 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 2380180171586668 Subscript[$CellContext`\[Chi], 1] + 
     2380180171586668 Subscript[$CellContext`\[Chi], 2] + 
     4760360343207986 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2523456220306808 Subscript[$CellContext`\[Chi], 7] + 
     2523456220306808 Subscript[$CellContext`\[Chi], 8] + 
     5046912440613616 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 2675135514184494 Subscript[$CellContext`\[Chi], 3] + 
     2675135514184494 Subscript[$CellContext`\[Chi], 4] + 
     5350271028333036 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 2835698304601624 Subscript[$CellContext`\[Chi], 5] + 
     2835698304601624 Subscript[$CellContext`\[Chi], 6] + 
     5671396609239876 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 3005651590583564 Subscript[$CellContext`\[Chi], 1] + 
     3005651590583564 Subscript[$CellContext`\[Chi], 2] + 
     6011303181167128 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3185530570472824 Subscript[$CellContext`\[Chi], 7] + 
     3185530570472824 Subscript[$CellContext`\[Chi], 8] + 
     6371061140907648 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 3375900170747692 Subscript[$CellContext`\[Chi], 3] + 
     3375900170747692 Subscript[$CellContext`\[Chi], 4] + 
     6751800341534092 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 3577356655726908 Subscript[$CellContext`\[Chi], 5] + 
     3577356655726908 Subscript[$CellContext`\[Chi], 6] + 
     7154713311453816 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 3790529321791708 Subscript[$CellContext`\[Chi], 1] + 
     3790529321791708 Subscript[$CellContext`\[Chi], 2] + 
     7581058643543252 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 4016082281268514 Subscript[$CellContext`\[Chi], 7] + 
     4016082281268514 Subscript[$CellContext`\[Chi], 8] + 
     8032164562577926 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 4254716340327178 Subscript[$CellContext`\[Chi], 3] + 
     4254716340327178 Subscript[$CellContext`\[Chi], 4] + 
     8509432680654356 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 4507170975155476 Subscript[$CellContext`\[Chi], 5] + 
     4507170975155476 Subscript[$CellContext`\[Chi], 6] + 
     9014341950268536 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 4774226412287448 Subscript[$CellContext`\[Chi], 1] + 
     4774226412287448 Subscript[$CellContext`\[Chi], 2] + 
     9548452824618098 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 5056705818150948 Subscript[$CellContext`\[Chi], 7] + 
     5056705818150948 Subscript[$CellContext`\[Chi], 8] + 
     10113411636301896 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 5355477602824918 Subscript[$CellContext`\[Chi], 3] + 
     5355477602824918 Subscript[$CellContext`\[Chi], 4] + 
     10710955205605032 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 5671457844725350 Subscript[$CellContext`\[Chi], 5] + 
     5671457844725350 Subscript[$CellContext`\[Chi], 6] + 
     11342915689496326 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 6005612842108152 Subscript[$CellContext`\[Chi], 1] + 
     6005612842108152 Subscript[$CellContext`\[Chi], 2] + 
     12011225684216304 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 6358961797222212 Subscript[$CellContext`\[Chi], 7] + 
     6358961797222212 Subscript[$CellContext`\[Chi], 8] + 
     12717923594397104 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 6732579640798716 Subscript[$CellContext`\[Chi], 3] + 
     6732579640798716 Subscript[$CellContext`\[Chi], 4] + 
     13465159281645610 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 7127600003715016 Subscript[$CellContext`\[Chi], 5] + 
     7127600003715016 Subscript[$CellContext`\[Chi], 6] + 
     14255200007430032 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 7545218342640342 Subscript[$CellContext`\[Chi], 1] + 
     7545218342640342 Subscript[$CellContext`\[Chi], 2] + 
     15090436685230740 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 7986695228460908 Subscript[$CellContext`\[Chi], 7] + 
     7986695228460908 Subscript[$CellContext`\[Chi], 8] + 
     15973390456972676 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 8453359805417036 Subscript[$CellContext`\[Chi], 3] + 
     8453359805417036 Subscript[$CellContext`\[Chi], 4] + 
     16906719610834072 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 8946613428887096 Subscript[$CellContext`\[Chi], 5] + 
     8946613428887096 Subscript[$CellContext`\[Chi], 6] + 
     17893226857721468 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 9467933491890824 Subscript[$CellContext`\[Chi], 1] + 
     9467933491890824 Subscript[$CellContext`\[Chi], 2] + 
     18935866983835328 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 10018877449506300 Subscript[$CellContext`\[Chi], 7] + 
     10018877449506300 Subscript[$CellContext`\[Chi], 8] + 
     20037754899012600 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 10601087050438856 Subscript[$CellContext`\[Chi], 3] + 
     10601087050438856 Subscript[$CellContext`\[Chi], 4] + 
     21202174100822064 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 11216292787275786 Subscript[$CellContext`\[Chi], 5] + 
     11216292787275786 Subscript[$CellContext`\[Chi], 6] + 
     22432585574608218 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 11866318576076672 Subscript[$CellContext`\[Chi], 1] + 
     11866318576076672 Subscript[$CellContext`\[Chi], 2] + 
     23732637152153344 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 12553086676041956 Subscript[$CellContext`\[Chi], 7] + 
     12553086676041956 Subscript[$CellContext`\[Chi], 8] + 
     25106173352025212 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 13278622862469396 Subscript[$CellContext`\[Chi], 3] + 
     13278622862469396 Subscript[$CellContext`\[Chi], 4] + 
     26557245724998554 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 14045061865326284 Subscript[$CellContext`\[Chi], 5] + 
     14045061865326284 Subscript[$CellContext`\[Chi], 6] + 
     28090123730652568 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 14854653085913664 Subscript[$CellContext`\[Chi], 1] + 
     14854653085913664 Subscript[$CellContext`\[Chi], 2] + 
     29709306171765400 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 15709766606755320 Subscript[$CellContext`\[Chi], 7] + 
     15709766606755320 Subscript[$CellContext`\[Chi], 8] + 
     31419533213573680 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 16612899508971888 Subscript[$CellContext`\[Chi], 3] + 
     16612899508971888 Subscript[$CellContext`\[Chi], 4] + 
     33225799017943776 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 17566682511613412 Subscript[$CellContext`\[Chi], 5] + 
     17566682511613412 Subscript[$CellContext`\[Chi], 6] + 
     35133365023161500 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 18573886950290252 Subscript[$CellContext`\[Chi], 1] + 
     18573886950290252 Subscript[$CellContext`\[Chi], 2] + 
     37147773900646988 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 19637432111584835 Subscript[$CellContext`\[Chi], 7] + 
     19637432111584835 Subscript[$CellContext`\[Chi], 8] + 
     39274864223169670 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 20760392940019094 Subscript[$CellContext`\[Chi], 3] + 
     20760392940019094 Subscript[$CellContext`\[Chi], 4] + 
     41520785879969320 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 21946008137448544 Subscript[$CellContext`\[Chi], 5] + 
     21946008137448544 Subscript[$CellContext`\[Chi], 6] + 
     43892016274967188 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 23197688673920168 Subscript[$CellContext`\[Chi], 1] + 
     23197688673920168 Subscript[$CellContext`\[Chi], 2] + 
     46395377347840336 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 24519026729420416 Subscript[$CellContext`\[Chi], 7] + 
     24519026729420416 Subscript[$CellContext`\[Chi], 8] + 
     49038053458768220 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 25913805089283488 Subscript[$CellContext`\[Chi], 3] + 
     25913805089283488 Subscript[$CellContext`\[Chi], 4] + 
     51827610178640876 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 27386007015235536 Subscript[$CellContext`\[Chi], 5] + 
     27386007015235536 Subscript[$CellContext`\[Chi], 6] + 
     54772014030471072 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 28939826614551774 Subscript[$CellContext`\[Chi], 1] + 
     28939826614551774 Subscript[$CellContext`\[Chi], 2] + 
     57879653229027000 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 30579679733418178 Subscript[$CellContext`\[Chi], 7] + 
     30579679733418178 Subscript[$CellContext`\[Chi], 8] + 
     61159359466914246 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 32310215399851878 Subscript[$CellContext`\[Chi], 3] + 
     32310215399851878 Subscript[$CellContext`\[Chi], 4] + 
     64620430799703756 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 34136327842162864 Subscript[$CellContext`\[Chi], 5] + 
     34136327842162864 Subscript[$CellContext`\[Chi], 6] + 
     68272655684245072 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 36063169112855912 Subscript[$CellContext`\[Chi], 1] + 
     36063169112855912 Subscript[$CellContext`\[Chi], 2] + 
     72126338225793908 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 38096162347207284 Subscript[$CellContext`\[Chi], 7] + 
     38096162347207284 Subscript[$CellContext`\[Chi], 8] + 
     76192324694414568 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 40241015686526282 Subscript[$CellContext`\[Chi], 3] + 
     40241015686526282 Subscript[$CellContext`\[Chi], 4] + 
     80482031372967572 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 42503736900363800 Subscript[$CellContext`\[Chi], 5] + 
     42503736900363800 Subscript[$CellContext`\[Chi], 6] + 
     85007473800814084 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 44890648741354728 Subscript[$CellContext`\[Chi], 1] + 
     44890648741354728 Subscript[$CellContext`\[Chi], 2] + 
     89781297482709456 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 47408405067331776 Subscript[$CellContext`\[Chi], 7] + 
     47408405067331776 Subscript[$CellContext`\[Chi], 8] + 
     94816810134574004 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 50064007769969860 Subscript[$CellContext`\[Chi], 3] + 
     50064007769969860 Subscript[$CellContext`\[Chi], 4] + 
     100128015540030824 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 52864824548755296 Subscript[$CellContext`\[Chi], 5] + 
     52864824548755296 Subscript[$CellContext`\[Chi], 6] + 
     105729649097510592 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 55818607570231942 Subscript[$CellContext`\[Chi], 1] + 
     55818607570231942 Subscript[$CellContext`\[Chi], 2] + 
     111637215140369580 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 58933513057501722 Subscript[$CellContext`\[Chi], 7] + 
     58933513057501722 Subscript[$CellContext`\[Chi], 8] + 
     117867026115099398 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 62218121854633464 Subscript[$CellContext`\[Chi], 3] + 
     62218121854633464 Subscript[$CellContext`\[Chi], 4] + 
     124436243709266928 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 65681461012030200 Subscript[$CellContext`\[Chi], 5] + 
     65681461012030200 Subscript[$CellContext`\[Chi], 6] + 
     131362922023961084 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 69333026444275876 Subscript[$CellContext`\[Chi], 1] + 
     69333026444275876 Subscript[$CellContext`\[Chi], 2] + 
     138666052888652794 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 73182806711835348 Subscript[$CellContext`\[Chi], 7] + 
     73182806711835348 Subscript[$CellContext`\[Chi], 8] + 
     146365613423670696 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 77241307979648422 Subscript[$CellContext`\[Chi], 3] + 
     77241307979648422 Subscript[$CellContext`\[Chi], 4] + 
     154482615959192260 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 81519580211628152 Subscript[$CellContext`\[Chi], 5] + 
     81519580211628152 Subscript[$CellContext`\[Chi], 6] + 
     163039160423362688 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 86029244660137490 Subscript[$CellContext`\[Chi], 1] + 
     86029244660137490 Subscript[$CellContext`\[Chi], 2] + 
     172058489320274980 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 90782522711497192 Subscript[$CellContext`\[Chi], 7] + 
     90782522711497192 Subscript[$CellContext`\[Chi], 8] + 
     181565045422884304 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 95792266155104012 Subscript[$CellContext`\[Chi], 3] + 
     95792266155104012 Subscript[$CellContext`\[Chi], 4] + 
     191584532310320010 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 101071988944050508 Subscript[$CellContext`\[Chi], 5] + 
     101071988944050508 Subscript[$CellContext`\[Chi], 6] + 
     202143977888101016 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 106635900517481248 Subscript[$CellContext`\[Chi], 1] + 
     106635900517481248 Subscript[$CellContext`\[Chi], 2] + 
     213271801034846624 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 112498940762062872 Subscript[$CellContext`\[Chi], 7] + 
     112498940762062872 Subscript[$CellContext`\[Chi], 8] + 
     224997881524243608 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 118676816690553384 Subscript[$CellContext`\[Chi], 3] + 
     118676816690553384 Subscript[$CellContext`\[Chi], 4] + 
     237353633381106768 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 125186040918222388 Subscript[$CellContext`\[Chi], 5] + 
     125186040918222388 Subscript[$CellContext`\[Chi], 6] + 
     250372081836322824 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 132043972025698868 Subscript[$CellContext`\[Chi], 1] + 
     132043972025698868 Subscript[$CellContext`\[Chi], 2] + 
     264087944051521764 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 139268856897785260 Subscript[$CellContext`\[Chi], 7] + 
     139268856897785260 Subscript[$CellContext`\[Chi], 8] + 
     278537713795570520 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 146879875131028550 Subscript[$CellContext`\[Chi], 3] + 
     146879875131028550 Subscript[$CellContext`\[Chi], 4] + 
     293759750261928804 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 154897185611422004 Subscript[$CellContext`\[Chi], 5] + 
     154897185611422004 Subscript[$CellContext`\[Chi], 6] + 
     309794371222974500 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 163341975364995128 Subscript[$CellContext`\[Chi], 1] + 
     163341975364995128 Subscript[$CellContext`\[Chi], 2] + 
     326683950729990256 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 172236510787854901 Subscript[$CellContext`\[Chi], 7] + 
     172236510787854901 Subscript[$CellContext`\[Chi], 8] + 
     344473021575574828 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 181604191371673252 Subscript[$CellContext`\[Chi], 3] + 
     181604191371673252 Subscript[$CellContext`\[Chi], 4] + 
     363208382743483776 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 191469606042494868 Subscript[$CellContext`\[Chi], 5] + 
     191469606042494868 Subscript[$CellContext`\[Chi], 6] + 
     382939212084989736 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 201858592235177170 Subscript[$CellContext`\[Chi], 1] + 
     201858592235177170 Subscript[$CellContext`\[Chi], 2] + 
     403717184470212360 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 212798297836159474 Subscript[$CellContext`\[Chi], 7] + 
     212798297836159474 Subscript[$CellContext`\[Chi], 8] + 
     425596595672463326 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 224317246129710676 Subscript[$CellContext`\[Chi], 3] + 
     224317246129710676 Subscript[$CellContext`\[Chi], 4] + 
     448634492259421352 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 236445403887973160 Subscript[$CellContext`\[Chi], 5] + 
     236445403887973160 Subscript[$CellContext`\[Chi], 6] + 
     472890807775797024 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 249214252756569540 Subscript[$CellContext`\[Chi], 1] + 
     249214252756569540 Subscript[$CellContext`\[Chi], 2] + 
     498428505513290906 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 262656864090657572 Subscript[$CellContext`\[Chi], 7] + 
     262656864090657572 Subscript[$CellContext`\[Chi], 8] + 
     525313728181315144 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 276807977402329732 Subscript[$CellContext`\[Chi], 3] + 
     276807977402329732 Subscript[$CellContext`\[Chi], 4] + 
     553615954804502476 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 291704082592885390 Subscript[$CellContext`\[Chi], 5] + 
     291704082592885390 Subscript[$CellContext`\[Chi], 6] + 
     583408165185930414 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 307383506147404464 Subscript[$CellContext`\[Chi], 1] + 
     307383506147404464 Subscript[$CellContext`\[Chi], 2] + 
     614767012294808928 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 323886501476024688 Subscript[$CellContext`\[Chi], 7] + 
     323886501476024688 Subscript[$CellContext`\[Chi], 8] + 
     647773002951884320 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 341255343600278116 Subscript[$CellContext`\[Chi], 3] + 
     341255343600278116 Subscript[$CellContext`\[Chi], 4] + 
     682510687200724046 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 359534428387656168 Subscript[$CellContext`\[Chi], 5] + 
     359534428387656168 Subscript[$CellContext`\[Chi], 6] + 
     719068856775312336 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 378770376545639494 Subscript[$CellContext`\[Chi], 1] + 
     378770376545639494 Subscript[$CellContext`\[Chi], 2] + 
     757540753091105512 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 399012142601870000 Subscript[$CellContext`\[Chi], 7] + 
     399012142601870000 Subscript[$CellContext`\[Chi], 8] + 
     798024285203916388 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 420311129103009760 Subscript[$CellContext`\[Chi], 3] + 
     420311129103009760 Subscript[$CellContext`\[Chi], 4] + 
     840622258206019520 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 442721306274147808 Subscript[$CellContext`\[Chi], 5] + 
     442721306274147808 Subscript[$CellContext`\[Chi], 6] + 
     885442612548113292 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 466299337397728460 Subscript[$CellContext`\[Chi], 1] + 
     466299337397728460 Subscript[$CellContext`\[Chi], 2] + 
     932598674795642288 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 491104710178053972 Subscript[$CellContext`\[Chi], 7] + 
     491104710178053972 Subscript[$CellContext`\[Chi], 8] + 
     982209420356107944 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 517199874368163400 Subscript[$CellContext`\[Chi], 3] + 
     517199874368163400 Subscript[$CellContext`\[Chi], 4] + 
     1034399748736135196 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 544650385954874900 Subscript[$CellContext`\[Chi], 5] + 
     544650385954874900 Subscript[$CellContext`\[Chi], 6] + 
     1089300771909944576 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 573525058206254470 Subscript[$CellContext`\[Chi], 1] + 
     573525058206254470 Subscript[$CellContext`\[Chi], 2] + 
     1147050116412508940 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 603896119898162524 Subscript[$CellContext`\[Chi], 7] + 
     603896119898162524 Subscript[$CellContext`\[Chi], 8] + 
     1207792239796123764 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 635839381057611464 Subscript[$CellContext`\[Chi], 3] + 
     635839381057611464 Subscript[$CellContext`\[Chi], 4] + 
     1271678762115427556 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 669434406570756864 Subscript[$CellContext`\[Chi], 5] + 
     669434406570756864 Subscript[$CellContext`\[Chi], 6] + 
     1338868813141513728 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 704764698017601734 Subscript[$CellContext`\[Chi], 1] + 
     704764698017601734 Subscript[$CellContext`\[Chi], 2] + 
     1409529396034992016 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 741917884118926468 Subscript[$CellContext`\[Chi], 7] + 
     741917884118926468 Subscript[$CellContext`\[Chi], 8] + 
     1483835768238067880 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 780985920192907824 Subscript[$CellContext`\[Chi], 3] + 
     780985920192907824 Subscript[$CellContext`\[Chi], 4] + 
     1561971840385815648 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 822065297035269820 Subscript[$CellContext`\[Chi], 5] + 
     822065297035269820 Subscript[$CellContext`\[Chi], 6] + 
     1644130594070317536 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 865257259662890736 Subscript[$CellContext`\[Chi], 1] + 
     865257259662890736 Subscript[$CellContext`\[Chi], 2] + 
     1730514519326007222 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 910668036374876384 Subscript[$CellContext`\[Chi], 7] + 
     910668036374876384 Subscript[$CellContext`\[Chi], 8] + 
     1821336072749752768 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 958409078603904738 Subscript[$CellContext`\[Chi], 3] + 
     958409078603904738 Subscript[$CellContext`\[Chi], 4] + 
     1916818157207576256 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1008597312059711076 Subscript[$CellContext`\[Chi], 5] + 
     1008597312059711076 Subscript[$CellContext`\[Chi], 6] + 
     2017194624119659212 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1061355399683109572 Subscript[$CellContext`\[Chi], 1] + 
     1061355399683109572 Subscript[$CellContext`\[Chi], 2] + 
     2122710799366219144 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 1116812016950499296 Subscript[$CellContext`\[Chi], 7] + 
     1116812016950499296 Subscript[$CellContext`\[Chi], 8] + 
     2233624033900753700 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1175102140101218300 Subscript[$CellContext`\[Chi], 3] + 
     1175102140101218300 Subscript[$CellContext`\[Chi], 4] + 
     2350204280202685500 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1236367347879429624 Subscript[$CellContext`\[Chi], 5] + 
     1236367347879429624 Subscript[$CellContext`\[Chi], 6] + 
     2472734695758859248 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1300756137406918008 Subscript[$CellContext`\[Chi], 1] + 
     1300756137406918008 Subscript[$CellContext`\[Chi], 2] + 
     2601512274813578904 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 1368424254839354900 Subscript[$CellContext`\[Chi], 7] + 
     1368424254839354900 Subscript[$CellContext`\[Chi], 8] + 
     2736848509678971092 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1439535041481112064 Subscript[$CellContext`\[Chi], 3] + 
     1439535041481112064 Subscript[$CellContext`\[Chi], 4] + 
     2879070082962224128 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1514259796061971515 Subscript[$CellContext`\[Chi], 5] + 
     1514259796061971515 Subscript[$CellContext`\[Chi], 6] + 
     3028519592123673168 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1592778153919489528 Subscript[$CellContext`\[Chi], 1] + 
     1592778153919489528 Subscript[$CellContext`\[Chi], 2] + 
     3185556307839253316 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 1675278483856962372 Subscript[$CellContext`\[Chi], 7] + 
     1675278483856962372 Subscript[$CellContext`\[Chi], 8] + 
     3350556967713924744 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1761958303479261022 Subscript[$CellContext`\[Chi], 3] + 
     1761958303479261022 Subscript[$CellContext`\[Chi], 4] + 
     3523916606958238808 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1853024713853982148 Subscript[$CellContext`\[Chi], 5] + 
     1853024713853982148 Subscript[$CellContext`\[Chi], 6] + 
     3706049427708252128 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1948694854375737672 Subscript[$CellContext`\[Chi], 1] + 
     1948694854375737672 Subscript[$CellContext`\[Chi], 2] + 
     3897389708751475344 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2049196378748324964 Subscript[$CellContext`\[Chi], 7] + 
     2049196378748324964 Subscript[$CellContext`\[Chi], 8] + 
     4098392757496352692 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2154767953050077908 Subscript[$CellContext`\[Chi], 3] + 
     2154767953050077908 Subscript[$CellContext`\[Chi], 4] + 
     4309535906100457846 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2265659776882838300 Subscript[$CellContext`\[Chi], 5] + 
     2265659776882838300 Subscript[$CellContext`\[Chi], 6] + 
     4531319553765676600 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2382134128647140096 Subscript[$CellContext`\[Chi], 1] + 
     2382134128647140096 Subscript[$CellContext`\[Chi], 2] + 
     4764268257293968344 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2504465936042809322 Subscript[$CellContext`\[Chi], 7] + 
     2504465936042809322 Subscript[$CellContext`\[Chi], 8] + 
     5008931872085935526 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2632943372934750052 Subscript[$CellContext`\[Chi], 3] + 
     2632943372934750052 Subscript[$CellContext`\[Chi], 4] + 
     5265886745869500104 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2767868483771786888 Subscript[$CellContext`\[Chi], 5] + 
     2767868483771786888 Subscript[$CellContext`\[Chi], 6] + 
     5535736967543246616 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2909557836809851188 Subscript[$CellContext`\[Chi], 1] + 
     2909557836809851188 Subscript[$CellContext`\[Chi], 2] + 
     5819115673620034794 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 3058343207437557888 Subscript[$CellContext`\[Chi], 7] + 
     3058343207437557888 Subscript[$CellContext`\[Chi], 8] + 
     6116686414875115776 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 3214572292957062556 Subscript[$CellContext`\[Chi], 3] + 
     3214572292957062556 Subscript[$CellContext`\[Chi], 4] + 
     6429144585913781928 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 3378609460244170654 Subscript[$CellContext`\[Chi], 5] + 
     3378609460244170654 Subscript[$CellContext`\[Chi], 6] + 
     6757218920488689974 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 3550836527765483136 Subscript[$CellContext`\[Chi], 1] + 
     3550836527765483136 Subscript[$CellContext`\[Chi], 2] + 
     7101673055530966272 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 3731653583492843684 Subscript[$CellContext`\[Chi], 7] + 
     3731653583492843684 Subscript[$CellContext`\[Chi], 8] + 
     7463307166985327468 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 3921479840335078812 Subscript[$CellContext`\[Chi], 3] + 
     3921479840335078812 Subscript[$CellContext`\[Chi], 4] + 
     7842959680670523284 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 4120754530768851388 Subscript[$CellContext`\[Chi], 5] + 
     4120754530768851388 Subscript[$CellContext`\[Chi], 6] + 
     8241509061537702776 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 4329937842421586078 Subscript[$CellContext`\[Chi], 1] + 
     4329937842421586078 Subscript[$CellContext`\[Chi], 2] + 
     8659875684842794744 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 4549511896448894888 Subscript[$CellContext`\[Chi], 7] + 
     4549511896448894888 Subscript[$CellContext`\[Chi], 8] + 
     9099023792898173204 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 4779981770619863856 Subscript[$CellContext`\[Chi], 3] + 
     4779981770619863856 Subscript[$CellContext`\[Chi], 4] + 
     9559963541239727712 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 5021876569104516352 Subscript[$CellContext`\[Chi], 5] + 
     5021876569104516352 Subscript[$CellContext`\[Chi], 6] + 
     10043753138208636972 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 5275750541058214296 Subscript[$CellContext`\[Chi], 1] + 
     5275750541058214296 Subscript[$CellContext`\[Chi], 2] + 
     10551501082116830594 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 5542184250179027056 Subscript[$CellContext`\[Chi], 7] + 
     5542184250179027056 Subscript[$CellContext`\[Chi], 8] + 
     11084368500358054112 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 5821785797506179040 Subscript[$CellContext`\[Chi], 3] + 
     5821785797506179040 Subscript[$CellContext`\[Chi], 4] + 
     11643571595011943240 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 6115192099840489760 Subscript[$CellContext`\[Chi], 5] + 
     6115192099840489760 Subscript[$CellContext`\[Chi], 6] + 
     12230384199681400940 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 6423070226260728848 Subscript[$CellContext`\[Chi], 1] + 
     6423070226260728848 Subscript[$CellContext`\[Chi], 2] + 
     12846140452521457696 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 6746118795314486388 Subscript[$CellContext`\[Chi], 7] + 
     6746118795314486388 Subscript[$CellContext`\[Chi], 8] + 
     13492237590628537928 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 7085069435588878624 Subscript[$CellContext`\[Chi], 3] + 
     7085069435588878624 Subscript[$CellContext`\[Chi], 4] + 
     14170138871178198962 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 7440688312472746476 Subscript[$CellContext`\[Chi], 5] + 
     7440688312472746476 Subscript[$CellContext`\[Chi], 6] + 
     14881376624945492952 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 7813777724040927092 Subscript[$CellContext`\[Chi], 1] + 
     7813777724040927092 Subscript[$CellContext`\[Chi], 2] + 
     15627555448081398416 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 8205177769133588724 Subscript[$CellContext`\[Chi], 7] + 
     8205177769133588724 Subscript[$CellContext`\[Chi], 8] + 
     16410355538267640376 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 8615768090825065328 Subscript[$CellContext`\[Chi], 3] + 
     8615768090825065328 Subscript[$CellContext`\[Chi], 4] + 
     17231536181650130656 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 9046469698611662372 Subscript[$CellContext`\[Chi], 5] + 
     9046469698611662372 Subscript[$CellContext`\[Chi], 6] + 
     18092939397222847160 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 9498246872808002616 Subscript[$CellContext`\[Chi], 1] + 
     9498246872808002616 Subscript[$CellContext`\[Chi], 2] + 
     18996493745616490326 Subscript[$CellContext`\[Chi], 9], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 9972109154780035200 Subscript[$CellContext`\[Chi], 7] + 
     9972109154780035200 Subscript[$CellContext`\[Chi], 8] + 
     19944218309560070400 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 10469113426796101340 Subscript[$CellContext`\[Chi], 3] + 
     10469113426796101340 Subscript[$CellContext`\[Chi], 4] + 
     20938226853591702260 Subscript[$CellContext`\[Chi], 10], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 10990366085457468074 Subscript[$CellContext`\[Chi], 5] + 
     10990366085457468074 Subscript[$CellContext`\[Chi], 6] + 
     21980732170915444402 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 11537025312827671176 Subscript[$CellContext`\[Chi], 1] + 
     11537025312827671176 Subscript[$CellContext`\[Chi], 2] + 
     23074050625655342352 Subscript[$CellContext`\[Chi], 9]}, 9, 6048, 48],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.5572032345907183`*^9, 3.5572032415877247`*^9}}],

Cell["\<\
q^{3/16} \\left(\\chi _7+\\chi _8\\right)+2 q^{7/16} \\chi _{10}+q^{11/16} \
\\left(\\chi _5+\\chi _6+2 \\chi _{11}\\right)+q^{15/16} \\left(2 \\chi _1+2 \
\\chi _2+4
   \\chi _9\\right)+q^{19/16} \\left(2 \\chi _7+2 \\chi _8+6 \\chi \
_{12}\\right)+q^{23/16} \\left(4 \\chi _3+4 \\chi _4+8 \\chi \
_{10}\\right)+q^{27/16} \\left(7
   \\chi _5+7 \\chi _6+12 \\chi _{11}\\right)+q^{31/16} \\left(8 \\chi _1+8 \
\\chi _2+18 \\chi _9\\right)+q^{35/16} \\left(12 \\chi _7+12 \\chi _8+24 \
\\chi
   _{12}\\right)+q^{39/16} \\left(18 \\chi _3+18 \\chi _4+32 \\chi \
_{10}\\right)+q^{43/16} \\left(22 \\chi _5+22 \\chi _6+46 \\chi \
_{11}\\right)+q^{47/16}
   \\left(30 \\chi _1+30 \\chi _2+60 \\chi _9\\right)+q^{51/16} \\left(41 \
\\chi _7+41 \\chi _8+80 \\chi _{12}\\right)+q^{55/16} \\left(52 \\chi _3+52 \
\\chi _4+106
   \\chi _{10}\\right)+q^{59/16} \\left(68 \\chi _5+68 \\chi _6+136 \\chi \
_{11}\\right)+q^{63/16} \\left(90 \\chi _1+90 \\chi _2+176 \\chi \
_9\\right)+q^{67/16}
   \\left(112 \\chi _7+112 \\chi _8+228 \\chi _{12}\\right)+q^{71/16} \
\\left(144 \\chi _3+144 \\chi _4+288 \\chi _{10}\\right)+q^{75/16} \\left(184 \
\\chi _5+184
   \\chi _6+364 \\chi _{11}\\right)+q^{79/16} \\left(228 \\chi _1+228 \\chi \
_2+460 \\chi _9\\right)+q^{83/16} \\left(287 \\chi _7+287 \\chi _8+574 \\chi
   _{12}\\right)+q^{87/16} \\left(360 \\chi _3+360 \\chi _4+716 \\chi \
_{10}\\right)+q^{91/16} \\left(442 \\chi _5+442 \\chi _6+890 \\chi \
_{11}\\right)+q^{95/16}
   \\left(548 \\chi _1+548 \\chi _2+1096 \\chi _9\\right)+q^{99/16} \
\\left(676 \\chi _7+676 \\chi _8+1348 \\chi _{12}\\right)+q^{103/16} \
\\left(824 \\chi _3+824
   \\chi _4+1654 \\chi _{10}\\right)+q^{107/16} \\left(1008 \\chi _5+1008 \
\\chi _6+2016 \\chi _{11}\\right)+q^{111/16} \\left(1230 \\chi _1+1230 \\chi \
_2+2452
   \\chi _9\\right)+q^{115/16} \\left(1486 \\chi _7+1486 \\chi _8+2978 \\chi \
_{12}\\right)+q^{119/16} \\left(1798 \\chi _3+1798 \\chi _4+3596 \\chi
   _{10}\\right)+q^{123/16} \\left(2171 \\chi _5+2171 \\chi _6+4336 \\chi \
_{11}\\right)+q^{127/16} \\left(2604 \\chi _1+2604 \\chi _2+5216 \\chi
   _9\\right)+q^{131/16} \\left(3124 \\chi _7+3124 \\chi _8+6248 \\chi \
_{12}\\right)+q^{135/16} \\left(3740 \\chi _3+3740 \\chi _4+7472 \\chi
   _{10}\\right)+q^{139/16} \\left(4454 \\chi _5+4454 \\chi _6+8918 \\chi \
_{11}\\right)+q^{143/16} \\left(5304 \\chi _1+5304 \\chi _2+10608 \\chi
   _9\\right)+q^{147/16} \\left(6304 \\chi _7+6304 \\chi _8+12596 \\chi _{12}\
\\right)+q^{151/16} \\left(7460 \\chi _3+7460 \\chi _4+14930 \\chi
   _{10}\\right)+q^{155/16} \\left(8824 \\chi _5+8824 \\chi _6+17648 \\chi \
_{11}\\right)+q^{159/16} \\left(10418 \\chi _1+10418 \\chi _2+20824 \\chi
   _9\\right)+q^{163/16} \\left(12260 \\chi _7+12260 \\chi _8+24532 \\chi \
_{12}\\right)+q^{167/16} \\left(14416 \\chi _3+14416 \\chi _4+28832 \\chi
   _{10}\\right)+q^{171/16} \\left(16923 \\chi _5+16923 \\chi _6+33832 \\chi \
_{11}\\right)+q^{175/16} \\left(19812 \\chi _1+19812 \\chi _2+39638 \\chi
   _9\\right)+q^{179/16} \\left(23172 \\chi _7+23172 \\chi _8+46344 \\chi \
_{12}\\right)+q^{183/16} \\left(27062 \\chi _3+27062 \\chi _4+54108 \\chi
   _{10}\\right)+q^{187/16} \\left(31532 \\chi _5+31532 \\chi _6+63080 \\chi \
_{11}\\right)+q^{191/16} \\left(36704 \\chi _1+36704 \\chi _2+73408 \\chi
   _9\\right)+q^{195/16} \\left(42664 \\chi _7+42664 \\chi _8+85312 \\chi \
_{12}\\right)+q^{199/16} \\left(49496 \\chi _3+49496 \\chi _4+99010 \\chi
   _{10}\\right)+q^{203/16} \\left(57364 \\chi _5+57364 \\chi _6+114728 \\chi \
_{11}\\right)+q^{207/16} \\left(66396 \\chi _1+66396 \\chi _2+132772 \\chi
   _9\\right)+q^{211/16} \\left(76720 \\chi _7+76720 \\chi _8+153460 \\chi \
_{12}\\right)+q^{215/16} \\left(88560 \\chi _3+88560 \\chi _4+177120 \\chi
   _{10}\\right)+q^{219/16} \\left(102104 \\chi _5+102104 \\chi _6+204184 \
\\chi _{11}\\right)+q^{223/16} \\left(117544 \\chi _1+117544 \\chi _2+235112 \
\\chi
   _9\\right)+q^{227/16} \\left(135187 \\chi _7+135187 \\chi _8+270374 \\chi \
_{12}\\right)+q^{231/16} \\left(155302 \\chi _3+155302 \\chi _4+310580 \\chi
   _{10}\\right)+q^{235/16} \\left(178174 \\chi _5+178174 \\chi _6+356374 \
\\chi _{11}\\right)+q^{239/16} \\left(204220 \\chi _1+204220 \\chi _2+408440 \
\\chi
   _9\\right)+q^{243/16} \\left(233828 \\chi _7+233828 \\chi _8+467628 \\chi \
_{12}\\right)+q^{247/16} \\left(267408 \\chi _3+267408 \\chi _4+534846 \\chi
   _{10}\\right)+q^{251/16} \\left(305532 \\chi _5+305532 \\chi _6+611064 \
\\chi _{11}\\right)+q^{255/16} \\left(348748 \\chi _1+348748 \\chi _2+697464 \
\\chi
   _9\\right)+q^{259/16} \\left(397642 \\chi _7+397642 \\chi _8+795318 \\chi \
_{12}\\right)+q^{263/16} \\left(452998 \\chi _3+452998 \\chi _4+905996 \\chi
   _{10}\\right)+q^{267/16} \\left(515584 \\chi _5+515584 \\chi _6+1031132 \
\\chi _{11}\\right)+q^{271/16} \\left(586228 \\chi _1+586228 \\chi _2+1172494 \
\\chi
   _9\\right)+q^{275/16} \\left(666000 \\chi _7+666000 \\chi _8+1332000 \\chi \
_{12}\\right)+q^{279/16} \\left(755970 \\chi _3+755970 \\chi _4+1511900 \\chi
   _{10}\\right)+q^{283/16} \\left(857302 \\chi _5+857302 \\chi _6+1714646 \
\\chi _{11}\\right)+q^{287/16} \\left(971448 \\chi _1+971448 \\chi _2+1942896 \
\\chi
   _9\\right)+q^{291/16} \\left(1099893 \\chi _7+1099893 \\chi _8+2199740 \
\\chi _{12}\\right)+q^{295/16} \\left(1244252 \\chi _3+1244252 \\chi \
_4+2488550 \\chi
   _{10}\\right)+q^{299/16} \\left(1406496 \\chi _5+1406496 \\chi _6+2812992 \
\\chi _{11}\\right)+q^{303/16} \\left(1588672 \\chi _1+1588672 \\chi _2+3177296
   \\chi _9\\right)+q^{307/16} \\left(1793008 \\chi _7+1793008 \\chi \
_8+3586068 \\chi _{12}\\right)+q^{311/16} \\left(2022172 \\chi _3+2022172 \
\\chi _4+4044344
   \\chi _{10}\\right)+q^{315/16} \\left(2278964 \\chi _5+2278964 \\chi \
_6+4557872 \\chi _{11}\\right)+q^{319/16} \\left(2566436 \\chi _1+2566436 \\chi
   _2+5132930 \\chi _9\\right)+q^{323/16} \\left(2888196 \\chi _7+2888196 \
\\chi _8+5776392 \\chi _{12}\\right)+q^{327/16} \\left(3248050 \\chi \
_3+3248050 \\chi
   _4+6496036 \\chi _{10}\\right)+q^{331/16} \\left(3650160 \\chi _5+3650160 \
\\chi _6+7300384 \\chi _{11}\\right)+q^{335/16} \\left(4099378 \\chi _1+4099378
   \\chi _2+8198756 \\chi _9\\right)+q^{339/16} \\left(4600860 \\chi \
_7+4600860 \\chi _8+9201652 \\chi _{12}\\right)+q^{343/16} \\left(5160252 \
\\chi _3+5160252
   \\chi _4+10320576 \\chi _{10}\\right)+q^{347/16} \\left(5784056 \\chi \
_5+5784056 \\chi _6+11568112 \\chi _{11}\\right)+q^{351/16} \\left(6479226 \
\\chi
   _1+6479226 \\chi _2+12958376 \\chi _9\\right)+q^{355/16} \\left(7253374 \
\\chi _7+7253374 \\chi _8+14506826 \\chi _{12}\\right)+q^{359/16} \
\\left(8115192 \\chi
   _3+8115192 \\chi _4+16230384 \\chi _{10}\\right)+q^{363/16} \\left(9074019 \
\\chi _5+9074019 \\chi _6+18147952 \\chi _{11}\\right)+q^{367/16} \
\\left(10140068
   \\chi _1+10140068 \\chi _2+20280224 \\chi _9\\right)+q^{371/16} \
\\left(11324924 \\chi _7+11324924 \\chi _8+22649848 \\chi \
_{12}\\right)+q^{375/16}
   \\left(12641066 \\chi _3+12641066 \\chi _4+25282040 \\chi \
_{10}\\right)+q^{379/16} \\left(14102148 \\chi _5+14102148 \\chi _6+28204392 \
\\chi
   _{11}\\right)+q^{383/16} \\left(15723556 \\chi _1+15723556 \\chi \
_2+31447112 \\chi _9\\right)+q^{387/16} \\left(17521904 \\chi _7+17521904 \
\\chi _8+35043704
   \\chi _{12}\\right)+q^{391/16} \\left(19515364 \\chi _3+19515364 \\chi \
_4+39030834 \\chi _{10}\\right)+q^{395/16} \\left(21724308 \\chi _5+21724308 \
\\chi
   _6+43448616 \\chi _{11}\\right)+q^{399/16} \\left(24170770 \\chi \
_1+24170770 \\chi _2+48341424 \\chi _9\\right)+q^{403/16} \\left(26878846 \
\\chi _7+26878846
   \\chi _8+53757810 \\chi _{12}\\right)+q^{407/16} \\left(29875422 \\chi \
_3+29875422 \\chi _4+59750844 \\chi _{10}\\right)+q^{411/16} \\left(33189616 \
\\chi
   _5+33189616 \\chi _6+66379108 \\chi _{11}\\right)+q^{415/16} \
\\left(36853260 \\chi _1+36853260 \\chi _2+73706648 \\chi \
_9\\right)+q^{419/16} \\left(40901724
   \\chi _7+40901724 \\chi _8+81803448 \\chi _{12}\\right)+q^{423/16} \
\\left(45373366 \\chi _3+45373366 \\chi _4+90746596 \\chi \
_{10}\\right)+q^{427/16}
   \\left(50310078 \\chi _5+50310078 \\chi _6+100620298 \\chi \
_{11}\\right)+q^{431/16} \\left(55758264 \\chi _1+55758264 \\chi _2+111516528 \
\\chi
   _9\\right)+q^{435/16} \\left(61768272 \\chi _7+61768272 \\chi _8+123536392 \
\\chi _{12}\\right)+q^{439/16} \\left(68395056 \\chi _3+68395056 \\chi
   _4+136790268 \\chi _{10}\\right)+q^{443/16} \\left(75699321 \\chi \
_5+75699321 \\chi _6+151398642 \\chi _{11}\\right)+q^{447/16} \\left(83746940 \
\\chi
   _1+83746940 \\chi _2+167493716 \\chi _9\\right)+q^{451/16} \\left(92609778 \
\\chi _7+92609778 \\chi _8+185219726 \\chi _{12}\\right)+q^{455/16}
   \\left(102367004 \\chi _3+102367004 \\chi _4+204734008 \\chi \
_{10}\\right)+q^{459/16} \\left(113104552 \\chi _5+113104552 \\chi \
_6+226208924 \\chi
   _{11}\\right)+q^{463/16} \\left(124916112 \\chi _1+124916112 \\chi \
_2+249832410 \\chi _9\\right)+q^{467/16} \\left(137904648 \\chi _7+137904648 \
\\chi
   _8+275809296 \\chi _{12}\\right)+q^{471/16} \\left(152181936 \\chi \
_3+152181936 \\chi _4+304363672 \\chi _{10}\\right)+q^{475/16} \
\\left(167869744 \\chi
   _5+167869744 \\chi _6+335739692 \\chi _{11}\\right)+q^{479/16} \
\\left(185101634 \\chi _1+185101634 \\chi _2+370203268 \\chi \
_9\\right)+q^{483/16}
   \\left(204022580 \\chi _7+204022580 \\chi _8+408044944 \\chi \
_{12}\\right)+q^{487/16} \\left(224790396 \\chi _3+224790396 \\chi \
_4+449581016 \\chi
   _{10}\\right)+q^{491/16} \\left(247577876 \\chi _5+247577876 \\chi \
_6+495155752 \\chi _{11}\\right)+q^{495/16} \\left(272572528 \\chi \
_1+272572528 \\chi
   _2+545144820 \\chi _9\\right)+q^{499/16} \\left(299978332 \\chi \
_7+299978332 \\chi _8+599956908 \\chi _{12}\\right)+q^{503/16} \
\\left(330018264 \\chi
   _3+330018264 \\chi _4+660036528 \\chi _{10}\\right)+q^{507/16} \
\\left(362934208 \\chi _5+362934208 \\chi _6+725868156 \\chi \
_{11}\\right)+q^{511/16}
   \\left(398989112 \\chi _1+398989112 \\chi _2+797978490 \\chi \
_9\\right)+q^{515/16} \\left(438469984 \\chi _7+438469984 \\chi _8+876939968 \
\\chi
   _{12}\\right)+q^{519/16} \\left(481688060 \\chi _3+481688060 \\chi \
_4+963375840 \\chi _{10}\\right)+q^{523/16} \\left(528981446 \\chi \
_5+528981446 \\chi
   _6+1057963182 \\chi _{11}\\right)+q^{527/16} \\left(580718668 \\chi \
_1+580718668 \\chi _2+1161437336 \\chi _9\\right)+q^{531/16} \\left(637299209 \
\\chi
   _7+637299209 \\chi _8+1274598112 \\chi _{12}\\right)+q^{535/16} \
\\left(699156728 \\chi _3+699156728 \\chi _4+1398313772 \\chi \
_{10}\\right)+q^{539/16}
   \\left(766763316 \\chi _5+766763316 \\chi _6+1533526632 \\chi \
_{11}\\right)+q^{543/16} \\left(840630498 \\chi _1+840630498 \\chi \
_2+1681260660 \\chi
   _9\\right)+q^{547/16} \\left(921313156 \\chi _7+921313156 \\chi \
_8+1842626656 \\chi _{12}\\right)+q^{551/16} \\left(1009414666 \\chi \
_3+1009414666 \\chi
   _4+2018829332 \\chi _{10}\\right)+q^{555/16} \\left(1105588480 \\chi \
_5+1105588480 \\chi _6+2211176600 \\chi _{11}\\right)+q^{559/16} \
\\left(1210542960 \\chi
   _1+1210542960 \\chi _2+2421086294 \\chi _9\\right)+q^{563/16} \
\\left(1325047552 \\chi _7+1325047552 \\chi _8+2650095104 \\chi \
_{12}\\right)+q^{567/16}
   \\left(1449935128 \\chi _3+1449935128 \\chi _4+2899869860 \\chi \
_{10}\\right)+q^{571/16} \\left(1586107946 \\chi _5+1586107946 \\chi \
_6+3172216298 \\chi
   _{11}\\right)+q^{575/16} \\left(1734545088 \\chi _1+1734545088 \\chi \
_2+3469090176 \\chi _9\\right)+q^{579/16} \\left(1896305792 \\chi \
_7+1896305792 \\chi
   _8+3792611152 \\chi _{12}\\right)+q^{583/16} \\left(2072536788 \\chi \
_3+2072536788 \\chi _4+4145074016 \\chi _{10}\\right)+q^{587/16} \
\\left(2264481260 \\chi
   _5+2264481260 \\chi _6+4528962520 \\chi _{11}\\right)+q^{591/16} \
\\left(2473483472 \\chi _1+2473483472 \\chi _2+4946966480 \\chi \
_9\\right)+q^{595/16}
   \\left(2700997766 \\chi _7+2700997766 \\chi _8+5401996010 \\chi \
_{12}\\right)+q^{599/16} \\left(2948599420 \\chi _3+2948599420 \\chi \
_4+5897198840 \\chi
   _{10}\\right)+q^{603/16} \\left(3217990892 \\chi _5+3217990892 \\chi \
_6+6435981280 \\chi _{11}\\right)+q^{607/16} \\left(3511012848 \\chi \
_1+3511012848 \\chi
   _2+7022026214 \\chi _9\\right)+q^{611/16} \\left(3829657368 \\chi \
_7+3829657368 \\chi _8+7659314736 \\chi _{12}\\right)+q^{615/16} \
\\left(4176076186 \\chi
   _3+4176076186 \\chi _4+8352151824 \\chi _{10}\\right)+q^{619/16} \
\\left(4552594262 \\chi _5+4552594262 \\chi _6+9105189086 \\chi \
_{11}\\right)+q^{623/16}
   \\left(4961725824 \\chi _1+4961725824 \\chi _2+9923451648 \\chi \
_9\\right)+q^{627/16} \\left(5406185105 \\chi _7+5406185105 \\chi \
_8+10812369620 \\chi
   _{12}\\right)+q^{631/16} \\left(5888903068 \\chi _3+5888903068 \\chi \
_4+11777806744 \\chi _{10}\\right)+q^{635/16} \\left(6413046860 \\chi \
_5+6413046860
   \\chi _6+12826093720 \\chi _{11}\\right)+q^{639/16} \\left(6982033742 \
\\chi _1+6982033742 \\chi _2+13964066844 \\chi _9\\right)+q^{643/16} \
\\left(7599551618
   \\chi _7+7599551618 \\chi _8+15199103894 \\chi _{12}\\right)+q^{647/16} \
\\left(8269582680 \\chi _3+8269582680 \\chi _4+16539165360 \\chi
   _{10}\\right)+q^{651/16} \\left(8996421300 \\chi _5+8996421300 \\chi \
_6+17992841904 \\chi _{11}\\right)+q^{655/16} \\left(9784699212 \\chi \
_1+9784699212
   \\chi _2+19569399134 \\chi _9\\right)+q^{659/16} \\left(10639414308 \\chi \
_7+10639414308 \\chi _8+21278828616 \\chi _{12}\\right)+q^{663/16}
   \\left(11565953410 \\chi _3+11565953410 \\chi _4+23131906072 \\chi \
_{10}\\right)+q^{667/16} \\left(12570123152 \\chi _5+12570123152 \\chi \
_6+25140247072
   \\chi _{11}\\right)+q^{671/16} \\left(13658185052 \\chi _1+13658185052 \
\\chi _2+27316370104 \\chi _9\\right)+q^{675/16} \\left(14836884320 \\chi
   _7+14836884320 \\chi _8+29673767832 \\chi _{12}\\right)+q^{679/16} \
\\left(16113487728 \\chi _3+16113487728 \\chi _4+32226976286 \\chi
   _{10}\\right)+q^{683/16} \\left(17495826324 \\chi _5+17495826324 \\chi \
_6+34991652648 \\chi _{11}\\right)+q^{687/16} \\left(18992331656 \\chi \
_1+18992331656
   \\chi _2+37984662436 \\chi _9\\right)+q^{691/16} \\left(20612082204 \\chi \
_7+20612082204 \\chi _8+41224165304 \\chi _{12}\\right)+q^{695/16}
   \\left(22364855376 \\chi _3+22364855376 \\chi _4+44729710752 \\chi \
_{10}\\right)+q^{699/16} \\left(24261172892 \\chi _5+24261172892 \\chi \
_6+48522344844
   \\chi _{11}\\right)+q^{703/16} \\left(26312357656 \\chi _1+26312357656 \
\\chi _2+52624716278 \\chi _9\\right)+q^{707/16} \\left(28530596984 \\chi
   _7+28530596984 \\chi _8+57061193968 \\chi _{12}\\right)+q^{711/16} \
\\left(30928999318 \\chi _3+30928999318 \\chi _4+61857997620 \\chi
   _{10}\\right)+q^{715/16} \\left(33521663736 \\chi _5+33521663736 \\chi \
_6+67043328512 \\chi _{11}\\right)+q^{719/16} \\left(36323756928 \\chi \
_1+36323756928
   \\chi _2+72647513856 \\chi _9\\right)+q^{723/16} \\left(39351583728 \\chi \
_7+39351583728 \\chi _8+78703166360 \\chi _{12}\\right)+q^{727/16}
   \\left(42622672004 \\chi _3+42622672004 \\chi _4+85245345130 \\chi \
_{10}\\right)+q^{731/16} \\left(46155866365 \\chi _5+46155866365 \\chi \
_6+92311732730
   \\chi _{11}\\right)+q^{735/16} \\left(49971415534 \\chi _1+49971415534 \
\\chi _2+99942829892 \\chi _9\\right)+q^{739/16} \\left(54091076028 \\chi
   _7+54091076028 \\chi _8+108182153264 \\chi _{12}\\right)+q^{743/16} \
\\left(58538226096 \\chi _3+58538226096 \\chi _4+117076452192 \\chi
   _{10}\\right)+q^{747/16} \\left(63337973664 \\chi _5+63337973664 \\chi \
_6+126675946060 \\chi _{11}\\right)+q^{751/16} \\left(68517282844 \\chi
   _1+68517282844 \\chi _2+137034566988 \\chi _9\\right)+q^{755/16} \
\\left(74105112372 \\chi _7+74105112372 \\chi _8+148210224744 \\chi
   _{12}\\right)+q^{759/16} \\left(80132548686 \\chi _3+80132548686 \\chi \
_4+160265096004 \\chi _{10}\\right)+q^{763/16} \\left(86632960074 \\chi
   _5+86632960074 \\chi _6+173265921546 \\chi _{11}\\right)+q^{767/16} \
\\left(93642164788 \\chi _1+93642164788 \\chi _2+187284329576 \\chi
   _9\\right)+q^{771/16} \\left(101198594728 \\chi _7+101198594728 \\chi \
_8+202397187992 \\chi _{12}\\right)+q^{775/16} \\left(109343483044 \\chi
   _3+109343483044 \\chi _4+218686967590 \\chi _{10}\\right)+q^{779/16} \
\\left(118121068216 \\chi _5+118121068216 \\chi _6+236242136432 \\chi
   _{11}\\right)+q^{783/16} \\left(127578794884 \\chi _1+127578794884 \\chi \
_2+255157588192 \\chi _9\\right)+q^{787/16} \\left(137767541924 \\chi
   _7+137767541924 \\chi _8+275535085464 \\chi _{12}\\right)+q^{791/16} \
\\left(148741870056 \\chi _3+148741870056 \\chi _4+297483740112 \\chi
   _{10}\\right)+q^{795/16} \\left(160560267668 \\chi _5+160560267668 \\chi \
_6+321120533640 \\chi _{11}\\right)+q^{799/16} \\left(173285427924 \\chi
   _1+173285427924 \\chi _2+346570857582 \\chi _9\\right)+q^{803/16} \
\\left(186984548876 \\chi _7+186984548876 \\chi _8+373969097752 \\chi
   _{12}\\right)+q^{807/16} \\left(201729633800 \\chi _3+201729633800 \\chi \
_4+403459265784 \\chi _{10}\\right)+q^{811/16} \\left(217597827546 \\chi
   _5+217597827546 \\chi _6+435195656954 \\chi _{11}\\right)+q^{815/16} \
\\left(234671779964 \\chi _1+234671779964 \\chi _2+469343559928 \\chi
   _9\\right)+q^{819/16} \\left(253040012252 \\chi _7+253040012252 \\chi \
_8+506080022552 \\chi _{12}\\right)+q^{823/16} \\left(272797324744 \\chi
   _3+272797324744 \\chi _4+545594651486 \\chi _{10}\\right)+q^{827/16} \
\\left(294045236652 \\chi _5+294045236652 \\chi _6+588090473304 \\chi
   _{11}\\right)+q^{831/16} \\left(316892432190 \\chi _1+316892432190 \\chi \
_2+633784862284 \\chi _9\\right)+q^{835/16} \\left(341455254430 \\chi
   _7+341455254430 \\chi _8+682910511002 \\chi _{12}\\right)+q^{839/16} \
\\left(367858237024 \\chi _3+367858237024 \\chi _4+735716474048 \\chi
   _{10}\\right)+q^{843/16} \\left(396234646551 \\chi _5+396234646551 \\chi \
_6+792469290860 \\chi _{11}\\right)+q^{847/16} \\left(426727079976 \\chi
   _1+426727079976 \\chi _2+853454162250 \\chi _9\\right)+q^{851/16} \
\\left(459488107100 \\chi _7+459488107100 \\chi _8+918976214200 \\chi
   _{12}\\right)+q^{855/16} \\left(494680928802 \\chi _3+494680928802 \\chi \
_4+989361855200 \\chi _{10}\\right)+q^{859/16} \\left(532480099226 \\chi
   _5+532480099226 \\chi _6+1064960200914 \\chi _{11}\\right)+q^{863/16} \
\\left(573072301272 \\chi _1+573072301272 \\chi _2+1146144602544 \\chi
   _9\\right)+q^{867/16} \\left(616657144320 \\chi _7+616657144320 \\chi \
_8+1233314286060 \\chi _{12}\\right)+q^{871/16} \\left(663448036364 \\chi
   _3+663448036364 \\chi _4+1326896075364 \\chi _{10}\\right)+q^{875/16} \
\\left(713673119208 \\chi _5+713673119208 \\chi _6+1427346238416 \\chi
   _{11}\\right)+q^{879/16} \\left(767576234006 \\chi _1+767576234006 \\chi \
_2+1535152465256 \\chi _9\\right)+q^{883/16} \\left(825417973358 \\chi
   _7+825417973358 \\chi _8+1650835949538 \\chi _{12}\\right)+q^{887/16} \
\\left(887476808080 \\chi _3+887476808080 \\chi _4+1774953616160 \\chi
   _{10}\\right)+q^{891/16} \\left(954050254384 \\chi _5+954050254384 \\chi \
_6+1908100505816 \\chi _{11}\\right)+q^{895/16} \\left(1025456141720 \\chi
   _1+1025456141720 \\chi _2+2050912286460 \\chi _9\\right)+q^{899/16} \
\\left(1102033969344 \\chi _7+1102033969344 \\chi _8+2204067938688 \\chi
   _{12}\\right)+q^{903/16} \\left(1184146315292 \\chi _3+1184146315292 \\chi \
_4+2368292627420 \\chi _{10}\\right)+q^{907/16} \\left(1272180362764 \\chi
   _5+1272180362764 \\chi _6+2544360728760 \\chi _{11}\\right)+q^{911/16} \
\\left(1366549531954 \\chi _1+1366549531954 \\chi _2+2733099063908 \\chi
   _9\\right)+q^{915/16} \\left(1467695178724 \\chi _7+1467695178724 \\chi \
_8+2935390354072 \\chi _{12}\\right)+q^{919/16} \\left(1576088430660 \\chi
   _3+1576088430660 \\chi _4+3152176864776 \\chi _{10}\\right)+q^{923/16} \
\\left(1692232148124 \\chi _5+1692232148124 \\chi _6+3384464296248 \\chi
   _{11}\\right)+q^{927/16} \\left(1816662969834 \\chi _1+1816662969834 \\chi \
_2+3633325936056 \\chi _9\\right)+q^{931/16} \\left(1949953519294 \\chi
   _7+1949953519294 \\chi _8+3899907042282 \\chi _{12}\\right)+q^{935/16} \
\\left(2092714759416 \\chi _3+2092714759416 \\chi _4+4185429518832 \\chi
   _{10}\\right)+q^{939/16} \\left(2245598453100 \\chi _5+2245598453100 \\chi \
_6+4491196902336 \\chi _{11}\\right)+q^{943/16} \\left(2409299812192 \\chi
   _1+2409299812192 \\chi _2+4818599628330 \\chi _9\\right)+q^{947/16} \
\\left(2584560322176 \\chi _7+2584560322176 \\chi _8+5169120644352 \\chi
   _{12}\\right)+q^{951/16} \\left(2772170698692 \\chi _3+2772170698692 \\chi \
_4+5544341393264 \\chi _{10}\\right)+q^{955/16} \\left(2972974064786 \\chi
   _5+2972974064786 \\chi _6+5945948133786 \\chi _{11}\\right)+q^{959/16} \
\\left(3187869336648 \\chi _1+3187869336648 \\chi _2+6375738673296 \\chi
   _9\\right)+q^{963/16} \\left(3417814772145 \\chi _7+3417814772145 \\chi \
_8+6835629539888 \\chi _{12}\\right)+q^{967/16} \\left(3663831778184 \\chi
   _3+3663831778184 \\chi _4+7327663560868 \\chi _{10}\\right)+q^{971/16} \
\\left(3927008965512 \\chi _5+3927008965512 \\chi _6+7854017931024 \\chi
   _{11}\\right)+q^{975/16} \\left(4208506403220 \\chi _1+4208506403220 \\chi \
_2+8417012801736 \\chi _9\\right)+q^{979/16} \\left(4509560177226 \\chi
   _7+4509560177226 \\chi _8+9019120359254 \\chi _{12}\\right)+q^{983/16} \
\\left(4831487242082 \\chi _3+4831487242082 \\chi _4+9662974484164 \\chi
   _{10}\\right)+q^{987/16} \\left(5175690516648 \\chi _5+5175690516648 \\chi \
_6+10351381028284 \\chi _{11}\\right)+q^{991/16} \\left(5543664337120 \\chi
   _1+5543664337120 \\chi _2+11087328679364 \\chi _9\\right)+q^{995/16} \
\\left(5937000257404 \\chi _7+5937000257404 \\chi _8+11874000514808 \\chi
   _{12}\\right)+q^{999/16} \\left(6357393146406 \\chi _3+6357393146406 \\chi \
_4+12714786287464 \\chi _{10}\\right)+q^{1003/16} \\left(6806647705264 \\chi
   _5+6806647705264 \\chi _6+13613295415992 \\chi _{11}\\right)+q^{1007/16} \
\\left(7286685395880 \\chi _1+7286685395880 \\chi _2+14573370791760 \\chi
   _9\\right)+q^{1011/16} \\left(7799551729700 \\chi _7+7799551729700 \\chi \
_8+15599103453692 \\chi _{12}\\right)+q^{1015/16} \\left(8347424049936 \\chi
   _3+8347424049936 \\chi _4+16694848105698 \\chi _{10}\\right)+q^{1019/16} \
\\left(8932619800976 \\chi _5+8932619800976 \\chi _6+17865239601952 \\chi
   _{11}\\right)+q^{1023/16} \\left(9557605233058 \\chi _1+9557605233058 \
\\chi _2+19115210460040 \\chi _9\\right)+q^{1027/16} \\left(10225004687086 \
\\chi
   _7+10225004687086 \\chi _8+20450009380382 \\chi _{12}\\right)+q^{1031/16} \
\\left(10937610456256 \\chi _3+10937610456256 \\chi _4+21875220912512 \\chi
   _{10}\\right)+q^{1035/16} \\left(11698393171968 \\chi _5+11698393171968 \
\\chi _6+23396786337460 \\chi _{11}\\right)+q^{1039/16} \\left(12510512872172 \
\\chi
   _1+12510512872172 \\chi _2+25021025750960 \\chi _9\\right)+q^{1043/16} \
\\left(13377330751980 \\chi _7+13377330751980 \\chi _8+26754661503960 \\chi
   _{12}\\right)+q^{1047/16} \\left(14302421544320 \\chi _3+14302421544320 \
\\chi _4+28604843081736 \\chi _{10}\\right)+q^{1051/16} \\left(15289586703450 \
\\chi
   _5+15289586703450 \\chi _6+30579173413946 \\chi _{11}\\right)+q^{1055/16} \
\\left(16342868394938 \\chi _1+16342868394938 \\chi _2+32685736789876 \\chi
   _9\\right)+q^{1059/16} \\left(17466564241256 \\chi _7+17466564241256 \\chi \
_8+34933128475168 \\chi _{12}\\right)+q^{1063/16} \\left(18665243011620 \\chi
   _3+18665243011620 \\chi _4+37330486030742 \\chi _{10}\\right)+q^{1067/16} \
\\left(19943761264704 \\chi _5+19943761264704 \\chi _6+39887522529408 \\chi
   _{11}\\right)+q^{1071/16} \\left(21307280895746 \\chi _1+21307280895746 \
\\chi _2+42614561783672 \\chi _9\\right)+q^{1075/16} \\left(22761287793908 \
\\chi
   _7+22761287793908 \\chi _8+45522575595800 \\chi _{12}\\right)+q^{1079/16} \
\\left(24311611625232 \\chi _3+24311611625232 \\chi _4+48623223250464 \\chi
   _{10}\\right)+q^{1083/16} \\left(25964446695552 \\chi _5+25964446695552 \
\\chi _6+51928893382776 \\chi _{11}\\right)+q^{1087/16} \\left(27726374118864 \
\\chi
   _1+27726374118864 \\chi _2+55452748246224 \\chi _9\\right)+q^{1091/16} \
\\left(29604385314667 \\chi _7+29604385314667 \\chi _8+59208770629334 \\chi
   _{12}\\right)+q^{1095/16} \\left(31605906792398 \\chi _3+31605906792398 \
\\chi _4+63211813575948 \\chi _{10}\\right)+q^{1099/16} \\left(33738826470930 \
\\chi
   _5+33738826470930 \\chi _6+67477652950898 \\chi _{11}\\right)+q^{1103/16} \
\\left(36011521565868 \\chi _1+36011521565868 \\chi _2+72023043131736 \\chi
   _9\\right)+q^{1107/16} \\left(38432888008496 \\chi _7+38432888008496 \\chi \
_8+76865776007576 \\chi _{12}\\right)+q^{1111/16} \\left(41012371669376 \\chi
   _3+41012371669376 \\chi _4+82024743348362 \\chi _{10}\\right)+q^{1115/16} \
\\left(43760001430344 \\chi _5+43760001430344 \\chi _6+87520002860688 \\chi
   _{11}\\right)+q^{1119/16} \\left(46686424076598 \\chi _1+46686424076598 \
\\chi _2+93372848143180 \\chi _9\\right)+q^{1123/16} \\left(49802941309572 \
\\chi
   _7+49802941309572 \\chi _8+99605882629360 \\chi _{12}\\right)+q^{1127/16} \
\\left(53121548937780 \\chi _3+53121548937780 \\chi _4+106243097875560 \\chi
   _{10}\\right)+q^{1131/16} \\left(56654978227648 \\chi _5+56654978227648 \
\\chi _6+113309956444660 \\chi _{11}\\right)+q^{1135/16} \
\\left(60416739745596 \\chi
   _1+60416739745596 \\chi _2+120833479502048 \\chi _9\\right)+q^{1139/16} \
\\left(64421169765308 \\chi _7+64421169765308 \\chi _8+128842339530616 \\chi
   _{12}\\right)+q^{1143/16} \\left(68683479234568 \\chi _3+68683479234568 \
\\chi _4+137366958457832 \\chi _{10}\\right)+q^{1147/16} \
\\left(73219805667612 \\chi
   _5+73219805667612 \\chi _6+146439611346760 \\chi _{11}\\right)+q^{1151/16} \
\\left(78047268057216 \\chi _1+78047268057216 \\chi _2+156094536114432 \\chi
   _9\\right)+q^{1155/16} \\left(83184024815588 \\chi _7+83184024815588 \\chi \
_8+166368049619164 \\chi _{12}\\right)+q^{1159/16} \\left(88649335150120 \
\\chi
   _3+88649335150120 \\chi _4+177298670312492 \\chi _{10}\\right)+q^{1163/16} \
\\left(94463623991264 \\chi _5+94463623991264 \\chi _6+188927247982528 \\chi
   _{11}\\right)+q^{1167/16} \\left(100648550500496 \\chi _1+100648550500496 \
\\chi _2+201297100988244 \\chi _9\\right)+q^{1171/16} \\left(107227080609704 \
\\chi
   _7+107227080609704 \\chi _8+214454161232416 \\chi \
_{12}\\right)+q^{1175/16} \\left(114223563736168 \\chi _3+114223563736168 \
\\chi _4+228447127472336 \\chi
   _{10}\\right)+q^{1179/16} \\left(121663813725052 \\chi _5+121663813725052 \
\\chi _6+243327627436568 \\chi _{11}\\right)+q^{1183/16} \\left(129575194520960
   \\chi _1+129575194520960 \\chi _2+259150389055730 \\chi \
_9\\right)+q^{1187/16} \\left(137986710745416 \\chi _7+137986710745416 \\chi \
_8+275973421490832
   \\chi _{12}\\right)+q^{1191/16} \\left(146929103261008 \\chi \
_3+146929103261008 \\chi _4+293858206507644 \\chi _{10}\\right)+q^{1195/16}
   \\left(156434950280450 \\chi _5+156434950280450 \\chi _6+312869900575554 \
\\chi _{11}\\right)+q^{1199/16} \\left(166538774236620 \\chi _1+166538774236620
   \\chi _2+333077548473240 \\chi _9\\right)+q^{1203/16} \
\\left(177277154528272 \\chi _7+177277154528272 \\chi _8+354554309041304 \
\\chi
   _{12}\\right)+q^{1207/16} \\left(188688846764660 \\chi _3+188688846764660 \
\\chi _4+377377693544868 \\chi _{10}\\right)+q^{1211/16} \\left(200814908771216
   \\chi _5+200814908771216 \\chi _6+401629817542432 \\chi \
_{11}\\right)+q^{1215/16} \\left(213698833511562 \\chi _1+213698833511562 \
\\chi _2+427397667006956
   \\chi _9\\right)+q^{1219/16} \\left(227386689623474 \\chi \
_7+227386689623474 \\chi _8+454773379263438 \\chi _{12}\\right)+q^{1223/16} \
\\left(241927269884424
   \\chi _3+241927269884424 \\chi _4+483854539768848 \\chi \
_{10}\\right)+q^{1227/16} \\left(257372247811071 \\chi _5+257372247811071 \
\\chi _6+514744495604988
   \\chi _{11}\\right)+q^{1231/16} \\left(273776343175020 \\chi \
_1+273776343175020 \\chi _2+547552686367526 \\chi _9\\right)+q^{1235/16} \
\\left(291197496812932
   \\chi _7+291197496812932 \\chi _8+582394993625864 \\chi \
_{12}\\right)+q^{1239/16} \\left(309697054994434 \\chi _3+309697054994434 \
\\chi _4+619394109970692
   \\chi _{10}\\right)+q^{1243/16} \\left(329339964226016 \\chi \
_5+329339964226016 \\chi _6+658679928470568 \\chi _{11}\\right)+q^{1247/16}
   \\left(350194976942568 \\chi _1+350194976942568 \\chi _2+700389953885136 \
\\chi _9\\right)+q^{1251/16} \\left(372334868420532 \\chi _7+372334868420532 \
\\chi
   _8+744669736821796 \\chi _{12}\\right)+q^{1255/16} \\left(395836665899444 \
\\chi _3+395836665899444 \\chi _4+791673331818532 \\chi \
_{10}\\right)+q^{1259/16}
   \\left(420781890450660 \\chi _5+420781890450660 \\chi _6+841563780901320 \
\\chi _{11}\\right)+q^{1263/16} \\left(447256812009708 \\chi _1+447256812009708
   \\chi _2+894513623998992 \\chi _9\\right)+q^{1267/16} \
\\left(475352718683616 \\chi _7+475352718683616 \\chi _8+950705437388048 \
\\chi
   _{12}\\right)+q^{1271/16} \\left(505166200974144 \\chi _3+505166200974144 \
\\chi _4+1010332401948288 \\chi _{10}\\right)+q^{1275/16} \
\\left(536799451430004
   \\chi _5+536799451430004 \\chi _6+1073598902838384 \\chi \
_{11}\\right)+q^{1279/16} \\left(570360580982852 \\chi _1+570360580982852 \\chi
   _2+1140721161987754 \\chi _9\\right)+q^{1283/16} \\left(605963952726048 \
\\chi _7+605963952726048 \\chi _8+1211927905452096 \\chi \
_{12}\\right)+q^{1287/16}
   \\left(643730533764056 \\chi _3+643730533764056 \\chi _4+1287461067505204 \
\\chi _{10}\\right)+q^{1291/16} \\left(683788266551226 \\chi _5+683788266551226
   \\chi _6+1367576533125802 \\chi _{11}\\right)+q^{1295/16} \
\\left(726272460616200 \\chi _1+726272460616200 \\chi _2+1452544921232400 \\chi
   _9\\right)+q^{1299/16} \\left(771326205435744 \\chi _7+771326205435744 \
\\chi _8+1542652410847224 \\chi _{12}\\right)+q^{1303/16} \
\\left(819100806063208
   \\chi _3+819100806063208 \\chi _4+1638201612151138 \\chi \
_{10}\\right)+q^{1307/16} \\left(869756242568660 \\chi _5+869756242568660 \\chi
   _6+1739512485137320 \\chi _{11}\\right)+q^{1311/16} \\left(923461654214032 \
\\chi _1+923461654214032 \\chi _2+1846923308402392 \\chi _9\\right)+q^{1315/16}
   \\left(980395850181364 \\chi _7+980395850181364 \\chi _8+1960791700388896 \
\\chi _{12}\\right)+q^{1319/16} \\left(1040747848099428 \\chi \
_3+1040747848099428
   \\chi _4+2081495696198856 \\chi _{10}\\right)+q^{1323/16} \
\\left(1104717441477796 \\chi _5+1104717441477796 \\chi _6+2209434882928416 \
\\chi
   _{11}\\right)+q^{1327/16} \\left(1172515798111104 \\chi \
_1+1172515798111104 \\chi _2+2345031596249902 \\chi _9\\right)+q^{1331/16} \
\\left(1244366090917836
   \\chi _7+1244366090917836 \\chi _8+2488732181835672 \\chi \
_{12}\\right)+q^{1335/16} \\left(1320504162539204 \\chi _3+1320504162539204 \
\\chi
   _4+2641008325049648 \\chi _{10}\\right)+q^{1339/16} \
\\left(1401179226042476 \\chi _5+1401179226042476 \\chi _6+2802358452114252 \
\\chi
   _{11}\\right)+q^{1343/16} \\left(1486654603446250 \\chi \
_1+1486654603446250 \\chi _2+2973309206892500 \\chi _9\\right)+q^{1347/16} \
\\left(1577208503647152
   \\chi _7+1577208503647152 \\chi _8+3154417007263892 \\chi \
_{12}\\right)+q^{1351/16} \\left(1673134842415040 \\chi _3+1673134842415040 \
\\chi
   _4+3346269684861072 \\chi _{10}\\right)+q^{1355/16} \
\\left(1774744106467712 \\chi _5+1774744106467712 \\chi _6+3549488212935424 \
\\chi
   _{11}\\right)+q^{1359/16} \\left(1882364263501760 \\chi \
_1+1882364263501760 \\chi _2+3764728526971352 \\chi _9\\right)+q^{1363/16} \
\\left(1996341721215422
   \\chi _7+1996341721215422 \\chi _8+3992683442463618 \\chi \
_{12}\\right)+q^{1367/16} \\left(2117042337676032 \\chi _3+2117042337676032 \
\\chi
   _4+4234084675352064 \\chi _{10}\\right)+q^{1371/16} \
\\left(2244852485254707 \\chi _5+2244852485254707 \\chi _6+4489704970475392 \
\\chi
   _{11}\\right)+q^{1375/16} \\left(2380180171586668 \\chi \
_1+2380180171586668 \\chi _2+4760360343207986 \\chi _9\\right)+q^{1379/16} \
\\left(2523456220306808
   \\chi _7+2523456220306808 \\chi _8+5046912440613616 \\chi \
_{12}\\right)+q^{1383/16} \\left(2675135514184494 \\chi _3+2675135514184494 \
\\chi
   _4+5350271028333036 \\chi _{10}\\right)+q^{1387/16} \
\\left(2835698304601624 \\chi _5+2835698304601624 \\chi _6+5671396609239876 \
\\chi
   _{11}\\right)+q^{1391/16} \\left(3005651590583564 \\chi \
_1+3005651590583564 \\chi _2+6011303181167128 \\chi _9\\right)+q^{1395/16} \
\\left(3185530570472824
   \\chi _7+3185530570472824 \\chi _8+6371061140907648 \\chi \
_{12}\\right)+q^{1399/16} \\left(3375900170747692 \\chi _3+3375900170747692 \
\\chi
   _4+6751800341534092 \\chi _{10}\\right)+q^{1403/16} \
\\left(3577356655726908 \\chi _5+3577356655726908 \\chi _6+7154713311453816 \
\\chi
   _{11}\\right)+q^{1407/16} \\left(3790529321791708 \\chi \
_1+3790529321791708 \\chi _2+7581058643543252 \\chi _9\\right)+q^{1411/16} \
\\left(4016082281268514
   \\chi _7+4016082281268514 \\chi _8+8032164562577926 \\chi \
_{12}\\right)+q^{1415/16} \\left(4254716340327178 \\chi _3+4254716340327178 \
\\chi
   _4+8509432680654356 \\chi _{10}\\right)+q^{1419/16} \
\\left(4507170975155476 \\chi _5+4507170975155476 \\chi _6+9014341950268536 \
\\chi
   _{11}\\right)+q^{1423/16} \\left(4774226412287448 \\chi \
_1+4774226412287448 \\chi _2+9548452824618098 \\chi _9\\right)+q^{1427/16} \
\\left(5056705818150948
   \\chi _7+5056705818150948 \\chi _8+10113411636301896 \\chi \
_{12}\\right)+q^{1431/16} \\left(5355477602824918 \\chi _3+5355477602824918 \
\\chi
   _4+10710955205605032 \\chi _{10}\\right)+q^{1435/16} \
\\left(5671457844725350 \\chi _5+5671457844725350 \\chi _6+11342915689496326 \
\\chi
   _{11}\\right)+q^{1439/16} \\left(6005612842108152 \\chi \
_1+6005612842108152 \\chi _2+12011225684216304 \\chi _9\\right)+q^{1443/16} \
\\left(6358961797222212
   \\chi _7+6358961797222212 \\chi _8+12717923594397104 \\chi \
_{12}\\right)+q^{1447/16} \\left(6732579640798716 \\chi _3+6732579640798716 \
\\chi
   _4+13465159281645610 \\chi _{10}\\right)+q^{1451/16} \
\\left(7127600003715016 \\chi _5+7127600003715016 \\chi _6+14255200007430032 \
\\chi
   _{11}\\right)+q^{1455/16} \\left(7545218342640342 \\chi \
_1+7545218342640342 \\chi _2+15090436685230740 \\chi _9\\right)+q^{1459/16} \
\\left(7986695228460908
   \\chi _7+7986695228460908 \\chi _8+15973390456972676 \\chi \
_{12}\\right)+q^{1463/16} \\left(8453359805417036 \\chi _3+8453359805417036 \
\\chi
   _4+16906719610834072 \\chi _{10}\\right)+q^{1467/16} \
\\left(8946613428887096 \\chi _5+8946613428887096 \\chi _6+17893226857721468 \
\\chi
   _{11}\\right)+q^{1471/16} \\left(9467933491890824 \\chi \
_1+9467933491890824 \\chi _2+18935866983835328 \\chi _9\\right)+q^{1475/16}
   \\left(10018877449506300 \\chi _7+10018877449506300 \\chi \
_8+20037754899012600 \\chi _{12}\\right)+q^{1479/16} \\left(10601087050438856 \
\\chi
   _3+10601087050438856 \\chi _4+21202174100822064 \\chi \
_{10}\\right)+q^{1483/16} \\left(11216292787275786 \\chi _5+11216292787275786 \
\\chi
   _6+22432585574608218 \\chi _{11}\\right)+q^{1487/16} \
\\left(11866318576076672 \\chi _1+11866318576076672 \\chi \
_2+23732637152153344 \\chi
   _9\\right)+q^{1491/16} \\left(12553086676041956 \\chi _7+12553086676041956 \
\\chi _8+25106173352025212 \\chi _{12}\\right)+q^{1495/16}
   \\left(13278622862469396 \\chi _3+13278622862469396 \\chi \
_4+26557245724998554 \\chi _{10}\\right)+q^{1499/16} \\left(14045061865326284 \
\\chi
   _5+14045061865326284 \\chi _6+28090123730652568 \\chi \
_{11}\\right)+q^{1503/16} \\left(14854653085913664 \\chi _1+14854653085913664 \
\\chi
   _2+29709306171765400 \\chi _9\\right)+q^{1507/16} \\left(15709766606755320 \
\\chi _7+15709766606755320 \\chi _8+31419533213573680 \\chi
   _{12}\\right)+q^{1511/16} \\left(16612899508971888 \\chi \
_3+16612899508971888 \\chi _4+33225799017943776 \\chi _{10}\\right)+q^{1515/16}
   \\left(17566682511613412 \\chi _5+17566682511613412 \\chi \
_6+35133365023161500 \\chi _{11}\\right)+q^{1519/16} \\left(18573886950290252 \
\\chi
   _1+18573886950290252 \\chi _2+37147773900646988 \\chi \
_9\\right)+q^{1523/16} \\left(19637432111584835 \\chi _7+19637432111584835 \
\\chi
   _8+39274864223169670 \\chi _{12}\\right)+q^{1527/16} \
\\left(20760392940019094 \\chi _3+20760392940019094 \\chi \
_4+41520785879969320 \\chi
   _{10}\\right)+q^{1531/16} \\left(21946008137448544 \\chi \
_5+21946008137448544 \\chi _6+43892016274967188 \\chi _{11}\\right)+q^{1535/16}
   \\left(23197688673920168 \\chi _1+23197688673920168 \\chi \
_2+46395377347840336 \\chi _9\\right)+q^{1539/16} \\left(24519026729420416 \
\\chi
   _7+24519026729420416 \\chi _8+49038053458768220 \\chi \
_{12}\\right)+q^{1543/16} \\left(25913805089283488 \\chi _3+25913805089283488 \
\\chi
   _4+51827610178640876 \\chi _{10}\\right)+q^{1547/16} \
\\left(27386007015235536 \\chi _5+27386007015235536 \\chi \
_6+54772014030471072 \\chi
   _{11}\\right)+q^{1551/16} \\left(28939826614551774 \\chi \
_1+28939826614551774 \\chi _2+57879653229027000 \\chi _9\\right)+q^{1555/16}
   \\left(30579679733418178 \\chi _7+30579679733418178 \\chi \
_8+61159359466914246 \\chi _{12}\\right)+q^{1559/16} \\left(32310215399851878 \
\\chi
   _3+32310215399851878 \\chi _4+64620430799703756 \\chi \
_{10}\\right)+q^{1563/16} \\left(34136327842162864 \\chi _5+34136327842162864 \
\\chi
   _6+68272655684245072 \\chi _{11}\\right)+q^{1567/16} \
\\left(36063169112855912 \\chi _1+36063169112855912 \\chi \
_2+72126338225793908 \\chi
   _9\\right)+q^{1571/16} \\left(38096162347207284 \\chi _7+38096162347207284 \
\\chi _8+76192324694414568 \\chi _{12}\\right)+q^{1575/16}
   \\left(40241015686526282 \\chi _3+40241015686526282 \\chi \
_4+80482031372967572 \\chi _{10}\\right)+q^{1579/16} \\left(42503736900363800 \
\\chi
   _5+42503736900363800 \\chi _6+85007473800814084 \\chi \
_{11}\\right)+q^{1583/16} \\left(44890648741354728 \\chi _1+44890648741354728 \
\\chi
   _2+89781297482709456 \\chi _9\\right)+q^{1587/16} \\left(47408405067331776 \
\\chi _7+47408405067331776 \\chi _8+94816810134574004 \\chi
   _{12}\\right)+q^{1591/16} \\left(50064007769969860 \\chi \
_3+50064007769969860 \\chi _4+100128015540030824 \\chi \
_{10}\\right)+q^{1595/16}
   \\left(52864824548755296 \\chi _5+52864824548755296 \\chi \
_6+105729649097510592 \\chi _{11}\\right)+q^{1599/16} \
\\left(55818607570231942 \\chi
   _1+55818607570231942 \\chi _2+111637215140369580 \\chi \
_9\\right)+q^{1603/16} \\left(58933513057501722 \\chi _7+58933513057501722 \
\\chi
   _8+117867026115099398 \\chi _{12}\\right)+q^{1607/16} \
\\left(62218121854633464 \\chi _3+62218121854633464 \\chi \
_4+124436243709266928 \\chi
   _{10}\\right)+q^{1611/16} \\left(65681461012030200 \\chi \
_5+65681461012030200 \\chi _6+131362922023961084 \\chi \
_{11}\\right)+q^{1615/16}
   \\left(69333026444275876 \\chi _1+69333026444275876 \\chi \
_2+138666052888652794 \\chi _9\\right)+q^{1619/16} \\left(73182806711835348 \
\\chi
   _7+73182806711835348 \\chi _8+146365613423670696 \\chi \
_{12}\\right)+q^{1623/16} \\left(77241307979648422 \\chi _3+77241307979648422 \
\\chi
   _4+154482615959192260 \\chi _{10}\\right)+q^{1627/16} \
\\left(81519580211628152 \\chi _5+81519580211628152 \\chi \
_6+163039160423362688 \\chi
   _{11}\\right)+q^{1631/16} \\left(86029244660137490 \\chi \
_1+86029244660137490 \\chi _2+172058489320274980 \\chi _9\\right)+q^{1635/16}
   \\left(90782522711497192 \\chi _7+90782522711497192 \\chi \
_8+181565045422884304 \\chi _{12}\\right)+q^{1639/16} \
\\left(95792266155104012 \\chi
   _3+95792266155104012 \\chi _4+191584532310320010 \\chi \
_{10}\\right)+q^{1643/16} \\left(101071988944050508 \\chi \
_5+101071988944050508 \\chi
   _6+202143977888101016 \\chi _{11}\\right)+q^{1647/16} \
\\left(106635900517481248 \\chi _1+106635900517481248 \\chi \
_2+213271801034846624 \\chi
   _9\\right)+q^{1651/16} \\left(112498940762062872 \\chi \
_7+112498940762062872 \\chi _8+224997881524243608 \\chi \
_{12}\\right)+q^{1655/16}
   \\left(118676816690553384 \\chi _3+118676816690553384 \\chi \
_4+237353633381106768 \\chi _{10}\\right)+q^{1659/16} \
\\left(125186040918222388 \\chi
   _5+125186040918222388 \\chi _6+250372081836322824 \\chi \
_{11}\\right)+q^{1663/16} \\left(132043972025698868 \\chi \
_1+132043972025698868 \\chi
   _2+264087944051521764 \\chi _9\\right)+q^{1667/16} \
\\left(139268856897785260 \\chi _7+139268856897785260 \\chi \
_8+278537713795570520 \\chi
   _{12}\\right)+q^{1671/16} \\left(146879875131028550 \\chi \
_3+146879875131028550 \\chi _4+293759750261928804 \\chi \
_{10}\\right)+q^{1675/16}
   \\left(154897185611422004 \\chi _5+154897185611422004 \\chi \
_6+309794371222974500 \\chi _{11}\\right)+q^{1679/16} \
\\left(163341975364995128 \\chi
   _1+163341975364995128 \\chi _2+326683950729990256 \\chi \
_9\\right)+q^{1683/16} \\left(172236510787854901 \\chi _7+172236510787854901 \
\\chi
   _8+344473021575574828 \\chi _{12}\\right)+q^{1687/16} \
\\left(181604191371673252 \\chi _3+181604191371673252 \\chi \
_4+363208382743483776 \\chi
   _{10}\\right)+q^{1691/16} \\left(191469606042494868 \\chi \
_5+191469606042494868 \\chi _6+382939212084989736 \\chi \
_{11}\\right)+q^{1695/16}
   \\left(201858592235177170 \\chi _1+201858592235177170 \\chi \
_2+403717184470212360 \\chi _9\\right)+q^{1699/16} \\left(212798297836159474 \
\\chi
   _7+212798297836159474 \\chi _8+425596595672463326 \\chi \
_{12}\\right)+q^{1703/16} \\left(224317246129710676 \\chi \
_3+224317246129710676 \\chi
   _4+448634492259421352 \\chi _{10}\\right)+q^{1707/16} \
\\left(236445403887973160 \\chi _5+236445403887973160 \\chi \
_6+472890807775797024 \\chi
   _{11}\\right)+q^{1711/16} \\left(249214252756569540 \\chi \
_1+249214252756569540 \\chi _2+498428505513290906 \\chi \
_9\\right)+q^{1715/16}
   \\left(262656864090657572 \\chi _7+262656864090657572 \\chi \
_8+525313728181315144 \\chi _{12}\\right)+q^{1719/16} \
\\left(276807977402329732 \\chi
   _3+276807977402329732 \\chi _4+553615954804502476 \\chi \
_{10}\\right)+q^{1723/16} \\left(291704082592885390 \\chi \
_5+291704082592885390 \\chi
   _6+583408165185930414 \\chi _{11}\\right)+q^{1727/16} \
\\left(307383506147404464 \\chi _1+307383506147404464 \\chi \
_2+614767012294808928 \\chi
   _9\\right)+q^{1731/16} \\left(323886501476024688 \\chi \
_7+323886501476024688 \\chi _8+647773002951884320 \\chi \
_{12}\\right)+q^{1735/16}
   \\left(341255343600278116 \\chi _3+341255343600278116 \\chi \
_4+682510687200724046 \\chi _{10}\\right)+q^{1739/16} \
\\left(359534428387656168 \\chi
   _5+359534428387656168 \\chi _6+719068856775312336 \\chi \
_{11}\\right)+q^{1743/16} \\left(378770376545639494 \\chi \
_1+378770376545639494 \\chi
   _2+757540753091105512 \\chi _9\\right)+q^{1747/16} \
\\left(399012142601870000 \\chi _7+399012142601870000 \\chi \
_8+798024285203916388 \\chi
   _{12}\\right)+q^{1751/16} \\left(420311129103009760 \\chi \
_3+420311129103009760 \\chi _4+840622258206019520 \\chi \
_{10}\\right)+q^{1755/16}
   \\left(442721306274147808 \\chi _5+442721306274147808 \\chi \
_6+885442612548113292 \\chi _{11}\\right)+q^{1759/16} \
\\left(466299337397728460 \\chi
   _1+466299337397728460 \\chi _2+932598674795642288 \\chi \
_9\\right)+q^{1763/16} \\left(491104710178053972 \\chi _7+491104710178053972 \
\\chi
   _8+982209420356107944 \\chi _{12}\\right)+q^{1767/16} \
\\left(517199874368163400 \\chi _3+517199874368163400 \\chi \
_4+1034399748736135196 \\chi
   _{10}\\right)+q^{1771/16} \\left(544650385954874900 \\chi \
_5+544650385954874900 \\chi _6+1089300771909944576 \\chi \
_{11}\\right)+q^{1775/16}
   \\left(573525058206254470 \\chi _1+573525058206254470 \\chi \
_2+1147050116412508940 \\chi _9\\right)+q^{1779/16} \\left(603896119898162524 \
\\chi
   _7+603896119898162524 \\chi _8+1207792239796123764 \\chi \
_{12}\\right)+q^{1783/16} \\left(635839381057611464 \\chi \
_3+635839381057611464 \\chi
   _4+1271678762115427556 \\chi _{10}\\right)+q^{1787/16} \
\\left(669434406570756864 \\chi _5+669434406570756864 \\chi \
_6+1338868813141513728 \\chi
   _{11}\\right)+q^{1791/16} \\left(704764698017601734 \\chi \
_1+704764698017601734 \\chi _2+1409529396034992016 \\chi _9\\right)+q^{1795/16}
   \\left(741917884118926468 \\chi _7+741917884118926468 \\chi \
_8+1483835768238067880 \\chi _{12}\\right)+q^{1799/16} \
\\left(780985920192907824 \\chi
   _3+780985920192907824 \\chi _4+1561971840385815648 \\chi \
_{10}\\right)+q^{1803/16} \\left(822065297035269820 \\chi \
_5+822065297035269820 \\chi
   _6+1644130594070317536 \\chi _{11}\\right)+q^{1807/16} \
\\left(865257259662890736 \\chi _1+865257259662890736 \\chi \
_2+1730514519326007222 \\chi
   _9\\right)+q^{1811/16} \\left(910668036374876384 \\chi \
_7+910668036374876384 \\chi _8+1821336072749752768 \\chi \
_{12}\\right)+q^{1815/16}
   \\left(958409078603904738 \\chi _3+958409078603904738 \\chi \
_4+1916818157207576256 \\chi _{10}\\right)+q^{1819/16} \
\\left(1008597312059711076 \\chi
   _5+1008597312059711076 \\chi _6+2017194624119659212 \\chi \
_{11}\\right)+q^{1823/16} \\left(1061355399683109572 \\chi \
_1+1061355399683109572 \\chi
   _2+2122710799366219144 \\chi _9\\right)+q^{1827/16} \
\\left(1116812016950499296 \\chi _7+1116812016950499296 \\chi \
_8+2233624033900753700 \\chi
   _{12}\\right)+q^{1831/16} \\left(1175102140101218300 \\chi \
_3+1175102140101218300 \\chi _4+2350204280202685500 \\chi \
_{10}\\right)+q^{1835/16}
   \\left(1236367347879429624 \\chi _5+1236367347879429624 \\chi \
_6+2472734695758859248 \\chi _{11}\\right)+q^{1839/16} \
\\left(1300756137406918008 \\chi
   _1+1300756137406918008 \\chi _2+2601512274813578904 \\chi \
_9\\right)+q^{1843/16} \\left(1368424254839354900 \\chi \
_7+1368424254839354900 \\chi
   _8+2736848509678971092 \\chi _{12}\\right)+q^{1847/16} \
\\left(1439535041481112064 \\chi _3+1439535041481112064 \\chi \
_4+2879070082962224128 \\chi
   _{10}\\right)+q^{1851/16} \\left(1514259796061971515 \\chi \
_5+1514259796061971515 \\chi _6+3028519592123673168 \\chi \
_{11}\\right)+q^{1855/16}
   \\left(1592778153919489528 \\chi _1+1592778153919489528 \\chi \
_2+3185556307839253316 \\chi _9\\right)+q^{1859/16} \
\\left(1675278483856962372 \\chi
   _7+1675278483856962372 \\chi _8+3350556967713924744 \\chi \
_{12}\\right)+q^{1863/16} \\left(1761958303479261022 \\chi \
_3+1761958303479261022 \\chi
   _4+3523916606958238808 \\chi _{10}\\right)+q^{1867/16} \
\\left(1853024713853982148 \\chi _5+1853024713853982148 \\chi \
_6+3706049427708252128 \\chi
   _{11}\\right)+q^{1871/16} \\left(1948694854375737672 \\chi \
_1+1948694854375737672 \\chi _2+3897389708751475344 \\chi \
_9\\right)+q^{1875/16}
   \\left(2049196378748324964 \\chi _7+2049196378748324964 \\chi \
_8+4098392757496352692 \\chi _{12}\\right)+q^{1879/16} \
\\left(2154767953050077908 \\chi
   _3+2154767953050077908 \\chi _4+4309535906100457846 \\chi \
_{10}\\right)+q^{1883/16} \\left(2265659776882838300 \\chi \
_5+2265659776882838300 \\chi
   _6+4531319553765676600 \\chi _{11}\\right)+q^{1887/16} \
\\left(2382134128647140096 \\chi _1+2382134128647140096 \\chi \
_2+4764268257293968344 \\chi
   _9\\right)+q^{1891/16} \\left(2504465936042809322 \\chi \
_7+2504465936042809322 \\chi _8+5008931872085935526 \\chi \
_{12}\\right)+q^{1895/16}
   \\left(2632943372934750052 \\chi _3+2632943372934750052 \\chi \
_4+5265886745869500104 \\chi _{10}\\right)+q^{1899/16} \
\\left(2767868483771786888 \\chi
   _5+2767868483771786888 \\chi _6+5535736967543246616 \\chi \
_{11}\\right)+q^{1903/16} \\left(2909557836809851188 \\chi \
_1+2909557836809851188 \\chi
   _2+5819115673620034794 \\chi _9\\right)+q^{1907/16} \
\\left(3058343207437557888 \\chi _7+3058343207437557888 \\chi \
_8+6116686414875115776 \\chi
   _{12}\\right)+q^{1911/16} \\left(3214572292957062556 \\chi \
_3+3214572292957062556 \\chi _4+6429144585913781928 \\chi \
_{10}\\right)+q^{1915/16}
   \\left(3378609460244170654 \\chi _5+3378609460244170654 \\chi \
_6+6757218920488689974 \\chi _{11}\\right)+q^{1919/16} \
\\left(3550836527765483136 \\chi
   _1+3550836527765483136 \\chi _2+7101673055530966272 \\chi \
_9\\right)+q^{1923/16} \\left(3731653583492843684 \\chi \
_7+3731653583492843684 \\chi
   _8+7463307166985327468 \\chi _{12}\\right)+q^{1927/16} \
\\left(3921479840335078812 \\chi _3+3921479840335078812 \\chi \
_4+7842959680670523284 \\chi
   _{10}\\right)+q^{1931/16} \\left(4120754530768851388 \\chi \
_5+4120754530768851388 \\chi _6+8241509061537702776 \\chi \
_{11}\\right)+q^{1935/16}
   \\left(4329937842421586078 \\chi _1+4329937842421586078 \\chi \
_2+8659875684842794744 \\chi _9\\right)+q^{1939/16} \
\\left(4549511896448894888 \\chi
   _7+4549511896448894888 \\chi _8+9099023792898173204 \\chi \
_{12}\\right)+q^{1943/16} \\left(4779981770619863856 \\chi \
_3+4779981770619863856 \\chi
   _4+9559963541239727712 \\chi _{10}\\right)+q^{1947/16} \
\\left(5021876569104516352 \\chi _5+5021876569104516352 \\chi \
_6+10043753138208636972 \\chi
   _{11}\\right)+q^{1951/16} \\left(5275750541058214296 \\chi \
_1+5275750541058214296 \\chi _2+10551501082116830594 \\chi \
_9\\right)+q^{1955/16}
   \\left(5542184250179027056 \\chi _7+5542184250179027056 \\chi \
_8+11084368500358054112 \\chi _{12}\\right)+q^{1959/16} \
\\left(5821785797506179040 \\chi
   _3+5821785797506179040 \\chi _4+11643571595011943240 \\chi \
_{10}\\right)+q^{1963/16} \\left(6115192099840489760 \\chi \
_5+6115192099840489760 \\chi
   _6+12230384199681400940 \\chi _{11}\\right)+q^{1967/16} \
\\left(6423070226260728848 \\chi _1+6423070226260728848 \\chi \
_2+12846140452521457696 \\chi
   _9\\right)+q^{1971/16} \\left(6746118795314486388 \\chi \
_7+6746118795314486388 \\chi _8+13492237590628537928 \\chi \
_{12}\\right)+q^{1975/16}
   \\left(7085069435588878624 \\chi _3+7085069435588878624 \\chi \
_4+14170138871178198962 \\chi _{10}\\right)+q^{1979/16} \
\\left(7440688312472746476 \\chi
   _5+7440688312472746476 \\chi _6+14881376624945492952 \\chi \
_{11}\\right)+q^{1983/16} \\left(7813777724040927092 \\chi \
_1+7813777724040927092 \\chi
   _2+15627555448081398416 \\chi _9\\right)+q^{1987/16} \
\\left(8205177769133588724 \\chi _7+8205177769133588724 \\chi \
_8+16410355538267640376 \\chi
   _{12}\\right)+q^{1991/16} \\left(8615768090825065328 \\chi \
_3+8615768090825065328 \\chi _4+17231536181650130656 \\chi \
_{10}\\right)+q^{1995/16}
   \\left(9046469698611662372 \\chi _5+9046469698611662372 \\chi \
_6+18092939397222847160 \\chi _{11}\\right)+q^{1999/16} \
\\left(9498246872808002616 \\chi
   _1+9498246872808002616 \\chi _2+18996493745616490326 \\chi \
_9\\right)+q^{2003/16} \\left(9972109154780035200 \\chi \
_7+9972109154780035200 \\chi
   _8+19944218309560070400 \\chi _{12}\\right)+q^{2007/16} \
\\left(10469113426796101340 \\chi _3+10469113426796101340 \\chi \
_4+20938226853591702260 \\chi
   _{10}\\right)+q^{2011/16} \\left(10990366085457468074 \\chi \
_5+10990366085457468074 \\chi _6+21980732170915444402 \\chi \
_{11}\\right)+q^{2015/16}
   \\left(11537025312827671176 \\chi _1+11537025312827671176 \\chi \
_2+23074050625655342352 \\chi _9\\right)+O\\left(q^{126}\\right)\
\>", "Output",
 CellChangeTimes->{{3.557203236983705*^9, 3.5572032498773613`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", " ", 
        RowBox[{"k", "/", "16"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3", ",", 
      RowBox[{"l", "*", "16"}], ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551153913430746*^9, 3.5511539659343643`*^9}, {
  3.551153999115984*^9, 3.5511540687427797`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"3", 
     RowBox[{
      SubscriptBox["\[Chi]", "7"], "+", 
      SubscriptBox["\[Chi]", "8"]}]},
    {"7", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"11", 
     RowBox[{
      SubscriptBox["\[Chi]", "5"], "+", 
      SubscriptBox["\[Chi]", "6"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"15", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "9"]}]}]},
    {"19", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"23", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"27", 
     RowBox[{
      RowBox[{"7", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"7", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"31", 
     RowBox[{
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "9"]}]}]},
    {"35", 
     RowBox[{
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"39", 
     RowBox[{
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"43", 
     RowBox[{
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"46", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"47", 
     RowBox[{
      RowBox[{"30", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"30", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"60", " ", 
       SubscriptBox["\[Chi]", "9"]}]}]},
    {"51", 
     RowBox[{
      RowBox[{"41", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"41", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"80", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"55", 
     RowBox[{
      RowBox[{"52", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"52", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"106", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"59", 
     RowBox[{
      RowBox[{"68", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"68", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"136", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"63", 
     RowBox[{
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"90", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"176", " ", 
       SubscriptBox["\[Chi]", "9"]}]}]},
    {"67", 
     RowBox[{
      RowBox[{"112", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"112", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"228", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"71", 
     RowBox[{
      RowBox[{"144", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"144", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"288", " ", 
       SubscriptBox["\[Chi]", "10"]}]}]},
    {"75", 
     RowBox[{
      RowBox[{"184", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"184", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"364", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"79", 
     RowBox[{
      RowBox[{"228", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"228", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"460", " ", 
       SubscriptBox["\[Chi]", "9"]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5511539444182053`*^9, 3.55115396638875*^9}, {
  3.551153999998925*^9, 3.551154069272189*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "16"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3", ",", 
            RowBox[{"16", "*", "l"}], ",", "4"}], "}"}]}], "]"}]}], "}"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"16", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "3", ",", 
           RowBox[{"16", "*", "l"}], ",", "4"}], "}"}]}], "]"}]}], "}"}], 
     "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552885927913931*^9, 3.5528859512710123`*^9}, {
  3.552885989081195*^9, 3.552885999478146*^9}, {3.5529082560446033`*^9, 
  3.5529082665451317`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"16", " ", "r"}], "3", "7", "11", "15", "19", "23", "27", "31", 
     "35", "39", "43", "47", "51", "55", "59", "63", "67", "71", "75", "79"},
    {"1", "0", "0", "0", "2", "0", "0", "0", "8", "0", "0", "0", "30", "0", 
     "0", "0", "90", "0", "0", "0", "228"},
    {"2", "0", "0", "0", "2", "0", "0", "0", "8", "0", "0", "0", "30", "0", 
     "0", "0", "90", "0", "0", "0", "228"},
    {"3", "0", "0", "0", "0", "0", "4", "0", "0", "0", "18", "0", "0", "0", 
     "52", "0", "0", "0", "144", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "4", "0", "0", "0", "18", "0", "0", "0", 
     "52", "0", "0", "0", "144", "0", "0"},
    {"5", "0", "0", "1", "0", "0", "0", "7", "0", "0", "0", "22", "0", "0", 
     "0", "68", "0", "0", "0", "184", "0"},
    {"6", "0", "0", "1", "0", "0", "0", "7", "0", "0", "0", "22", "0", "0", 
     "0", "68", "0", "0", "0", "184", "0"},
    {"7", "1", "0", "0", "0", "2", "0", "0", "0", "12", "0", "0", "0", "41", 
     "0", "0", "0", "112", "0", "0", "0"},
    {"8", "1", "0", "0", "0", "2", "0", "0", "0", "12", "0", "0", "0", "41", 
     "0", "0", "0", "112", "0", "0", "0"},
    {"9", "0", "0", "0", "4", "0", "0", "0", "18", "0", "0", "0", "60", "0", 
     "0", "0", "176", "0", "0", "0", "460"},
    {"10", "0", "2", "0", "0", "0", "8", "0", "0", "0", "32", "0", "0", "0", 
     "106", "0", "0", "0", "288", "0", "0"},
    {"11", "0", "0", "2", "0", "0", "0", "12", "0", "0", "0", "46", "0", "0", 
     "0", "136", "0", "0", "0", "364", "0"},
    {"12", "0", "0", "0", "0", "6", "0", "0", "0", "24", "0", "0", "0", "80", 
     "0", "0", "0", "228", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.552886000161405*^9, 3.552908267003046*^9}]
}, Open  ]]
},
WindowSize->{1329, 995},
WindowMargins->{{139, Automatic}, {-7, Automatic}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 89249, 2096, 2111, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[89831, 2120, 3239, 59, 69, "Input"],
Cell[93073, 2181, 448661, 8112, 240, "Output"]
}, Open  ]],
Cell[541749, 10296, 676, 15, 30, "Input"],
Cell[CellGroupData[{
Cell[542450, 10315, 289097, 7049, 6016, InheritFromParent],
Cell[831550, 17366, 50901, 886, 5355, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[882488, 18257, 504, 14, 30, "Input"],
Cell[882995, 18273, 4946, 165, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[887978, 18443, 1278, 37, 50, "Input"],
Cell[889259, 18482, 2188, 42, 220, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/5A_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    509521,      11927]
NotebookOptionsPosition[    508759,      11898]
NotebookOutlinePosition[    509120,      11914]
CellTagsIndexPosition[    509077,      11911]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "5"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "60", ",", "15", ",", "15", ",", "20", ",", "15", ",", "15", ",", "15", 
      ",", "15", ",", "20", ",", "20", ",", "15", ",", "15", ",", "60", ",", 
      "20", ",", "20", ",", "15", ",", "15", ",", "60", ",", "60", ",", 
      "60"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
          "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", "1", ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", "1", ",", 
         
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", "1", ",", 
         "1", ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", "1", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", "1", ",", "1"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
         RowBox[{"Ex", "[", "15", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
         RowBox[{"Ex", "[", "15", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", "1", ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "15", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
         RowBox[{"Ex", "[", "15", "]"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
         RowBox[{"Ex", "[", "15", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "15", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", "1", ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
         RowBox[{"Ex", "[", "15", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Ex", "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "8"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "13"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "14"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "7"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "3"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{"Ex", "[", "15", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "15", "]"}], "^", "11"}], ",", 
         RowBox[{"Ex", "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "2"}], ",", 
         RowBox[{
          RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "3", ",", "3", ",", 
         "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{"Ex", "[", "5", "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
         ",", 
         RowBox[{"3", "*", 
          RowBox[{"Ex", "[", "5", "]"}]}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", "0", ",", "0", 
         ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{"Ex", "[", "5", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", "0", ",", "0", 
         ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
         ",", 
         RowBox[{"3", "*", 
          RowBox[{"Ex", "[", "5", "]"}]}], ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"Ex", "[", "5", "]"}]}], ",", "0", ",", "0", ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
         ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Ex", "[", "5", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
         ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "4"}]}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", 
          RowBox[{"Ex", "[", "5", "]"}]}], ",", "0", ",", "0", ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "3"}]}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"Ex", "[", "5", "]"}]}], ",", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"Ex", "[", "5", "]"}], "^", "2"}]}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", "A"}], ",", 
      RowBox[{"12", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg10A", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}], ")"}]}]}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{
          RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "2"}], "]"}], 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", 
              RowBox[{"3", "/", "5"}]}], "]"}], 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "5"}], ")"}]}]}], "]"}], "/", 
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", 
              RowBox[{"I", "/", "5"}]}], "]"}], 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"2", "/", "5"}], ")"}]}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg10Ax", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
       RowBox[{"Eta", "[", 
        RowBox[{"q", "^", "2"}], "]"}], 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "5"}], ")"}]}], "]"}], "/", 
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "5"}], ")"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "g"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"10", " ", 
       RowBox[{"Psi", "[", 
        RowBox[{
         RowBox[{"1", "/", "5"}], ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", "A"}], ",", 
      RowBox[{"15", "AB"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg15AB", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], 
          RowBox[{"Psi", "[", 
           RowBox[{"3", ",", "q"}], "]"}]}], "-", 
         RowBox[{"5", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"E2", "[", "q", "]"}], "-", 
            RowBox[{
             RowBox[{"1", "/", "5"}], 
             RowBox[{"E2", "[", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", "\[Pi]", " ", "I", " ", 
                 RowBox[{"3", "/", "5"}]}], "]"}], 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "5"}], ")"}]}]}], "]"}]}]}], ")"}]}], "+", 
         
         RowBox[{"15", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"E2", "[", "q", "]"}], "-", 
            RowBox[{
             RowBox[{"3", "/", "5"}], 
             RowBox[{"E2", "[", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", "\[Pi]", " ", "I", " ", "3", "*", 
                 RowBox[{"3", "/", "5"}]}], "]"}], 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "5"}], ")"}]}]}], "]"}]}]}], ")"}]}], "+", 
         
         RowBox[{"3", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "/", "4"}], ")"}]}], 
          RowBox[{"Eta", "[", "q", "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "3"}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "5"}], ")"}]}], 
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", 
              RowBox[{"3", "/", "5"}]}], "]"}]}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "5"}], ")"}]}], 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", 
              RowBox[{"I", "/", "5"}]}], "]"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg15ABx", "[", "q_", "]"}], " ", ":=", 
    RowBox[{
     RowBox[{"1", "/", "4"}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], 
         RowBox[{"Psi", "[", 
          RowBox[{"3", ",", "q"}], "]"}]}], "-", 
        RowBox[{"5", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "5"}], 
            RowBox[{"E2", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "5"}], ")"}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"15", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E2", "[", "q", "]"}], "-", 
           RowBox[{
            RowBox[{"3", "/", "5"}], 
            RowBox[{"E2", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "5"}], ")"}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"3", 
         RowBox[{"Eta", "[", "q", "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "3"}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "5"}], ")"}]}], "]"}], 
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "5"}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "5"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "5"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "5"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "5"}], ",", "5"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg10", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "-", "3"}], ")"}], " ", 
               RowBox[{"k", "/", "5"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg10Ax", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "5"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "5"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "5"}], ",", "5"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg15", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "+", "3"}], ")"}], " ", 
               RowBox[{"k", "/", "5"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg15ABx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "5"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "5"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "5"}], ",", "5"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{"Fg15", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{"Fg15", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"3", "/", "5"}]}], "]"}], 
          RowBox[{"Fg10", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"3", "/", "5"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"3", "/", "5"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"4", "/", "5"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"4", "/", "5"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"4", "/", "5"}]}], "]"}], 
          RowBox[{"Fg10", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "5"}]}], "]"}], 
          RowBox[{"Fg10", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "5"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "5"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"4", "/", "5"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "4"}], "]"}]}], ",", 
         RowBox[{"Fg10", "[", 
          RowBox[{"q", ",", "3"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"1", "/", "5"}]}], "]"}], 
          RowBox[{"Fg10", "[", 
           RowBox[{"q", ",", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"1", "/", "5"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"1", "/", "5"}]}], "]"}], 
          RowBox[{"Fg15", "[", 
           RowBox[{"q", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"3", "/", "5"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"1", "/", "5"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "5"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5451267359881153`*^9, 3.545126747797295*^9}, {
   3.545127150855592*^9, 3.545127243904255*^9}, {3.5451282718328753`*^9, 
   3.545128397499606*^9}, {3.545128622136628*^9, 3.545128636685361*^9}, {
   3.545128681684907*^9, 3.545128693245875*^9}, {3.545128727053344*^9, 
   3.545128731150023*^9}, {3.545128773300559*^9, 3.545128776260519*^9}, {
   3.54512887200492*^9, 3.5451289574192467`*^9}, {3.545129039247726*^9, 
   3.545129083618568*^9}, {3.5451291244477367`*^9, 3.545129180179328*^9}, {
   3.5451895562957582`*^9, 3.545189570160471*^9}, {3.5451900039312267`*^9, 
   3.545190191203597*^9}, {3.545190247184823*^9, 3.545190270319975*^9}, {
   3.545190317383419*^9, 3.5451903215373363`*^9}, {3.545190368510754*^9, 
   3.545190392969487*^9}, {3.5451904360062103`*^9, 3.545190638806381*^9}, {
   3.545190783397107*^9, 3.5451908369217787`*^9}, {3.545190883049768*^9, 
   3.545190905143709*^9}, {3.545190970056347*^9, 3.5451910296916523`*^9}, {
   3.545191093457382*^9, 3.5451912441690063`*^9}, {3.545191277509532*^9, 
   3.545191295146296*^9}, {3.545191332449153*^9, 3.545191437010578*^9}, {
   3.545191563463773*^9, 3.545191588651065*^9}, {3.545191623145123*^9, 
   3.545191636630067*^9}, 3.5451918911982307`*^9, {3.545192482225463*^9, 
   3.545192489461747*^9}, {3.5451926505939407`*^9, 3.545192730108883*^9}, 
   3.5451928005609913`*^9, {3.5451928658906527`*^9, 3.5451928719483633`*^9}, {
   3.545192906832955*^9, 3.545192975634437*^9}, 3.545193006236026*^9, {
   3.5451930928777103`*^9, 3.545193135943269*^9}, {3.5451931940228577`*^9, 
   3.545193213185556*^9}, {3.545193283913375*^9, 3.545193302143647*^9}, {
   3.548080146716948*^9, 3.548080171517617*^9}, {3.548080303469351*^9, 
   3.548080360955142*^9}, {3.5480804022542686`*^9, 3.548080415821804*^9}, {
   3.548080496959176*^9, 3.548080622076202*^9}, 3.54808066162302*^9, 
   3.548080812456664*^9, {3.548080868633771*^9, 3.548080875718985*^9}, {
   3.548081190352378*^9, 3.5480812763842783`*^9}, {3.5480816076336107`*^9, 
   3.548081612575122*^9}, 3.5480818201846046`*^9, {3.551257374398554*^9, 
   3.551257379650367*^9}, {3.55506945565279*^9, 3.5550694702896442`*^9}, 
   3.555228020246954*^9, {3.5552281241894197`*^9, 3.5552281611924257`*^9}, {
   3.555228254874381*^9, 3.555228255241436*^9}, {3.555228322052063*^9, 
   3.555228336980404*^9}, {3.5552284742216663`*^9, 3.5552284926493883`*^9}, {
   3.555228722880748*^9, 3.555228737526807*^9}, {3.5552291503282757`*^9, 
   3.5552291662671213`*^9}, {3.555229399730707*^9, 3.5552294023978987`*^9}, {
   3.555231009733067*^9, 3.555231046531652*^9}, {3.555825172485961*^9, 
   3.5558253037210913`*^9}, 3.555825371891803*^9, {3.555825428634404*^9, 
   3.555825431042939*^9}, {3.5558254616323547`*^9, 3.55582548158727*^9}, 
   3.555825529328239*^9, {3.555825565292152*^9, 3.55582556895277*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.54519186888589*^9, 3.5451918690338917`*^9}, 
   3.545192196623722*^9, {3.5451922448723288`*^9, 3.545192265441709*^9}, {
   3.545192342801116*^9, 3.545192343290626*^9}, {3.545192607816016*^9, 
   3.5451926226974916`*^9}, {3.545192822608219*^9, 3.545192823078364*^9}, 
   3.555243124632015*^9, 3.555257603725515*^9, {3.5558255032123213`*^9, 
   3.555825519820744*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
   3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
   3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
   3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
   3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
   3.5450596590693483`*^9, 3.545059662143572*^9}, {3.545060850925535*^9, 
   3.545061010057419*^9}, {3.545061044743537*^9, 3.545061231249195*^9}, {
   3.545061294442012*^9, 3.5450613129857903`*^9}, {3.545061345990862*^9, 
   3.545061445768465*^9}, {3.5450614794268503`*^9, 3.5450616506184053`*^9}, {
   3.5450617309731703`*^9, 3.545061734973875*^9}, {3.5450618001593437`*^9, 
   3.5450618087297564`*^9}, {3.5450618880008783`*^9, 3.545061889520842*^9}, {
   3.5450619408337803`*^9, 3.54506195706769*^9}, {3.545062117136582*^9, 
   3.545062119820085*^9}, {3.545062281066485*^9, 3.5450623470902*^9}, {
   3.545062388082514*^9, 3.5450624961531343`*^9}, {3.5451028705873528`*^9, 
   3.545102916315999*^9}, {3.545115131697977*^9, 3.545115145232956*^9}, {
   3.545124904122867*^9, 3.545124931021132*^9}, {3.545126569208301*^9, 
   3.5451265983779507`*^9}, {3.545129199696376*^9, 3.545129248892915*^9}, {
   3.545193409934517*^9, 3.545193442855548*^9}, {3.548171333219096*^9, 
   3.548171340302414*^9}, {3.551175688907158*^9, 3.55117568970776*^9}, 
   3.551257387599867*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Chi]", "3"], "+", 
      SubscriptBox["\[Chi]", "20"]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "11"], "+", 
       SubscriptBox["\[Chi]", "15"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "5"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "6"], "+", 
       SubscriptBox["\[Chi]", "7"], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", "q"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"6", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"40", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"46", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"20", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"20", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"64", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"26", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"26", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"76", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"100", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"42", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"42", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"118", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"154", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"63", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"63", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"180", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"74", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"74", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"230", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"92", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"92", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"272", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"108", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"110", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"110", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"338", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"136", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"136", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"136", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"398", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"162", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"160", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"160", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"492", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"24", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"194", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"198", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"198", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"576", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"230", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"230", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"230", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"704", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"282", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"278", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"278", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"826", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"324", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"328", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"328", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"996", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"394", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"394", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"394", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1164", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"462", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"458", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"458", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1396", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"544", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"549", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"549", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1624", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"638", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"638", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"638", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1934", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"760", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"756", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"756", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"2248", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"874", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"878", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"878", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2656", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1034", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1034", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1034", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3078", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1202", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1196", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1196", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"3620", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"36", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1400", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1406", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1406", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4180", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1620", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1620", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1620", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"4892", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1896", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1888", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1888", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5640", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2172", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2178", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2178", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6564", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2530", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2530", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2530", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"7548", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2908", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2902", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2902", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8754", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"42", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3354", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3362", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3362", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"10036", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3850", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3850", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3850", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11596", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4446", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4438", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4438", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"13270", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5068", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5075", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5075", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"15272", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"46", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5830", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5830", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5830", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"17436", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6656", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6648", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6648", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"20010", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"48", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7612", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7622", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7622", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22788", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8668", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8668", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8668", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"26074", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9910", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9900", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9900", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"29640", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11238", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11248", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"11248", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"33812", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"52", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12814", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"12814", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"12814", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"38358", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14528", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14518", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14518", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"43652", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"54", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16494", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"16506", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16506", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"49416", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18668", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"18668", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18668", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"56100", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"56", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21178", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21164", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"21164", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"63400", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23888", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"23900", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"23900", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"71800", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"58", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27036", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"27036", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"27036", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"80996", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30482", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"30470", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"30470", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"91542", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34394", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"34408", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"34408", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"103076", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38708", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"38708", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"38708", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"116262", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43626", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"43610", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"43610", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"130706", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48982", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"48997", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"48997", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"147128", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"64", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55102", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"55102", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"55102", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"165140", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61808", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"61792", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"61792", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"185564", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"66", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69362", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"69380", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"69380", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"207946", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77690", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"77690", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"77690", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"233258", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87086", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"87068", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"87068", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"261020", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"97348", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"97366", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"97366", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"292292", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"108942", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"108942", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"108942", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"326608", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"121662", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"121642", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"121642", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"365178", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"72", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"135892", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"135914", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"135914", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"407468", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"151546", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"151546", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"151546", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"454900", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"169078", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"169054", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"169054", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"506920", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"188254", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"188276", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"188276", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"565092", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"76", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"209734", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"209734", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"209734", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"628896", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"233280", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"233258", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"233258", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"700114", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"78", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"259482", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"259508", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"259508", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"778168", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"288264", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"288264", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"288264", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"865140", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"320294", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"320266", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"320266", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"960452", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"355322", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"355348", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"355348", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1066408", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"82", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"394302", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"394302", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"394302", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1182506", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"437002", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"436972", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"436972", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1311368", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"84", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"484284", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"484315", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"484315", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1452460", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"536120", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"536120", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"536120", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1608832", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"593516", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"593484", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"593484", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1779998", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"656258", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"656290", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"656290", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1969352", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"88", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"725700", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"725700", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"725700", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2176552", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"801654", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"801620", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"801620", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2405464", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"885428", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"885466", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"885466", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"2655772", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"977112", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"977112", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"977112", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2931956", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1078192", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1078152", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1078152", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"3233838", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1188554", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1188592", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1188592", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3566424", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"94", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1310170", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1310170", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1310170", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3929802", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1443004", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1442964", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1442964", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"4329676", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"96", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1588994", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1589038", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1589038", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4766276", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1748456", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1748456", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1748456", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"5246192", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"98", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1923628", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1923582", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1923582", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5769944", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2114648", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2114694", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2114694", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6344932", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2324362", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2324362", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2324362", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"6972140", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2553040", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2552992", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2552992", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7660006", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"102", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2803590", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2803642", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2803642", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"8409856", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3076784", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3076784", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3076784", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9231420", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3375936", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3375882", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3375882", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"10126572", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3701664", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3701718", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3701718", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"11106276", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"106", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4058136", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4058136", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4058136", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"12173196", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4446228", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4446170", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4446170", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"13339838", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"108", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4870258", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4870319", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4870319", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"14609552", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5331778", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5331778", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5331778", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"15996728", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5835756", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5835690", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5835690", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"17505696", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6383690", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6383754", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6383754", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"19152710", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"112", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6981668", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6981668", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6981668", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"20943412", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7631610", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7631544", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7631544", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22896352", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"114", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8339994", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8340066", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8340066", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"25018416", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9109710", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9109710", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9109710", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"27330920", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9948146", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9948070", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9948070", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"29842406", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10858304", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10858378", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"10858378", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"32577016", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"118", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11849146", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11849146", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11849146", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"35545416", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12924402", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"12924322", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12924322", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"38775158", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14093702", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14093786", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14093786", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"42279052", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15362136", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15362136", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"15362136", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"46088714", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16740746", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16740658", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"16740658", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"50219680", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18235048", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18235136", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18235136", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"54707812", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"124", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19858218", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"19858218", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"19858218", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"59572042", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "25"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21616922", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"21616830", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"21616830", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"64853292", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"126", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23525550", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"23525648", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"23525648", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"70574040", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25592754", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"25592754", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"25592754", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"76781190", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27834958", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"27834854", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"27834854", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"83501600", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30261714", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"30261816", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"30261816", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"90788532", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32892490", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"32892490", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"32892490", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"98674180", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35738698", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"35738592", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"35738592", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"107219314", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"132", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38821734", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"38821848", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"38821848", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"116461836", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42155860", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"42155860", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"42155860", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"126471308", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45765546", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"45765426", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"45765426", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"137292544", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "27"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49666778", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"49666897", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"49666897", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"149004592", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"136", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53888248", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"53888248", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"53888248", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"161660542", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58448812", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"58448686", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"58448686", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"175350540", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"138", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63380310", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"63380442", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"63380442", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"190136688", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68705784", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"68705784", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"68705784", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"206122044", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74461538", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"74461402", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"74461402", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"223379444", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"80673558", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"80673696", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"80673696", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"242026032", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"142", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87384198", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"87384198", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"87384198", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"262147340", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"94623902", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"94623756", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"94623756", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"283876880", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"144", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"102439854", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"102440006", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"102440006", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"307314156", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"110868568", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"110868568", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"110868568", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"332611620", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"119963890", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"119963728", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"119963728", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"359885234", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"129767194", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"129767354", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"129767354", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"389308266", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"148", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"140340864", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"140340864", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"140340864", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"421015960", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"151733036", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"151732870", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"151732870", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"455205646", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"164013566", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"164013742", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"164013742", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"492033944", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"177239500", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"177239500", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"177239500", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"531725884", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"191490370", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"191490186", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"191490186", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"574463048", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"206830920", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"206831104", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"206831104", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"620501100", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"154", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"223352956", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"223352956", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"223352956", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"670050632", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "31"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"241131460", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"241131266", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"241131266", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"723402548", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"156", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"260269426", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"260269628", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"260269628", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"780799770", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"280854796", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"280854796", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"280854796", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"842573614", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"303004808", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"303004598", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"303004598", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"909004472", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"326819408", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"326819620", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"326819620", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"980468552", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"352433278", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"352433278", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"352433278", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1057289532", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"379961606", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"379961384", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"379961384", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1139895038", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"162", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"409555904", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"409556136", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"409556136", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1228657156", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"441350280", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"441350280", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"441350280", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1324062276", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"475516878", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"475516634", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"475516634", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1426538260", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "33"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"512208060", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"512208303", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"512208303", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1536636972", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"166", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"551621032", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"551621032", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"551621032", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1654850384", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"593930808", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"593930554", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"593930554", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1781805100", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"168", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"639359366", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"639359632", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"639359632", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1918064924", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"688109148", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"688109148", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"688109148", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2064341622", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"740432188", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"740431910", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"740431910", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"2221281368", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"796558426", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"796558706", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"796558706", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2389691024", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"172", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"856775598", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"856775598", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"856775598", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"2570311028", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"921346916", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"921346624", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"921346624", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2764056468", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"174", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"990596590", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"990596894", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"990596894", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2971773534", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "35"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1064827610", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1064827610", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1064827610", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"3194500284", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"176", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1144407482", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1144407166", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1144407166", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3433203700", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1229679992", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1229680310", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1229680310", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"3689059348", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"178", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1321063756", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1321063756", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1321063756", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3963171928", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1418951238", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1418950904", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1418950904", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4256873080", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1523814066", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1523814412", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1523814412", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"4571422104", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1636102022", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1636102022", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1636102022", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4908327550", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"182", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1756349196", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1756348832", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1756348832", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"5269024682", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1885065448", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1885065812", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1885065812", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5655220044", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"184", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2022857568", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2022857568", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2022857568", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6068548890", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2170306036", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2170305658", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2170305658", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"6510941960", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"186", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2328094546", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2328094940", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2328094940", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6984259024", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2496886036", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2496886036", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2496886036", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"7490684402", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"188", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2677453570", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2677453158", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2677453158", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8032332644", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2870547660", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2870548074", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2870548074", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"8611671960", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3077044912", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3077044912", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3077044912", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"9231105684", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3297797870", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3297797436", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3297797436", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9893422798", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"192", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3533793662", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3533794110", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3533794110", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"10601350742", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3786002810", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3786002810", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3786002810", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11358040592", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"194", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4055540248", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4055539782", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4055539782", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"12166586634", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "39"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4343503350", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4343503822", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4343503822", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"13030545320", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"196", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4651153746", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4651153746", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4651153746", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"13953425706", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4979735232", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4979734740", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4979734740", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"14939241402", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"198", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5330667862", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5330668371", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5330668371", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15991966748", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5705363774", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5705363774", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5705363774", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"17116130460", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6105424612", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6105424080", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6105424080", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"18316232272", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6532444854", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6532445388", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6532445388", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"19597377450", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"202", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6988233860", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6988233860", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6988233860", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"20964658454", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7474595370", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7474594814", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7474594814", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22423829572", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"204", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7993564236", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7993564812", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7993564812", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"23980647744", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8547183240", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8547183240", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8547183240", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"25641597312", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"206", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9137744744", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9137744144", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9137744144", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"27413183956", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9767552288", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9767552894", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9767552894", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"29302708792", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"208", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10439190988", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10439190988", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10439190988", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"31317520524", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11155261780", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11155261148", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"11155261148", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"33465838184", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11918669758", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11918670410", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11918670410", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"35755954788", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12732354214", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12732354214", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12732354214", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"38197120268", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"212", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13599583528", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13599582852", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"13599582852", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"40798689674", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14523667598", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14523668282", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14523668282", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"43571065612", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"214", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15508286682", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"15508286682", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"15508286682", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"46524796704", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "43"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16557171666", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16557170952", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"16557170952", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"49671578972", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"216", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17674454324", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"17674455060", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"17674455060", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"53023296856", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18864342370", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"18864342370", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"18864342370", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"56593096816", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"218", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20131478794", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"20131478026", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"20131478026", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"60394363012", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21480595616", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"21480596390", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"21480596390", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"64441862560", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22916912948", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"22916912948", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"22916912948", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"68750662244", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24445755894", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"24445755092", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"24445755092", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"73337345060", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"222", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26072979646", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"26072980476", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"26072980476", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"78218859204", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27804579050", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"27804579050", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"27804579050", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"83413821144", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"224", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29647125446", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"29647124582", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"29647124582", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"88941287882", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "45"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31607351702", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"31607352574", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"31607352574", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"94822146268", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"226", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33692635904", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"33692635904", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"33692635904", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"101077815598", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35910543290", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"35910542380", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"35910542380", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"107731723080", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"228", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38269341022", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"38269341956", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"38269341956", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"114807926832", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40777531312", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"40777531312", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"40777531312", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"122332695044", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43444381736", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"43444380766", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"43444380766", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"130333039124", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46279429068", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"46279430050", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"46279430050", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"138838396592", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"232", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49293064388", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"49293064388", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"49293064388", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"147879082314", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52495987734", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"52495986712", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"52495986712", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"157488075380", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"234", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55899830904", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"55899831955", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"55899831955", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"167699377176", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "47"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"59516600374", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"59516600374", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"59516600374", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"178549922420", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"236", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63359319938", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"63359318844", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"63359318844", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"190077832500", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"67441440004", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"67441441108", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"67441441108", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"202324451138", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"238", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"71777544866", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"71777544866", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"71777544866", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"215332501856", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76382704850", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"76382703704", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"76382703704", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"229148249092", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81273228610", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"81273229790", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"81273229790", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"243819547060", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"86466001388", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"86466001388", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"86466001388", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"259398149526", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"242", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"91979263036", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"91979261810", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"91979261810", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"275937637016", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"97831906554", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"97831907794", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"97831907794", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"293495876376", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"244", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"104044331744", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"104044331744", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"104044331744", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"312132836224", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "49"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"110637678884", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"110637677594", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"110637677594", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"331913197816", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"246", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"117634736796", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"117634738120", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"117634738120", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"352904044480", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"125059158932", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"125059158932", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"125059158932", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"375177650462", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"248", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132936403812", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"132936402440", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"132936402440", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"398809029692", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"141292905828", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"141292907218", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"141292907218", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"423878904572", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"150157104968", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"150157104968", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"150157104968", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"450471125236", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"159558542740", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"159558541294", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"159558541294", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"478675820702", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"252", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"169528957008", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"169528958490", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"169528958490", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"508586672652", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"180101357496", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"180101357496", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"180101357496", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"540304279736", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"254", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"191311161928", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"191311160386", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"191311160386", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"573933269456", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "51"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"203195218652", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"203195220210", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"203195220210", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"609585878696", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"256", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"215793047520", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"215793047520", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"215793047520", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"647378916308", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"229145777976", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"229145776362", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"229145776362", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"687437563552", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"258", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"243297468602", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"243297470262", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"243297470262", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"729892169568", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"258294020186", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"258294020186", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"258294020186", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"774882307212", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"274184546900", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"274184545178", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"274184545178", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"822553383224", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"291020229692", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"291020231434", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"291020231434", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"873060953968", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"262", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"308855811146", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"308855811146", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"308855811146", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"926567164558", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"327748352218", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"327748350408", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"327748350408", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"983245329812", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"264", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"347758821324", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"347758823178", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"347758823178", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1043276182668", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "53"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"368950822682", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"368950822682", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"368950822682", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1106852761260", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"266", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"391392250644", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"391392248722", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"391392248722", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1174176446550", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"415153949248", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"415153951196", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"415153951196", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1245462161992", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"268", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"440311512024", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"440311512024", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"440311512024", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1320934216588", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"466943833328", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"466943831308", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"466943831308", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1400831824562", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"495135022004", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"495135024074", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"495135024074", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1485404732236", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"524972919120", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"524972919120", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"524972919120", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1574919105056", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"272", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"556551092800", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"556551090650", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"556551090650", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1669652916250", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"273", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"589967279252", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"589967281425", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"589967281425", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1769902210136", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"274", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"625325549870", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"625325549870", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"625325549870", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1875976271250", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "55"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"662734629766", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"662734627514", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"662734627514", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1988204274028", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"276", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"702310201588", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"702310203896", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"702310203896", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2106930208852", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"744173187050", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"744173187050", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"744173187050", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"2232519972980", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"278", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"788452152580", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"788452150186", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"788452150186", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2365356029628", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"835281503988", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"835281506412", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"835281506412", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2505844952232", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"884804095368", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"884804095368", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"884804095368", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"2654411838164", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"937169288176", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"937169285662", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"937169285662", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2811508320002", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"282", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"992535725532", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"992535728104", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"992535728104", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"2977606708450", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1051069349204", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1051069349204", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1051069349204", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3153208534312", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"284", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1112946300308", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1112946297646", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1112946297646", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3338838395016", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "57"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1178350841190", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1178350843888", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1178350843888", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"3535053043520", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"286", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1247478497450", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1247478497450", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1247478497450", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3742434963604", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1320533828618", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1320533825820", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1320533825820", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"3961602023878", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"288", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1397733769402", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1397733772264", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1397733772264", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4193200754888", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1479305355926", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1479305355926", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1479305355926", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4437916642300", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1565489224980", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1565489222012", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1565489222012", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"4696467078736", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1656537234962", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1656537237966", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1656537237966", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4969612317680", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"292", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1752716251194", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1752716251194", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1752716251194", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"5258148129738", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1854305602120", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1854305599012", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1854305599012", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5562917441156", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"294", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1961601106152", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1961601109334", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1961601109334", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5884802666308", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "59"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2074912480198", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2074912480198", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2074912480198", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"6224738117380", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"296", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2194567562404", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2194567559108", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2194567559108", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6583701984938", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2320909608570", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2320909611908", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2320909611908", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"6962729547120", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"298", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2454301855890", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2454301855890", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2454301855890", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7362904833568", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2595124639350", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2595124635890", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2595124635890", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"7785374665470", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2743780247416", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2743780250950", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2743780250950", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"8231339974040", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2900689992110", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2900689992110", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2900689992110", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8702070772682", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"302", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3066299308936", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3066299305280", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3066299305280", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"9198897101676", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3241074707256", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3241074710964", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3241074710964", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9723224969424", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"304", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3425509276356", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3425509276356", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3425509276356", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"10276526965692", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "61"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3620119444578", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3620119440740", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3620119440740", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"10860359212768", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"306", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3825450840490", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3825450844412", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3825450844412", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"11476351618820", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4042075007524", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4042075007524", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4042075007524", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"12126225957842", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"308", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4270595568170", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4270595564108", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4270595564108", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12811785735544", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4511644817104", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4511644821216", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4511644821216", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"13534935446218", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4765890371810", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4765890371810", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4765890371810", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"14297670102448", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5034031563312", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5034031559058", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5034031559058", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"15102095721796", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"312", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5316806517838", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5316806522186", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5316806522186", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"15950418493552", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5614988512740", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5614988512740", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5614988512740", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"16844966635420", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"314", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5929393435744", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5929393431244", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5929393431244", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"17788179171956", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "63"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6260876019284", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6260876023843", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6260876023843", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"18782629223536", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"316", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6610337882352", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6610337882352", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6610337882352", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"19831012459282", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6978723558890", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6978723554172", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6978723554172", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"20936171886546", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"318", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7367029065660", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7367029070476", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7367029070476", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22101085955128", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7776297909402", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7776297909402", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7776297909402", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"23328895013104", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8207630123576", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8207630118598", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8207630118598", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"24622889041420", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8662178164008", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8662178169056", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8662178169056", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"25986535856332", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"322", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9141156647176", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"9141156647176", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9141156647176", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"27423468551818", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9645838040138", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9645838034914", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9645838034914", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"28937515536560", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"324", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10177563040354", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10177563045684", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10177563045684", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"30532687667096", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "65"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10737736271062", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10737736271062", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10737736271062", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"32213210316260", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"326", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11327837245584", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11327837240068", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"11327837240068", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"33983510183448", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11949415967890", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11949415973476", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"11949415973476", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"35848249497824", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"328", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12604104742260", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12604104742260", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12604104742260", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"37812312601888", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13293613582182", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13293613576410", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13293613576410", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"39880842402312", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14019742806110", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14019742812004", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14019742812004", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"42059226719540", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14784378488506", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"14784378488506", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"14784378488506", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"44353137220952", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"332", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15589505782636", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"15589505776542", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"15589505776542", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"46768515534102", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16437204311344", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"16437204317518", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"16437204317518", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"49311614794796", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"334", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17329662513468", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"17329662513468", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"17329662513468", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"51988985644296", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "67"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18269172868040", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"18269172861652", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18269172861652", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"54807520536876", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"336", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19258147203886", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"19258147210398", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"19258147210398", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"57774439628236", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20299112025186", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"20299112025186", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"20299112025186", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"60897338123546", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"338", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21394724728368", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"21394724721640", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"21394724721640", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"64184172071108", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22547768917338", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"22547768924160", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"22547768924160", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"67643308920672", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23761171861570", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"23761171861570", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"23761171861570", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"71283513373684", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25037999694388", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"25037999687338", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"25037999687338", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"75114001336862", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"342", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26381476056150", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"26381476063340", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"26381476063340", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"79144425857100", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27794977474100", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"27794977474100", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"27794977474100", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"83384934807956", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"344", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29282053136346", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"29282053128914", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"29282053128914", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"87846156946868", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "69"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30846420342210", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"30846420349738", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"30846420349738", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"92539263551524", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"346", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32491985788064", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"32491985788064", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"32491985788064", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"97475954790616", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34222840974134", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"34222840966358", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"34222840966358", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"102668525546368", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"348", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36043284949240", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36043284957170", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"36043284957170", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"108129852156220", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37957820017568", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"37957820017568", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"37957820017568", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"113873462828832", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39971175896586", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"39971175888392", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"39971175888392", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"119913524827092", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42088305606420", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"42088305614724", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"42088305614724", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"126264919754700", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"352", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44314411472098", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"44314411472098", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"44314411472098", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"132943231422906", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46654941085722", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"46654941077142", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"46654941077142", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"139964826309028", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"354", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49115615111142", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"49115615119884", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"49115615119884", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"147346842204708", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "71"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51702423704602", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"51702423704602", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"51702423704602", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"155107274339732", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"356", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54421656084286", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"54421656075262", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"54421656075262", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"163264964926962", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"357", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"57279897298468", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"57279897307618", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"57279897307618", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"171839695304732", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"358", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60284060054250", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"60284060054250", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"60284060054250", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"180852176686900", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63441381721030", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"63441381711578", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"63441381711578", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"190324148707624", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66759458387786", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"66759458397415", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"66759458397415", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"200278371529144", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70246242547952", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"70246242547952", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"70246242547952", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"210738731388682", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"362", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"73910079365900", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"73910079355954", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"73910079355954", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"221730234239792", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77759704932264", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"77759704942342", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"77759704942342", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"233279118751204", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"364", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81804285302630", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"81804285302630", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"81804285302630", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"245412851874832", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "73"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"86053415224186", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"86053415213786", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"86053415213786", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"258160249785144", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"366", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90517159938170", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"90517159948768", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"90517159948768", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"271551475599920", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"95206054883454", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"95206054883454", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"95206054883454", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"285618168991746", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"368", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"100131150263396", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"100131150252456", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"100131150252456", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"300393446318484", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105304011632354", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"105304011643442", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"105304011643442", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"315912039479236", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"110736767876168", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"110736767876168", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"110736767876168", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"332210298956148", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"116442112590218", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"116442112578768", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"116442112578768", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"349326342535982", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"372", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"122433355490436", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"122433355502092", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"122433355502092", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"367300061587402", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128724425171780", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"128724425171780", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"128724425171780", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"386173280543400", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"374", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"135329923984666", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"135329923972640", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"135329923972640", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"405989766778586", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "75"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"142265132092350", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"142265132104544", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"142265132104544", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"426795401579920", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"376", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"149546066557946", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"149546066557946", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"149546066557946", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"448638194264922", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"157189486637784", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"157189486625200", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"157189486625200", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"471568465429634", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"378", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"165212957137392", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"165212957150204", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"165212957150204", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"495638865761088", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"173634855615194", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"173634855615194", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"173634855615194", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"520904572661620", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"182474440082376", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"182474440069152", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"182474440069152", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"547423314261692", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"191751858071046", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"191751858084444", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"191751858084444", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"575255580344256", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"382", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"201488219543214", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"201488219543214", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"201488219543214", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"604464652377068", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"211705607786964", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"211705607773144", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"211705607773144", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"635116829738496", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"384", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"222427157641932", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"222427157656004", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"222427157656004", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"667281466392028", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "77"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"233677069015122", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"233677069015122", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"233677069015122", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"701031213766488", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"386", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"245480690558984", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"245480690544466", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"245480690544466", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"736442064764352", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"257864535795974", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"257864535810688", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"257864535810688", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"773593614468196", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"388", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"270856373250700", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"270856373250700", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"270856373250700", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"812569112529744", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"284485245202020", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"284485245186840", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"284485245186840", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"853455742972440", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"298781564449628", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"298781564465074", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"298781564465074", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"896344685805048", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"313777136610686", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"313777136610686", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"313777136610686", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"941331417589888", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"392", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"329505263730448", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"329505263714522", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"329505263714522", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"988515783213904", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"346000770179774", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"346000770195920", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"346000770195920", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1038002318708176", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"394", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"363300114281824", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"363300114281824", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"363300114281824", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1089900334514102", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "79"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"381441417888258", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"381441417871604", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"381441417871604", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1144324262163240", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"396", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"400464586290898", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"400464586307840", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"400464586307840", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1201393750169312", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"420411342562372", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"420411342562372", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"420411342562372", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1261234036633330", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"398", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"441325356067130", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"441325356049654", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"441325356049654", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1323976059007012", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"399", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"463252281696900", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"463252281714608", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"463252281714608", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1389756854504834", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"486239898350250", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"486239898350250", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"486239898350250", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1458719685447312", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"510338153240522", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"510338153222270", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"510338153222270", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1531014469517082", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"402", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"535599310737206", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"535599310755780", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"535599310755780", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1606797922183464", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"562078003018818", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"562078003018818", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"562078003018818", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1686234019361520", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"404", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"589831389718750", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"589831389699602", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"589831389699602", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1769494158567196", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "81"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"618919215173676", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"618919215193082", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"618919215193082", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"1856757656360604", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"406", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"649403980489260", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"649403980489260", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"649403980489260", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1948211930411958", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"681351007676144", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"681351007656134", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"681351007656134", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"2044053034306326", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"408", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"714828624681602", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"714828624701949", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"714828624701949", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2144485862498996", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"749908237932796", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"749908237932796", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"749908237932796", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2249724725658114", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"786664530952762", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"786664530931794", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"786664530931794", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"2359993580677844", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"825175545700876", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"825175545722132", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"825175545722132", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2475526649570104", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"412", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"865522896677874", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"865522896677874", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"865522896677874", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"2596568677315286", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"907791861529260", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"907791861507352", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"907791861507352", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2723375597560836", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"414", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"952071611392608", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"952071611414886", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"952071611414886", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2856214820900832", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "83"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"998455312565116", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"998455312565116", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"998455312565116", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"2995365951329728", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"416", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1047040373928396", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1047040373905434", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1047040373905434", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3141121107784478", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1097928560276888", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1097928560300154", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1097928560300154", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"3293785695158108", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"418", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1151226259086262", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1151226259086262", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1151226259086262", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3453678762645176", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1207044606174148", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1207044606150176", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1207044606150176", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3621133833429696", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "84"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1265499772821678", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1265499772846054", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1265499772846054", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"3796499303208752", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1326713105935914", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1326713105935914", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1326713105935914", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3980139333468782", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"422", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1390811436648564", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1390811436623448", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1390811436623448", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"4172434293871168", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1457927235823990", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1457927235849444", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1457927235849444", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4373781723920060", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"424", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1528198946831302", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1528198946831302", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1528198946831302", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"4584596823715000", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "85"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1601771157362628", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1601771157336402", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1601771157336402", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"4805313489202884", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"426", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1678794957727540", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1678794957754198", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1678794957754198", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5036384855671994", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1759428131579584", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1759428131579584", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1759428131579584", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"5278284412709492", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"428", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1843835541215548", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1843835541188094", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1843835541188094", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5531506605204580", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"429", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1932189338401092", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1932189338428920", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1932189338428920", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5796568034070048", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "86"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2024669379907790", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2024669379907790", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2024669379907790", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"6074008120479740", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2121463459757278", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2121463459728610", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2121463459728610", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6364390398901808", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"432", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2222767756766736", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2222767756795870", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2222767756795870", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"6668303250216984", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2328787091363580", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2328787091363580", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2328787091363580", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6986361294694536", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"434", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2439735407090816", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2439735407060804", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2439735407060804", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"7319206200136958", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "87"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2555836053604804", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2555836053635214", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2555836053635214", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"7667508182434516", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"436", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2677322306019132", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2677322306019132", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2677322306019132", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8031966896003082", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2804437675890292", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2804437675858982", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2804437675858982", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"8413313050166578", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"438", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2937436470719424", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2937436470751248", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2937436470751248", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8812309389149316", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3076584136734978", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3076584136734978", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3076584136734978", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"9229752433804776", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "88"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3222157861086920", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3222157861054148", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3222157861054148", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"9666473559055904", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"441", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3374446948610168", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3374446948643376", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3374446948643376", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"10123340870585572", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"442", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3533753471395334", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3533753471395334", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3533753471395334", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"10601260388936978", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3700392681931650", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3700392681897450", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3700392681897450", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11101178071550020", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"444", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3874693713056832", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3874693713091574", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3874693713091574", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"11624081112828770", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "89"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4057000032130400", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4057000032130400", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4057000032130400", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"12171000123400800", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"446", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4247670194649848", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4247670194614084", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4247670194614084", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"12743010556257930", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4447078342339184", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4447078342375432", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4447078342375432", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"13341235055335856", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"448", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4655615016092384", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4655615016092384", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4655615016092384", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"13966845019391364", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4873687701166736", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4873687701129420", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4873687701129420", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"14621063132963046", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5101721703334806", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5101721703372714", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5101721703372714", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"15305165079877884", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5340160746844224", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5340160746844224", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5340160746844224", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"16020482271416228", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"452", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5589467918002536", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5589467917963510", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5589467917963510", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"16768403722349316", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5850126319715580", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5850126319755120", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5850126319755120", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"17550378991515600", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"454", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6122640089383326", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6122640089383326", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6122640089383326", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"18367920235136436", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "91"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6407535114180906", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6407535114140212", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6407535114140212", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"19222605376216292", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"456", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6705360128241112", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6705360128282452", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6705360128282452", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"20116080350292788", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7016687495625600", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7016687495625600", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"7016687495625600", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"21050062522162146", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"458", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7342114392216052", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7342114392173504", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7342114392173504", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22026343140490084", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7682263661331888", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7682263661375001", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7682263661375001", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"23046791020961652", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "92"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8037785088693510", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8037785088693510", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8037785088693510", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"24113355228375944", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8409356336123546", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8409356336079174", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8409356336079174", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"25228069046826498", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"462", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8797684315952472", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8797684315997532", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8797684315997532", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"26393052908545968", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9203506211309822", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9203506211309822", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9203506211309822", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"27610518674208476", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"464", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9627590956885524", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9627590956839164", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9627590956839164", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"28882772829387796", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "93"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10070740352254606", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10070740352301586", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"10070740352301586", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"30212221098947504", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"466", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10533790659207046", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10533790659207046", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"10533790659207046", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"31601371934599528", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11017613815117246", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"11017613815068902", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"11017613815068902", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"33052841489230742", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"468", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11523119154949552", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11523119154998640", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11523119154998640", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"34569357419995808", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12051254735150312", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"12051254735150312", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12051254735150312", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"36153764251395242", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12603009189133680", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12603009189083170", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"12603009189083170", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"37809027520342560", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13179413169980784", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13179413170031956", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"13179413170031956", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"39538239558039298", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"472", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13781541351884718", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13781541351884718", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"13781541351884718", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"41344624006599586", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14410514000696280", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14410514000643644", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"14410514000643644", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"43231542052117712", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"474", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15067499131633422", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"15067499131686872", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"15067499131686872", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"45202497343771828", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "95"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15753714220556562", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15753714220556562", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"15753714220556562", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"47261142714031944", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"476", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16470428529101084", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"16470428529046102", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16470428529046102", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"49411285533679380", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17218964967330172", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"17218964967385878", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"17218964967385878", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"51656894956788908", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"478", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18000702601587206", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18000702601587206", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18000702601587206", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"54002107748878272", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18817078680078542", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18817078680021236", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"18817078680021236", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"56451236097228520", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19669591336486508", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"19669591336544678", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"19669591336544678", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"59008773951217372", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20559801794392042", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"20559801794392042", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"20559801794392042", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"61679405442808706", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"482", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21489337280774506", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"21489337280714684", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"21489337280714684", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"64468011781271888", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"483", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22459893422850946", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"22459893422911562", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22459893422911562", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"67379680330935544", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"484", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23473237390222820", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"23473237390222820", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"23473237390222820", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"70419712107048734", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "97"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24531210498888760", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"24531210498826422", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"24531210498826422", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"73593631561544796", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"486", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25635731598521372", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"25635731598584650", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"25635731598584650", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"76907194729276468", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26788799903272520", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"26788799903272520", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"26788799903272520", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"80366399777674984", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"488", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27992498641996450", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"27992498641931374", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"27992498641931374", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"83977495856527372", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29248998133148886", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"29248998133214808", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"29248998133214808", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"87746994470412192", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "98"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30560559721018308", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"30560559721018308", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"30560559721018308", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"91681679090689736", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31929539113448088", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"31929539113380308", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"31929539113380308", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"95788617414140222", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"492", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33358390624838132", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"33358390624906930", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"33358390624906930", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"100075171799120408", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34849670800957926", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"34849670800957926", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"34849670800957926", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"104549012480035060", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"494", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36406042991164236", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"36406042991093498", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"36406042991093498", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"109218128894528040", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "99"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38030281282223764", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"38030281282295426", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"38030281282295426", " ", 
        SubscriptBox["\[Chi]", "15"]}], "+", 
       RowBox[{"114090843927337316", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"496", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39725275428103632", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"39725275428103632", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"39725275428103632", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"119175826202052450", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41494035116558482", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"41494035116484802", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"41494035116484802", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"124482105433554528", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"498", "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43339695282617550", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"43339695282692318", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"43339695282692318", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"130019085762172808", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "5"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "100"],
     SeriesData[$CellContext`q, 0, {}, 0, 12000, 120],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
    Subscript[$CellContext`\[Chi], 3] + Subscript[$CellContext`\[Chi], 20], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 11] + Subscript[$CellContext`\[Chi], 15], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 
     Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 4] + 
     2 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Subscript[$CellContext`\[Chi], 6] + 
     Subscript[$CellContext`\[Chi], 7] + 4 Subscript[$CellContext`\[Chi], 16],
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 3] + 
     2 Subscript[$CellContext`\[Chi], 9] + 
     2 Subscript[$CellContext`\[Chi], 13] + 
     4 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 5] + 
     2 Subscript[$CellContext`\[Chi], 11] + 
     2 Subscript[$CellContext`\[Chi], 15] + 
     8 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 2] + 
     4 Subscript[$CellContext`\[Chi], 8] + 
     4 Subscript[$CellContext`\[Chi], 12] + 
     8 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 Subscript[$CellContext`\[Chi], 4] + 
     4 Subscript[$CellContext`\[Chi], 10] + 
     4 Subscript[$CellContext`\[Chi], 14] + 
     14 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 Subscript[$CellContext`\[Chi], 1] + 
     6 Subscript[$CellContext`\[Chi], 6] + 
     6 Subscript[$CellContext`\[Chi], 7] + 
     16 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 Subscript[$CellContext`\[Chi], 3] + 
     7 Subscript[$CellContext`\[Chi], 9] + 
     7 Subscript[$CellContext`\[Chi], 13] + 
     24 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 Subscript[$CellContext`\[Chi], 5] + 
     10 Subscript[$CellContext`\[Chi], 11] + 
     10 Subscript[$CellContext`\[Chi], 15] + 
     28 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 Subscript[$CellContext`\[Chi], 2] + 
     12 Subscript[$CellContext`\[Chi], 8] + 
     12 Subscript[$CellContext`\[Chi], 12] + 
     40 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16 Subscript[$CellContext`\[Chi], 4] + 
     18 Subscript[$CellContext`\[Chi], 10] + 
     18 Subscript[$CellContext`\[Chi], 14] + 
     46 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20 Subscript[$CellContext`\[Chi], 1] + 
     20 Subscript[$CellContext`\[Chi], 6] + 
     20 Subscript[$CellContext`\[Chi], 7] + 
     64 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28 Subscript[$CellContext`\[Chi], 3] + 
     26 Subscript[$CellContext`\[Chi], 9] + 
     26 Subscript[$CellContext`\[Chi], 13] + 
     76 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30 Subscript[$CellContext`\[Chi], 5] + 
     32 Subscript[$CellContext`\[Chi], 11] + 
     32 Subscript[$CellContext`\[Chi], 15] + 
     100 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42 Subscript[$CellContext`\[Chi], 2] + 
     42 Subscript[$CellContext`\[Chi], 8] + 
     42 Subscript[$CellContext`\[Chi], 12] + 
     118 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50 Subscript[$CellContext`\[Chi], 4] + 
     48 Subscript[$CellContext`\[Chi], 10] + 
     48 Subscript[$CellContext`\[Chi], 14] + 
     154 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60 Subscript[$CellContext`\[Chi], 1] + 
     63 Subscript[$CellContext`\[Chi], 6] + 
     63 Subscript[$CellContext`\[Chi], 7] + 
     180 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 74 Subscript[$CellContext`\[Chi], 3] + 
     74 Subscript[$CellContext`\[Chi], 9] + 
     74 Subscript[$CellContext`\[Chi], 13] + 
     230 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96 Subscript[$CellContext`\[Chi], 5] + 
     92 Subscript[$CellContext`\[Chi], 11] + 
     92 Subscript[$CellContext`\[Chi], 15] + 
     272 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     108 Subscript[$CellContext`\[Chi], 2] + 
     110 Subscript[$CellContext`\[Chi], 8] + 
     110 Subscript[$CellContext`\[Chi], 12] + 
     338 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     136 Subscript[$CellContext`\[Chi], 4] + 
     136 Subscript[$CellContext`\[Chi], 10] + 
     136 Subscript[$CellContext`\[Chi], 14] + 
     398 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     162 Subscript[$CellContext`\[Chi], 1] + 
     160 Subscript[$CellContext`\[Chi], 6] + 
     160 Subscript[$CellContext`\[Chi], 7] + 
     492 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     194 Subscript[$CellContext`\[Chi], 3] + 
     198 Subscript[$CellContext`\[Chi], 9] + 
     198 Subscript[$CellContext`\[Chi], 13] + 
     576 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     230 Subscript[$CellContext`\[Chi], 5] + 
     230 Subscript[$CellContext`\[Chi], 11] + 
     230 Subscript[$CellContext`\[Chi], 15] + 
     704 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     282 Subscript[$CellContext`\[Chi], 2] + 
     278 Subscript[$CellContext`\[Chi], 8] + 
     278 Subscript[$CellContext`\[Chi], 12] + 
     826 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     324 Subscript[$CellContext`\[Chi], 4] + 
     328 Subscript[$CellContext`\[Chi], 10] + 
     328 Subscript[$CellContext`\[Chi], 14] + 
     996 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     394 Subscript[$CellContext`\[Chi], 1] + 
     394 Subscript[$CellContext`\[Chi], 6] + 
     394 Subscript[$CellContext`\[Chi], 7] + 
     1164 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     462 Subscript[$CellContext`\[Chi], 3] + 
     458 Subscript[$CellContext`\[Chi], 9] + 
     458 Subscript[$CellContext`\[Chi], 13] + 
     1396 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     544 Subscript[$CellContext`\[Chi], 5] + 
     549 Subscript[$CellContext`\[Chi], 11] + 
     549 Subscript[$CellContext`\[Chi], 15] + 
     1624 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     638 Subscript[$CellContext`\[Chi], 2] + 
     638 Subscript[$CellContext`\[Chi], 8] + 
     638 Subscript[$CellContext`\[Chi], 12] + 
     1934 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     760 Subscript[$CellContext`\[Chi], 4] + 
     756 Subscript[$CellContext`\[Chi], 10] + 
     756 Subscript[$CellContext`\[Chi], 14] + 
     2248 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     874 Subscript[$CellContext`\[Chi], 1] + 
     878 Subscript[$CellContext`\[Chi], 6] + 
     878 Subscript[$CellContext`\[Chi], 7] + 
     2656 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1034 Subscript[$CellContext`\[Chi], 3] + 
     1034 Subscript[$CellContext`\[Chi], 9] + 
     1034 Subscript[$CellContext`\[Chi], 13] + 
     3078 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1202 Subscript[$CellContext`\[Chi], 5] + 
     1196 Subscript[$CellContext`\[Chi], 11] + 
     1196 Subscript[$CellContext`\[Chi], 15] + 
     3620 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1400 Subscript[$CellContext`\[Chi], 2] + 
     1406 Subscript[$CellContext`\[Chi], 8] + 
     1406 Subscript[$CellContext`\[Chi], 12] + 
     4180 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1620 Subscript[$CellContext`\[Chi], 4] + 
     1620 Subscript[$CellContext`\[Chi], 10] + 
     1620 Subscript[$CellContext`\[Chi], 14] + 
     4892 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1896 Subscript[$CellContext`\[Chi], 1] + 
     1888 Subscript[$CellContext`\[Chi], 6] + 
     1888 Subscript[$CellContext`\[Chi], 7] + 
     5640 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2172 Subscript[$CellContext`\[Chi], 3] + 
     2178 Subscript[$CellContext`\[Chi], 9] + 
     2178 Subscript[$CellContext`\[Chi], 13] + 
     6564 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2530 Subscript[$CellContext`\[Chi], 5] + 
     2530 Subscript[$CellContext`\[Chi], 11] + 
     2530 Subscript[$CellContext`\[Chi], 15] + 
     7548 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2908 Subscript[$CellContext`\[Chi], 2] + 
     2902 Subscript[$CellContext`\[Chi], 8] + 
     2902 Subscript[$CellContext`\[Chi], 12] + 
     8754 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3354 Subscript[$CellContext`\[Chi], 4] + 
     3362 Subscript[$CellContext`\[Chi], 10] + 
     3362 Subscript[$CellContext`\[Chi], 14] + 
     10036 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3850 Subscript[$CellContext`\[Chi], 1] + 
     3850 Subscript[$CellContext`\[Chi], 6] + 
     3850 Subscript[$CellContext`\[Chi], 7] + 
     11596 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4446 Subscript[$CellContext`\[Chi], 3] + 
     4438 Subscript[$CellContext`\[Chi], 9] + 
     4438 Subscript[$CellContext`\[Chi], 13] + 
     13270 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5068 Subscript[$CellContext`\[Chi], 5] + 
     5075 Subscript[$CellContext`\[Chi], 11] + 
     5075 Subscript[$CellContext`\[Chi], 15] + 
     15272 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5830 Subscript[$CellContext`\[Chi], 2] + 
     5830 Subscript[$CellContext`\[Chi], 8] + 
     5830 Subscript[$CellContext`\[Chi], 12] + 
     17436 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6656 Subscript[$CellContext`\[Chi], 4] + 
     6648 Subscript[$CellContext`\[Chi], 10] + 
     6648 Subscript[$CellContext`\[Chi], 14] + 
     20010 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7612 Subscript[$CellContext`\[Chi], 1] + 
     7622 Subscript[$CellContext`\[Chi], 6] + 
     7622 Subscript[$CellContext`\[Chi], 7] + 
     22788 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8668 Subscript[$CellContext`\[Chi], 3] + 
     8668 Subscript[$CellContext`\[Chi], 9] + 
     8668 Subscript[$CellContext`\[Chi], 13] + 
     26074 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9910 Subscript[$CellContext`\[Chi], 5] + 
     9900 Subscript[$CellContext`\[Chi], 11] + 
     9900 Subscript[$CellContext`\[Chi], 15] + 
     29640 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11238 Subscript[$CellContext`\[Chi], 2] + 
     11248 Subscript[$CellContext`\[Chi], 8] + 
     11248 Subscript[$CellContext`\[Chi], 12] + 
     33812 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12814 Subscript[$CellContext`\[Chi], 4] + 
     12814 Subscript[$CellContext`\[Chi], 10] + 
     12814 Subscript[$CellContext`\[Chi], 14] + 
     38358 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14528 Subscript[$CellContext`\[Chi], 1] + 
     14518 Subscript[$CellContext`\[Chi], 6] + 
     14518 Subscript[$CellContext`\[Chi], 7] + 
     43652 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16494 Subscript[$CellContext`\[Chi], 3] + 
     16506 Subscript[$CellContext`\[Chi], 9] + 
     16506 Subscript[$CellContext`\[Chi], 13] + 
     49416 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18668 Subscript[$CellContext`\[Chi], 5] + 
     18668 Subscript[$CellContext`\[Chi], 11] + 
     18668 Subscript[$CellContext`\[Chi], 15] + 
     56100 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21178 Subscript[$CellContext`\[Chi], 2] + 
     21164 Subscript[$CellContext`\[Chi], 8] + 
     21164 Subscript[$CellContext`\[Chi], 12] + 
     63400 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     23888 Subscript[$CellContext`\[Chi], 4] + 
     23900 Subscript[$CellContext`\[Chi], 10] + 
     23900 Subscript[$CellContext`\[Chi], 14] + 
     71800 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27036 Subscript[$CellContext`\[Chi], 1] + 
     27036 Subscript[$CellContext`\[Chi], 6] + 
     27036 Subscript[$CellContext`\[Chi], 7] + 
     80996 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30482 Subscript[$CellContext`\[Chi], 3] + 
     30470 Subscript[$CellContext`\[Chi], 9] + 
     30470 Subscript[$CellContext`\[Chi], 13] + 
     91542 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34394 Subscript[$CellContext`\[Chi], 5] + 
     34408 Subscript[$CellContext`\[Chi], 11] + 
     34408 Subscript[$CellContext`\[Chi], 15] + 
     103076 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38708 Subscript[$CellContext`\[Chi], 2] + 
     38708 Subscript[$CellContext`\[Chi], 8] + 
     38708 Subscript[$CellContext`\[Chi], 12] + 
     116262 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     43626 Subscript[$CellContext`\[Chi], 4] + 
     43610 Subscript[$CellContext`\[Chi], 10] + 
     43610 Subscript[$CellContext`\[Chi], 14] + 
     130706 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     48982 Subscript[$CellContext`\[Chi], 1] + 
     48997 Subscript[$CellContext`\[Chi], 6] + 
     48997 Subscript[$CellContext`\[Chi], 7] + 
     147128 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     55102 Subscript[$CellContext`\[Chi], 3] + 
     55102 Subscript[$CellContext`\[Chi], 9] + 
     55102 Subscript[$CellContext`\[Chi], 13] + 
     165140 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     61808 Subscript[$CellContext`\[Chi], 5] + 
     61792 Subscript[$CellContext`\[Chi], 11] + 
     61792 Subscript[$CellContext`\[Chi], 15] + 
     185564 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     69362 Subscript[$CellContext`\[Chi], 2] + 
     69380 Subscript[$CellContext`\[Chi], 8] + 
     69380 Subscript[$CellContext`\[Chi], 12] + 
     207946 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     77690 Subscript[$CellContext`\[Chi], 4] + 
     77690 Subscript[$CellContext`\[Chi], 10] + 
     77690 Subscript[$CellContext`\[Chi], 14] + 
     233258 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     87086 Subscript[$CellContext`\[Chi], 1] + 
     87068 Subscript[$CellContext`\[Chi], 6] + 
     87068 Subscript[$CellContext`\[Chi], 7] + 
     261020 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     97348 Subscript[$CellContext`\[Chi], 3] + 
     97366 Subscript[$CellContext`\[Chi], 9] + 
     97366 Subscript[$CellContext`\[Chi], 13] + 
     292292 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     108942 Subscript[$CellContext`\[Chi], 5] + 
     108942 Subscript[$CellContext`\[Chi], 11] + 
     108942 Subscript[$CellContext`\[Chi], 15] + 
     326608 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     121662 Subscript[$CellContext`\[Chi], 2] + 
     121642 Subscript[$CellContext`\[Chi], 8] + 
     121642 Subscript[$CellContext`\[Chi], 12] + 
     365178 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     135892 Subscript[$CellContext`\[Chi], 4] + 
     135914 Subscript[$CellContext`\[Chi], 10] + 
     135914 Subscript[$CellContext`\[Chi], 14] + 
     407468 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     151546 Subscript[$CellContext`\[Chi], 1] + 
     151546 Subscript[$CellContext`\[Chi], 6] + 
     151546 Subscript[$CellContext`\[Chi], 7] + 
     454900 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     169078 Subscript[$CellContext`\[Chi], 3] + 
     169054 Subscript[$CellContext`\[Chi], 9] + 
     169054 Subscript[$CellContext`\[Chi], 13] + 
     506920 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     188254 Subscript[$CellContext`\[Chi], 5] + 
     188276 Subscript[$CellContext`\[Chi], 11] + 
     188276 Subscript[$CellContext`\[Chi], 15] + 
     565092 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     209734 Subscript[$CellContext`\[Chi], 2] + 
     209734 Subscript[$CellContext`\[Chi], 8] + 
     209734 Subscript[$CellContext`\[Chi], 12] + 
     628896 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     233280 Subscript[$CellContext`\[Chi], 4] + 
     233258 Subscript[$CellContext`\[Chi], 10] + 
     233258 Subscript[$CellContext`\[Chi], 14] + 
     700114 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     259482 Subscript[$CellContext`\[Chi], 1] + 
     259508 Subscript[$CellContext`\[Chi], 6] + 
     259508 Subscript[$CellContext`\[Chi], 7] + 
     778168 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     288264 Subscript[$CellContext`\[Chi], 3] + 
     288264 Subscript[$CellContext`\[Chi], 9] + 
     288264 Subscript[$CellContext`\[Chi], 13] + 
     865140 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     320294 Subscript[$CellContext`\[Chi], 5] + 
     320266 Subscript[$CellContext`\[Chi], 11] + 
     320266 Subscript[$CellContext`\[Chi], 15] + 
     960452 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     355322 Subscript[$CellContext`\[Chi], 2] + 
     355348 Subscript[$CellContext`\[Chi], 8] + 
     355348 Subscript[$CellContext`\[Chi], 12] + 
     1066408 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     394302 Subscript[$CellContext`\[Chi], 4] + 
     394302 Subscript[$CellContext`\[Chi], 10] + 
     394302 Subscript[$CellContext`\[Chi], 14] + 
     1182506 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     437002 Subscript[$CellContext`\[Chi], 1] + 
     436972 Subscript[$CellContext`\[Chi], 6] + 
     436972 Subscript[$CellContext`\[Chi], 7] + 
     1311368 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     484284 Subscript[$CellContext`\[Chi], 3] + 
     484315 Subscript[$CellContext`\[Chi], 9] + 
     484315 Subscript[$CellContext`\[Chi], 13] + 
     1452460 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     536120 Subscript[$CellContext`\[Chi], 5] + 
     536120 Subscript[$CellContext`\[Chi], 11] + 
     536120 Subscript[$CellContext`\[Chi], 15] + 
     1608832 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     593516 Subscript[$CellContext`\[Chi], 2] + 
     593484 Subscript[$CellContext`\[Chi], 8] + 
     593484 Subscript[$CellContext`\[Chi], 12] + 
     1779998 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     656258 Subscript[$CellContext`\[Chi], 4] + 
     656290 Subscript[$CellContext`\[Chi], 10] + 
     656290 Subscript[$CellContext`\[Chi], 14] + 
     1969352 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     725700 Subscript[$CellContext`\[Chi], 1] + 
     725700 Subscript[$CellContext`\[Chi], 6] + 
     725700 Subscript[$CellContext`\[Chi], 7] + 
     2176552 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     801654 Subscript[$CellContext`\[Chi], 3] + 
     801620 Subscript[$CellContext`\[Chi], 9] + 
     801620 Subscript[$CellContext`\[Chi], 13] + 
     2405464 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     885428 Subscript[$CellContext`\[Chi], 5] + 
     885466 Subscript[$CellContext`\[Chi], 11] + 
     885466 Subscript[$CellContext`\[Chi], 15] + 
     2655772 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     977112 Subscript[$CellContext`\[Chi], 2] + 
     977112 Subscript[$CellContext`\[Chi], 8] + 
     977112 Subscript[$CellContext`\[Chi], 12] + 
     2931956 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1078192 Subscript[$CellContext`\[Chi], 4] + 
     1078152 Subscript[$CellContext`\[Chi], 10] + 
     1078152 Subscript[$CellContext`\[Chi], 14] + 
     3233838 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1188554 Subscript[$CellContext`\[Chi], 1] + 
     1188592 Subscript[$CellContext`\[Chi], 6] + 
     1188592 Subscript[$CellContext`\[Chi], 7] + 
     3566424 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1310170 Subscript[$CellContext`\[Chi], 3] + 
     1310170 Subscript[$CellContext`\[Chi], 9] + 
     1310170 Subscript[$CellContext`\[Chi], 13] + 
     3929802 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1443004 Subscript[$CellContext`\[Chi], 5] + 
     1442964 Subscript[$CellContext`\[Chi], 11] + 
     1442964 Subscript[$CellContext`\[Chi], 15] + 
     4329676 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1588994 Subscript[$CellContext`\[Chi], 2] + 
     1589038 Subscript[$CellContext`\[Chi], 8] + 
     1589038 Subscript[$CellContext`\[Chi], 12] + 
     4766276 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1748456 Subscript[$CellContext`\[Chi], 4] + 
     1748456 Subscript[$CellContext`\[Chi], 10] + 
     1748456 Subscript[$CellContext`\[Chi], 14] + 
     5246192 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1923628 Subscript[$CellContext`\[Chi], 1] + 
     1923582 Subscript[$CellContext`\[Chi], 6] + 
     1923582 Subscript[$CellContext`\[Chi], 7] + 
     5769944 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2114648 Subscript[$CellContext`\[Chi], 3] + 
     2114694 Subscript[$CellContext`\[Chi], 9] + 
     2114694 Subscript[$CellContext`\[Chi], 13] + 
     6344932 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2324362 Subscript[$CellContext`\[Chi], 5] + 
     2324362 Subscript[$CellContext`\[Chi], 11] + 
     2324362 Subscript[$CellContext`\[Chi], 15] + 
     6972140 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2553040 Subscript[$CellContext`\[Chi], 2] + 
     2552992 Subscript[$CellContext`\[Chi], 8] + 
     2552992 Subscript[$CellContext`\[Chi], 12] + 
     7660006 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2803590 Subscript[$CellContext`\[Chi], 4] + 
     2803642 Subscript[$CellContext`\[Chi], 10] + 
     2803642 Subscript[$CellContext`\[Chi], 14] + 
     8409856 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3076784 Subscript[$CellContext`\[Chi], 1] + 
     3076784 Subscript[$CellContext`\[Chi], 6] + 
     3076784 Subscript[$CellContext`\[Chi], 7] + 
     9231420 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3375936 Subscript[$CellContext`\[Chi], 3] + 
     3375882 Subscript[$CellContext`\[Chi], 9] + 
     3375882 Subscript[$CellContext`\[Chi], 13] + 
     10126572 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3701664 Subscript[$CellContext`\[Chi], 5] + 
     3701718 Subscript[$CellContext`\[Chi], 11] + 
     3701718 Subscript[$CellContext`\[Chi], 15] + 
     11106276 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4058136 Subscript[$CellContext`\[Chi], 2] + 
     4058136 Subscript[$CellContext`\[Chi], 8] + 
     4058136 Subscript[$CellContext`\[Chi], 12] + 
     12173196 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4446228 Subscript[$CellContext`\[Chi], 4] + 
     4446170 Subscript[$CellContext`\[Chi], 10] + 
     4446170 Subscript[$CellContext`\[Chi], 14] + 
     13339838 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4870258 Subscript[$CellContext`\[Chi], 1] + 
     4870319 Subscript[$CellContext`\[Chi], 6] + 
     4870319 Subscript[$CellContext`\[Chi], 7] + 
     14609552 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5331778 Subscript[$CellContext`\[Chi], 3] + 
     5331778 Subscript[$CellContext`\[Chi], 9] + 
     5331778 Subscript[$CellContext`\[Chi], 13] + 
     15996728 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5835756 Subscript[$CellContext`\[Chi], 5] + 
     5835690 Subscript[$CellContext`\[Chi], 11] + 
     5835690 Subscript[$CellContext`\[Chi], 15] + 
     17505696 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6383690 Subscript[$CellContext`\[Chi], 2] + 
     6383754 Subscript[$CellContext`\[Chi], 8] + 
     6383754 Subscript[$CellContext`\[Chi], 12] + 
     19152710 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6981668 Subscript[$CellContext`\[Chi], 4] + 
     6981668 Subscript[$CellContext`\[Chi], 10] + 
     6981668 Subscript[$CellContext`\[Chi], 14] + 
     20943412 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7631610 Subscript[$CellContext`\[Chi], 1] + 
     7631544 Subscript[$CellContext`\[Chi], 6] + 
     7631544 Subscript[$CellContext`\[Chi], 7] + 
     22896352 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8339994 Subscript[$CellContext`\[Chi], 3] + 
     8340066 Subscript[$CellContext`\[Chi], 9] + 
     8340066 Subscript[$CellContext`\[Chi], 13] + 
     25018416 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9109710 Subscript[$CellContext`\[Chi], 5] + 
     9109710 Subscript[$CellContext`\[Chi], 11] + 
     9109710 Subscript[$CellContext`\[Chi], 15] + 
     27330920 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9948146 Subscript[$CellContext`\[Chi], 2] + 
     9948070 Subscript[$CellContext`\[Chi], 8] + 
     9948070 Subscript[$CellContext`\[Chi], 12] + 
     29842406 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10858304 Subscript[$CellContext`\[Chi], 4] + 
     10858378 Subscript[$CellContext`\[Chi], 10] + 
     10858378 Subscript[$CellContext`\[Chi], 14] + 
     32577016 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11849146 Subscript[$CellContext`\[Chi], 1] + 
     11849146 Subscript[$CellContext`\[Chi], 6] + 
     11849146 Subscript[$CellContext`\[Chi], 7] + 
     35545416 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12924402 Subscript[$CellContext`\[Chi], 3] + 
     12924322 Subscript[$CellContext`\[Chi], 9] + 
     12924322 Subscript[$CellContext`\[Chi], 13] + 
     38775158 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14093702 Subscript[$CellContext`\[Chi], 5] + 
     14093786 Subscript[$CellContext`\[Chi], 11] + 
     14093786 Subscript[$CellContext`\[Chi], 15] + 
     42279052 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15362136 Subscript[$CellContext`\[Chi], 2] + 
     15362136 Subscript[$CellContext`\[Chi], 8] + 
     15362136 Subscript[$CellContext`\[Chi], 12] + 
     46088714 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16740746 Subscript[$CellContext`\[Chi], 4] + 
     16740658 Subscript[$CellContext`\[Chi], 10] + 
     16740658 Subscript[$CellContext`\[Chi], 14] + 
     50219680 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18235048 Subscript[$CellContext`\[Chi], 1] + 
     18235136 Subscript[$CellContext`\[Chi], 6] + 
     18235136 Subscript[$CellContext`\[Chi], 7] + 
     54707812 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     19858218 Subscript[$CellContext`\[Chi], 3] + 
     19858218 Subscript[$CellContext`\[Chi], 9] + 
     19858218 Subscript[$CellContext`\[Chi], 13] + 
     59572042 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21616922 Subscript[$CellContext`\[Chi], 5] + 
     21616830 Subscript[$CellContext`\[Chi], 11] + 
     21616830 Subscript[$CellContext`\[Chi], 15] + 
     64853292 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     23525550 Subscript[$CellContext`\[Chi], 2] + 
     23525648 Subscript[$CellContext`\[Chi], 8] + 
     23525648 Subscript[$CellContext`\[Chi], 12] + 
     70574040 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     25592754 Subscript[$CellContext`\[Chi], 4] + 
     25592754 Subscript[$CellContext`\[Chi], 10] + 
     25592754 Subscript[$CellContext`\[Chi], 14] + 
     76781190 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27834958 Subscript[$CellContext`\[Chi], 1] + 
     27834854 Subscript[$CellContext`\[Chi], 6] + 
     27834854 Subscript[$CellContext`\[Chi], 7] + 
     83501600 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30261714 Subscript[$CellContext`\[Chi], 3] + 
     30261816 Subscript[$CellContext`\[Chi], 9] + 
     30261816 Subscript[$CellContext`\[Chi], 13] + 
     90788532 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     32892490 Subscript[$CellContext`\[Chi], 5] + 
     32892490 Subscript[$CellContext`\[Chi], 11] + 
     32892490 Subscript[$CellContext`\[Chi], 15] + 
     98674180 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     35738698 Subscript[$CellContext`\[Chi], 2] + 
     35738592 Subscript[$CellContext`\[Chi], 8] + 
     35738592 Subscript[$CellContext`\[Chi], 12] + 
     107219314 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38821734 Subscript[$CellContext`\[Chi], 4] + 
     38821848 Subscript[$CellContext`\[Chi], 10] + 
     38821848 Subscript[$CellContext`\[Chi], 14] + 
     116461836 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     42155860 Subscript[$CellContext`\[Chi], 1] + 
     42155860 Subscript[$CellContext`\[Chi], 6] + 
     42155860 Subscript[$CellContext`\[Chi], 7] + 
     126471308 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     45765546 Subscript[$CellContext`\[Chi], 3] + 
     45765426 Subscript[$CellContext`\[Chi], 9] + 
     45765426 Subscript[$CellContext`\[Chi], 13] + 
     137292544 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     49666778 Subscript[$CellContext`\[Chi], 5] + 
     49666897 Subscript[$CellContext`\[Chi], 11] + 
     49666897 Subscript[$CellContext`\[Chi], 15] + 
     149004592 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     53888248 Subscript[$CellContext`\[Chi], 2] + 
     53888248 Subscript[$CellContext`\[Chi], 8] + 
     53888248 Subscript[$CellContext`\[Chi], 12] + 
     161660542 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     58448812 Subscript[$CellContext`\[Chi], 4] + 
     58448686 Subscript[$CellContext`\[Chi], 10] + 
     58448686 Subscript[$CellContext`\[Chi], 14] + 
     175350540 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     63380310 Subscript[$CellContext`\[Chi], 1] + 
     63380442 Subscript[$CellContext`\[Chi], 6] + 
     63380442 Subscript[$CellContext`\[Chi], 7] + 
     190136688 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     68705784 Subscript[$CellContext`\[Chi], 3] + 
     68705784 Subscript[$CellContext`\[Chi], 9] + 
     68705784 Subscript[$CellContext`\[Chi], 13] + 
     206122044 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     74461538 Subscript[$CellContext`\[Chi], 5] + 
     74461402 Subscript[$CellContext`\[Chi], 11] + 
     74461402 Subscript[$CellContext`\[Chi], 15] + 
     223379444 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     80673558 Subscript[$CellContext`\[Chi], 2] + 
     80673696 Subscript[$CellContext`\[Chi], 8] + 
     80673696 Subscript[$CellContext`\[Chi], 12] + 
     242026032 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     87384198 Subscript[$CellContext`\[Chi], 4] + 
     87384198 Subscript[$CellContext`\[Chi], 10] + 
     87384198 Subscript[$CellContext`\[Chi], 14] + 
     262147340 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     94623902 Subscript[$CellContext`\[Chi], 1] + 
     94623756 Subscript[$CellContext`\[Chi], 6] + 
     94623756 Subscript[$CellContext`\[Chi], 7] + 
     283876880 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     102439854 Subscript[$CellContext`\[Chi], 3] + 
     102440006 Subscript[$CellContext`\[Chi], 9] + 
     102440006 Subscript[$CellContext`\[Chi], 13] + 
     307314156 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     110868568 Subscript[$CellContext`\[Chi], 5] + 
     110868568 Subscript[$CellContext`\[Chi], 11] + 
     110868568 Subscript[$CellContext`\[Chi], 15] + 
     332611620 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     119963890 Subscript[$CellContext`\[Chi], 2] + 
     119963728 Subscript[$CellContext`\[Chi], 8] + 
     119963728 Subscript[$CellContext`\[Chi], 12] + 
     359885234 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     129767194 Subscript[$CellContext`\[Chi], 4] + 
     129767354 Subscript[$CellContext`\[Chi], 10] + 
     129767354 Subscript[$CellContext`\[Chi], 14] + 
     389308266 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     140340864 Subscript[$CellContext`\[Chi], 1] + 
     140340864 Subscript[$CellContext`\[Chi], 6] + 
     140340864 Subscript[$CellContext`\[Chi], 7] + 
     421015960 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     151733036 Subscript[$CellContext`\[Chi], 3] + 
     151732870 Subscript[$CellContext`\[Chi], 9] + 
     151732870 Subscript[$CellContext`\[Chi], 13] + 
     455205646 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     164013566 Subscript[$CellContext`\[Chi], 5] + 
     164013742 Subscript[$CellContext`\[Chi], 11] + 
     164013742 Subscript[$CellContext`\[Chi], 15] + 
     492033944 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     177239500 Subscript[$CellContext`\[Chi], 2] + 
     177239500 Subscript[$CellContext`\[Chi], 8] + 
     177239500 Subscript[$CellContext`\[Chi], 12] + 
     531725884 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     191490370 Subscript[$CellContext`\[Chi], 4] + 
     191490186 Subscript[$CellContext`\[Chi], 10] + 
     191490186 Subscript[$CellContext`\[Chi], 14] + 
     574463048 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     206830920 Subscript[$CellContext`\[Chi], 1] + 
     206831104 Subscript[$CellContext`\[Chi], 6] + 
     206831104 Subscript[$CellContext`\[Chi], 7] + 
     620501100 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     223352956 Subscript[$CellContext`\[Chi], 3] + 
     223352956 Subscript[$CellContext`\[Chi], 9] + 
     223352956 Subscript[$CellContext`\[Chi], 13] + 
     670050632 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     241131460 Subscript[$CellContext`\[Chi], 5] + 
     241131266 Subscript[$CellContext`\[Chi], 11] + 
     241131266 Subscript[$CellContext`\[Chi], 15] + 
     723402548 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     260269426 Subscript[$CellContext`\[Chi], 2] + 
     260269628 Subscript[$CellContext`\[Chi], 8] + 
     260269628 Subscript[$CellContext`\[Chi], 12] + 
     780799770 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     280854796 Subscript[$CellContext`\[Chi], 4] + 
     280854796 Subscript[$CellContext`\[Chi], 10] + 
     280854796 Subscript[$CellContext`\[Chi], 14] + 
     842573614 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     303004808 Subscript[$CellContext`\[Chi], 1] + 
     303004598 Subscript[$CellContext`\[Chi], 6] + 
     303004598 Subscript[$CellContext`\[Chi], 7] + 
     909004472 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     326819408 Subscript[$CellContext`\[Chi], 3] + 
     326819620 Subscript[$CellContext`\[Chi], 9] + 
     326819620 Subscript[$CellContext`\[Chi], 13] + 
     980468552 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     352433278 Subscript[$CellContext`\[Chi], 5] + 
     352433278 Subscript[$CellContext`\[Chi], 11] + 
     352433278 Subscript[$CellContext`\[Chi], 15] + 
     1057289532 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     379961606 Subscript[$CellContext`\[Chi], 2] + 
     379961384 Subscript[$CellContext`\[Chi], 8] + 
     379961384 Subscript[$CellContext`\[Chi], 12] + 
     1139895038 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     409555904 Subscript[$CellContext`\[Chi], 4] + 
     409556136 Subscript[$CellContext`\[Chi], 10] + 
     409556136 Subscript[$CellContext`\[Chi], 14] + 
     1228657156 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     441350280 Subscript[$CellContext`\[Chi], 1] + 
     441350280 Subscript[$CellContext`\[Chi], 6] + 
     441350280 Subscript[$CellContext`\[Chi], 7] + 
     1324062276 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     475516878 Subscript[$CellContext`\[Chi], 3] + 
     475516634 Subscript[$CellContext`\[Chi], 9] + 
     475516634 Subscript[$CellContext`\[Chi], 13] + 
     1426538260 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     512208060 Subscript[$CellContext`\[Chi], 5] + 
     512208303 Subscript[$CellContext`\[Chi], 11] + 
     512208303 Subscript[$CellContext`\[Chi], 15] + 
     1536636972 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     551621032 Subscript[$CellContext`\[Chi], 2] + 
     551621032 Subscript[$CellContext`\[Chi], 8] + 
     551621032 Subscript[$CellContext`\[Chi], 12] + 
     1654850384 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     593930808 Subscript[$CellContext`\[Chi], 4] + 
     593930554 Subscript[$CellContext`\[Chi], 10] + 
     593930554 Subscript[$CellContext`\[Chi], 14] + 
     1781805100 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     639359366 Subscript[$CellContext`\[Chi], 1] + 
     639359632 Subscript[$CellContext`\[Chi], 6] + 
     639359632 Subscript[$CellContext`\[Chi], 7] + 
     1918064924 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     688109148 Subscript[$CellContext`\[Chi], 3] + 
     688109148 Subscript[$CellContext`\[Chi], 9] + 
     688109148 Subscript[$CellContext`\[Chi], 13] + 
     2064341622 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     740432188 Subscript[$CellContext`\[Chi], 5] + 
     740431910 Subscript[$CellContext`\[Chi], 11] + 
     740431910 Subscript[$CellContext`\[Chi], 15] + 
     2221281368 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     796558426 Subscript[$CellContext`\[Chi], 2] + 
     796558706 Subscript[$CellContext`\[Chi], 8] + 
     796558706 Subscript[$CellContext`\[Chi], 12] + 
     2389691024 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     856775598 Subscript[$CellContext`\[Chi], 4] + 
     856775598 Subscript[$CellContext`\[Chi], 10] + 
     856775598 Subscript[$CellContext`\[Chi], 14] + 
     2570311028 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     921346916 Subscript[$CellContext`\[Chi], 1] + 
     921346624 Subscript[$CellContext`\[Chi], 6] + 
     921346624 Subscript[$CellContext`\[Chi], 7] + 
     2764056468 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     990596590 Subscript[$CellContext`\[Chi], 3] + 
     990596894 Subscript[$CellContext`\[Chi], 9] + 
     990596894 Subscript[$CellContext`\[Chi], 13] + 
     2971773534 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1064827610 Subscript[$CellContext`\[Chi], 5] + 
     1064827610 Subscript[$CellContext`\[Chi], 11] + 
     1064827610 Subscript[$CellContext`\[Chi], 15] + 
     3194500284 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1144407482 Subscript[$CellContext`\[Chi], 2] + 
     1144407166 Subscript[$CellContext`\[Chi], 8] + 
     1144407166 Subscript[$CellContext`\[Chi], 12] + 
     3433203700 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1229679992 Subscript[$CellContext`\[Chi], 4] + 
     1229680310 Subscript[$CellContext`\[Chi], 10] + 
     1229680310 Subscript[$CellContext`\[Chi], 14] + 
     3689059348 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1321063756 Subscript[$CellContext`\[Chi], 1] + 
     1321063756 Subscript[$CellContext`\[Chi], 6] + 
     1321063756 Subscript[$CellContext`\[Chi], 7] + 
     3963171928 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1418951238 Subscript[$CellContext`\[Chi], 3] + 
     1418950904 Subscript[$CellContext`\[Chi], 9] + 
     1418950904 Subscript[$CellContext`\[Chi], 13] + 
     4256873080 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1523814066 Subscript[$CellContext`\[Chi], 5] + 
     1523814412 Subscript[$CellContext`\[Chi], 11] + 
     1523814412 Subscript[$CellContext`\[Chi], 15] + 
     4571422104 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1636102022 Subscript[$CellContext`\[Chi], 2] + 
     1636102022 Subscript[$CellContext`\[Chi], 8] + 
     1636102022 Subscript[$CellContext`\[Chi], 12] + 
     4908327550 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1756349196 Subscript[$CellContext`\[Chi], 4] + 
     1756348832 Subscript[$CellContext`\[Chi], 10] + 
     1756348832 Subscript[$CellContext`\[Chi], 14] + 
     5269024682 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1885065448 Subscript[$CellContext`\[Chi], 1] + 
     1885065812 Subscript[$CellContext`\[Chi], 6] + 
     1885065812 Subscript[$CellContext`\[Chi], 7] + 
     5655220044 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2022857568 Subscript[$CellContext`\[Chi], 3] + 
     2022857568 Subscript[$CellContext`\[Chi], 9] + 
     2022857568 Subscript[$CellContext`\[Chi], 13] + 
     6068548890 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2170306036 Subscript[$CellContext`\[Chi], 5] + 
     2170305658 Subscript[$CellContext`\[Chi], 11] + 
     2170305658 Subscript[$CellContext`\[Chi], 15] + 
     6510941960 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2328094546 Subscript[$CellContext`\[Chi], 2] + 
     2328094940 Subscript[$CellContext`\[Chi], 8] + 
     2328094940 Subscript[$CellContext`\[Chi], 12] + 
     6984259024 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2496886036 Subscript[$CellContext`\[Chi], 4] + 
     2496886036 Subscript[$CellContext`\[Chi], 10] + 
     2496886036 Subscript[$CellContext`\[Chi], 14] + 
     7490684402 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2677453570 Subscript[$CellContext`\[Chi], 1] + 
     2677453158 Subscript[$CellContext`\[Chi], 6] + 
     2677453158 Subscript[$CellContext`\[Chi], 7] + 
     8032332644 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2870547660 Subscript[$CellContext`\[Chi], 3] + 
     2870548074 Subscript[$CellContext`\[Chi], 9] + 
     2870548074 Subscript[$CellContext`\[Chi], 13] + 
     8611671960 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3077044912 Subscript[$CellContext`\[Chi], 5] + 
     3077044912 Subscript[$CellContext`\[Chi], 11] + 
     3077044912 Subscript[$CellContext`\[Chi], 15] + 
     9231105684 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3297797870 Subscript[$CellContext`\[Chi], 2] + 
     3297797436 Subscript[$CellContext`\[Chi], 8] + 
     3297797436 Subscript[$CellContext`\[Chi], 12] + 
     9893422798 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3533793662 Subscript[$CellContext`\[Chi], 4] + 
     3533794110 Subscript[$CellContext`\[Chi], 10] + 
     3533794110 Subscript[$CellContext`\[Chi], 14] + 
     10601350742 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3786002810 Subscript[$CellContext`\[Chi], 1] + 
     3786002810 Subscript[$CellContext`\[Chi], 6] + 
     3786002810 Subscript[$CellContext`\[Chi], 7] + 
     11358040592 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4055540248 Subscript[$CellContext`\[Chi], 3] + 
     4055539782 Subscript[$CellContext`\[Chi], 9] + 
     4055539782 Subscript[$CellContext`\[Chi], 13] + 
     12166586634 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4343503350 Subscript[$CellContext`\[Chi], 5] + 
     4343503822 Subscript[$CellContext`\[Chi], 11] + 
     4343503822 Subscript[$CellContext`\[Chi], 15] + 
     13030545320 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4651153746 Subscript[$CellContext`\[Chi], 2] + 
     4651153746 Subscript[$CellContext`\[Chi], 8] + 
     4651153746 Subscript[$CellContext`\[Chi], 12] + 
     13953425706 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4979735232 Subscript[$CellContext`\[Chi], 4] + 
     4979734740 Subscript[$CellContext`\[Chi], 10] + 
     4979734740 Subscript[$CellContext`\[Chi], 14] + 
     14939241402 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5330667862 Subscript[$CellContext`\[Chi], 1] + 
     5330668371 Subscript[$CellContext`\[Chi], 6] + 
     5330668371 Subscript[$CellContext`\[Chi], 7] + 
     15991966748 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5705363774 Subscript[$CellContext`\[Chi], 3] + 
     5705363774 Subscript[$CellContext`\[Chi], 9] + 
     5705363774 Subscript[$CellContext`\[Chi], 13] + 
     17116130460 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6105424612 Subscript[$CellContext`\[Chi], 5] + 
     6105424080 Subscript[$CellContext`\[Chi], 11] + 
     6105424080 Subscript[$CellContext`\[Chi], 15] + 
     18316232272 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6532444854 Subscript[$CellContext`\[Chi], 2] + 
     6532445388 Subscript[$CellContext`\[Chi], 8] + 
     6532445388 Subscript[$CellContext`\[Chi], 12] + 
     19597377450 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6988233860 Subscript[$CellContext`\[Chi], 4] + 
     6988233860 Subscript[$CellContext`\[Chi], 10] + 
     6988233860 Subscript[$CellContext`\[Chi], 14] + 
     20964658454 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7474595370 Subscript[$CellContext`\[Chi], 1] + 
     7474594814 Subscript[$CellContext`\[Chi], 6] + 
     7474594814 Subscript[$CellContext`\[Chi], 7] + 
     22423829572 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7993564236 Subscript[$CellContext`\[Chi], 3] + 
     7993564812 Subscript[$CellContext`\[Chi], 9] + 
     7993564812 Subscript[$CellContext`\[Chi], 13] + 
     23980647744 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8547183240 Subscript[$CellContext`\[Chi], 5] + 
     8547183240 Subscript[$CellContext`\[Chi], 11] + 
     8547183240 Subscript[$CellContext`\[Chi], 15] + 
     25641597312 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9137744744 Subscript[$CellContext`\[Chi], 2] + 
     9137744144 Subscript[$CellContext`\[Chi], 8] + 
     9137744144 Subscript[$CellContext`\[Chi], 12] + 
     27413183956 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9767552288 Subscript[$CellContext`\[Chi], 4] + 
     9767552894 Subscript[$CellContext`\[Chi], 10] + 
     9767552894 Subscript[$CellContext`\[Chi], 14] + 
     29302708792 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10439190988 Subscript[$CellContext`\[Chi], 1] + 
     10439190988 Subscript[$CellContext`\[Chi], 6] + 
     10439190988 Subscript[$CellContext`\[Chi], 7] + 
     31317520524 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11155261780 Subscript[$CellContext`\[Chi], 3] + 
     11155261148 Subscript[$CellContext`\[Chi], 9] + 
     11155261148 Subscript[$CellContext`\[Chi], 13] + 
     33465838184 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11918669758 Subscript[$CellContext`\[Chi], 5] + 
     11918670410 Subscript[$CellContext`\[Chi], 11] + 
     11918670410 Subscript[$CellContext`\[Chi], 15] + 
     35755954788 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12732354214 Subscript[$CellContext`\[Chi], 2] + 
     12732354214 Subscript[$CellContext`\[Chi], 8] + 
     12732354214 Subscript[$CellContext`\[Chi], 12] + 
     38197120268 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13599583528 Subscript[$CellContext`\[Chi], 4] + 
     13599582852 Subscript[$CellContext`\[Chi], 10] + 
     13599582852 Subscript[$CellContext`\[Chi], 14] + 
     40798689674 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14523667598 Subscript[$CellContext`\[Chi], 1] + 
     14523668282 Subscript[$CellContext`\[Chi], 6] + 
     14523668282 Subscript[$CellContext`\[Chi], 7] + 
     43571065612 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15508286682 Subscript[$CellContext`\[Chi], 3] + 
     15508286682 Subscript[$CellContext`\[Chi], 9] + 
     15508286682 Subscript[$CellContext`\[Chi], 13] + 
     46524796704 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16557171666 Subscript[$CellContext`\[Chi], 5] + 
     16557170952 Subscript[$CellContext`\[Chi], 11] + 
     16557170952 Subscript[$CellContext`\[Chi], 15] + 
     49671578972 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     17674454324 Subscript[$CellContext`\[Chi], 2] + 
     17674455060 Subscript[$CellContext`\[Chi], 8] + 
     17674455060 Subscript[$CellContext`\[Chi], 12] + 
     53023296856 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18864342370 Subscript[$CellContext`\[Chi], 4] + 
     18864342370 Subscript[$CellContext`\[Chi], 10] + 
     18864342370 Subscript[$CellContext`\[Chi], 14] + 
     56593096816 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     20131478794 Subscript[$CellContext`\[Chi], 1] + 
     20131478026 Subscript[$CellContext`\[Chi], 6] + 
     20131478026 Subscript[$CellContext`\[Chi], 7] + 
     60394363012 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21480595616 Subscript[$CellContext`\[Chi], 3] + 
     21480596390 Subscript[$CellContext`\[Chi], 9] + 
     21480596390 Subscript[$CellContext`\[Chi], 13] + 
     64441862560 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22916912948 Subscript[$CellContext`\[Chi], 5] + 
     22916912948 Subscript[$CellContext`\[Chi], 11] + 
     22916912948 Subscript[$CellContext`\[Chi], 15] + 
     68750662244 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     24445755894 Subscript[$CellContext`\[Chi], 2] + 
     24445755092 Subscript[$CellContext`\[Chi], 8] + 
     24445755092 Subscript[$CellContext`\[Chi], 12] + 
     73337345060 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     26072979646 Subscript[$CellContext`\[Chi], 4] + 
     26072980476 Subscript[$CellContext`\[Chi], 10] + 
     26072980476 Subscript[$CellContext`\[Chi], 14] + 
     78218859204 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27804579050 Subscript[$CellContext`\[Chi], 1] + 
     27804579050 Subscript[$CellContext`\[Chi], 6] + 
     27804579050 Subscript[$CellContext`\[Chi], 7] + 
     83413821144 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     29647125446 Subscript[$CellContext`\[Chi], 3] + 
     29647124582 Subscript[$CellContext`\[Chi], 9] + 
     29647124582 Subscript[$CellContext`\[Chi], 13] + 
     88941287882 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     31607351702 Subscript[$CellContext`\[Chi], 5] + 
     31607352574 Subscript[$CellContext`\[Chi], 11] + 
     31607352574 Subscript[$CellContext`\[Chi], 15] + 
     94822146268 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     33692635904 Subscript[$CellContext`\[Chi], 2] + 
     33692635904 Subscript[$CellContext`\[Chi], 8] + 
     33692635904 Subscript[$CellContext`\[Chi], 12] + 
     101077815598 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     35910543290 Subscript[$CellContext`\[Chi], 4] + 
     35910542380 Subscript[$CellContext`\[Chi], 10] + 
     35910542380 Subscript[$CellContext`\[Chi], 14] + 
     107731723080 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38269341022 Subscript[$CellContext`\[Chi], 1] + 
     38269341956 Subscript[$CellContext`\[Chi], 6] + 
     38269341956 Subscript[$CellContext`\[Chi], 7] + 
     114807926832 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     40777531312 Subscript[$CellContext`\[Chi], 3] + 
     40777531312 Subscript[$CellContext`\[Chi], 9] + 
     40777531312 Subscript[$CellContext`\[Chi], 13] + 
     122332695044 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     43444381736 Subscript[$CellContext`\[Chi], 5] + 
     43444380766 Subscript[$CellContext`\[Chi], 11] + 
     43444380766 Subscript[$CellContext`\[Chi], 15] + 
     130333039124 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     46279429068 Subscript[$CellContext`\[Chi], 2] + 
     46279430050 Subscript[$CellContext`\[Chi], 8] + 
     46279430050 Subscript[$CellContext`\[Chi], 12] + 
     138838396592 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     49293064388 Subscript[$CellContext`\[Chi], 4] + 
     49293064388 Subscript[$CellContext`\[Chi], 10] + 
     49293064388 Subscript[$CellContext`\[Chi], 14] + 
     147879082314 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     52495987734 Subscript[$CellContext`\[Chi], 1] + 
     52495986712 Subscript[$CellContext`\[Chi], 6] + 
     52495986712 Subscript[$CellContext`\[Chi], 7] + 
     157488075380 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     55899830904 Subscript[$CellContext`\[Chi], 3] + 
     55899831955 Subscript[$CellContext`\[Chi], 9] + 
     55899831955 Subscript[$CellContext`\[Chi], 13] + 
     167699377176 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     59516600374 Subscript[$CellContext`\[Chi], 5] + 
     59516600374 Subscript[$CellContext`\[Chi], 11] + 
     59516600374 Subscript[$CellContext`\[Chi], 15] + 
     178549922420 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     63359319938 Subscript[$CellContext`\[Chi], 2] + 
     63359318844 Subscript[$CellContext`\[Chi], 8] + 
     63359318844 Subscript[$CellContext`\[Chi], 12] + 
     190077832500 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     67441440004 Subscript[$CellContext`\[Chi], 4] + 
     67441441108 Subscript[$CellContext`\[Chi], 10] + 
     67441441108 Subscript[$CellContext`\[Chi], 14] + 
     202324451138 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     71777544866 Subscript[$CellContext`\[Chi], 1] + 
     71777544866 Subscript[$CellContext`\[Chi], 6] + 
     71777544866 Subscript[$CellContext`\[Chi], 7] + 
     215332501856 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     76382704850 Subscript[$CellContext`\[Chi], 3] + 
     76382703704 Subscript[$CellContext`\[Chi], 9] + 
     76382703704 Subscript[$CellContext`\[Chi], 13] + 
     229148249092 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     81273228610 Subscript[$CellContext`\[Chi], 5] + 
     81273229790 Subscript[$CellContext`\[Chi], 11] + 
     81273229790 Subscript[$CellContext`\[Chi], 15] + 
     243819547060 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     86466001388 Subscript[$CellContext`\[Chi], 2] + 
     86466001388 Subscript[$CellContext`\[Chi], 8] + 
     86466001388 Subscript[$CellContext`\[Chi], 12] + 
     259398149526 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     91979263036 Subscript[$CellContext`\[Chi], 4] + 
     91979261810 Subscript[$CellContext`\[Chi], 10] + 
     91979261810 Subscript[$CellContext`\[Chi], 14] + 
     275937637016 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     97831906554 Subscript[$CellContext`\[Chi], 1] + 
     97831907794 Subscript[$CellContext`\[Chi], 6] + 
     97831907794 Subscript[$CellContext`\[Chi], 7] + 
     293495876376 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     104044331744 Subscript[$CellContext`\[Chi], 3] + 
     104044331744 Subscript[$CellContext`\[Chi], 9] + 
     104044331744 Subscript[$CellContext`\[Chi], 13] + 
     312132836224 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     110637678884 Subscript[$CellContext`\[Chi], 5] + 
     110637677594 Subscript[$CellContext`\[Chi], 11] + 
     110637677594 Subscript[$CellContext`\[Chi], 15] + 
     331913197816 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     117634736796 Subscript[$CellContext`\[Chi], 2] + 
     117634738120 Subscript[$CellContext`\[Chi], 8] + 
     117634738120 Subscript[$CellContext`\[Chi], 12] + 
     352904044480 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     125059158932 Subscript[$CellContext`\[Chi], 4] + 
     125059158932 Subscript[$CellContext`\[Chi], 10] + 
     125059158932 Subscript[$CellContext`\[Chi], 14] + 
     375177650462 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     132936403812 Subscript[$CellContext`\[Chi], 1] + 
     132936402440 Subscript[$CellContext`\[Chi], 6] + 
     132936402440 Subscript[$CellContext`\[Chi], 7] + 
     398809029692 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     141292905828 Subscript[$CellContext`\[Chi], 3] + 
     141292907218 Subscript[$CellContext`\[Chi], 9] + 
     141292907218 Subscript[$CellContext`\[Chi], 13] + 
     423878904572 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     150157104968 Subscript[$CellContext`\[Chi], 5] + 
     150157104968 Subscript[$CellContext`\[Chi], 11] + 
     150157104968 Subscript[$CellContext`\[Chi], 15] + 
     450471125236 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     159558542740 Subscript[$CellContext`\[Chi], 2] + 
     159558541294 Subscript[$CellContext`\[Chi], 8] + 
     159558541294 Subscript[$CellContext`\[Chi], 12] + 
     478675820702 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     169528957008 Subscript[$CellContext`\[Chi], 4] + 
     169528958490 Subscript[$CellContext`\[Chi], 10] + 
     169528958490 Subscript[$CellContext`\[Chi], 14] + 
     508586672652 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     180101357496 Subscript[$CellContext`\[Chi], 1] + 
     180101357496 Subscript[$CellContext`\[Chi], 6] + 
     180101357496 Subscript[$CellContext`\[Chi], 7] + 
     540304279736 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     191311161928 Subscript[$CellContext`\[Chi], 3] + 
     191311160386 Subscript[$CellContext`\[Chi], 9] + 
     191311160386 Subscript[$CellContext`\[Chi], 13] + 
     573933269456 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     203195218652 Subscript[$CellContext`\[Chi], 5] + 
     203195220210 Subscript[$CellContext`\[Chi], 11] + 
     203195220210 Subscript[$CellContext`\[Chi], 15] + 
     609585878696 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     215793047520 Subscript[$CellContext`\[Chi], 2] + 
     215793047520 Subscript[$CellContext`\[Chi], 8] + 
     215793047520 Subscript[$CellContext`\[Chi], 12] + 
     647378916308 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     229145777976 Subscript[$CellContext`\[Chi], 4] + 
     229145776362 Subscript[$CellContext`\[Chi], 10] + 
     229145776362 Subscript[$CellContext`\[Chi], 14] + 
     687437563552 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     243297468602 Subscript[$CellContext`\[Chi], 1] + 
     243297470262 Subscript[$CellContext`\[Chi], 6] + 
     243297470262 Subscript[$CellContext`\[Chi], 7] + 
     729892169568 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     258294020186 Subscript[$CellContext`\[Chi], 3] + 
     258294020186 Subscript[$CellContext`\[Chi], 9] + 
     258294020186 Subscript[$CellContext`\[Chi], 13] + 
     774882307212 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     274184546900 Subscript[$CellContext`\[Chi], 5] + 
     274184545178 Subscript[$CellContext`\[Chi], 11] + 
     274184545178 Subscript[$CellContext`\[Chi], 15] + 
     822553383224 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     291020229692 Subscript[$CellContext`\[Chi], 2] + 
     291020231434 Subscript[$CellContext`\[Chi], 8] + 
     291020231434 Subscript[$CellContext`\[Chi], 12] + 
     873060953968 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     308855811146 Subscript[$CellContext`\[Chi], 4] + 
     308855811146 Subscript[$CellContext`\[Chi], 10] + 
     308855811146 Subscript[$CellContext`\[Chi], 14] + 
     926567164558 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     327748352218 Subscript[$CellContext`\[Chi], 1] + 
     327748350408 Subscript[$CellContext`\[Chi], 6] + 
     327748350408 Subscript[$CellContext`\[Chi], 7] + 
     983245329812 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     347758821324 Subscript[$CellContext`\[Chi], 3] + 
     347758823178 Subscript[$CellContext`\[Chi], 9] + 
     347758823178 Subscript[$CellContext`\[Chi], 13] + 
     1043276182668 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     368950822682 Subscript[$CellContext`\[Chi], 5] + 
     368950822682 Subscript[$CellContext`\[Chi], 11] + 
     368950822682 Subscript[$CellContext`\[Chi], 15] + 
     1106852761260 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     391392250644 Subscript[$CellContext`\[Chi], 2] + 
     391392248722 Subscript[$CellContext`\[Chi], 8] + 
     391392248722 Subscript[$CellContext`\[Chi], 12] + 
     1174176446550 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     415153949248 Subscript[$CellContext`\[Chi], 4] + 
     415153951196 Subscript[$CellContext`\[Chi], 10] + 
     415153951196 Subscript[$CellContext`\[Chi], 14] + 
     1245462161992 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     440311512024 Subscript[$CellContext`\[Chi], 1] + 
     440311512024 Subscript[$CellContext`\[Chi], 6] + 
     440311512024 Subscript[$CellContext`\[Chi], 7] + 
     1320934216588 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     466943833328 Subscript[$CellContext`\[Chi], 3] + 
     466943831308 Subscript[$CellContext`\[Chi], 9] + 
     466943831308 Subscript[$CellContext`\[Chi], 13] + 
     1400831824562 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     495135022004 Subscript[$CellContext`\[Chi], 5] + 
     495135024074 Subscript[$CellContext`\[Chi], 11] + 
     495135024074 Subscript[$CellContext`\[Chi], 15] + 
     1485404732236 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     524972919120 Subscript[$CellContext`\[Chi], 2] + 
     524972919120 Subscript[$CellContext`\[Chi], 8] + 
     524972919120 Subscript[$CellContext`\[Chi], 12] + 
     1574919105056 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     556551092800 Subscript[$CellContext`\[Chi], 4] + 
     556551090650 Subscript[$CellContext`\[Chi], 10] + 
     556551090650 Subscript[$CellContext`\[Chi], 14] + 
     1669652916250 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     589967279252 Subscript[$CellContext`\[Chi], 1] + 
     589967281425 Subscript[$CellContext`\[Chi], 6] + 
     589967281425 Subscript[$CellContext`\[Chi], 7] + 
     1769902210136 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     625325549870 Subscript[$CellContext`\[Chi], 3] + 
     625325549870 Subscript[$CellContext`\[Chi], 9] + 
     625325549870 Subscript[$CellContext`\[Chi], 13] + 
     1875976271250 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     662734629766 Subscript[$CellContext`\[Chi], 5] + 
     662734627514 Subscript[$CellContext`\[Chi], 11] + 
     662734627514 Subscript[$CellContext`\[Chi], 15] + 
     1988204274028 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     702310201588 Subscript[$CellContext`\[Chi], 2] + 
     702310203896 Subscript[$CellContext`\[Chi], 8] + 
     702310203896 Subscript[$CellContext`\[Chi], 12] + 
     2106930208852 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     744173187050 Subscript[$CellContext`\[Chi], 4] + 
     744173187050 Subscript[$CellContext`\[Chi], 10] + 
     744173187050 Subscript[$CellContext`\[Chi], 14] + 
     2232519972980 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     788452152580 Subscript[$CellContext`\[Chi], 1] + 
     788452150186 Subscript[$CellContext`\[Chi], 6] + 
     788452150186 Subscript[$CellContext`\[Chi], 7] + 
     2365356029628 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     835281503988 Subscript[$CellContext`\[Chi], 3] + 
     835281506412 Subscript[$CellContext`\[Chi], 9] + 
     835281506412 Subscript[$CellContext`\[Chi], 13] + 
     2505844952232 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     884804095368 Subscript[$CellContext`\[Chi], 5] + 
     884804095368 Subscript[$CellContext`\[Chi], 11] + 
     884804095368 Subscript[$CellContext`\[Chi], 15] + 
     2654411838164 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     937169288176 Subscript[$CellContext`\[Chi], 2] + 
     937169285662 Subscript[$CellContext`\[Chi], 8] + 
     937169285662 Subscript[$CellContext`\[Chi], 12] + 
     2811508320002 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     992535725532 Subscript[$CellContext`\[Chi], 4] + 
     992535728104 Subscript[$CellContext`\[Chi], 10] + 
     992535728104 Subscript[$CellContext`\[Chi], 14] + 
     2977606708450 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1051069349204 Subscript[$CellContext`\[Chi], 1] + 
     1051069349204 Subscript[$CellContext`\[Chi], 6] + 
     1051069349204 Subscript[$CellContext`\[Chi], 7] + 
     3153208534312 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1112946300308 Subscript[$CellContext`\[Chi], 3] + 
     1112946297646 Subscript[$CellContext`\[Chi], 9] + 
     1112946297646 Subscript[$CellContext`\[Chi], 13] + 
     3338838395016 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1178350841190 Subscript[$CellContext`\[Chi], 5] + 
     1178350843888 Subscript[$CellContext`\[Chi], 11] + 
     1178350843888 Subscript[$CellContext`\[Chi], 15] + 
     3535053043520 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1247478497450 Subscript[$CellContext`\[Chi], 2] + 
     1247478497450 Subscript[$CellContext`\[Chi], 8] + 
     1247478497450 Subscript[$CellContext`\[Chi], 12] + 
     3742434963604 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1320533828618 Subscript[$CellContext`\[Chi], 4] + 
     1320533825820 Subscript[$CellContext`\[Chi], 10] + 
     1320533825820 Subscript[$CellContext`\[Chi], 14] + 
     3961602023878 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1397733769402 Subscript[$CellContext`\[Chi], 1] + 
     1397733772264 Subscript[$CellContext`\[Chi], 6] + 
     1397733772264 Subscript[$CellContext`\[Chi], 7] + 
     4193200754888 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1479305355926 Subscript[$CellContext`\[Chi], 3] + 
     1479305355926 Subscript[$CellContext`\[Chi], 9] + 
     1479305355926 Subscript[$CellContext`\[Chi], 13] + 
     4437916642300 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1565489224980 Subscript[$CellContext`\[Chi], 5] + 
     1565489222012 Subscript[$CellContext`\[Chi], 11] + 
     1565489222012 Subscript[$CellContext`\[Chi], 15] + 
     4696467078736 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1656537234962 Subscript[$CellContext`\[Chi], 2] + 
     1656537237966 Subscript[$CellContext`\[Chi], 8] + 
     1656537237966 Subscript[$CellContext`\[Chi], 12] + 
     4969612317680 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1752716251194 Subscript[$CellContext`\[Chi], 4] + 
     1752716251194 Subscript[$CellContext`\[Chi], 10] + 
     1752716251194 Subscript[$CellContext`\[Chi], 14] + 
     5258148129738 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1854305602120 Subscript[$CellContext`\[Chi], 1] + 
     1854305599012 Subscript[$CellContext`\[Chi], 6] + 
     1854305599012 Subscript[$CellContext`\[Chi], 7] + 
     5562917441156 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1961601106152 Subscript[$CellContext`\[Chi], 3] + 
     1961601109334 Subscript[$CellContext`\[Chi], 9] + 
     1961601109334 Subscript[$CellContext`\[Chi], 13] + 
     5884802666308 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2074912480198 Subscript[$CellContext`\[Chi], 5] + 
     2074912480198 Subscript[$CellContext`\[Chi], 11] + 
     2074912480198 Subscript[$CellContext`\[Chi], 15] + 
     6224738117380 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2194567562404 Subscript[$CellContext`\[Chi], 2] + 
     2194567559108 Subscript[$CellContext`\[Chi], 8] + 
     2194567559108 Subscript[$CellContext`\[Chi], 12] + 
     6583701984938 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2320909608570 Subscript[$CellContext`\[Chi], 4] + 
     2320909611908 Subscript[$CellContext`\[Chi], 10] + 
     2320909611908 Subscript[$CellContext`\[Chi], 14] + 
     6962729547120 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2454301855890 Subscript[$CellContext`\[Chi], 1] + 
     2454301855890 Subscript[$CellContext`\[Chi], 6] + 
     2454301855890 Subscript[$CellContext`\[Chi], 7] + 
     7362904833568 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2595124639350 Subscript[$CellContext`\[Chi], 3] + 
     2595124635890 Subscript[$CellContext`\[Chi], 9] + 
     2595124635890 Subscript[$CellContext`\[Chi], 13] + 
     7785374665470 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2743780247416 Subscript[$CellContext`\[Chi], 5] + 
     2743780250950 Subscript[$CellContext`\[Chi], 11] + 
     2743780250950 Subscript[$CellContext`\[Chi], 15] + 
     8231339974040 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2900689992110 Subscript[$CellContext`\[Chi], 2] + 
     2900689992110 Subscript[$CellContext`\[Chi], 8] + 
     2900689992110 Subscript[$CellContext`\[Chi], 12] + 
     8702070772682 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3066299308936 Subscript[$CellContext`\[Chi], 4] + 
     3066299305280 Subscript[$CellContext`\[Chi], 10] + 
     3066299305280 Subscript[$CellContext`\[Chi], 14] + 
     9198897101676 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3241074707256 Subscript[$CellContext`\[Chi], 1] + 
     3241074710964 Subscript[$CellContext`\[Chi], 6] + 
     3241074710964 Subscript[$CellContext`\[Chi], 7] + 
     9723224969424 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3425509276356 Subscript[$CellContext`\[Chi], 3] + 
     3425509276356 Subscript[$CellContext`\[Chi], 9] + 
     3425509276356 Subscript[$CellContext`\[Chi], 13] + 
     10276526965692 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3620119444578 Subscript[$CellContext`\[Chi], 5] + 
     3620119440740 Subscript[$CellContext`\[Chi], 11] + 
     3620119440740 Subscript[$CellContext`\[Chi], 15] + 
     10860359212768 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3825450840490 Subscript[$CellContext`\[Chi], 2] + 
     3825450844412 Subscript[$CellContext`\[Chi], 8] + 
     3825450844412 Subscript[$CellContext`\[Chi], 12] + 
     11476351618820 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4042075007524 Subscript[$CellContext`\[Chi], 4] + 
     4042075007524 Subscript[$CellContext`\[Chi], 10] + 
     4042075007524 Subscript[$CellContext`\[Chi], 14] + 
     12126225957842 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4270595568170 Subscript[$CellContext`\[Chi], 1] + 
     4270595564108 Subscript[$CellContext`\[Chi], 6] + 
     4270595564108 Subscript[$CellContext`\[Chi], 7] + 
     12811785735544 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4511644817104 Subscript[$CellContext`\[Chi], 3] + 
     4511644821216 Subscript[$CellContext`\[Chi], 9] + 
     4511644821216 Subscript[$CellContext`\[Chi], 13] + 
     13534935446218 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4765890371810 Subscript[$CellContext`\[Chi], 5] + 
     4765890371810 Subscript[$CellContext`\[Chi], 11] + 
     4765890371810 Subscript[$CellContext`\[Chi], 15] + 
     14297670102448 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5034031563312 Subscript[$CellContext`\[Chi], 2] + 
     5034031559058 Subscript[$CellContext`\[Chi], 8] + 
     5034031559058 Subscript[$CellContext`\[Chi], 12] + 
     15102095721796 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5316806517838 Subscript[$CellContext`\[Chi], 4] + 
     5316806522186 Subscript[$CellContext`\[Chi], 10] + 
     5316806522186 Subscript[$CellContext`\[Chi], 14] + 
     15950418493552 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5614988512740 Subscript[$CellContext`\[Chi], 1] + 
     5614988512740 Subscript[$CellContext`\[Chi], 6] + 
     5614988512740 Subscript[$CellContext`\[Chi], 7] + 
     16844966635420 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5929393435744 Subscript[$CellContext`\[Chi], 3] + 
     5929393431244 Subscript[$CellContext`\[Chi], 9] + 
     5929393431244 Subscript[$CellContext`\[Chi], 13] + 
     17788179171956 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6260876019284 Subscript[$CellContext`\[Chi], 5] + 
     6260876023843 Subscript[$CellContext`\[Chi], 11] + 
     6260876023843 Subscript[$CellContext`\[Chi], 15] + 
     18782629223536 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6610337882352 Subscript[$CellContext`\[Chi], 2] + 
     6610337882352 Subscript[$CellContext`\[Chi], 8] + 
     6610337882352 Subscript[$CellContext`\[Chi], 12] + 
     19831012459282 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6978723558890 Subscript[$CellContext`\[Chi], 4] + 
     6978723554172 Subscript[$CellContext`\[Chi], 10] + 
     6978723554172 Subscript[$CellContext`\[Chi], 14] + 
     20936171886546 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7367029065660 Subscript[$CellContext`\[Chi], 1] + 
     7367029070476 Subscript[$CellContext`\[Chi], 6] + 
     7367029070476 Subscript[$CellContext`\[Chi], 7] + 
     22101085955128 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7776297909402 Subscript[$CellContext`\[Chi], 3] + 
     7776297909402 Subscript[$CellContext`\[Chi], 9] + 
     7776297909402 Subscript[$CellContext`\[Chi], 13] + 
     23328895013104 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8207630123576 Subscript[$CellContext`\[Chi], 5] + 
     8207630118598 Subscript[$CellContext`\[Chi], 11] + 
     8207630118598 Subscript[$CellContext`\[Chi], 15] + 
     24622889041420 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8662178164008 Subscript[$CellContext`\[Chi], 2] + 
     8662178169056 Subscript[$CellContext`\[Chi], 8] + 
     8662178169056 Subscript[$CellContext`\[Chi], 12] + 
     25986535856332 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9141156647176 Subscript[$CellContext`\[Chi], 4] + 
     9141156647176 Subscript[$CellContext`\[Chi], 10] + 
     9141156647176 Subscript[$CellContext`\[Chi], 14] + 
     27423468551818 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9645838040138 Subscript[$CellContext`\[Chi], 1] + 
     9645838034914 Subscript[$CellContext`\[Chi], 6] + 
     9645838034914 Subscript[$CellContext`\[Chi], 7] + 
     28937515536560 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10177563040354 Subscript[$CellContext`\[Chi], 3] + 
     10177563045684 Subscript[$CellContext`\[Chi], 9] + 
     10177563045684 Subscript[$CellContext`\[Chi], 13] + 
     30532687667096 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10737736271062 Subscript[$CellContext`\[Chi], 5] + 
     10737736271062 Subscript[$CellContext`\[Chi], 11] + 
     10737736271062 Subscript[$CellContext`\[Chi], 15] + 
     32213210316260 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11327837245584 Subscript[$CellContext`\[Chi], 2] + 
     11327837240068 Subscript[$CellContext`\[Chi], 8] + 
     11327837240068 Subscript[$CellContext`\[Chi], 12] + 
     33983510183448 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11949415967890 Subscript[$CellContext`\[Chi], 4] + 
     11949415973476 Subscript[$CellContext`\[Chi], 10] + 
     11949415973476 Subscript[$CellContext`\[Chi], 14] + 
     35848249497824 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12604104742260 Subscript[$CellContext`\[Chi], 1] + 
     12604104742260 Subscript[$CellContext`\[Chi], 6] + 
     12604104742260 Subscript[$CellContext`\[Chi], 7] + 
     37812312601888 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13293613582182 Subscript[$CellContext`\[Chi], 3] + 
     13293613576410 Subscript[$CellContext`\[Chi], 9] + 
     13293613576410 Subscript[$CellContext`\[Chi], 13] + 
     39880842402312 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14019742806110 Subscript[$CellContext`\[Chi], 5] + 
     14019742812004 Subscript[$CellContext`\[Chi], 11] + 
     14019742812004 Subscript[$CellContext`\[Chi], 15] + 
     42059226719540 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14784378488506 Subscript[$CellContext`\[Chi], 2] + 
     14784378488506 Subscript[$CellContext`\[Chi], 8] + 
     14784378488506 Subscript[$CellContext`\[Chi], 12] + 
     44353137220952 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15589505782636 Subscript[$CellContext`\[Chi], 4] + 
     15589505776542 Subscript[$CellContext`\[Chi], 10] + 
     15589505776542 Subscript[$CellContext`\[Chi], 14] + 
     46768515534102 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16437204311344 Subscript[$CellContext`\[Chi], 1] + 
     16437204317518 Subscript[$CellContext`\[Chi], 6] + 
     16437204317518 Subscript[$CellContext`\[Chi], 7] + 
     49311614794796 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     17329662513468 Subscript[$CellContext`\[Chi], 3] + 
     17329662513468 Subscript[$CellContext`\[Chi], 9] + 
     17329662513468 Subscript[$CellContext`\[Chi], 13] + 
     51988985644296 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18269172868040 Subscript[$CellContext`\[Chi], 5] + 
     18269172861652 Subscript[$CellContext`\[Chi], 11] + 
     18269172861652 Subscript[$CellContext`\[Chi], 15] + 
     54807520536876 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     19258147203886 Subscript[$CellContext`\[Chi], 2] + 
     19258147210398 Subscript[$CellContext`\[Chi], 8] + 
     19258147210398 Subscript[$CellContext`\[Chi], 12] + 
     57774439628236 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     20299112025186 Subscript[$CellContext`\[Chi], 4] + 
     20299112025186 Subscript[$CellContext`\[Chi], 10] + 
     20299112025186 Subscript[$CellContext`\[Chi], 14] + 
     60897338123546 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21394724728368 Subscript[$CellContext`\[Chi], 1] + 
     21394724721640 Subscript[$CellContext`\[Chi], 6] + 
     21394724721640 Subscript[$CellContext`\[Chi], 7] + 
     64184172071108 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22547768917338 Subscript[$CellContext`\[Chi], 3] + 
     22547768924160 Subscript[$CellContext`\[Chi], 9] + 
     22547768924160 Subscript[$CellContext`\[Chi], 13] + 
     67643308920672 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     23761171861570 Subscript[$CellContext`\[Chi], 5] + 
     23761171861570 Subscript[$CellContext`\[Chi], 11] + 
     23761171861570 Subscript[$CellContext`\[Chi], 15] + 
     71283513373684 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     25037999694388 Subscript[$CellContext`\[Chi], 2] + 
     25037999687338 Subscript[$CellContext`\[Chi], 8] + 
     25037999687338 Subscript[$CellContext`\[Chi], 12] + 
     75114001336862 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     26381476056150 Subscript[$CellContext`\[Chi], 4] + 
     26381476063340 Subscript[$CellContext`\[Chi], 10] + 
     26381476063340 Subscript[$CellContext`\[Chi], 14] + 
     79144425857100 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27794977474100 Subscript[$CellContext`\[Chi], 1] + 
     27794977474100 Subscript[$CellContext`\[Chi], 6] + 
     27794977474100 Subscript[$CellContext`\[Chi], 7] + 
     83384934807956 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     29282053136346 Subscript[$CellContext`\[Chi], 3] + 
     29282053128914 Subscript[$CellContext`\[Chi], 9] + 
     29282053128914 Subscript[$CellContext`\[Chi], 13] + 
     87846156946868 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30846420342210 Subscript[$CellContext`\[Chi], 5] + 
     30846420349738 Subscript[$CellContext`\[Chi], 11] + 
     30846420349738 Subscript[$CellContext`\[Chi], 15] + 
     92539263551524 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     32491985788064 Subscript[$CellContext`\[Chi], 2] + 
     32491985788064 Subscript[$CellContext`\[Chi], 8] + 
     32491985788064 Subscript[$CellContext`\[Chi], 12] + 
     97475954790616 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34222840974134 Subscript[$CellContext`\[Chi], 4] + 
     34222840966358 Subscript[$CellContext`\[Chi], 10] + 
     34222840966358 Subscript[$CellContext`\[Chi], 14] + 
     102668525546368 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     36043284949240 Subscript[$CellContext`\[Chi], 1] + 
     36043284957170 Subscript[$CellContext`\[Chi], 6] + 
     36043284957170 Subscript[$CellContext`\[Chi], 7] + 
     108129852156220 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     37957820017568 Subscript[$CellContext`\[Chi], 3] + 
     37957820017568 Subscript[$CellContext`\[Chi], 9] + 
     37957820017568 Subscript[$CellContext`\[Chi], 13] + 
     113873462828832 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     39971175896586 Subscript[$CellContext`\[Chi], 5] + 
     39971175888392 Subscript[$CellContext`\[Chi], 11] + 
     39971175888392 Subscript[$CellContext`\[Chi], 15] + 
     119913524827092 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     42088305606420 Subscript[$CellContext`\[Chi], 2] + 
     42088305614724 Subscript[$CellContext`\[Chi], 8] + 
     42088305614724 Subscript[$CellContext`\[Chi], 12] + 
     126264919754700 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     44314411472098 Subscript[$CellContext`\[Chi], 4] + 
     44314411472098 Subscript[$CellContext`\[Chi], 10] + 
     44314411472098 Subscript[$CellContext`\[Chi], 14] + 
     132943231422906 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     46654941085722 Subscript[$CellContext`\[Chi], 1] + 
     46654941077142 Subscript[$CellContext`\[Chi], 6] + 
     46654941077142 Subscript[$CellContext`\[Chi], 7] + 
     139964826309028 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     49115615111142 Subscript[$CellContext`\[Chi], 3] + 
     49115615119884 Subscript[$CellContext`\[Chi], 9] + 
     49115615119884 Subscript[$CellContext`\[Chi], 13] + 
     147346842204708 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     51702423704602 Subscript[$CellContext`\[Chi], 5] + 
     51702423704602 Subscript[$CellContext`\[Chi], 11] + 
     51702423704602 Subscript[$CellContext`\[Chi], 15] + 
     155107274339732 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     54421656084286 Subscript[$CellContext`\[Chi], 2] + 
     54421656075262 Subscript[$CellContext`\[Chi], 8] + 
     54421656075262 Subscript[$CellContext`\[Chi], 12] + 
     163264964926962 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     57279897298468 Subscript[$CellContext`\[Chi], 4] + 
     57279897307618 Subscript[$CellContext`\[Chi], 10] + 
     57279897307618 Subscript[$CellContext`\[Chi], 14] + 
     171839695304732 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     60284060054250 Subscript[$CellContext`\[Chi], 1] + 
     60284060054250 Subscript[$CellContext`\[Chi], 6] + 
     60284060054250 Subscript[$CellContext`\[Chi], 7] + 
     180852176686900 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     63441381721030 Subscript[$CellContext`\[Chi], 3] + 
     63441381711578 Subscript[$CellContext`\[Chi], 9] + 
     63441381711578 Subscript[$CellContext`\[Chi], 13] + 
     190324148707624 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     66759458387786 Subscript[$CellContext`\[Chi], 5] + 
     66759458397415 Subscript[$CellContext`\[Chi], 11] + 
     66759458397415 Subscript[$CellContext`\[Chi], 15] + 
     200278371529144 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     70246242547952 Subscript[$CellContext`\[Chi], 2] + 
     70246242547952 Subscript[$CellContext`\[Chi], 8] + 
     70246242547952 Subscript[$CellContext`\[Chi], 12] + 
     210738731388682 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     73910079365900 Subscript[$CellContext`\[Chi], 4] + 
     73910079355954 Subscript[$CellContext`\[Chi], 10] + 
     73910079355954 Subscript[$CellContext`\[Chi], 14] + 
     221730234239792 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     77759704932264 Subscript[$CellContext`\[Chi], 1] + 
     77759704942342 Subscript[$CellContext`\[Chi], 6] + 
     77759704942342 Subscript[$CellContext`\[Chi], 7] + 
     233279118751204 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     81804285302630 Subscript[$CellContext`\[Chi], 3] + 
     81804285302630 Subscript[$CellContext`\[Chi], 9] + 
     81804285302630 Subscript[$CellContext`\[Chi], 13] + 
     245412851874832 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     86053415224186 Subscript[$CellContext`\[Chi], 5] + 
     86053415213786 Subscript[$CellContext`\[Chi], 11] + 
     86053415213786 Subscript[$CellContext`\[Chi], 15] + 
     258160249785144 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     90517159938170 Subscript[$CellContext`\[Chi], 2] + 
     90517159948768 Subscript[$CellContext`\[Chi], 8] + 
     90517159948768 Subscript[$CellContext`\[Chi], 12] + 
     271551475599920 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     95206054883454 Subscript[$CellContext`\[Chi], 4] + 
     95206054883454 Subscript[$CellContext`\[Chi], 10] + 
     95206054883454 Subscript[$CellContext`\[Chi], 14] + 
     285618168991746 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     100131150263396 Subscript[$CellContext`\[Chi], 1] + 
     100131150252456 Subscript[$CellContext`\[Chi], 6] + 
     100131150252456 Subscript[$CellContext`\[Chi], 7] + 
     300393446318484 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     105304011632354 Subscript[$CellContext`\[Chi], 3] + 
     105304011643442 Subscript[$CellContext`\[Chi], 9] + 
     105304011643442 Subscript[$CellContext`\[Chi], 13] + 
     315912039479236 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     110736767876168 Subscript[$CellContext`\[Chi], 5] + 
     110736767876168 Subscript[$CellContext`\[Chi], 11] + 
     110736767876168 Subscript[$CellContext`\[Chi], 15] + 
     332210298956148 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     116442112590218 Subscript[$CellContext`\[Chi], 2] + 
     116442112578768 Subscript[$CellContext`\[Chi], 8] + 
     116442112578768 Subscript[$CellContext`\[Chi], 12] + 
     349326342535982 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     122433355490436 Subscript[$CellContext`\[Chi], 4] + 
     122433355502092 Subscript[$CellContext`\[Chi], 10] + 
     122433355502092 Subscript[$CellContext`\[Chi], 14] + 
     367300061587402 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     128724425171780 Subscript[$CellContext`\[Chi], 1] + 
     128724425171780 Subscript[$CellContext`\[Chi], 6] + 
     128724425171780 Subscript[$CellContext`\[Chi], 7] + 
     386173280543400 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     135329923984666 Subscript[$CellContext`\[Chi], 3] + 
     135329923972640 Subscript[$CellContext`\[Chi], 9] + 
     135329923972640 Subscript[$CellContext`\[Chi], 13] + 
     405989766778586 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     142265132092350 Subscript[$CellContext`\[Chi], 5] + 
     142265132104544 Subscript[$CellContext`\[Chi], 11] + 
     142265132104544 Subscript[$CellContext`\[Chi], 15] + 
     426795401579920 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     149546066557946 Subscript[$CellContext`\[Chi], 2] + 
     149546066557946 Subscript[$CellContext`\[Chi], 8] + 
     149546066557946 Subscript[$CellContext`\[Chi], 12] + 
     448638194264922 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     157189486637784 Subscript[$CellContext`\[Chi], 4] + 
     157189486625200 Subscript[$CellContext`\[Chi], 10] + 
     157189486625200 Subscript[$CellContext`\[Chi], 14] + 
     471568465429634 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     165212957137392 Subscript[$CellContext`\[Chi], 1] + 
     165212957150204 Subscript[$CellContext`\[Chi], 6] + 
     165212957150204 Subscript[$CellContext`\[Chi], 7] + 
     495638865761088 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     173634855615194 Subscript[$CellContext`\[Chi], 3] + 
     173634855615194 Subscript[$CellContext`\[Chi], 9] + 
     173634855615194 Subscript[$CellContext`\[Chi], 13] + 
     520904572661620 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     182474440082376 Subscript[$CellContext`\[Chi], 5] + 
     182474440069152 Subscript[$CellContext`\[Chi], 11] + 
     182474440069152 Subscript[$CellContext`\[Chi], 15] + 
     547423314261692 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     191751858071046 Subscript[$CellContext`\[Chi], 2] + 
     191751858084444 Subscript[$CellContext`\[Chi], 8] + 
     191751858084444 Subscript[$CellContext`\[Chi], 12] + 
     575255580344256 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     201488219543214 Subscript[$CellContext`\[Chi], 4] + 
     201488219543214 Subscript[$CellContext`\[Chi], 10] + 
     201488219543214 Subscript[$CellContext`\[Chi], 14] + 
     604464652377068 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     211705607786964 Subscript[$CellContext`\[Chi], 1] + 
     211705607773144 Subscript[$CellContext`\[Chi], 6] + 
     211705607773144 Subscript[$CellContext`\[Chi], 7] + 
     635116829738496 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     222427157641932 Subscript[$CellContext`\[Chi], 3] + 
     222427157656004 Subscript[$CellContext`\[Chi], 9] + 
     222427157656004 Subscript[$CellContext`\[Chi], 13] + 
     667281466392028 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     233677069015122 Subscript[$CellContext`\[Chi], 5] + 
     233677069015122 Subscript[$CellContext`\[Chi], 11] + 
     233677069015122 Subscript[$CellContext`\[Chi], 15] + 
     701031213766488 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     245480690558984 Subscript[$CellContext`\[Chi], 2] + 
     245480690544466 Subscript[$CellContext`\[Chi], 8] + 
     245480690544466 Subscript[$CellContext`\[Chi], 12] + 
     736442064764352 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     257864535795974 Subscript[$CellContext`\[Chi], 4] + 
     257864535810688 Subscript[$CellContext`\[Chi], 10] + 
     257864535810688 Subscript[$CellContext`\[Chi], 14] + 
     773593614468196 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     270856373250700 Subscript[$CellContext`\[Chi], 1] + 
     270856373250700 Subscript[$CellContext`\[Chi], 6] + 
     270856373250700 Subscript[$CellContext`\[Chi], 7] + 
     812569112529744 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     284485245202020 Subscript[$CellContext`\[Chi], 3] + 
     284485245186840 Subscript[$CellContext`\[Chi], 9] + 
     284485245186840 Subscript[$CellContext`\[Chi], 13] + 
     853455742972440 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     298781564449628 Subscript[$CellContext`\[Chi], 5] + 
     298781564465074 Subscript[$CellContext`\[Chi], 11] + 
     298781564465074 Subscript[$CellContext`\[Chi], 15] + 
     896344685805048 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     313777136610686 Subscript[$CellContext`\[Chi], 2] + 
     313777136610686 Subscript[$CellContext`\[Chi], 8] + 
     313777136610686 Subscript[$CellContext`\[Chi], 12] + 
     941331417589888 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     329505263730448 Subscript[$CellContext`\[Chi], 4] + 
     329505263714522 Subscript[$CellContext`\[Chi], 10] + 
     329505263714522 Subscript[$CellContext`\[Chi], 14] + 
     988515783213904 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     346000770179774 Subscript[$CellContext`\[Chi], 1] + 
     346000770195920 Subscript[$CellContext`\[Chi], 6] + 
     346000770195920 Subscript[$CellContext`\[Chi], 7] + 
     1038002318708176 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     363300114281824 Subscript[$CellContext`\[Chi], 3] + 
     363300114281824 Subscript[$CellContext`\[Chi], 9] + 
     363300114281824 Subscript[$CellContext`\[Chi], 13] + 
     1089900334514102 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     381441417888258 Subscript[$CellContext`\[Chi], 5] + 
     381441417871604 Subscript[$CellContext`\[Chi], 11] + 
     381441417871604 Subscript[$CellContext`\[Chi], 15] + 
     1144324262163240 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     400464586290898 Subscript[$CellContext`\[Chi], 2] + 
     400464586307840 Subscript[$CellContext`\[Chi], 8] + 
     400464586307840 Subscript[$CellContext`\[Chi], 12] + 
     1201393750169312 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     420411342562372 Subscript[$CellContext`\[Chi], 4] + 
     420411342562372 Subscript[$CellContext`\[Chi], 10] + 
     420411342562372 Subscript[$CellContext`\[Chi], 14] + 
     1261234036633330 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     441325356067130 Subscript[$CellContext`\[Chi], 1] + 
     441325356049654 Subscript[$CellContext`\[Chi], 6] + 
     441325356049654 Subscript[$CellContext`\[Chi], 7] + 
     1323976059007012 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     463252281696900 Subscript[$CellContext`\[Chi], 3] + 
     463252281714608 Subscript[$CellContext`\[Chi], 9] + 
     463252281714608 Subscript[$CellContext`\[Chi], 13] + 
     1389756854504834 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     486239898350250 Subscript[$CellContext`\[Chi], 5] + 
     486239898350250 Subscript[$CellContext`\[Chi], 11] + 
     486239898350250 Subscript[$CellContext`\[Chi], 15] + 
     1458719685447312 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     510338153240522 Subscript[$CellContext`\[Chi], 2] + 
     510338153222270 Subscript[$CellContext`\[Chi], 8] + 
     510338153222270 Subscript[$CellContext`\[Chi], 12] + 
     1531014469517082 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     535599310737206 Subscript[$CellContext`\[Chi], 4] + 
     535599310755780 Subscript[$CellContext`\[Chi], 10] + 
     535599310755780 Subscript[$CellContext`\[Chi], 14] + 
     1606797922183464 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     562078003018818 Subscript[$CellContext`\[Chi], 1] + 
     562078003018818 Subscript[$CellContext`\[Chi], 6] + 
     562078003018818 Subscript[$CellContext`\[Chi], 7] + 
     1686234019361520 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     589831389718750 Subscript[$CellContext`\[Chi], 3] + 
     589831389699602 Subscript[$CellContext`\[Chi], 9] + 
     589831389699602 Subscript[$CellContext`\[Chi], 13] + 
     1769494158567196 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     618919215173676 Subscript[$CellContext`\[Chi], 5] + 
     618919215193082 Subscript[$CellContext`\[Chi], 11] + 
     618919215193082 Subscript[$CellContext`\[Chi], 15] + 
     1856757656360604 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     649403980489260 Subscript[$CellContext`\[Chi], 2] + 
     649403980489260 Subscript[$CellContext`\[Chi], 8] + 
     649403980489260 Subscript[$CellContext`\[Chi], 12] + 
     1948211930411958 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     681351007676144 Subscript[$CellContext`\[Chi], 4] + 
     681351007656134 Subscript[$CellContext`\[Chi], 10] + 
     681351007656134 Subscript[$CellContext`\[Chi], 14] + 
     2044053034306326 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     714828624681602 Subscript[$CellContext`\[Chi], 1] + 
     714828624701949 Subscript[$CellContext`\[Chi], 6] + 
     714828624701949 Subscript[$CellContext`\[Chi], 7] + 
     2144485862498996 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     749908237932796 Subscript[$CellContext`\[Chi], 3] + 
     749908237932796 Subscript[$CellContext`\[Chi], 9] + 
     749908237932796 Subscript[$CellContext`\[Chi], 13] + 
     2249724725658114 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     786664530952762 Subscript[$CellContext`\[Chi], 5] + 
     786664530931794 Subscript[$CellContext`\[Chi], 11] + 
     786664530931794 Subscript[$CellContext`\[Chi], 15] + 
     2359993580677844 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     825175545700876 Subscript[$CellContext`\[Chi], 2] + 
     825175545722132 Subscript[$CellContext`\[Chi], 8] + 
     825175545722132 Subscript[$CellContext`\[Chi], 12] + 
     2475526649570104 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     865522896677874 Subscript[$CellContext`\[Chi], 4] + 
     865522896677874 Subscript[$CellContext`\[Chi], 10] + 
     865522896677874 Subscript[$CellContext`\[Chi], 14] + 
     2596568677315286 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     907791861529260 Subscript[$CellContext`\[Chi], 1] + 
     907791861507352 Subscript[$CellContext`\[Chi], 6] + 
     907791861507352 Subscript[$CellContext`\[Chi], 7] + 
     2723375597560836 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     952071611392608 Subscript[$CellContext`\[Chi], 3] + 
     952071611414886 Subscript[$CellContext`\[Chi], 9] + 
     952071611414886 Subscript[$CellContext`\[Chi], 13] + 
     2856214820900832 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     998455312565116 Subscript[$CellContext`\[Chi], 5] + 
     998455312565116 Subscript[$CellContext`\[Chi], 11] + 
     998455312565116 Subscript[$CellContext`\[Chi], 15] + 
     2995365951329728 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1047040373928396 Subscript[$CellContext`\[Chi], 2] + 
     1047040373905434 Subscript[$CellContext`\[Chi], 8] + 
     1047040373905434 Subscript[$CellContext`\[Chi], 12] + 
     3141121107784478 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1097928560276888 Subscript[$CellContext`\[Chi], 4] + 
     1097928560300154 Subscript[$CellContext`\[Chi], 10] + 
     1097928560300154 Subscript[$CellContext`\[Chi], 14] + 
     3293785695158108 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1151226259086262 Subscript[$CellContext`\[Chi], 1] + 
     1151226259086262 Subscript[$CellContext`\[Chi], 6] + 
     1151226259086262 Subscript[$CellContext`\[Chi], 7] + 
     3453678762645176 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1207044606174148 Subscript[$CellContext`\[Chi], 3] + 
     1207044606150176 Subscript[$CellContext`\[Chi], 9] + 
     1207044606150176 Subscript[$CellContext`\[Chi], 13] + 
     3621133833429696 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1265499772821678 Subscript[$CellContext`\[Chi], 5] + 
     1265499772846054 Subscript[$CellContext`\[Chi], 11] + 
     1265499772846054 Subscript[$CellContext`\[Chi], 15] + 
     3796499303208752 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1326713105935914 Subscript[$CellContext`\[Chi], 2] + 
     1326713105935914 Subscript[$CellContext`\[Chi], 8] + 
     1326713105935914 Subscript[$CellContext`\[Chi], 12] + 
     3980139333468782 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1390811436648564 Subscript[$CellContext`\[Chi], 4] + 
     1390811436623448 Subscript[$CellContext`\[Chi], 10] + 
     1390811436623448 Subscript[$CellContext`\[Chi], 14] + 
     4172434293871168 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1457927235823990 Subscript[$CellContext`\[Chi], 1] + 
     1457927235849444 Subscript[$CellContext`\[Chi], 6] + 
     1457927235849444 Subscript[$CellContext`\[Chi], 7] + 
     4373781723920060 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1528198946831302 Subscript[$CellContext`\[Chi], 3] + 
     1528198946831302 Subscript[$CellContext`\[Chi], 9] + 
     1528198946831302 Subscript[$CellContext`\[Chi], 13] + 
     4584596823715000 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1601771157362628 Subscript[$CellContext`\[Chi], 5] + 
     1601771157336402 Subscript[$CellContext`\[Chi], 11] + 
     1601771157336402 Subscript[$CellContext`\[Chi], 15] + 
     4805313489202884 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1678794957727540 Subscript[$CellContext`\[Chi], 2] + 
     1678794957754198 Subscript[$CellContext`\[Chi], 8] + 
     1678794957754198 Subscript[$CellContext`\[Chi], 12] + 
     5036384855671994 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1759428131579584 Subscript[$CellContext`\[Chi], 4] + 
     1759428131579584 Subscript[$CellContext`\[Chi], 10] + 
     1759428131579584 Subscript[$CellContext`\[Chi], 14] + 
     5278284412709492 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1843835541215548 Subscript[$CellContext`\[Chi], 1] + 
     1843835541188094 Subscript[$CellContext`\[Chi], 6] + 
     1843835541188094 Subscript[$CellContext`\[Chi], 7] + 
     5531506605204580 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1932189338401092 Subscript[$CellContext`\[Chi], 3] + 
     1932189338428920 Subscript[$CellContext`\[Chi], 9] + 
     1932189338428920 Subscript[$CellContext`\[Chi], 13] + 
     5796568034070048 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2024669379907790 Subscript[$CellContext`\[Chi], 5] + 
     2024669379907790 Subscript[$CellContext`\[Chi], 11] + 
     2024669379907790 Subscript[$CellContext`\[Chi], 15] + 
     6074008120479740 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2121463459757278 Subscript[$CellContext`\[Chi], 2] + 
     2121463459728610 Subscript[$CellContext`\[Chi], 8] + 
     2121463459728610 Subscript[$CellContext`\[Chi], 12] + 
     6364390398901808 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2222767756766736 Subscript[$CellContext`\[Chi], 4] + 
     2222767756795870 Subscript[$CellContext`\[Chi], 10] + 
     2222767756795870 Subscript[$CellContext`\[Chi], 14] + 
     6668303250216984 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2328787091363580 Subscript[$CellContext`\[Chi], 1] + 
     2328787091363580 Subscript[$CellContext`\[Chi], 6] + 
     2328787091363580 Subscript[$CellContext`\[Chi], 7] + 
     6986361294694536 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2439735407090816 Subscript[$CellContext`\[Chi], 3] + 
     2439735407060804 Subscript[$CellContext`\[Chi], 9] + 
     2439735407060804 Subscript[$CellContext`\[Chi], 13] + 
     7319206200136958 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2555836053604804 Subscript[$CellContext`\[Chi], 5] + 
     2555836053635214 Subscript[$CellContext`\[Chi], 11] + 
     2555836053635214 Subscript[$CellContext`\[Chi], 15] + 
     7667508182434516 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2677322306019132 Subscript[$CellContext`\[Chi], 2] + 
     2677322306019132 Subscript[$CellContext`\[Chi], 8] + 
     2677322306019132 Subscript[$CellContext`\[Chi], 12] + 
     8031966896003082 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2804437675890292 Subscript[$CellContext`\[Chi], 4] + 
     2804437675858982 Subscript[$CellContext`\[Chi], 10] + 
     2804437675858982 Subscript[$CellContext`\[Chi], 14] + 
     8413313050166578 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2937436470719424 Subscript[$CellContext`\[Chi], 1] + 
     2937436470751248 Subscript[$CellContext`\[Chi], 6] + 
     2937436470751248 Subscript[$CellContext`\[Chi], 7] + 
     8812309389149316 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3076584136734978 Subscript[$CellContext`\[Chi], 3] + 
     3076584136734978 Subscript[$CellContext`\[Chi], 9] + 
     3076584136734978 Subscript[$CellContext`\[Chi], 13] + 
     9229752433804776 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3222157861086920 Subscript[$CellContext`\[Chi], 5] + 
     3222157861054148 Subscript[$CellContext`\[Chi], 11] + 
     3222157861054148 Subscript[$CellContext`\[Chi], 15] + 
     9666473559055904 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3374446948610168 Subscript[$CellContext`\[Chi], 2] + 
     3374446948643376 Subscript[$CellContext`\[Chi], 8] + 
     3374446948643376 Subscript[$CellContext`\[Chi], 12] + 
     10123340870585572 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3533753471395334 Subscript[$CellContext`\[Chi], 4] + 
     3533753471395334 Subscript[$CellContext`\[Chi], 10] + 
     3533753471395334 Subscript[$CellContext`\[Chi], 14] + 
     10601260388936978 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3700392681931650 Subscript[$CellContext`\[Chi], 1] + 
     3700392681897450 Subscript[$CellContext`\[Chi], 6] + 
     3700392681897450 Subscript[$CellContext`\[Chi], 7] + 
     11101178071550020 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3874693713056832 Subscript[$CellContext`\[Chi], 3] + 
     3874693713091574 Subscript[$CellContext`\[Chi], 9] + 
     3874693713091574 Subscript[$CellContext`\[Chi], 13] + 
     11624081112828770 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4057000032130400 Subscript[$CellContext`\[Chi], 5] + 
     4057000032130400 Subscript[$CellContext`\[Chi], 11] + 
     4057000032130400 Subscript[$CellContext`\[Chi], 15] + 
     12171000123400800 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4247670194649848 Subscript[$CellContext`\[Chi], 2] + 
     4247670194614084 Subscript[$CellContext`\[Chi], 8] + 
     4247670194614084 Subscript[$CellContext`\[Chi], 12] + 
     12743010556257930 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4447078342339184 Subscript[$CellContext`\[Chi], 4] + 
     4447078342375432 Subscript[$CellContext`\[Chi], 10] + 
     4447078342375432 Subscript[$CellContext`\[Chi], 14] + 
     13341235055335856 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4655615016092384 Subscript[$CellContext`\[Chi], 1] + 
     4655615016092384 Subscript[$CellContext`\[Chi], 6] + 
     4655615016092384 Subscript[$CellContext`\[Chi], 7] + 
     13966845019391364 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4873687701166736 Subscript[$CellContext`\[Chi], 3] + 
     4873687701129420 Subscript[$CellContext`\[Chi], 9] + 
     4873687701129420 Subscript[$CellContext`\[Chi], 13] + 
     14621063132963046 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5101721703334806 Subscript[$CellContext`\[Chi], 5] + 
     5101721703372714 Subscript[$CellContext`\[Chi], 11] + 
     5101721703372714 Subscript[$CellContext`\[Chi], 15] + 
     15305165079877884 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5340160746844224 Subscript[$CellContext`\[Chi], 2] + 
     5340160746844224 Subscript[$CellContext`\[Chi], 8] + 
     5340160746844224 Subscript[$CellContext`\[Chi], 12] + 
     16020482271416228 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5589467918002536 Subscript[$CellContext`\[Chi], 4] + 
     5589467917963510 Subscript[$CellContext`\[Chi], 10] + 
     5589467917963510 Subscript[$CellContext`\[Chi], 14] + 
     16768403722349316 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5850126319715580 Subscript[$CellContext`\[Chi], 1] + 
     5850126319755120 Subscript[$CellContext`\[Chi], 6] + 
     5850126319755120 Subscript[$CellContext`\[Chi], 7] + 
     17550378991515600 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6122640089383326 Subscript[$CellContext`\[Chi], 3] + 
     6122640089383326 Subscript[$CellContext`\[Chi], 9] + 
     6122640089383326 Subscript[$CellContext`\[Chi], 13] + 
     18367920235136436 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6407535114180906 Subscript[$CellContext`\[Chi], 5] + 
     6407535114140212 Subscript[$CellContext`\[Chi], 11] + 
     6407535114140212 Subscript[$CellContext`\[Chi], 15] + 
     19222605376216292 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6705360128241112 Subscript[$CellContext`\[Chi], 2] + 
     6705360128282452 Subscript[$CellContext`\[Chi], 8] + 
     6705360128282452 Subscript[$CellContext`\[Chi], 12] + 
     20116080350292788 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7016687495625600 Subscript[$CellContext`\[Chi], 4] + 
     7016687495625600 Subscript[$CellContext`\[Chi], 10] + 
     7016687495625600 Subscript[$CellContext`\[Chi], 14] + 
     21050062522162146 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7342114392216052 Subscript[$CellContext`\[Chi], 1] + 
     7342114392173504 Subscript[$CellContext`\[Chi], 6] + 
     7342114392173504 Subscript[$CellContext`\[Chi], 7] + 
     22026343140490084 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7682263661331888 Subscript[$CellContext`\[Chi], 3] + 
     7682263661375001 Subscript[$CellContext`\[Chi], 9] + 
     7682263661375001 Subscript[$CellContext`\[Chi], 13] + 
     23046791020961652 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8037785088693510 Subscript[$CellContext`\[Chi], 5] + 
     8037785088693510 Subscript[$CellContext`\[Chi], 11] + 
     8037785088693510 Subscript[$CellContext`\[Chi], 15] + 
     24113355228375944 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8409356336123546 Subscript[$CellContext`\[Chi], 2] + 
     8409356336079174 Subscript[$CellContext`\[Chi], 8] + 
     8409356336079174 Subscript[$CellContext`\[Chi], 12] + 
     25228069046826498 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8797684315952472 Subscript[$CellContext`\[Chi], 4] + 
     8797684315997532 Subscript[$CellContext`\[Chi], 10] + 
     8797684315997532 Subscript[$CellContext`\[Chi], 14] + 
     26393052908545968 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9203506211309822 Subscript[$CellContext`\[Chi], 1] + 
     9203506211309822 Subscript[$CellContext`\[Chi], 6] + 
     9203506211309822 Subscript[$CellContext`\[Chi], 7] + 
     27610518674208476 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9627590956885524 Subscript[$CellContext`\[Chi], 3] + 
     9627590956839164 Subscript[$CellContext`\[Chi], 9] + 
     9627590956839164 Subscript[$CellContext`\[Chi], 13] + 
     28882772829387796 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10070740352254606 Subscript[$CellContext`\[Chi], 5] + 
     10070740352301586 Subscript[$CellContext`\[Chi], 11] + 
     10070740352301586 Subscript[$CellContext`\[Chi], 15] + 
     30212221098947504 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10533790659207046 Subscript[$CellContext`\[Chi], 2] + 
     10533790659207046 Subscript[$CellContext`\[Chi], 8] + 
     10533790659207046 Subscript[$CellContext`\[Chi], 12] + 
     31601371934599528 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11017613815117246 Subscript[$CellContext`\[Chi], 4] + 
     11017613815068902 Subscript[$CellContext`\[Chi], 10] + 
     11017613815068902 Subscript[$CellContext`\[Chi], 14] + 
     33052841489230742 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11523119154949552 Subscript[$CellContext`\[Chi], 1] + 
     11523119154998640 Subscript[$CellContext`\[Chi], 6] + 
     11523119154998640 Subscript[$CellContext`\[Chi], 7] + 
     34569357419995808 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12051254735150312 Subscript[$CellContext`\[Chi], 3] + 
     12051254735150312 Subscript[$CellContext`\[Chi], 9] + 
     12051254735150312 Subscript[$CellContext`\[Chi], 13] + 
     36153764251395242 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12603009189133680 Subscript[$CellContext`\[Chi], 5] + 
     12603009189083170 Subscript[$CellContext`\[Chi], 11] + 
     12603009189083170 Subscript[$CellContext`\[Chi], 15] + 
     37809027520342560 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13179413169980784 Subscript[$CellContext`\[Chi], 2] + 
     13179413170031956 Subscript[$CellContext`\[Chi], 8] + 
     13179413170031956 Subscript[$CellContext`\[Chi], 12] + 
     39538239558039298 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13781541351884718 Subscript[$CellContext`\[Chi], 4] + 
     13781541351884718 Subscript[$CellContext`\[Chi], 10] + 
     13781541351884718 Subscript[$CellContext`\[Chi], 14] + 
     41344624006599586 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14410514000696280 Subscript[$CellContext`\[Chi], 1] + 
     14410514000643644 Subscript[$CellContext`\[Chi], 6] + 
     14410514000643644 Subscript[$CellContext`\[Chi], 7] + 
     43231542052117712 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15067499131633422 Subscript[$CellContext`\[Chi], 3] + 
     15067499131686872 Subscript[$CellContext`\[Chi], 9] + 
     15067499131686872 Subscript[$CellContext`\[Chi], 13] + 
     45202497343771828 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15753714220556562 Subscript[$CellContext`\[Chi], 5] + 
     15753714220556562 Subscript[$CellContext`\[Chi], 11] + 
     15753714220556562 Subscript[$CellContext`\[Chi], 15] + 
     47261142714031944 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16470428529101084 Subscript[$CellContext`\[Chi], 2] + 
     16470428529046102 Subscript[$CellContext`\[Chi], 8] + 
     16470428529046102 Subscript[$CellContext`\[Chi], 12] + 
     49411285533679380 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     17218964967330172 Subscript[$CellContext`\[Chi], 4] + 
     17218964967385878 Subscript[$CellContext`\[Chi], 10] + 
     17218964967385878 Subscript[$CellContext`\[Chi], 14] + 
     51656894956788908 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18000702601587206 Subscript[$CellContext`\[Chi], 1] + 
     18000702601587206 Subscript[$CellContext`\[Chi], 6] + 
     18000702601587206 Subscript[$CellContext`\[Chi], 7] + 
     54002107748878272 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18817078680078542 Subscript[$CellContext`\[Chi], 3] + 
     18817078680021236 Subscript[$CellContext`\[Chi], 9] + 
     18817078680021236 Subscript[$CellContext`\[Chi], 13] + 
     56451236097228520 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     19669591336486508 Subscript[$CellContext`\[Chi], 5] + 
     19669591336544678 Subscript[$CellContext`\[Chi], 11] + 
     19669591336544678 Subscript[$CellContext`\[Chi], 15] + 
     59008773951217372 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     20559801794392042 Subscript[$CellContext`\[Chi], 2] + 
     20559801794392042 Subscript[$CellContext`\[Chi], 8] + 
     20559801794392042 Subscript[$CellContext`\[Chi], 12] + 
     61679405442808706 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21489337280774506 Subscript[$CellContext`\[Chi], 4] + 
     21489337280714684 Subscript[$CellContext`\[Chi], 10] + 
     21489337280714684 Subscript[$CellContext`\[Chi], 14] + 
     64468011781271888 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22459893422850946 Subscript[$CellContext`\[Chi], 1] + 
     22459893422911562 Subscript[$CellContext`\[Chi], 6] + 
     22459893422911562 Subscript[$CellContext`\[Chi], 7] + 
     67379680330935544 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     23473237390222820 Subscript[$CellContext`\[Chi], 3] + 
     23473237390222820 Subscript[$CellContext`\[Chi], 9] + 
     23473237390222820 Subscript[$CellContext`\[Chi], 13] + 
     70419712107048734 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     24531210498888760 Subscript[$CellContext`\[Chi], 5] + 
     24531210498826422 Subscript[$CellContext`\[Chi], 11] + 
     24531210498826422 Subscript[$CellContext`\[Chi], 15] + 
     73593631561544796 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     25635731598521372 Subscript[$CellContext`\[Chi], 2] + 
     25635731598584650 Subscript[$CellContext`\[Chi], 8] + 
     25635731598584650 Subscript[$CellContext`\[Chi], 12] + 
     76907194729276468 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     26788799903272520 Subscript[$CellContext`\[Chi], 4] + 
     26788799903272520 Subscript[$CellContext`\[Chi], 10] + 
     26788799903272520 Subscript[$CellContext`\[Chi], 14] + 
     80366399777674984 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27992498641996450 Subscript[$CellContext`\[Chi], 1] + 
     27992498641931374 Subscript[$CellContext`\[Chi], 6] + 
     27992498641931374 Subscript[$CellContext`\[Chi], 7] + 
     83977495856527372 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     29248998133148886 Subscript[$CellContext`\[Chi], 3] + 
     29248998133214808 Subscript[$CellContext`\[Chi], 9] + 
     29248998133214808 Subscript[$CellContext`\[Chi], 13] + 
     87746994470412192 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30560559721018308 Subscript[$CellContext`\[Chi], 5] + 
     30560559721018308 Subscript[$CellContext`\[Chi], 11] + 
     30560559721018308 Subscript[$CellContext`\[Chi], 15] + 
     91681679090689736 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     31929539113448088 Subscript[$CellContext`\[Chi], 2] + 
     31929539113380308 Subscript[$CellContext`\[Chi], 8] + 
     31929539113380308 Subscript[$CellContext`\[Chi], 12] + 
     95788617414140222 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     33358390624838132 Subscript[$CellContext`\[Chi], 4] + 
     33358390624906930 Subscript[$CellContext`\[Chi], 10] + 
     33358390624906930 Subscript[$CellContext`\[Chi], 14] + 
     100075171799120408 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34849670800957926 Subscript[$CellContext`\[Chi], 1] + 
     34849670800957926 Subscript[$CellContext`\[Chi], 6] + 
     34849670800957926 Subscript[$CellContext`\[Chi], 7] + 
     104549012480035060 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     36406042991164236 Subscript[$CellContext`\[Chi], 3] + 
     36406042991093498 Subscript[$CellContext`\[Chi], 9] + 
     36406042991093498 Subscript[$CellContext`\[Chi], 13] + 
     109218128894528040 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38030281282223764 Subscript[$CellContext`\[Chi], 5] + 
     38030281282295426 Subscript[$CellContext`\[Chi], 11] + 
     38030281282295426 Subscript[$CellContext`\[Chi], 15] + 
     114090843927337316 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     39725275428103632 Subscript[$CellContext`\[Chi], 2] + 
     39725275428103632 Subscript[$CellContext`\[Chi], 8] + 
     39725275428103632 Subscript[$CellContext`\[Chi], 12] + 
     119175826202052450 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     41494035116558482 Subscript[$CellContext`\[Chi], 4] + 
     41494035116484802 Subscript[$CellContext`\[Chi], 10] + 
     41494035116484802 Subscript[$CellContext`\[Chi], 14] + 
     124482105433554528 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     43339695282617550 Subscript[$CellContext`\[Chi], 1] + 
     43339695282692318 Subscript[$CellContext`\[Chi], 6] + 
     43339695282692318 Subscript[$CellContext`\[Chi], 7] + 
     130019085762172808 Subscript[$CellContext`\[Chi], 16]}, 0, 12000, 120],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557203288220077*^9, 3.557203298193825*^9}}],

Cell["\<\
\\left(\\chi _3+\\chi _{20}\\right)+\\sqrt[5]{q} \\left(\\chi _{11}+\\chi \
_{15}\\right)+2 q^{2/5} \\chi _{19}+q^{3/5} \\left(2 \\chi _4+2 \\chi \
_{17}\\right)+q^{4/5}
   \\left(\\chi _6+\\chi _7+4 \\chi _{16}\\right)+q \\left(2 \\chi _3+2 \\chi \
_9+2 \\chi _{13}+4 \\chi _{20}\\right)+q^{6/5} \\left(2 \\chi _5+2 \\chi \
_{11}+2 \\chi _{15}+8
   \\chi _{18}\\right)+q^{7/5} \\left(2 \\chi _2+4 \\chi _8+4 \\chi _{12}+8 \
\\chi _{19}\\right)+q^{8/5} \\left(4 \\chi _4+4 \\chi _{10}+4 \\chi _{14}+14 \
\\chi
   _{17}\\right)+q^{9/5} \\left(8 \\chi _1+6 \\chi _6+6 \\chi _7+16 \\chi \
_{16}\\right)+q^2 \\left(6 \\chi _3+7 \\chi _9+7 \\chi _{13}+24 \\chi \
_{20}\\right)+q^{11/5}
   \\left(10 \\chi _5+10 \\chi _{11}+10 \\chi _{15}+28 \\chi \
_{18}\\right)+q^{12/5} \\left(14 \\chi _2+12 \\chi _8+12 \\chi _{12}+40 \\chi \
_{19}\\right)+q^{13/5} \\left(16
   \\chi _4+18 \\chi _{10}+18 \\chi _{14}+46 \\chi _{17}\\right)+q^{14/5} \
\\left(20 \\chi _1+20 \\chi _6+20 \\chi _7+64 \\chi _{16}\\right)+q^3 \
\\left(28 \\chi _3+26 \\chi
   _9+26 \\chi _{13}+76 \\chi _{20}\\right)+q^{16/5} \\left(30 \\chi _5+32 \
\\chi _{11}+32 \\chi _{15}+100 \\chi _{18}\\right)+q^{17/5} \\left(42 \\chi \
_2+42 \\chi _8+42
   \\chi _{12}+118 \\chi _{19}\\right)+q^{18/5} \\left(50 \\chi _4+48 \\chi \
_{10}+48 \\chi _{14}+154 \\chi _{17}\\right)+q^{19/5} \\left(60 \\chi _1+63 \
\\chi _6+63 \\chi
   _7+180 \\chi _{16}\\right)+q^4 \\left(74 \\chi _3+74 \\chi _9+74 \\chi \
_{13}+230 \\chi _{20}\\right)+q^{21/5} \\left(96 \\chi _5+92 \\chi _{11}+92 \
\\chi _{15}+272 \\chi
   _{18}\\right)+q^{22/5} \\left(108 \\chi _2+110 \\chi _8+110 \\chi \
_{12}+338 \\chi _{19}\\right)+q^{23/5} \\left(136 \\chi _4+136 \\chi \
_{10}+136 \\chi _{14}+398 \\chi
   _{17}\\right)+q^{24/5} \\left(162 \\chi _1+160 \\chi _6+160 \\chi _7+492 \
\\chi _{16}\\right)+q^5 \\left(194 \\chi _3+198 \\chi _9+198 \\chi _{13}+576 \
\\chi
   _{20}\\right)+q^{26/5} \\left(230 \\chi _5+230 \\chi _{11}+230 \\chi \
_{15}+704 \\chi _{18}\\right)+q^{27/5} \\left(282 \\chi _2+278 \\chi _8+278 \
\\chi _{12}+826 \\chi
   _{19}\\right)+q^{28/5} \\left(324 \\chi _4+328 \\chi _{10}+328 \\chi \
_{14}+996 \\chi _{17}\\right)+q^{29/5} \\left(394 \\chi _1+394 \\chi _6+394 \
\\chi _7+1164 \\chi
   _{16}\\right)+q^6 \\left(462 \\chi _3+458 \\chi _9+458 \\chi _{13}+1396 \
\\chi _{20}\\right)+q^{31/5} \\left(544 \\chi _5+549 \\chi _{11}+549 \\chi \
_{15}+1624 \\chi
   _{18}\\right)+q^{32/5} \\left(638 \\chi _2+638 \\chi _8+638 \\chi \
_{12}+1934 \\chi _{19}\\right)+q^{33/5} \\left(760 \\chi _4+756 \\chi \
_{10}+756 \\chi _{14}+2248 \\chi
   _{17}\\right)+q^{34/5} \\left(874 \\chi _1+878 \\chi _6+878 \\chi _7+2656 \
\\chi _{16}\\right)+q^7 \\left(1034 \\chi _3+1034 \\chi _9+1034 \\chi \
_{13}+3078 \\chi
   _{20}\\right)+q^{36/5} \\left(1202 \\chi _5+1196 \\chi _{11}+1196 \\chi \
_{15}+3620 \\chi _{18}\\right)+q^{37/5} \\left(1400 \\chi _2+1406 \\chi \
_8+1406 \\chi _{12}+4180
   \\chi _{19}\\right)+q^{38/5} \\left(1620 \\chi _4+1620 \\chi _{10}+1620 \
\\chi _{14}+4892 \\chi _{17}\\right)+q^{39/5} \\left(1896 \\chi _1+1888 \\chi \
_6+1888 \\chi
   _7+5640 \\chi _{16}\\right)+q^8 \\left(2172 \\chi _3+2178 \\chi _9+2178 \
\\chi _{13}+6564 \\chi _{20}\\right)+q^{41/5} \\left(2530 \\chi _5+2530 \\chi \
_{11}+2530 \\chi
   _{15}+7548 \\chi _{18}\\right)+q^{42/5} \\left(2908 \\chi _2+2902 \\chi \
_8+2902 \\chi _{12}+8754 \\chi _{19}\\right)+q^{43/5} \\left(3354 \\chi \
_4+3362 \\chi _{10}+3362
   \\chi _{14}+10036 \\chi _{17}\\right)+q^{44/5} \\left(3850 \\chi _1+3850 \
\\chi _6+3850 \\chi _7+11596 \\chi _{16}\\right)+q^9 \\left(4446 \\chi \
_3+4438 \\chi _9+4438
   \\chi _{13}+13270 \\chi _{20}\\right)+q^{46/5} \\left(5068 \\chi _5+5075 \
\\chi _{11}+5075 \\chi _{15}+15272 \\chi _{18}\\right)+q^{47/5} \\left(5830 \
\\chi _2+5830 \\chi
   _8+5830 \\chi _{12}+17436 \\chi _{19}\\right)+q^{48/5} \\left(6656 \\chi \
_4+6648 \\chi _{10}+6648 \\chi _{14}+20010 \\chi _{17}\\right)+q^{49/5} \
\\left(7612 \\chi
   _1+7622 \\chi _6+7622 \\chi _7+22788 \\chi _{16}\\right)+q^{10} \
\\left(8668 \\chi _3+8668 \\chi _9+8668 \\chi _{13}+26074 \\chi \
_{20}\\right)+q^{51/5} \\left(9910 \\chi
   _5+9900 \\chi _{11}+9900 \\chi _{15}+29640 \\chi _{18}\\right)+q^{52/5} \
\\left(11238 \\chi _2+11248 \\chi _8+11248 \\chi _{12}+33812 \\chi \
_{19}\\right)+q^{53/5}
   \\left(12814 \\chi _4+12814 \\chi _{10}+12814 \\chi _{14}+38358 \\chi \
_{17}\\right)+q^{54/5} \\left(14528 \\chi _1+14518 \\chi _6+14518 \\chi \
_7+43652 \\chi
   _{16}\\right)+q^{11} \\left(16494 \\chi _3+16506 \\chi _9+16506 \\chi \
_{13}+49416 \\chi _{20}\\right)+q^{56/5} \\left(18668 \\chi _5+18668 \\chi \
_{11}+18668 \\chi
   _{15}+56100 \\chi _{18}\\right)+q^{57/5} \\left(21178 \\chi _2+21164 \\chi \
_8+21164 \\chi _{12}+63400 \\chi _{19}\\right)+q^{58/5} \\left(23888 \\chi \
_4+23900 \\chi
   _{10}+23900 \\chi _{14}+71800 \\chi _{17}\\right)+q^{59/5} \\left(27036 \
\\chi _1+27036 \\chi _6+27036 \\chi _7+80996 \\chi _{16}\\right)+q^{12} \
\\left(30482 \\chi
   _3+30470 \\chi _9+30470 \\chi _{13}+91542 \\chi _{20}\\right)+q^{61/5} \
\\left(34394 \\chi _5+34408 \\chi _{11}+34408 \\chi _{15}+103076 \\chi \
_{18}\\right)+q^{62/5}
   \\left(38708 \\chi _2+38708 \\chi _8+38708 \\chi _{12}+116262 \\chi \
_{19}\\right)+q^{63/5} \\left(43626 \\chi _4+43610 \\chi _{10}+43610 \\chi \
_{14}+130706 \\chi
   _{17}\\right)+q^{64/5} \\left(48982 \\chi _1+48997 \\chi _6+48997 \\chi \
_7+147128 \\chi _{16}\\right)+q^{13} \\left(55102 \\chi _3+55102 \\chi \
_9+55102 \\chi
   _{13}+165140 \\chi _{20}\\right)+q^{66/5} \\left(61808 \\chi _5+61792 \
\\chi _{11}+61792 \\chi _{15}+185564 \\chi _{18}\\right)+q^{67/5} \
\\left(69362 \\chi _2+69380
   \\chi _8+69380 \\chi _{12}+207946 \\chi _{19}\\right)+q^{68/5} \
\\left(77690 \\chi _4+77690 \\chi _{10}+77690 \\chi _{14}+233258 \\chi \
_{17}\\right)+q^{69/5}
   \\left(87086 \\chi _1+87068 \\chi _6+87068 \\chi _7+261020 \\chi \
_{16}\\right)+q^{14} \\left(97348 \\chi _3+97366 \\chi _9+97366 \\chi \
_{13}+292292 \\chi
   _{20}\\right)+q^{71/5} \\left(108942 \\chi _5+108942 \\chi _{11}+108942 \
\\chi _{15}+326608 \\chi _{18}\\right)+q^{72/5} \\left(121662 \\chi _2+121642 \
\\chi _8+121642
   \\chi _{12}+365178 \\chi _{19}\\right)+q^{73/5} \\left(135892 \\chi \
_4+135914 \\chi _{10}+135914 \\chi _{14}+407468 \\chi _{17}\\right)+q^{74/5} \
\\left(151546 \\chi
   _1+151546 \\chi _6+151546 \\chi _7+454900 \\chi _{16}\\right)+q^{15} \
\\left(169078 \\chi _3+169054 \\chi _9+169054 \\chi _{13}+506920 \\chi \
_{20}\\right)+q^{76/5}
   \\left(188254 \\chi _5+188276 \\chi _{11}+188276 \\chi _{15}+565092 \\chi \
_{18}\\right)+q^{77/5} \\left(209734 \\chi _2+209734 \\chi _8+209734 \\chi \
_{12}+628896 \\chi
   _{19}\\right)+q^{78/5} \\left(233280 \\chi _4+233258 \\chi _{10}+233258 \
\\chi _{14}+700114 \\chi _{17}\\right)+q^{79/5} \\left(259482 \\chi _1+259508 \
\\chi _6+259508
   \\chi _7+778168 \\chi _{16}\\right)+q^{16} \\left(288264 \\chi _3+288264 \
\\chi _9+288264 \\chi _{13}+865140 \\chi _{20}\\right)+q^{81/5} \\left(320294 \
\\chi _5+320266
   \\chi _{11}+320266 \\chi _{15}+960452 \\chi _{18}\\right)+q^{82/5} \
\\left(355322 \\chi _2+355348 \\chi _8+355348 \\chi _{12}+1066408 \\chi _{19}\
\\right)+q^{83/5}
   \\left(394302 \\chi _4+394302 \\chi _{10}+394302 \\chi _{14}+1182506 \\chi \
_{17}\\right)+q^{84/5} \\left(437002 \\chi _1+436972 \\chi _6+436972 \\chi \
_7+1311368 \\chi
   _{16}\\right)+q^{17} \\left(484284 \\chi _3+484315 \\chi _9+484315 \\chi \
_{13}+1452460 \\chi _{20}\\right)+q^{86/5} \\left(536120 \\chi _5+536120 \
\\chi _{11}+536120
   \\chi _{15}+1608832 \\chi _{18}\\right)+q^{87/5} \\left(593516 \\chi \
_2+593484 \\chi _8+593484 \\chi _{12}+1779998 \\chi _{19}\\right)+q^{88/5} \
\\left(656258 \\chi
   _4+656290 \\chi _{10}+656290 \\chi _{14}+1969352 \\chi \
_{17}\\right)+q^{89/5} \\left(725700 \\chi _1+725700 \\chi _6+725700 \\chi \
_7+2176552 \\chi _{16}\\right)+q^{18}
   \\left(801654 \\chi _3+801620 \\chi _9+801620 \\chi _{13}+2405464 \\chi \
_{20}\\right)+q^{91/5} \\left(885428 \\chi _5+885466 \\chi _{11}+885466 \\chi \
_{15}+2655772
   \\chi _{18}\\right)+q^{92/5} \\left(977112 \\chi _2+977112 \\chi _8+977112 \
\\chi _{12}+2931956 \\chi _{19}\\right)+q^{93/5} \\left(1078192 \\chi \
_4+1078152 \\chi
   _{10}+1078152 \\chi _{14}+3233838 \\chi _{17}\\right)+q^{94/5} \
\\left(1188554 \\chi _1+1188592 \\chi _6+1188592 \\chi _7+3566424 \\chi _{16}\
\\right)+q^{19}
   \\left(1310170 \\chi _3+1310170 \\chi _9+1310170 \\chi _{13}+3929802 \\chi \
_{20}\\right)+q^{96/5} \\left(1443004 \\chi _5+1442964 \\chi _{11}+1442964 \
\\chi
   _{15}+4329676 \\chi _{18}\\right)+q^{97/5} \\left(1588994 \\chi _2+1589038 \
\\chi _8+1589038 \\chi _{12}+4766276 \\chi _{19}\\right)+q^{98/5} \
\\left(1748456 \\chi
   _4+1748456 \\chi _{10}+1748456 \\chi _{14}+5246192 \\chi \
_{17}\\right)+q^{99/5} \\left(1923628 \\chi _1+1923582 \\chi _6+1923582 \\chi \
_7+5769944 \\chi
   _{16}\\right)+q^{20} \\left(2114648 \\chi _3+2114694 \\chi _9+2114694 \
\\chi _{13}+6344932 \\chi _{20}\\right)+q^{101/5} \\left(2324362 \\chi \
_5+2324362 \\chi
   _{11}+2324362 \\chi _{15}+6972140 \\chi _{18}\\right)+q^{102/5} \
\\left(2553040 \\chi _2+2552992 \\chi _8+2552992 \\chi _{12}+7660006 \\chi \
_{19}\\right)+q^{103/5}
   \\left(2803590 \\chi _4+2803642 \\chi _{10}+2803642 \\chi _{14}+8409856 \
\\chi _{17}\\right)+q^{104/5} \\left(3076784 \\chi _1+3076784 \\chi \
_6+3076784 \\chi _7+9231420
   \\chi _{16}\\right)+q^{21} \\left(3375936 \\chi _3+3375882 \\chi \
_9+3375882 \\chi _{13}+10126572 \\chi _{20}\\right)+q^{106/5} \\left(3701664 \
\\chi _5+3701718 \\chi
   _{11}+3701718 \\chi _{15}+11106276 \\chi _{18}\\right)+q^{107/5} \
\\left(4058136 \\chi _2+4058136 \\chi _8+4058136 \\chi _{12}+12173196 \\chi \
_{19}\\right)+q^{108/5}
   \\left(4446228 \\chi _4+4446170 \\chi _{10}+4446170 \\chi _{14}+13339838 \
\\chi _{17}\\right)+q^{109/5} \\left(4870258 \\chi _1+4870319 \\chi \
_6+4870319 \\chi
   _7+14609552 \\chi _{16}\\right)+q^{22} \\left(5331778 \\chi _3+5331778 \
\\chi _9+5331778 \\chi _{13}+15996728 \\chi _{20}\\right)+q^{111/5} \
\\left(5835756 \\chi
   _5+5835690 \\chi _{11}+5835690 \\chi _{15}+17505696 \\chi \
_{18}\\right)+q^{112/5} \\left(6383690 \\chi _2+6383754 \\chi _8+6383754 \
\\chi _{12}+19152710 \\chi
   _{19}\\right)+q^{113/5} \\left(6981668 \\chi _4+6981668 \\chi \
_{10}+6981668 \\chi _{14}+20943412 \\chi _{17}\\right)+q^{114/5} \
\\left(7631610 \\chi _1+7631544 \\chi
   _6+7631544 \\chi _7+22896352 \\chi _{16}\\right)+q^{23} \\left(8339994 \
\\chi _3+8340066 \\chi _9+8340066 \\chi _{13}+25018416 \\chi \
_{20}\\right)+q^{116/5}
   \\left(9109710 \\chi _5+9109710 \\chi _{11}+9109710 \\chi _{15}+27330920 \
\\chi _{18}\\right)+q^{117/5} \\left(9948146 \\chi _2+9948070 \\chi \
_8+9948070 \\chi
   _{12}+29842406 \\chi _{19}\\right)+q^{118/5} \\left(10858304 \\chi \
_4+10858378 \\chi _{10}+10858378 \\chi _{14}+32577016 \\chi \
_{17}\\right)+q^{119/5} \\left(11849146
   \\chi _1+11849146 \\chi _6+11849146 \\chi _7+35545416 \\chi \
_{16}\\right)+q^{24} \\left(12924402 \\chi _3+12924322 \\chi _9+12924322 \
\\chi _{13}+38775158 \\chi
   _{20}\\right)+q^{121/5} \\left(14093702 \\chi _5+14093786 \\chi \
_{11}+14093786 \\chi _{15}+42279052 \\chi _{18}\\right)+q^{122/5} \
\\left(15362136 \\chi _2+15362136
   \\chi _8+15362136 \\chi _{12}+46088714 \\chi _{19}\\right)+q^{123/5} \
\\left(16740746 \\chi _4+16740658 \\chi _{10}+16740658 \\chi _{14}+50219680 \
\\chi
   _{17}\\right)+q^{124/5} \\left(18235048 \\chi _1+18235136 \\chi \
_6+18235136 \\chi _7+54707812 \\chi _{16}\\right)+q^{25} \\left(19858218 \
\\chi _3+19858218 \\chi
   _9+19858218 \\chi _{13}+59572042 \\chi _{20}\\right)+q^{126/5} \
\\left(21616922 \\chi _5+21616830 \\chi _{11}+21616830 \\chi _{15}+64853292 \
\\chi
   _{18}\\right)+q^{127/5} \\left(23525550 \\chi _2+23525648 \\chi \
_8+23525648 \\chi _{12}+70574040 \\chi _{19}\\right)+q^{128/5} \
\\left(25592754 \\chi _4+25592754 \\chi
   _{10}+25592754 \\chi _{14}+76781190 \\chi _{17}\\right)+q^{129/5} \
\\left(27834958 \\chi _1+27834854 \\chi _6+27834854 \\chi _7+83501600 \\chi \
_{16}\\right)+q^{26}
   \\left(30261714 \\chi _3+30261816 \\chi _9+30261816 \\chi _{13}+90788532 \
\\chi _{20}\\right)+q^{131/5} \\left(32892490 \\chi _5+32892490 \\chi \
_{11}+32892490 \\chi
   _{15}+98674180 \\chi _{18}\\right)+q^{132/5} \\left(35738698 \\chi \
_2+35738592 \\chi _8+35738592 \\chi _{12}+107219314 \\chi \
_{19}\\right)+q^{133/5} \\left(38821734
   \\chi _4+38821848 \\chi _{10}+38821848 \\chi _{14}+116461836 \\chi \
_{17}\\right)+q^{134/5} \\left(42155860 \\chi _1+42155860 \\chi _6+42155860 \
\\chi _7+126471308 \\chi
   _{16}\\right)+q^{27} \\left(45765546 \\chi _3+45765426 \\chi _9+45765426 \
\\chi _{13}+137292544 \\chi _{20}\\right)+q^{136/5} \\left(49666778 \\chi \
_5+49666897 \\chi
   _{11}+49666897 \\chi _{15}+149004592 \\chi _{18}\\right)+q^{137/5} \
\\left(53888248 \\chi _2+53888248 \\chi _8+53888248 \\chi _{12}+161660542 \\chi
   _{19}\\right)+q^{138/5} \\left(58448812 \\chi _4+58448686 \\chi \
_{10}+58448686 \\chi _{14}+175350540 \\chi _{17}\\right)+q^{139/5} \
\\left(63380310 \\chi _1+63380442
   \\chi _6+63380442 \\chi _7+190136688 \\chi _{16}\\right)+q^{28} \
\\left(68705784 \\chi _3+68705784 \\chi _9+68705784 \\chi _{13}+206122044 \
\\chi _{20}\\right)+q^{141/5}
   \\left(74461538 \\chi _5+74461402 \\chi _{11}+74461402 \\chi \
_{15}+223379444 \\chi _{18}\\right)+q^{142/5} \\left(80673558 \\chi \
_2+80673696 \\chi _8+80673696 \\chi
   _{12}+242026032 \\chi _{19}\\right)+q^{143/5} \\left(87384198 \\chi \
_4+87384198 \\chi _{10}+87384198 \\chi _{14}+262147340 \\chi \
_{17}\\right)+q^{144/5}
   \\left(94623902 \\chi _1+94623756 \\chi _6+94623756 \\chi _7+283876880 \
\\chi _{16}\\right)+q^{29} \\left(102439854 \\chi _3+102440006 \\chi \
_9+102440006 \\chi
   _{13}+307314156 \\chi _{20}\\right)+q^{146/5} \\left(110868568 \\chi \
_5+110868568 \\chi _{11}+110868568 \\chi _{15}+332611620 \\chi \
_{18}\\right)+q^{147/5}
   \\left(119963890 \\chi _2+119963728 \\chi _8+119963728 \\chi \
_{12}+359885234 \\chi _{19}\\right)+q^{148/5} \\left(129767194 \\chi \
_4+129767354 \\chi _{10}+129767354
   \\chi _{14}+389308266 \\chi _{17}\\right)+q^{149/5} \\left(140340864 \\chi \
_1+140340864 \\chi _6+140340864 \\chi _7+421015960 \\chi _{16}\\right)+q^{30}
   \\left(151733036 \\chi _3+151732870 \\chi _9+151732870 \\chi \
_{13}+455205646 \\chi _{20}\\right)+q^{151/5} \\left(164013566 \\chi \
_5+164013742 \\chi _{11}+164013742
   \\chi _{15}+492033944 \\chi _{18}\\right)+q^{152/5} \\left(177239500 \\chi \
_2+177239500 \\chi _8+177239500 \\chi _{12}+531725884 \\chi \
_{19}\\right)+q^{153/5}
   \\left(191490370 \\chi _4+191490186 \\chi _{10}+191490186 \\chi \
_{14}+574463048 \\chi _{17}\\right)+q^{154/5} \\left(206830920 \\chi \
_1+206831104 \\chi _6+206831104
   \\chi _7+620501100 \\chi _{16}\\right)+q^{31} \\left(223352956 \\chi \
_3+223352956 \\chi _9+223352956 \\chi _{13}+670050632 \\chi \
_{20}\\right)+q^{156/5}
   \\left(241131460 \\chi _5+241131266 \\chi _{11}+241131266 \\chi \
_{15}+723402548 \\chi _{18}\\right)+q^{157/5} \\left(260269426 \\chi \
_2+260269628 \\chi _8+260269628
   \\chi _{12}+780799770 \\chi _{19}\\right)+q^{158/5} \\left(280854796 \\chi \
_4+280854796 \\chi _{10}+280854796 \\chi _{14}+842573614 \\chi \
_{17}\\right)+q^{159/5}
   \\left(303004808 \\chi _1+303004598 \\chi _6+303004598 \\chi _7+909004472 \
\\chi _{16}\\right)+q^{32} \\left(326819408 \\chi _3+326819620 \\chi \
_9+326819620 \\chi
   _{13}+980468552 \\chi _{20}\\right)+q^{161/5} \\left(352433278 \\chi \
_5+352433278 \\chi _{11}+352433278 \\chi _{15}+1057289532 \\chi \
_{18}\\right)+q^{162/5}
   \\left(379961606 \\chi _2+379961384 \\chi _8+379961384 \\chi \
_{12}+1139895038 \\chi _{19}\\right)+q^{163/5} \\left(409555904 \\chi \
_4+409556136 \\chi _{10}+409556136
   \\chi _{14}+1228657156 \\chi _{17}\\right)+q^{164/5} \\left(441350280 \
\\chi _1+441350280 \\chi _6+441350280 \\chi _7+1324062276 \\chi \
_{16}\\right)+q^{33}
   \\left(475516878 \\chi _3+475516634 \\chi _9+475516634 \\chi \
_{13}+1426538260 \\chi _{20}\\right)+q^{166/5} \\left(512208060 \\chi \
_5+512208303 \\chi _{11}+512208303
   \\chi _{15}+1536636972 \\chi _{18}\\right)+q^{167/5} \\left(551621032 \
\\chi _2+551621032 \\chi _8+551621032 \\chi _{12}+1654850384 \\chi \
_{19}\\right)+q^{168/5}
   \\left(593930808 \\chi _4+593930554 \\chi _{10}+593930554 \\chi \
_{14}+1781805100 \\chi _{17}\\right)+q^{169/5} \\left(639359366 \\chi \
_1+639359632 \\chi _6+639359632
   \\chi _7+1918064924 \\chi _{16}\\right)+q^{34} \\left(688109148 \\chi \
_3+688109148 \\chi _9+688109148 \\chi _{13}+2064341622 \\chi \
_{20}\\right)+q^{171/5}
   \\left(740432188 \\chi _5+740431910 \\chi _{11}+740431910 \\chi \
_{15}+2221281368 \\chi _{18}\\right)+q^{172/5} \\left(796558426 \\chi \
_2+796558706 \\chi _8+796558706
   \\chi _{12}+2389691024 \\chi _{19}\\right)+q^{173/5} \\left(856775598 \
\\chi _4+856775598 \\chi _{10}+856775598 \\chi _{14}+2570311028 \\chi \
_{17}\\right)+q^{174/5}
   \\left(921346916 \\chi _1+921346624 \\chi _6+921346624 \\chi _7+2764056468 \
\\chi _{16}\\right)+q^{35} \\left(990596590 \\chi _3+990596894 \\chi \
_9+990596894 \\chi
   _{13}+2971773534 \\chi _{20}\\right)+q^{176/5} \\left(1064827610 \\chi \
_5+1064827610 \\chi _{11}+1064827610 \\chi _{15}+3194500284 \\chi \
_{18}\\right)+q^{177/5}
   \\left(1144407482 \\chi _2+1144407166 \\chi _8+1144407166 \\chi \
_{12}+3433203700 \\chi _{19}\\right)+q^{178/5} \\left(1229679992 \\chi \
_4+1229680310 \\chi
   _{10}+1229680310 \\chi _{14}+3689059348 \\chi _{17}\\right)+q^{179/5} \
\\left(1321063756 \\chi _1+1321063756 \\chi _6+1321063756 \\chi _7+3963171928 \
\\chi
   _{16}\\right)+q^{36} \\left(1418951238 \\chi _3+1418950904 \\chi \
_9+1418950904 \\chi _{13}+4256873080 \\chi _{20}\\right)+q^{181/5} \
\\left(1523814066 \\chi
   _5+1523814412 \\chi _{11}+1523814412 \\chi _{15}+4571422104 \\chi \
_{18}\\right)+q^{182/5} \\left(1636102022 \\chi _2+1636102022 \\chi \
_8+1636102022 \\chi
   _{12}+4908327550 \\chi _{19}\\right)+q^{183/5} \\left(1756349196 \\chi \
_4+1756348832 \\chi _{10}+1756348832 \\chi _{14}+5269024682 \\chi \
_{17}\\right)+q^{184/5}
   \\left(1885065448 \\chi _1+1885065812 \\chi _6+1885065812 \\chi \
_7+5655220044 \\chi _{16}\\right)+q^{37} \\left(2022857568 \\chi \
_3+2022857568 \\chi _9+2022857568
   \\chi _{13}+6068548890 \\chi _{20}\\right)+q^{186/5} \\left(2170306036 \
\\chi _5+2170305658 \\chi _{11}+2170305658 \\chi _{15}+6510941960 \\chi _{18}\
\\right)+q^{187/5}
   \\left(2328094546 \\chi _2+2328094940 \\chi _8+2328094940 \\chi \
_{12}+6984259024 \\chi _{19}\\right)+q^{188/5} \\left(2496886036 \\chi \
_4+2496886036 \\chi
   _{10}+2496886036 \\chi _{14}+7490684402 \\chi _{17}\\right)+q^{189/5} \
\\left(2677453570 \\chi _1+2677453158 \\chi _6+2677453158 \\chi _7+8032332644 \
\\chi
   _{16}\\right)+q^{38} \\left(2870547660 \\chi _3+2870548074 \\chi \
_9+2870548074 \\chi _{13}+8611671960 \\chi _{20}\\right)+q^{191/5} \
\\left(3077044912 \\chi
   _5+3077044912 \\chi _{11}+3077044912 \\chi _{15}+9231105684 \\chi \
_{18}\\right)+q^{192/5} \\left(3297797870 \\chi _2+3297797436 \\chi \
_8+3297797436 \\chi
   _{12}+9893422798 \\chi _{19}\\right)+q^{193/5} \\left(3533793662 \\chi \
_4+3533794110 \\chi _{10}+3533794110 \\chi _{14}+10601350742 \\chi \
_{17}\\right)+q^{194/5}
   \\left(3786002810 \\chi _1+3786002810 \\chi _6+3786002810 \\chi \
_7+11358040592 \\chi _{16}\\right)+q^{39} \\left(4055540248 \\chi \
_3+4055539782 \\chi _9+4055539782
   \\chi _{13}+12166586634 \\chi _{20}\\right)+q^{196/5} \\left(4343503350 \
\\chi _5+4343503822 \\chi _{11}+4343503822 \\chi _{15}+13030545320 \\chi
   _{18}\\right)+q^{197/5} \\left(4651153746 \\chi _2+4651153746 \\chi \
_8+4651153746 \\chi _{12}+13953425706 \\chi _{19}\\right)+q^{198/5} \
\\left(4979735232 \\chi
   _4+4979734740 \\chi _{10}+4979734740 \\chi _{14}+14939241402 \\chi \
_{17}\\right)+q^{199/5} \\left(5330667862 \\chi _1+5330668371 \\chi \
_6+5330668371 \\chi
   _7+15991966748 \\chi _{16}\\right)+q^{40} \\left(5705363774 \\chi \
_3+5705363774 \\chi _9+5705363774 \\chi _{13}+17116130460 \\chi \
_{20}\\right)+q^{201/5}
   \\left(6105424612 \\chi _5+6105424080 \\chi _{11}+6105424080 \\chi \
_{15}+18316232272 \\chi _{18}\\right)+q^{202/5} \\left(6532444854 \\chi \
_2+6532445388 \\chi
   _8+6532445388 \\chi _{12}+19597377450 \\chi _{19}\\right)+q^{203/5} \
\\left(6988233860 \\chi _4+6988233860 \\chi _{10}+6988233860 \\chi \
_{14}+20964658454 \\chi
   _{17}\\right)+q^{204/5} \\left(7474595370 \\chi _1+7474594814 \\chi \
_6+7474594814 \\chi _7+22423829572 \\chi _{16}\\right)+q^{41} \
\\left(7993564236 \\chi
   _3+7993564812 \\chi _9+7993564812 \\chi _{13}+23980647744 \\chi \
_{20}\\right)+q^{206/5} \\left(8547183240 \\chi _5+8547183240 \\chi \
_{11}+8547183240 \\chi
   _{15}+25641597312 \\chi _{18}\\right)+q^{207/5} \\left(9137744744 \\chi \
_2+9137744144 \\chi _8+9137744144 \\chi _{12}+27413183956 \\chi \
_{19}\\right)+q^{208/5}
   \\left(9767552288 \\chi _4+9767552894 \\chi _{10}+9767552894 \\chi \
_{14}+29302708792 \\chi _{17}\\right)+q^{209/5} \\left(10439190988 \\chi \
_1+10439190988 \\chi
   _6+10439190988 \\chi _7+31317520524 \\chi _{16}\\right)+q^{42} \
\\left(11155261780 \\chi _3+11155261148 \\chi _9+11155261148 \\chi \
_{13}+33465838184 \\chi
   _{20}\\right)+q^{211/5} \\left(11918669758 \\chi _5+11918670410 \\chi \
_{11}+11918670410 \\chi _{15}+35755954788 \\chi _{18}\\right)+q^{212/5} \
\\left(12732354214 \\chi
   _2+12732354214 \\chi _8+12732354214 \\chi _{12}+38197120268 \\chi \
_{19}\\right)+q^{213/5} \\left(13599583528 \\chi _4+13599582852 \\chi \
_{10}+13599582852 \\chi
   _{14}+40798689674 \\chi _{17}\\right)+q^{214/5} \\left(14523667598 \\chi \
_1+14523668282 \\chi _6+14523668282 \\chi _7+43571065612 \\chi \
_{16}\\right)+q^{43}
   \\left(15508286682 \\chi _3+15508286682 \\chi _9+15508286682 \\chi \
_{13}+46524796704 \\chi _{20}\\right)+q^{216/5} \\left(16557171666 \\chi \
_5+16557170952 \\chi
   _{11}+16557170952 \\chi _{15}+49671578972 \\chi _{18}\\right)+q^{217/5} \
\\left(17674454324 \\chi _2+17674455060 \\chi _8+17674455060 \\chi \
_{12}+53023296856 \\chi
   _{19}\\right)+q^{218/5} \\left(18864342370 \\chi _4+18864342370 \\chi \
_{10}+18864342370 \\chi _{14}+56593096816 \\chi _{17}\\right)+q^{219/5} \
\\left(20131478794 \\chi
   _1+20131478026 \\chi _6+20131478026 \\chi _7+60394363012 \\chi \
_{16}\\right)+q^{44} \\left(21480595616 \\chi _3+21480596390 \\chi \
_9+21480596390 \\chi
   _{13}+64441862560 \\chi _{20}\\right)+q^{221/5} \\left(22916912948 \\chi \
_5+22916912948 \\chi _{11}+22916912948 \\chi _{15}+68750662244 \\chi \
_{18}\\right)+q^{222/5}
   \\left(24445755894 \\chi _2+24445755092 \\chi _8+24445755092 \\chi \
_{12}+73337345060 \\chi _{19}\\right)+q^{223/5} \\left(26072979646 \\chi \
_4+26072980476 \\chi
   _{10}+26072980476 \\chi _{14}+78218859204 \\chi _{17}\\right)+q^{224/5} \
\\left(27804579050 \\chi _1+27804579050 \\chi _6+27804579050 \\chi \
_7+83413821144 \\chi
   _{16}\\right)+q^{45} \\left(29647125446 \\chi _3+29647124582 \\chi \
_9+29647124582 \\chi _{13}+88941287882 \\chi _{20}\\right)+q^{226/5} \
\\left(31607351702 \\chi
   _5+31607352574 \\chi _{11}+31607352574 \\chi _{15}+94822146268 \\chi _{18}\
\\right)+q^{227/5} \\left(33692635904 \\chi _2+33692635904 \\chi \
_8+33692635904 \\chi
   _{12}+101077815598 \\chi _{19}\\right)+q^{228/5} \\left(35910543290 \\chi \
_4+35910542380 \\chi _{10}+35910542380 \\chi _{14}+107731723080 \\chi
   _{17}\\right)+q^{229/5} \\left(38269341022 \\chi _1+38269341956 \\chi \
_6+38269341956 \\chi _7+114807926832 \\chi _{16}\\right)+q^{46} \
\\left(40777531312 \\chi
   _3+40777531312 \\chi _9+40777531312 \\chi _{13}+122332695044 \\chi \
_{20}\\right)+q^{231/5} \\left(43444381736 \\chi _5+43444380766 \\chi \
_{11}+43444380766 \\chi
   _{15}+130333039124 \\chi _{18}\\right)+q^{232/5} \\left(46279429068 \\chi \
_2+46279430050 \\chi _8+46279430050 \\chi _{12}+138838396592 \\chi \
_{19}\\right)+q^{233/5}
   \\left(49293064388 \\chi _4+49293064388 \\chi _{10}+49293064388 \\chi \
_{14}+147879082314 \\chi _{17}\\right)+q^{234/5} \\left(52495987734 \\chi \
_1+52495986712 \\chi
   _6+52495986712 \\chi _7+157488075380 \\chi _{16}\\right)+q^{47} \
\\left(55899830904 \\chi _3+55899831955 \\chi _9+55899831955 \\chi \
_{13}+167699377176 \\chi
   _{20}\\right)+q^{236/5} \\left(59516600374 \\chi _5+59516600374 \\chi \
_{11}+59516600374 \\chi _{15}+178549922420 \\chi _{18}\\right)+q^{237/5} \
\\left(63359319938
   \\chi _2+63359318844 \\chi _8+63359318844 \\chi _{12}+190077832500 \\chi \
_{19}\\right)+q^{238/5} \\left(67441440004 \\chi _4+67441441108 \\chi \
_{10}+67441441108 \\chi
   _{14}+202324451138 \\chi _{17}\\right)+q^{239/5} \\left(71777544866 \\chi \
_1+71777544866 \\chi _6+71777544866 \\chi _7+215332501856 \\chi \
_{16}\\right)+q^{48}
   \\left(76382704850 \\chi _3+76382703704 \\chi _9+76382703704 \\chi \
_{13}+229148249092 \\chi _{20}\\right)+q^{241/5} \\left(81273228610 \\chi \
_5+81273229790 \\chi
   _{11}+81273229790 \\chi _{15}+243819547060 \\chi _{18}\\right)+q^{242/5} \
\\left(86466001388 \\chi _2+86466001388 \\chi _8+86466001388 \\chi \
_{12}+259398149526 \\chi
   _{19}\\right)+q^{243/5} \\left(91979263036 \\chi _4+91979261810 \\chi \
_{10}+91979261810 \\chi _{14}+275937637016 \\chi _{17}\\right)+q^{244/5} \
\\left(97831906554
   \\chi _1+97831907794 \\chi _6+97831907794 \\chi _7+293495876376 \\chi \
_{16}\\right)+q^{49} \\left(104044331744 \\chi _3+104044331744 \\chi \
_9+104044331744 \\chi
   _{13}+312132836224 \\chi _{20}\\right)+q^{246/5} \\left(110637678884 \\chi \
_5+110637677594 \\chi _{11}+110637677594 \\chi _{15}+331913197816 \\chi
   _{18}\\right)+q^{247/5} \\left(117634736796 \\chi _2+117634738120 \\chi \
_8+117634738120 \\chi _{12}+352904044480 \\chi _{19}\\right)+q^{248/5} \
\\left(125059158932
   \\chi _4+125059158932 \\chi _{10}+125059158932 \\chi _{14}+375177650462 \
\\chi _{17}\\right)+q^{249/5} \\left(132936403812 \\chi _1+132936402440 \\chi \
_6+132936402440
   \\chi _7+398809029692 \\chi _{16}\\right)+q^{50} \\left(141292905828 \\chi \
_3+141292907218 \\chi _9+141292907218 \\chi _{13}+423878904572 \\chi
   _{20}\\right)+q^{251/5} \\left(150157104968 \\chi _5+150157104968 \\chi \
_{11}+150157104968 \\chi _{15}+450471125236 \\chi _{18}\\right)+q^{252/5} \
\\left(159558542740
   \\chi _2+159558541294 \\chi _8+159558541294 \\chi _{12}+478675820702 \\chi \
_{19}\\right)+q^{253/5} \\left(169528957008 \\chi _4+169528958490 \\chi \
_{10}+169528958490
   \\chi _{14}+508586672652 \\chi _{17}\\right)+q^{254/5} \\left(180101357496 \
\\chi _1+180101357496 \\chi _6+180101357496 \\chi _7+540304279736 \\chi
   _{16}\\right)+q^{51} \\left(191311161928 \\chi _3+191311160386 \\chi \
_9+191311160386 \\chi _{13}+573933269456 \\chi _{20}\\right)+q^{256/5} \
\\left(203195218652 \\chi
   _5+203195220210 \\chi _{11}+203195220210 \\chi _{15}+609585878696 \\chi \
_{18}\\right)+q^{257/5} \\left(215793047520 \\chi _2+215793047520 \\chi \
_8+215793047520 \\chi
   _{12}+647378916308 \\chi _{19}\\right)+q^{258/5} \\left(229145777976 \\chi \
_4+229145776362 \\chi _{10}+229145776362 \\chi _{14}+687437563552 \\chi
   _{17}\\right)+q^{259/5} \\left(243297468602 \\chi _1+243297470262 \\chi \
_6+243297470262 \\chi _7+729892169568 \\chi _{16}\\right)+q^{52} \
\\left(258294020186 \\chi
   _3+258294020186 \\chi _9+258294020186 \\chi _{13}+774882307212 \\chi _{20}\
\\right)+q^{261/5} \\left(274184546900 \\chi _5+274184545178 \\chi \
_{11}+274184545178 \\chi
   _{15}+822553383224 \\chi _{18}\\right)+q^{262/5} \\left(291020229692 \\chi \
_2+291020231434 \\chi _8+291020231434 \\chi _{12}+873060953968 \\chi
   _{19}\\right)+q^{263/5} \\left(308855811146 \\chi _4+308855811146 \\chi \
_{10}+308855811146 \\chi _{14}+926567164558 \\chi _{17}\\right)+q^{264/5} \
\\left(327748352218
   \\chi _1+327748350408 \\chi _6+327748350408 \\chi _7+983245329812 \\chi \
_{16}\\right)+q^{53} \\left(347758821324 \\chi _3+347758823178 \\chi \
_9+347758823178 \\chi
   _{13}+1043276182668 \\chi _{20}\\right)+q^{266/5} \\left(368950822682 \
\\chi _5+368950822682 \\chi _{11}+368950822682 \\chi _{15}+1106852761260 \
\\chi
   _{18}\\right)+q^{267/5} \\left(391392250644 \\chi _2+391392248722 \\chi \
_8+391392248722 \\chi _{12}+1174176446550 \\chi _{19}\\right)+q^{268/5} \
\\left(415153949248
   \\chi _4+415153951196 \\chi _{10}+415153951196 \\chi _{14}+1245462161992 \
\\chi _{17}\\right)+q^{269/5} \\left(440311512024 \\chi _1+440311512024 \\chi
   _6+440311512024 \\chi _7+1320934216588 \\chi _{16}\\right)+q^{54} \
\\left(466943833328 \\chi _3+466943831308 \\chi _9+466943831308 \\chi \
_{13}+1400831824562 \\chi
   _{20}\\right)+q^{271/5} \\left(495135022004 \\chi _5+495135024074 \\chi \
_{11}+495135024074 \\chi _{15}+1485404732236 \\chi _{18}\\right)+q^{272/5}
   \\left(524972919120 \\chi _2+524972919120 \\chi _8+524972919120 \\chi \
_{12}+1574919105056 \\chi _{19}\\right)+q^{273/5} \\left(556551092800 \\chi \
_4+556551090650
   \\chi _{10}+556551090650 \\chi _{14}+1669652916250 \\chi \
_{17}\\right)+q^{274/5} \\left(589967279252 \\chi _1+589967281425 \\chi \
_6+589967281425 \\chi
   _7+1769902210136 \\chi _{16}\\right)+q^{55} \\left(625325549870 \\chi \
_3+625325549870 \\chi _9+625325549870 \\chi _{13}+1875976271250 \\chi \
_{20}\\right)+q^{276/5}
   \\left(662734629766 \\chi _5+662734627514 \\chi _{11}+662734627514 \\chi \
_{15}+1988204274028 \\chi _{18}\\right)+q^{277/5} \\left(702310201588 \\chi \
_2+702310203896
   \\chi _8+702310203896 \\chi _{12}+2106930208852 \\chi \
_{19}\\right)+q^{278/5} \\left(744173187050 \\chi _4+744173187050 \\chi \
_{10}+744173187050 \\chi
   _{14}+2232519972980 \\chi _{17}\\right)+q^{279/5} \\left(788452152580 \
\\chi _1+788452150186 \\chi _6+788452150186 \\chi _7+2365356029628 \\chi \
_{16}\\right)+q^{56}
   \\left(835281503988 \\chi _3+835281506412 \\chi _9+835281506412 \\chi \
_{13}+2505844952232 \\chi _{20}\\right)+q^{281/5} \\left(884804095368 \\chi \
_5+884804095368
   \\chi _{11}+884804095368 \\chi _{15}+2654411838164 \\chi \
_{18}\\right)+q^{282/5} \\left(937169288176 \\chi _2+937169285662 \\chi \
_8+937169285662 \\chi
   _{12}+2811508320002 \\chi _{19}\\right)+q^{283/5} \\left(992535725532 \
\\chi _4+992535728104 \\chi _{10}+992535728104 \\chi _{14}+2977606708450 \
\\chi
   _{17}\\right)+q^{284/5} \\left(1051069349204 \\chi _1+1051069349204 \\chi \
_6+1051069349204 \\chi _7+3153208534312 \\chi _{16}\\right)+q^{57} \
\\left(1112946300308
   \\chi _3+1112946297646 \\chi _9+1112946297646 \\chi _{13}+3338838395016 \
\\chi _{20}\\right)+q^{286/5} \\left(1178350841190 \\chi _5+1178350843888 \\chi
   _{11}+1178350843888 \\chi _{15}+3535053043520 \\chi \
_{18}\\right)+q^{287/5} \\left(1247478497450 \\chi _2+1247478497450 \\chi \
_8+1247478497450 \\chi
   _{12}+3742434963604 \\chi _{19}\\right)+q^{288/5} \\left(1320533828618 \
\\chi _4+1320533825820 \\chi _{10}+1320533825820 \\chi _{14}+3961602023878 \
\\chi
   _{17}\\right)+q^{289/5} \\left(1397733769402 \\chi _1+1397733772264 \\chi \
_6+1397733772264 \\chi _7+4193200754888 \\chi _{16}\\right)+q^{58} \
\\left(1479305355926
   \\chi _3+1479305355926 \\chi _9+1479305355926 \\chi _{13}+4437916642300 \
\\chi _{20}\\right)+q^{291/5} \\left(1565489224980 \\chi _5+1565489222012 \\chi
   _{11}+1565489222012 \\chi _{15}+4696467078736 \\chi \
_{18}\\right)+q^{292/5} \\left(1656537234962 \\chi _2+1656537237966 \\chi \
_8+1656537237966 \\chi
   _{12}+4969612317680 \\chi _{19}\\right)+q^{293/5} \\left(1752716251194 \
\\chi _4+1752716251194 \\chi _{10}+1752716251194 \\chi _{14}+5258148129738 \
\\chi
   _{17}\\right)+q^{294/5} \\left(1854305602120 \\chi _1+1854305599012 \\chi \
_6+1854305599012 \\chi _7+5562917441156 \\chi _{16}\\right)+q^{59} \
\\left(1961601106152
   \\chi _3+1961601109334 \\chi _9+1961601109334 \\chi _{13}+5884802666308 \
\\chi _{20}\\right)+q^{296/5} \\left(2074912480198 \\chi _5+2074912480198 \\chi
   _{11}+2074912480198 \\chi _{15}+6224738117380 \\chi \
_{18}\\right)+q^{297/5} \\left(2194567562404 \\chi _2+2194567559108 \\chi \
_8+2194567559108 \\chi
   _{12}+6583701984938 \\chi _{19}\\right)+q^{298/5} \\left(2320909608570 \
\\chi _4+2320909611908 \\chi _{10}+2320909611908 \\chi _{14}+6962729547120 \
\\chi
   _{17}\\right)+q^{299/5} \\left(2454301855890 \\chi _1+2454301855890 \\chi \
_6+2454301855890 \\chi _7+7362904833568 \\chi _{16}\\right)+q^{60} \
\\left(2595124639350
   \\chi _3+2595124635890 \\chi _9+2595124635890 \\chi _{13}+7785374665470 \
\\chi _{20}\\right)+q^{301/5} \\left(2743780247416 \\chi _5+2743780250950 \\chi
   _{11}+2743780250950 \\chi _{15}+8231339974040 \\chi \
_{18}\\right)+q^{302/5} \\left(2900689992110 \\chi _2+2900689992110 \\chi \
_8+2900689992110 \\chi
   _{12}+8702070772682 \\chi _{19}\\right)+q^{303/5} \\left(3066299308936 \
\\chi _4+3066299305280 \\chi _{10}+3066299305280 \\chi _{14}+9198897101676 \
\\chi
   _{17}\\right)+q^{304/5} \\left(3241074707256 \\chi _1+3241074710964 \\chi \
_6+3241074710964 \\chi _7+9723224969424 \\chi _{16}\\right)+q^{61} \
\\left(3425509276356
   \\chi _3+3425509276356 \\chi _9+3425509276356 \\chi _{13}+10276526965692 \
\\chi _{20}\\right)+q^{306/5} \\left(3620119444578 \\chi _5+3620119440740 \\chi
   _{11}+3620119440740 \\chi _{15}+10860359212768 \\chi \
_{18}\\right)+q^{307/5} \\left(3825450840490 \\chi _2+3825450844412 \\chi \
_8+3825450844412 \\chi
   _{12}+11476351618820 \\chi _{19}\\right)+q^{308/5} \\left(4042075007524 \
\\chi _4+4042075007524 \\chi _{10}+4042075007524 \\chi _{14}+12126225957842 \
\\chi
   _{17}\\right)+q^{309/5} \\left(4270595568170 \\chi _1+4270595564108 \\chi \
_6+4270595564108 \\chi _7+12811785735544 \\chi _{16}\\right)+q^{62} \
\\left(4511644817104
   \\chi _3+4511644821216 \\chi _9+4511644821216 \\chi _{13}+13534935446218 \
\\chi _{20}\\right)+q^{311/5} \\left(4765890371810 \\chi _5+4765890371810 \\chi
   _{11}+4765890371810 \\chi _{15}+14297670102448 \\chi \
_{18}\\right)+q^{312/5} \\left(5034031563312 \\chi _2+5034031559058 \\chi \
_8+5034031559058 \\chi
   _{12}+15102095721796 \\chi _{19}\\right)+q^{313/5} \\left(5316806517838 \
\\chi _4+5316806522186 \\chi _{10}+5316806522186 \\chi _{14}+15950418493552 \
\\chi
   _{17}\\right)+q^{314/5} \\left(5614988512740 \\chi _1+5614988512740 \\chi \
_6+5614988512740 \\chi _7+16844966635420 \\chi _{16}\\right)+q^{63} \
\\left(5929393435744
   \\chi _3+5929393431244 \\chi _9+5929393431244 \\chi _{13}+17788179171956 \
\\chi _{20}\\right)+q^{316/5} \\left(6260876019284 \\chi _5+6260876023843 \\chi
   _{11}+6260876023843 \\chi _{15}+18782629223536 \\chi \
_{18}\\right)+q^{317/5} \\left(6610337882352 \\chi _2+6610337882352 \\chi \
_8+6610337882352 \\chi
   _{12}+19831012459282 \\chi _{19}\\right)+q^{318/5} \\left(6978723558890 \
\\chi _4+6978723554172 \\chi _{10}+6978723554172 \\chi _{14}+20936171886546 \
\\chi
   _{17}\\right)+q^{319/5} \\left(7367029065660 \\chi _1+7367029070476 \\chi \
_6+7367029070476 \\chi _7+22101085955128 \\chi _{16}\\right)+q^{64} \
\\left(7776297909402
   \\chi _3+7776297909402 \\chi _9+7776297909402 \\chi _{13}+23328895013104 \
\\chi _{20}\\right)+q^{321/5} \\left(8207630123576 \\chi _5+8207630118598 \\chi
   _{11}+8207630118598 \\chi _{15}+24622889041420 \\chi \
_{18}\\right)+q^{322/5} \\left(8662178164008 \\chi _2+8662178169056 \\chi \
_8+8662178169056 \\chi
   _{12}+25986535856332 \\chi _{19}\\right)+q^{323/5} \\left(9141156647176 \
\\chi _4+9141156647176 \\chi _{10}+9141156647176 \\chi _{14}+27423468551818 \
\\chi
   _{17}\\right)+q^{324/5} \\left(9645838040138 \\chi _1+9645838034914 \\chi \
_6+9645838034914 \\chi _7+28937515536560 \\chi _{16}\\right)+q^{65} \
\\left(10177563040354
   \\chi _3+10177563045684 \\chi _9+10177563045684 \\chi _{13}+30532687667096 \
\\chi _{20}\\right)+q^{326/5} \\left(10737736271062 \\chi _5+10737736271062 \
\\chi
   _{11}+10737736271062 \\chi _{15}+32213210316260 \\chi \
_{18}\\right)+q^{327/5} \\left(11327837245584 \\chi _2+11327837240068 \\chi \
_8+11327837240068 \\chi
   _{12}+33983510183448 \\chi _{19}\\right)+q^{328/5} \\left(11949415967890 \
\\chi _4+11949415973476 \\chi _{10}+11949415973476 \\chi _{14}+35848249497824 \
\\chi
   _{17}\\right)+q^{329/5} \\left(12604104742260 \\chi _1+12604104742260 \
\\chi _6+12604104742260 \\chi _7+37812312601888 \\chi _{16}\\right)+q^{66}
   \\left(13293613582182 \\chi _3+13293613576410 \\chi _9+13293613576410 \
\\chi _{13}+39880842402312 \\chi _{20}\\right)+q^{331/5} \
\\left(14019742806110 \\chi
   _5+14019742812004 \\chi _{11}+14019742812004 \\chi _{15}+42059226719540 \
\\chi _{18}\\right)+q^{332/5} \\left(14784378488506 \\chi _2+14784378488506 \
\\chi
   _8+14784378488506 \\chi _{12}+44353137220952 \\chi _{19}\\right)+q^{333/5} \
\\left(15589505782636 \\chi _4+15589505776542 \\chi _{10}+15589505776542 \
\\chi
   _{14}+46768515534102 \\chi _{17}\\right)+q^{334/5} \\left(16437204311344 \
\\chi _1+16437204317518 \\chi _6+16437204317518 \\chi _7+49311614794796 \\chi
   _{16}\\right)+q^{67} \\left(17329662513468 \\chi _3+17329662513468 \\chi \
_9+17329662513468 \\chi _{13}+51988985644296 \\chi _{20}\\right)+q^{336/5}
   \\left(18269172868040 \\chi _5+18269172861652 \\chi _{11}+18269172861652 \
\\chi _{15}+54807520536876 \\chi _{18}\\right)+q^{337/5} \
\\left(19258147203886 \\chi
   _2+19258147210398 \\chi _8+19258147210398 \\chi _{12}+57774439628236 \\chi \
_{19}\\right)+q^{338/5} \\left(20299112025186 \\chi _4+20299112025186 \\chi
   _{10}+20299112025186 \\chi _{14}+60897338123546 \\chi \
_{17}\\right)+q^{339/5} \\left(21394724728368 \\chi _1+21394724721640 \\chi \
_6+21394724721640 \\chi
   _7+64184172071108 \\chi _{16}\\right)+q^{68} \\left(22547768917338 \\chi \
_3+22547768924160 \\chi _9+22547768924160 \\chi _{13}+67643308920672 \\chi
   _{20}\\right)+q^{341/5} \\left(23761171861570 \\chi _5+23761171861570 \
\\chi _{11}+23761171861570 \\chi _{15}+71283513373684 \\chi \
_{18}\\right)+q^{342/5}
   \\left(25037999694388 \\chi _2+25037999687338 \\chi _8+25037999687338 \
\\chi _{12}+75114001336862 \\chi _{19}\\right)+q^{343/5} \
\\left(26381476056150 \\chi
   _4+26381476063340 \\chi _{10}+26381476063340 \\chi _{14}+79144425857100 \
\\chi _{17}\\right)+q^{344/5} \\left(27794977474100 \\chi _1+27794977474100 \
\\chi
   _6+27794977474100 \\chi _7+83384934807956 \\chi _{16}\\right)+q^{69} \
\\left(29282053136346 \\chi _3+29282053128914 \\chi _9+29282053128914 \\chi
   _{13}+87846156946868 \\chi _{20}\\right)+q^{346/5} \\left(30846420342210 \
\\chi _5+30846420349738 \\chi _{11}+30846420349738 \\chi _{15}+92539263551524 \
\\chi
   _{18}\\right)+q^{347/5} \\left(32491985788064 \\chi _2+32491985788064 \
\\chi _8+32491985788064 \\chi _{12}+97475954790616 \\chi \
_{19}\\right)+q^{348/5}
   \\left(34222840974134 \\chi _4+34222840966358 \\chi _{10}+34222840966358 \
\\chi _{14}+102668525546368 \\chi _{17}\\right)+q^{349/5} \
\\left(36043284949240 \\chi
   _1+36043284957170 \\chi _6+36043284957170 \\chi _7+108129852156220 \\chi \
_{16}\\right)+q^{70} \\left(37957820017568 \\chi _3+37957820017568 \\chi \
_9+37957820017568
   \\chi _{13}+113873462828832 \\chi _{20}\\right)+q^{351/5} \
\\left(39971175896586 \\chi _5+39971175888392 \\chi _{11}+39971175888392 \
\\chi _{15}+119913524827092 \\chi
   _{18}\\right)+q^{352/5} \\left(42088305606420 \\chi _2+42088305614724 \
\\chi _8+42088305614724 \\chi _{12}+126264919754700 \\chi \
_{19}\\right)+q^{353/5}
   \\left(44314411472098 \\chi _4+44314411472098 \\chi _{10}+44314411472098 \
\\chi _{14}+132943231422906 \\chi _{17}\\right)+q^{354/5} \
\\left(46654941085722 \\chi
   _1+46654941077142 \\chi _6+46654941077142 \\chi _7+139964826309028 \\chi \
_{16}\\right)+q^{71} \\left(49115615111142 \\chi _3+49115615119884 \\chi \
_9+49115615119884
   \\chi _{13}+147346842204708 \\chi _{20}\\right)+q^{356/5} \
\\left(51702423704602 \\chi _5+51702423704602 \\chi _{11}+51702423704602 \
\\chi _{15}+155107274339732 \\chi
   _{18}\\right)+q^{357/5} \\left(54421656084286 \\chi _2+54421656075262 \
\\chi _8+54421656075262 \\chi _{12}+163264964926962 \\chi \
_{19}\\right)+q^{358/5}
   \\left(57279897298468 \\chi _4+57279897307618 \\chi _{10}+57279897307618 \
\\chi _{14}+171839695304732 \\chi _{17}\\right)+q^{359/5} \
\\left(60284060054250 \\chi
   _1+60284060054250 \\chi _6+60284060054250 \\chi _7+180852176686900 \\chi \
_{16}\\right)+q^{72} \\left(63441381721030 \\chi _3+63441381711578 \\chi \
_9+63441381711578
   \\chi _{13}+190324148707624 \\chi _{20}\\right)+q^{361/5} \
\\left(66759458387786 \\chi _5+66759458397415 \\chi _{11}+66759458397415 \
\\chi _{15}+200278371529144 \\chi
   _{18}\\right)+q^{362/5} \\left(70246242547952 \\chi _2+70246242547952 \
\\chi _8+70246242547952 \\chi _{12}+210738731388682 \\chi \
_{19}\\right)+q^{363/5}
   \\left(73910079365900 \\chi _4+73910079355954 \\chi _{10}+73910079355954 \
\\chi _{14}+221730234239792 \\chi _{17}\\right)+q^{364/5} \
\\left(77759704932264 \\chi
   _1+77759704942342 \\chi _6+77759704942342 \\chi _7+233279118751204 \\chi \
_{16}\\right)+q^{73} \\left(81804285302630 \\chi _3+81804285302630 \\chi \
_9+81804285302630
   \\chi _{13}+245412851874832 \\chi _{20}\\right)+q^{366/5} \
\\left(86053415224186 \\chi _5+86053415213786 \\chi _{11}+86053415213786 \
\\chi _{15}+258160249785144 \\chi
   _{18}\\right)+q^{367/5} \\left(90517159938170 \\chi _2+90517159948768 \
\\chi _8+90517159948768 \\chi _{12}+271551475599920 \\chi \
_{19}\\right)+q^{368/5}
   \\left(95206054883454 \\chi _4+95206054883454 \\chi _{10}+95206054883454 \
\\chi _{14}+285618168991746 \\chi _{17}\\right)+q^{369/5} \
\\left(100131150263396 \\chi
   _1+100131150252456 \\chi _6+100131150252456 \\chi _7+300393446318484 \\chi \
_{16}\\right)+q^{74} \\left(105304011632354 \\chi _3+105304011643442 \\chi
   _9+105304011643442 \\chi _{13}+315912039479236 \\chi \
_{20}\\right)+q^{371/5} \\left(110736767876168 \\chi _5+110736767876168 \\chi \
_{11}+110736767876168 \\chi
   _{15}+332210298956148 \\chi _{18}\\right)+q^{372/5} \\left(116442112590218 \
\\chi _2+116442112578768 \\chi _8+116442112578768 \\chi _{12}+349326342535982 \
\\chi
   _{19}\\right)+q^{373/5} \\left(122433355490436 \\chi _4+122433355502092 \
\\chi _{10}+122433355502092 \\chi _{14}+367300061587402 \\chi \
_{17}\\right)+q^{374/5}
   \\left(128724425171780 \\chi _1+128724425171780 \\chi _6+128724425171780 \
\\chi _7+386173280543400 \\chi _{16}\\right)+q^{75} \\left(135329923984666 \
\\chi
   _3+135329923972640 \\chi _9+135329923972640 \\chi _{13}+405989766778586 \
\\chi _{20}\\right)+q^{376/5} \\left(142265132092350 \\chi _5+142265132104544 \
\\chi
   _{11}+142265132104544 \\chi _{15}+426795401579920 \\chi \
_{18}\\right)+q^{377/5} \\left(149546066557946 \\chi _2+149546066557946 \\chi \
_8+149546066557946 \\chi
   _{12}+448638194264922 \\chi _{19}\\right)+q^{378/5} \\left(157189486637784 \
\\chi _4+157189486625200 \\chi _{10}+157189486625200 \\chi \
_{14}+471568465429634 \\chi
   _{17}\\right)+q^{379/5} \\left(165212957137392 \\chi _1+165212957150204 \
\\chi _6+165212957150204 \\chi _7+495638865761088 \\chi _{16}\\right)+q^{76}
   \\left(173634855615194 \\chi _3+173634855615194 \\chi _9+173634855615194 \
\\chi _{13}+520904572661620 \\chi _{20}\\right)+q^{381/5} \
\\left(182474440082376 \\chi
   _5+182474440069152 \\chi _{11}+182474440069152 \\chi _{15}+547423314261692 \
\\chi _{18}\\right)+q^{382/5} \\left(191751858071046 \\chi _2+191751858084444 \
\\chi
   _8+191751858084444 \\chi _{12}+575255580344256 \\chi \
_{19}\\right)+q^{383/5} \\left(201488219543214 \\chi _4+201488219543214 \\chi \
_{10}+201488219543214 \\chi
   _{14}+604464652377068 \\chi _{17}\\right)+q^{384/5} \\left(211705607786964 \
\\chi _1+211705607773144 \\chi _6+211705607773144 \\chi _7+635116829738496 \
\\chi
   _{16}\\right)+q^{77} \\left(222427157641932 \\chi _3+222427157656004 \\chi \
_9+222427157656004 \\chi _{13}+667281466392028 \\chi _{20}\\right)+q^{386/5}
   \\left(233677069015122 \\chi _5+233677069015122 \\chi \
_{11}+233677069015122 \\chi _{15}+701031213766488 \\chi \
_{18}\\right)+q^{387/5} \\left(245480690558984 \\chi
   _2+245480690544466 \\chi _8+245480690544466 \\chi _{12}+736442064764352 \
\\chi _{19}\\right)+q^{388/5} \\left(257864535795974 \\chi _4+257864535810688 \
\\chi
   _{10}+257864535810688 \\chi _{14}+773593614468196 \\chi \
_{17}\\right)+q^{389/5} \\left(270856373250700 \\chi _1+270856373250700 \\chi \
_6+270856373250700 \\chi
   _7+812569112529744 \\chi _{16}\\right)+q^{78} \\left(284485245202020 \\chi \
_3+284485245186840 \\chi _9+284485245186840 \\chi _{13}+853455742972440 \\chi
   _{20}\\right)+q^{391/5} \\left(298781564449628 \\chi _5+298781564465074 \
\\chi _{11}+298781564465074 \\chi _{15}+896344685805048 \\chi \
_{18}\\right)+q^{392/5}
   \\left(313777136610686 \\chi _2+313777136610686 \\chi _8+313777136610686 \
\\chi _{12}+941331417589888 \\chi _{19}\\right)+q^{393/5} \
\\left(329505263730448 \\chi
   _4+329505263714522 \\chi _{10}+329505263714522 \\chi _{14}+988515783213904 \
\\chi _{17}\\right)+q^{394/5} \\left(346000770179774 \\chi _1+346000770195920 \
\\chi
   _6+346000770195920 \\chi _7+1038002318708176 \\chi _{16}\\right)+q^{79} \
\\left(363300114281824 \\chi _3+363300114281824 \\chi _9+363300114281824 \
\\chi
   _{13}+1089900334514102 \\chi _{20}\\right)+q^{396/5} \
\\left(381441417888258 \\chi _5+381441417871604 \\chi _{11}+381441417871604 \
\\chi _{15}+1144324262163240 \\chi
   _{18}\\right)+q^{397/5} \\left(400464586290898 \\chi _2+400464586307840 \
\\chi _8+400464586307840 \\chi _{12}+1201393750169312 \\chi \
_{19}\\right)+q^{398/5}
   \\left(420411342562372 \\chi _4+420411342562372 \\chi \
_{10}+420411342562372 \\chi _{14}+1261234036633330 \\chi \
_{17}\\right)+q^{399/5} \\left(441325356067130 \\chi
   _1+441325356049654 \\chi _6+441325356049654 \\chi _7+1323976059007012 \
\\chi _{16}\\right)+q^{80} \\left(463252281696900 \\chi _3+463252281714608 \
\\chi
   _9+463252281714608 \\chi _{13}+1389756854504834 \\chi \
_{20}\\right)+q^{401/5} \\left(486239898350250 \\chi _5+486239898350250 \\chi \
_{11}+486239898350250 \\chi
   _{15}+1458719685447312 \\chi _{18}\\right)+q^{402/5} \
\\left(510338153240522 \\chi _2+510338153222270 \\chi _8+510338153222270 \
\\chi _{12}+1531014469517082 \\chi
   _{19}\\right)+q^{403/5} \\left(535599310737206 \\chi _4+535599310755780 \
\\chi _{10}+535599310755780 \\chi _{14}+1606797922183464 \\chi \
_{17}\\right)+q^{404/5}
   \\left(562078003018818 \\chi _1+562078003018818 \\chi _6+562078003018818 \
\\chi _7+1686234019361520 \\chi _{16}\\right)+q^{81} \\left(589831389718750 \
\\chi
   _3+589831389699602 \\chi _9+589831389699602 \\chi _{13}+1769494158567196 \
\\chi _{20}\\right)+q^{406/5} \\left(618919215173676 \\chi _5+618919215193082 \
\\chi
   _{11}+618919215193082 \\chi _{15}+1856757656360604 \\chi \
_{18}\\right)+q^{407/5} \\left(649403980489260 \\chi _2+649403980489260 \\chi \
_8+649403980489260 \\chi
   _{12}+1948211930411958 \\chi _{19}\\right)+q^{408/5} \
\\left(681351007676144 \\chi _4+681351007656134 \\chi _{10}+681351007656134 \
\\chi _{14}+2044053034306326 \\chi
   _{17}\\right)+q^{409/5} \\left(714828624681602 \\chi _1+714828624701949 \
\\chi _6+714828624701949 \\chi _7+2144485862498996 \\chi _{16}\\right)+q^{82}
   \\left(749908237932796 \\chi _3+749908237932796 \\chi _9+749908237932796 \
\\chi _{13}+2249724725658114 \\chi _{20}\\right)+q^{411/5} \
\\left(786664530952762 \\chi
   _5+786664530931794 \\chi _{11}+786664530931794 \\chi \
_{15}+2359993580677844 \\chi _{18}\\right)+q^{412/5} \\left(825175545700876 \
\\chi _2+825175545722132 \\chi
   _8+825175545722132 \\chi _{12}+2475526649570104 \\chi \
_{19}\\right)+q^{413/5} \\left(865522896677874 \\chi _4+865522896677874 \\chi \
_{10}+865522896677874 \\chi
   _{14}+2596568677315286 \\chi _{17}\\right)+q^{414/5} \
\\left(907791861529260 \\chi _1+907791861507352 \\chi _6+907791861507352 \
\\chi _7+2723375597560836 \\chi
   _{16}\\right)+q^{83} \\left(952071611392608 \\chi _3+952071611414886 \\chi \
_9+952071611414886 \\chi _{13}+2856214820900832 \\chi _{20}\\right)+q^{416/5}
   \\left(998455312565116 \\chi _5+998455312565116 \\chi \
_{11}+998455312565116 \\chi _{15}+2995365951329728 \\chi \
_{18}\\right)+q^{417/5} \\left(1047040373928396 \\chi
   _2+1047040373905434 \\chi _8+1047040373905434 \\chi _{12}+3141121107784478 \
\\chi _{19}\\right)+q^{418/5} \\left(1097928560276888 \\chi \
_4+1097928560300154 \\chi
   _{10}+1097928560300154 \\chi _{14}+3293785695158108 \\chi \
_{17}\\right)+q^{419/5} \\left(1151226259086262 \\chi _1+1151226259086262 \
\\chi _6+1151226259086262 \\chi
   _7+3453678762645176 \\chi _{16}\\right)+q^{84} \\left(1207044606174148 \
\\chi _3+1207044606150176 \\chi _9+1207044606150176 \\chi \
_{13}+3621133833429696 \\chi
   _{20}\\right)+q^{421/5} \\left(1265499772821678 \\chi _5+1265499772846054 \
\\chi _{11}+1265499772846054 \\chi _{15}+3796499303208752 \\chi \
_{18}\\right)+q^{422/5}
   \\left(1326713105935914 \\chi _2+1326713105935914 \\chi \
_8+1326713105935914 \\chi _{12}+3980139333468782 \\chi \
_{19}\\right)+q^{423/5} \\left(1390811436648564 \\chi
   _4+1390811436623448 \\chi _{10}+1390811436623448 \\chi \
_{14}+4172434293871168 \\chi _{17}\\right)+q^{424/5} \\left(1457927235823990 \
\\chi _1+1457927235849444 \\chi
   _6+1457927235849444 \\chi _7+4373781723920060 \\chi _{16}\\right)+q^{85} \
\\left(1528198946831302 \\chi _3+1528198946831302 \\chi _9+1528198946831302 \
\\chi
   _{13}+4584596823715000 \\chi _{20}\\right)+q^{426/5} \
\\left(1601771157362628 \\chi _5+1601771157336402 \\chi \
_{11}+1601771157336402 \\chi _{15}+4805313489202884
   \\chi _{18}\\right)+q^{427/5} \\left(1678794957727540 \\chi \
_2+1678794957754198 \\chi _8+1678794957754198 \\chi _{12}+5036384855671994 \
\\chi _{19}\\right)+q^{428/5}
   \\left(1759428131579584 \\chi _4+1759428131579584 \\chi \
_{10}+1759428131579584 \\chi _{14}+5278284412709492 \\chi \
_{17}\\right)+q^{429/5} \\left(1843835541215548
   \\chi _1+1843835541188094 \\chi _6+1843835541188094 \\chi \
_7+5531506605204580 \\chi _{16}\\right)+q^{86} \\left(1932189338401092 \\chi \
_3+1932189338428920 \\chi
   _9+1932189338428920 \\chi _{13}+5796568034070048 \\chi \
_{20}\\right)+q^{431/5} \\left(2024669379907790 \\chi _5+2024669379907790 \
\\chi _{11}+2024669379907790 \\chi
   _{15}+6074008120479740 \\chi _{18}\\right)+q^{432/5} \
\\left(2121463459757278 \\chi _2+2121463459728610 \\chi _8+2121463459728610 \
\\chi _{12}+6364390398901808 \\chi
   _{19}\\right)+q^{433/5} \\left(2222767756766736 \\chi _4+2222767756795870 \
\\chi _{10}+2222767756795870 \\chi _{14}+6668303250216984 \\chi \
_{17}\\right)+q^{434/5}
   \\left(2328787091363580 \\chi _1+2328787091363580 \\chi \
_6+2328787091363580 \\chi _7+6986361294694536 \\chi _{16}\\right)+q^{87} \
\\left(2439735407090816 \\chi
   _3+2439735407060804 \\chi _9+2439735407060804 \\chi _{13}+7319206200136958 \
\\chi _{20}\\right)+q^{436/5} \\left(2555836053604804 \\chi \
_5+2555836053635214 \\chi
   _{11}+2555836053635214 \\chi _{15}+7667508182434516 \\chi \
_{18}\\right)+q^{437/5} \\left(2677322306019132 \\chi _2+2677322306019132 \
\\chi _8+2677322306019132 \\chi
   _{12}+8031966896003082 \\chi _{19}\\right)+q^{438/5} \
\\left(2804437675890292 \\chi _4+2804437675858982 \\chi \
_{10}+2804437675858982 \\chi _{14}+8413313050166578
   \\chi _{17}\\right)+q^{439/5} \\left(2937436470719424 \\chi \
_1+2937436470751248 \\chi _6+2937436470751248 \\chi _7+8812309389149316 \\chi \
_{16}\\right)+q^{88}
   \\left(3076584136734978 \\chi _3+3076584136734978 \\chi \
_9+3076584136734978 \\chi _{13}+9229752433804776 \\chi \
_{20}\\right)+q^{441/5} \\left(3222157861086920 \\chi
   _5+3222157861054148 \\chi _{11}+3222157861054148 \\chi \
_{15}+9666473559055904 \\chi _{18}\\right)+q^{442/5} \\left(3374446948610168 \
\\chi _2+3374446948643376 \\chi
   _8+3374446948643376 \\chi _{12}+10123340870585572 \\chi \
_{19}\\right)+q^{443/5} \\left(3533753471395334 \\chi _4+3533753471395334 \
\\chi _{10}+3533753471395334 \\chi
   _{14}+10601260388936978 \\chi _{17}\\right)+q^{444/5} \
\\left(3700392681931650 \\chi _1+3700392681897450 \\chi _6+3700392681897450 \
\\chi _7+11101178071550020 \\chi
   _{16}\\right)+q^{89} \\left(3874693713056832 \\chi _3+3874693713091574 \
\\chi _9+3874693713091574 \\chi _{13}+11624081112828770 \\chi \
_{20}\\right)+q^{446/5}
   \\left(4057000032130400 \\chi _5+4057000032130400 \\chi \
_{11}+4057000032130400 \\chi _{15}+12171000123400800 \\chi \
_{18}\\right)+q^{447/5} \\left(4247670194649848
   \\chi _2+4247670194614084 \\chi _8+4247670194614084 \\chi \
_{12}+12743010556257930 \\chi _{19}\\right)+q^{448/5} \\left(4447078342339184 \
\\chi _4+4447078342375432
   \\chi _{10}+4447078342375432 \\chi _{14}+13341235055335856 \\chi \
_{17}\\right)+q^{449/5} \\left(4655615016092384 \\chi _1+4655615016092384 \
\\chi _6+4655615016092384
   \\chi _7+13966845019391364 \\chi _{16}\\right)+q^{90} \
\\left(4873687701166736 \\chi _3+4873687701129420 \\chi _9+4873687701129420 \
\\chi _{13}+14621063132963046 \\chi
   _{20}\\right)+q^{451/5} \\left(5101721703334806 \\chi _5+5101721703372714 \
\\chi _{11}+5101721703372714 \\chi _{15}+15305165079877884 \\chi \
_{18}\\right)+q^{452/5}
   \\left(5340160746844224 \\chi _2+5340160746844224 \\chi \
_8+5340160746844224 \\chi _{12}+16020482271416228 \\chi \
_{19}\\right)+q^{453/5} \\left(5589467918002536 \\chi
   _4+5589467917963510 \\chi _{10}+5589467917963510 \\chi \
_{14}+16768403722349316 \\chi _{17}\\right)+q^{454/5} \\left(5850126319715580 \
\\chi _1+5850126319755120 \\chi
   _6+5850126319755120 \\chi _7+17550378991515600 \\chi _{16}\\right)+q^{91} \
\\left(6122640089383326 \\chi _3+6122640089383326 \\chi _9+6122640089383326 \
\\chi
   _{13}+18367920235136436 \\chi _{20}\\right)+q^{456/5} \
\\left(6407535114180906 \\chi _5+6407535114140212 \\chi \
_{11}+6407535114140212 \\chi _{15}+19222605376216292
   \\chi _{18}\\right)+q^{457/5} \\left(6705360128241112 \\chi \
_2+6705360128282452 \\chi _8+6705360128282452 \\chi _{12}+20116080350292788 \
\\chi _{19}\\right)+q^{458/5}
   \\left(7016687495625600 \\chi _4+7016687495625600 \\chi \
_{10}+7016687495625600 \\chi _{14}+21050062522162146 \\chi \
_{17}\\right)+q^{459/5} \\left(7342114392216052
   \\chi _1+7342114392173504 \\chi _6+7342114392173504 \\chi \
_7+22026343140490084 \\chi _{16}\\right)+q^{92} \\left(7682263661331888 \\chi \
_3+7682263661375001 \\chi
   _9+7682263661375001 \\chi _{13}+23046791020961652 \\chi \
_{20}\\right)+q^{461/5} \\left(8037785088693510 \\chi _5+8037785088693510 \
\\chi _{11}+8037785088693510 \\chi
   _{15}+24113355228375944 \\chi _{18}\\right)+q^{462/5} \
\\left(8409356336123546 \\chi _2+8409356336079174 \\chi _8+8409356336079174 \
\\chi _{12}+25228069046826498
   \\chi _{19}\\right)+q^{463/5} \\left(8797684315952472 \\chi \
_4+8797684315997532 \\chi _{10}+8797684315997532 \\chi \
_{14}+26393052908545968 \\chi
   _{17}\\right)+q^{464/5} \\left(9203506211309822 \\chi _1+9203506211309822 \
\\chi _6+9203506211309822 \\chi _7+27610518674208476 \\chi _{16}\\right)+q^{93}
   \\left(9627590956885524 \\chi _3+9627590956839164 \\chi \
_9+9627590956839164 \\chi _{13}+28882772829387796 \\chi \
_{20}\\right)+q^{466/5} \\left(10070740352254606
   \\chi _5+10070740352301586 \\chi _{11}+10070740352301586 \\chi \
_{15}+30212221098947504 \\chi _{18}\\right)+q^{467/5} \
\\left(10533790659207046 \\chi
   _2+10533790659207046 \\chi _8+10533790659207046 \\chi \
_{12}+31601371934599528 \\chi _{19}\\right)+q^{468/5} \
\\left(11017613815117246 \\chi _4+11017613815068902
   \\chi _{10}+11017613815068902 \\chi _{14}+33052841489230742 \\chi \
_{17}\\right)+q^{469/5} \\left(11523119154949552 \\chi _1+11523119154998640 \
\\chi
   _6+11523119154998640 \\chi _7+34569357419995808 \\chi _{16}\\right)+q^{94} \
\\left(12051254735150312 \\chi _3+12051254735150312 \\chi \
_9+12051254735150312 \\chi
   _{13}+36153764251395242 \\chi _{20}\\right)+q^{471/5} \
\\left(12603009189133680 \\chi _5+12603009189083170 \\chi \
_{11}+12603009189083170 \\chi
   _{15}+37809027520342560 \\chi _{18}\\right)+q^{472/5} \
\\left(13179413169980784 \\chi _2+13179413170031956 \\chi \
_8+13179413170031956 \\chi _{12}+39538239558039298
   \\chi _{19}\\right)+q^{473/5} \\left(13781541351884718 \\chi \
_4+13781541351884718 \\chi _{10}+13781541351884718 \\chi \
_{14}+41344624006599586 \\chi
   _{17}\\right)+q^{474/5} \\left(14410514000696280 \\chi \
_1+14410514000643644 \\chi _6+14410514000643644 \\chi _7+43231542052117712 \
\\chi _{16}\\right)+q^{95}
   \\left(15067499131633422 \\chi _3+15067499131686872 \\chi \
_9+15067499131686872 \\chi _{13}+45202497343771828 \\chi \
_{20}\\right)+q^{476/5} \\left(15753714220556562
   \\chi _5+15753714220556562 \\chi _{11}+15753714220556562 \\chi \
_{15}+47261142714031944 \\chi _{18}\\right)+q^{477/5} \
\\left(16470428529101084 \\chi
   _2+16470428529046102 \\chi _8+16470428529046102 \\chi \
_{12}+49411285533679380 \\chi _{19}\\right)+q^{478/5} \
\\left(17218964967330172 \\chi _4+17218964967385878
   \\chi _{10}+17218964967385878 \\chi _{14}+51656894956788908 \\chi \
_{17}\\right)+q^{479/5} \\left(18000702601587206 \\chi _1+18000702601587206 \
\\chi
   _6+18000702601587206 \\chi _7+54002107748878272 \\chi _{16}\\right)+q^{96} \
\\left(18817078680078542 \\chi _3+18817078680021236 \\chi \
_9+18817078680021236 \\chi
   _{13}+56451236097228520 \\chi _{20}\\right)+q^{481/5} \
\\left(19669591336486508 \\chi _5+19669591336544678 \\chi \
_{11}+19669591336544678 \\chi
   _{15}+59008773951217372 \\chi _{18}\\right)+q^{482/5} \
\\left(20559801794392042 \\chi _2+20559801794392042 \\chi \
_8+20559801794392042 \\chi _{12}+61679405442808706
   \\chi _{19}\\right)+q^{483/5} \\left(21489337280774506 \\chi \
_4+21489337280714684 \\chi _{10}+21489337280714684 \\chi \
_{14}+64468011781271888 \\chi
   _{17}\\right)+q^{484/5} \\left(22459893422850946 \\chi \
_1+22459893422911562 \\chi _6+22459893422911562 \\chi _7+67379680330935544 \
\\chi _{16}\\right)+q^{97}
   \\left(23473237390222820 \\chi _3+23473237390222820 \\chi \
_9+23473237390222820 \\chi _{13}+70419712107048734 \\chi \
_{20}\\right)+q^{486/5} \\left(24531210498888760
   \\chi _5+24531210498826422 \\chi _{11}+24531210498826422 \\chi \
_{15}+73593631561544796 \\chi _{18}\\right)+q^{487/5} \
\\left(25635731598521372 \\chi
   _2+25635731598584650 \\chi _8+25635731598584650 \\chi \
_{12}+76907194729276468 \\chi _{19}\\right)+q^{488/5} \
\\left(26788799903272520 \\chi _4+26788799903272520
   \\chi _{10}+26788799903272520 \\chi _{14}+80366399777674984 \\chi \
_{17}\\right)+q^{489/5} \\left(27992498641996450 \\chi _1+27992498641931374 \
\\chi
   _6+27992498641931374 \\chi _7+83977495856527372 \\chi _{16}\\right)+q^{98} \
\\left(29248998133148886 \\chi _3+29248998133214808 \\chi \
_9+29248998133214808 \\chi
   _{13}+87746994470412192 \\chi _{20}\\right)+q^{491/5} \
\\left(30560559721018308 \\chi _5+30560559721018308 \\chi \
_{11}+30560559721018308 \\chi
   _{15}+91681679090689736 \\chi _{18}\\right)+q^{492/5} \
\\left(31929539113448088 \\chi _2+31929539113380308 \\chi \
_8+31929539113380308 \\chi _{12}+95788617414140222
   \\chi _{19}\\right)+q^{493/5} \\left(33358390624838132 \\chi \
_4+33358390624906930 \\chi _{10}+33358390624906930 \\chi \
_{14}+100075171799120408 \\chi
   _{17}\\right)+q^{494/5} \\left(34849670800957926 \\chi \
_1+34849670800957926 \\chi _6+34849670800957926 \\chi _7+104549012480035060 \
\\chi _{16}\\right)+q^{99}
   \\left(36406042991164236 \\chi _3+36406042991093498 \\chi \
_9+36406042991093498 \\chi _{13}+109218128894528040 \\chi \
_{20}\\right)+q^{496/5} \\left(38030281282223764
   \\chi _5+38030281282295426 \\chi _{11}+38030281282295426 \\chi \
_{15}+114090843927337316 \\chi _{18}\\right)+q^{497/5} \
\\left(39725275428103632 \\chi
   _2+39725275428103632 \\chi _8+39725275428103632 \\chi \
_{12}+119175826202052450 \\chi _{19}\\right)+q^{498/5} \
\\left(41494035116558482 \\chi _4+41494035116484802
   \\chi _{10}+41494035116484802 \\chi _{14}+124482105433554528 \\chi \
_{17}\\right)+q^{499/5} \\left(43339695282617550 \\chi _1+43339695282692318 \
\\chi
   _6+43339695282692318 \\chi _7+130019085762172808 \\chi \
_{16}\\right)+O\\left(q^{100}\\right)\
\>", "Output",
 CellChangeTimes->{{3.5572032907957172`*^9, 3.5572033116158237`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "5"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"5", "*", "4"}]}], "}"}]}], "]"}], "//", "TableForm"}]], "Input",\

 CellChangeTimes->{{3.551175692026985*^9, 3.551175711965242*^9}, {
  3.5511757559316072`*^9, 3.551175757642663*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{
      SubscriptBox["\[Chi]", "3"], "+", 
      SubscriptBox["\[Chi]", "20"]}]},
    {"1", 
     RowBox[{
      SubscriptBox["\[Chi]", "11"], "+", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"2", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "19"]}]},
    {"3", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"4", 
     RowBox[{
      SubscriptBox["\[Chi]", "6"], "+", 
      SubscriptBox["\[Chi]", "7"], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"5", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "20"]}]}]},
    {"6", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"7", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "19"]}]}]},
    {"8", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"9", 
     RowBox[{
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"10", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"7", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"7", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "20"]}]}]},
    {"11", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"12", 
     RowBox[{
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"40", " ", 
       SubscriptBox["\[Chi]", "19"]}]}]},
    {"13", 
     RowBox[{
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"46", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"14", 
     RowBox[{
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"64", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"15", 
     RowBox[{
      RowBox[{"28", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"76", " ", 
       SubscriptBox["\[Chi]", "20"]}]}]},
    {"16", 
     RowBox[{
      RowBox[{"30", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "15"]}], "+", 
      RowBox[{"100", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"17", 
     RowBox[{
      RowBox[{"42", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"42", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"42", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"118", " ", 
       SubscriptBox["\[Chi]", "19"]}]}]},
    {"18", 
     RowBox[{
      RowBox[{"50", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"48", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"154", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"19", 
     RowBox[{
      RowBox[{"60", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"63", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"63", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"180", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"20", 
     RowBox[{
      RowBox[{"74", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"74", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"74", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"230", " ", 
       SubscriptBox["\[Chi]", "20"]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.551175757951581*^9, 3.5512574480026693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "5"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"4", "*", "l"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"4", "*", "l"}], ",", "1"}], "}"}]}], "]"}]}], "}"}], 
     "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552886087031423*^9, 3.552886121990325*^9}, {
  3.552886239553361*^9, 3.552886239664733*^9}, {3.552908356568441*^9, 
  3.552908364402379*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"5", " ", "r"}], "0", "1", "2", "3", "4", "5", "6", "7", "8", 
     "9", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19", "20"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "8", "0", "0", "0", 
     "0", "20", "0", "0", "0", "0", "60", "0"},
    {"2", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "14", 
     "0", "0", "0", "0", "42", "0", "0", "0"},
    {"3", "1", "0", "0", "0", "0", "2", "0", "0", "0", "0", "6", "0", "0", 
     "0", "0", "28", "0", "0", "0", "0", "74"},
    {"4", "0", "0", "0", "2", "0", "0", "0", "0", "4", "0", "0", "0", "0", 
     "16", "0", "0", "0", "0", "50", "0", "0"},
    {"5", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "10", "0", 
     "0", "0", "0", "30", "0", "0", "0", "0"},
    {"6", "0", "0", "0", "0", "1", "0", "0", "0", "0", "6", "0", "0", "0", 
     "0", "20", "0", "0", "0", "0", "63", "0"},
    {"7", "0", "0", "0", "0", "1", "0", "0", "0", "0", "6", "0", "0", "0", 
     "0", "20", "0", "0", "0", "0", "63", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "12", 
     "0", "0", "0", "0", "42", "0", "0", "0"},
    {"9", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "7", "0", "0", 
     "0", "0", "26", "0", "0", "0", "0", "74"},
    {"10", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", 
     "18", "0", "0", "0", "0", "48", "0", "0"},
    {"11", "0", "1", "0", "0", "0", "0", "2", "0", "0", "0", "0", "10", "0", 
     "0", "0", "0", "32", "0", "0", "0", "0"},
    {"12", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "12", 
     "0", "0", "0", "0", "42", "0", "0", "0"},
    {"13", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "7", "0", "0", 
     "0", "0", "26", "0", "0", "0", "0", "74"},
    {"14", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", 
     "18", "0", "0", "0", "0", "48", "0", "0"},
    {"15", "0", "1", "0", "0", "0", "0", "2", "0", "0", "0", "0", "10", "0", 
     "0", "0", "0", "32", "0", "0", "0", "0"},
    {"16", "0", "0", "0", "0", "4", "0", "0", "0", "0", "16", "0", "0", "0", 
     "0", "64", "0", "0", "0", "0", "180", "0"},
    {"17", "0", "0", "0", "2", "0", "0", "0", "0", "14", "0", "0", "0", "0", 
     "46", "0", "0", "0", "0", "154", "0", "0"},
    {"18", "0", "0", "0", "0", "0", "0", "8", "0", "0", "0", "0", "28", "0", 
     "0", "0", "0", "100", "0", "0", "0", "0"},
    {"19", "0", "0", "2", "0", "0", "0", "0", "8", "0", "0", "0", "0", "40", 
     "0", "0", "0", "0", "118", "0", "0", "0"},
    {"20", "1", "0", "0", "0", "0", "4", "0", "0", "0", "0", "24", "0", "0", 
     "0", "0", "76", "0", "0", "0", "0", "230"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.55288614938305*^9, 3.552886240202436*^9, 
  3.552908403071681*^9}]
}, Open  ]]
},
WindowSize->{1404, 1021},
WindowMargins->{{Automatic, 178}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 65305, 1559, 1513, "Input",
 InitializationCell->True],
Cell[65865, 1581, 2796, 52, 50, "Input"],
Cell[68664, 1635, 1871, 33, 50, "Input"],
Cell[CellGroupData[{
Cell[70560, 1672, 367162, 8847, 6491, InheritFromParent],
Cell[437725, 10521, 59888, 1052, 5803, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497650, 11578, 484, 14, 30, "Input"],
Cell[498137, 11594, 6050, 198, 348, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[504224, 11797, 1268, 37, 50, "Input"],
Cell[505495, 11836, 3248, 59, 348, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/6A_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    316969,       7609]
NotebookOptionsPosition[    316213,       7580]
NotebookOutlinePosition[    316574,       7596]
CellTagsIndexPosition[    316531,       7593]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "24", ",", "12", ",", "12", ",", "24", ",", "24", ",", "12", ",", "12", 
      ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", "24", ",", 
      "24", ",", "24"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "3", "]"}]}]}], "}"}]}], "}"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", "A"}], ",", 
      RowBox[{"12", "A"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg12Ax", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"-", "q"}], "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"2", "/", "3"}], ")"}]}], "]"}], "^", "3"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "3"}], ")"}]}], "]"}], 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"-", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "6"}], ")"}]}]}], "]"}], "^", "2"}]}], 
         ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg12A", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "/", "3"}], ")"}]}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{
          RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"-", "q"}], "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "\[Pi]", " ", 
               RowBox[{"I", "/", "3"}]}], "]"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "3"}], ")"}]}]}], "]"}], "^", "3"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{"q", "^", "2"}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", 
                RowBox[{"5", "/", "3"}]}], "]"}], 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "3"}], ")"}]}]}], "]"}], 
            RowBox[{
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "\[Pi]", " ", 
                 RowBox[{"I", "/", "6"}]}], "]"}], 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"2", "/", "6"}], ")"}]}]}], "]"}], "^", "2"}]}], 
           ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "g"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"Psi", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "q"}], "]"}]}], "-", 
       RowBox[{"6", 
        RowBox[{"Psi", "[", 
         RowBox[{
          RowBox[{"1", "/", "3"}], ",", "q"}], "]"}]}], "+", 
       RowBox[{"12", 
        RowBox[{"Psi", "[", 
         RowBox[{
          RowBox[{"1", "/", "6"}], ",", "q"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", "AB"}], ",", 
       RowBox[{"14", "AB"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Fg14AB", "[", "q_", "]"}], " ", ":=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"Psi", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}], "-", 
          RowBox[{"7", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E2", "[", "q", "]"}], "-", 
             RowBox[{
              RowBox[{"1", "/", "7"}], 
              RowBox[{"E2", "[", 
               RowBox[{
                RowBox[{"Exp", "[", 
                 RowBox[{"2", "\[Pi]", " ", "I", " ", 
                  RowBox[{"3", "/", "7"}]}], "]"}], 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "7"}], ")"}]}]}], "]"}]}]}], ")"}]}], " ",
           "+", 
          RowBox[{"14", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E2", "[", "q", "]"}], "-", 
             RowBox[{
              RowBox[{"2", "/", "7"}], " ", 
              RowBox[{"E2", "[", 
               RowBox[{
                RowBox[{"Exp", "[", 
                 RowBox[{"2", "\[Pi]", " ", "I", " ", 
                  RowBox[{"6", "/", "7"}]}], "]"}], 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "/", "7"}], ")"}]}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"5", "/", "12"}]}], "]"}], 
           RowBox[{"Eta", "[", "q", "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "2"}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"3", "/", "7"}]}], "]"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "7"}], ")"}]}]}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"6", "/", "7"}]}], "]"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "7"}], ")"}]}]}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "7"}], "}"}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "6"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "6"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "6"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "6"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg12", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "+", "1"}], ")"}], " ", 
               RowBox[{"k", "/", "6"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg12Ax", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "6"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "6"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "6"}], ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "1", " ", 
            RowBox[{"4", "/", "6"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "1", " ", 
            RowBox[{"2", "/", "6"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}], ",", "0", ",", "0", ",", 
         RowBox[{"Fg12", "[", 
          RowBox[{"q", ",", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "6"}]}], "]"}], 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "4"}], "]"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", "/", "6"}]}], "]"}], 
          RowBox[{"Fg12", "[", 
           RowBox[{"q", ",", "3"}], "]"}]}], ",", "0", ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "1", " ", 
            RowBox[{"5", "/", "6"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "5"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "1", " ", 
            RowBox[{"3", "/", "6"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"1", "/", "6"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "15"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5451267359881153`*^9, 3.545126747797295*^9}, {
   3.545127150855592*^9, 3.545127243904255*^9}, {3.5451282718328753`*^9, 
   3.545128397499606*^9}, {3.545128622136628*^9, 3.545128636685361*^9}, {
   3.545128681684907*^9, 3.545128693245875*^9}, {3.545128727053344*^9, 
   3.545128731150023*^9}, {3.545128773300559*^9, 3.545128776260519*^9}, {
   3.54512887200492*^9, 3.5451289574192467`*^9}, {3.545129039247726*^9, 
   3.545129083618568*^9}, {3.5451291244477367`*^9, 3.545129180179328*^9}, {
   3.54812600676124*^9, 3.548126057899417*^9}, {3.548126495306341*^9, 
   3.548126598671857*^9}, {3.548126679486472*^9, 3.5481266837594023`*^9}, {
   3.548126790370839*^9, 3.548126819967317*^9}, {3.5482324917060213`*^9, 
   3.548232543967832*^9}, {3.548232708737463*^9, 3.54823272167124*^9}, 
   3.548232950315928*^9, {3.548233239405652*^9, 3.54823325141665*^9}, {
   3.548233445593213*^9, 3.548233510382208*^9}, {3.548233597980363*^9, 
   3.548233616961239*^9}, {3.548490125124331*^9, 3.548490255015443*^9}, {
   3.548495005654029*^9, 3.548495063554707*^9}, {3.548495700568469*^9, 
   3.548495709345503*^9}, 3.548497449383768*^9, {3.555825591977347*^9, 
   3.555825658328391*^9}, {3.555825702735708*^9, 3.555825710500916*^9}, {
   3.555825918942972*^9, 3.55582593010507*^9}, {3.5558259620453243`*^9, 
   3.555826000836478*^9}, {3.555826063756173*^9, 3.555826063885468*^9}, {
   3.555826138888569*^9, 3.55582615135793*^9}, {3.555826191887084*^9, 
   3.555826226863122*^9}, {3.5558262718175173`*^9, 3.555826272239242*^9}, 
   3.555826314294031*^9, {3.555826352939733*^9, 3.555826380055217*^9}, {
   3.555826449406661*^9, 3.5558264681744747`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "15"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.555826433298891*^9, 3.5558264398310547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
   3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
   3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
   3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
   3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
   3.5450596590693483`*^9, 3.545059662143572*^9}, {3.545060850925535*^9, 
   3.545061010057419*^9}, {3.545061044743537*^9, 3.545061231249195*^9}, {
   3.545061294442012*^9, 3.5450613129857903`*^9}, {3.545061345990862*^9, 
   3.545061445768465*^9}, {3.5450614794268503`*^9, 3.5450616506184053`*^9}, {
   3.5450617309731703`*^9, 3.545061734973875*^9}, {3.5450618001593437`*^9, 
   3.5450618087297564`*^9}, {3.5450618880008783`*^9, 3.545061889520842*^9}, {
   3.5450619408337803`*^9, 3.54506195706769*^9}, {3.545062117136582*^9, 
   3.545062119820085*^9}, {3.545062281066485*^9, 3.5450623470902*^9}, {
   3.545062388082514*^9, 3.5450624961531343`*^9}, {3.5451028705873528`*^9, 
   3.545102916315999*^9}, {3.545115131697977*^9, 3.545115145232956*^9}, {
   3.545124904122867*^9, 3.545124931021132*^9}, {3.545126569208301*^9, 
   3.5451265983779507`*^9}, {3.545129199696376*^9, 3.545129248892915*^9}, 
   3.5481267376111403`*^9, {3.548172564517861*^9, 3.548172570770914*^9}, {
   3.548494186622945*^9, 3.548494223782069*^9}, {3.5484947433427*^9, 
   3.548494768015553*^9}, {3.5511749171654863`*^9, 3.551174943058155*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    SubscriptBox["\[Chi]", "14"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "5"], "+", 
       SubscriptBox["\[Chi]", "12"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "6"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       SubscriptBox["\[Chi]", "11"]}], ")"}], " ", 
     SqrtBox["q"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "14"], " ", "q"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "6"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "+", 
    RowBox[{"24", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "6"}]]}], "+", 
    RowBox[{"38", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"25", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "6"}]]}], "+", 
    RowBox[{"58", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"38", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"38", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"34", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "+", 
    RowBox[{"88", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"56", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "6"}]]}], "+", 
    RowBox[{"130", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"80", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"80", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"76", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "6"}]]}], "+", 
    RowBox[{"188", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"115", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"110", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"110", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"115", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "+", 
    RowBox[{"268", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"156", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"156", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"162", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"162", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "6"}]]}], "+", 
    RowBox[{"376", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"226", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"218", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"218", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"226", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "6"}]]}], "+", 
    RowBox[{"522", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"302", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"310", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"310", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"302", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "+", 
    RowBox[{"716", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"422", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"422", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"412", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"412", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "6"}]]}], "+", 
    RowBox[{"972", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"559", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"570", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"570", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"559", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "6"}]]}], "+", 
    RowBox[{"1308", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"762", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"750", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"750", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"762", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "+", 
    RowBox[{"1744", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"998", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"998", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1012", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1012", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "6"}]]}], "+", 
    RowBox[{"2310", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1334", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1318", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1318", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1334", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "6"}]]}], "+", 
    RowBox[{"3038", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1728", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1746", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1746", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1728", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "+", 
    RowBox[{"3968", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2272", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2272", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2252", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2252", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "6"}]]}], "+", 
    RowBox[{"5152", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2917", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2940", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2940", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2917", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "6"}]]}], "+", 
    RowBox[{"6650", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3784", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3758", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3758", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3784", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "+", 
    RowBox[{"8540", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4816", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4816", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4844", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4844", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "6"}]]}], "+", 
    RowBox[{"10912", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6172", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6140", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6140", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6172", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "6"}]]}], "+", 
    RowBox[{"13878", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7794", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7830", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7830", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7794", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "+", 
    RowBox[{"17572", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9890", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9890", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9850", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9850", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "6"}]]}], "+", 
    RowBox[{"22154", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12398", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12442", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12442", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"12398", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "6"}]]}], "+", 
    RowBox[{"27824", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15593", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"15544", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"15544", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"15593", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "2"}]]}], "+", 
    RowBox[{"34812", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19416", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"19416", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"19470", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"19470", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "6"}]]}], "+", 
    RowBox[{"43400", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24228", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"24168", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"24168", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"24228", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "6"}]]}], "+", 
    RowBox[{"53922", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29982", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"30048", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"30048", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"29982", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "2"}]]}], "+", 
    RowBox[{"66776", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37150", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"37150", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"37076", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"37076", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "6"}]]}], "+", 
    RowBox[{"82442", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45710", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"45790", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"45790", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"45710", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "6"}]]}], "+", 
    RowBox[{"101478", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56276", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"56188", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"56188", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"56276", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "2"}]]}], "+", 
    RowBox[{"124556", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68876", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"68876", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"68974", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"68974", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "6"}]]}], "+", 
    RowBox[{"152464", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"84311", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"84204", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"84204", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"84311", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "6"}]]}], "+", 
    RowBox[{"186134", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"102676", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"102794", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"102794", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"102676", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "2"}]]}], "+", 
    RowBox[{"226672", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"125020", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"125020", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"124892", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"124892", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "6"}]]}], "+", 
    RowBox[{"275368", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"151550", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"151690", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"151690", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"151550", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "6"}]]}], "+", 
    RowBox[{"333746", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"40", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"183632", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"183478", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"183478", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"183632", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "2"}]]}], "+", 
    RowBox[{"403588", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"221640", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"221640", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"221808", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"221808", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "6"}]]}], "+", 
    RowBox[{"486984", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"267350", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"267166", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"267166", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"267350", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "6"}]]}], "+", 
    RowBox[{"586384", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"321380", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"321580", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"321580", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"321380", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "2"}]]}], "+", 
    RowBox[{"704640", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"386038", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"386038", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"385820", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"385820", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "6"}]]}], "+", 
    RowBox[{"845084", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"462289", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"462526", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"462526", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"462289", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "6"}]]}], "+", 
    RowBox[{"1011596", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"46", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"553134", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"552876", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"552876", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"553134", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "2"}]]}], "+", 
    RowBox[{"1208688", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"660016", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"660016", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"660296", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"660296", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "6"}]]}], "+", 
    RowBox[{"1441608", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"786836", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"786532", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"786532", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"786836", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "6"}]]}], "+", 
    RowBox[{"1716438", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"935700", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"936030", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"936030", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"935700", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "2"}]]}], "+", 
    RowBox[{"2040232", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"50", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1111676", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1111676", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1111318", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1111318", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "6"}]]}], "+", 
    RowBox[{"2421154", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1317772", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1318160", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1318160", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1317772", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "6"}]]}], "+", 
    RowBox[{"2868640", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"52", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1560558", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1560138", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1560138", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1560558", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "2"}]]}], "+", 
    RowBox[{"3393604", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1844272", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1844272", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1844726", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1844726", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "6"}]]}], "+", 
    RowBox[{"4008620", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2177418", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2176926", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2176926", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2177418", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "6"}]]}], "+", 
    RowBox[{"4728188", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2565885", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2566416", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2566416", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2565885", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "2"}]]}], "+", 
    RowBox[{"5569004", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"56", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3020672", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3020672", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3020098", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3020098", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "6"}]]}], "+", 
    RowBox[{"6550264", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3549860", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3550480", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3550480", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3549860", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "6"}]]}], "+", 
    RowBox[{"7694042", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"58", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4167658", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4166990", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4166990", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4167658", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "2"}]]}], "+", 
    RowBox[{"9025656", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4885050", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4885050", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4885770", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4885770", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "6"}]]}], "+", 
    RowBox[{"10574158", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5720368", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5719592", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5719592", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5720368", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "6"}]]}], "+", 
    RowBox[{"12372828", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6688418", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6689254", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6689254", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6688418", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "2"}]]}], "+", 
    RowBox[{"14459756", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7812804", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7812804", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7811904", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7811904", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "6"}]]}], "+", 
    RowBox[{"16878530", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9113342", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9114310", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"9114310", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9113342", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "6"}]]}], "+", 
    RowBox[{"19678934", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"64", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10620376", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10619336", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"10619336", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10620376", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "2"}]]}], "+", 
    RowBox[{"22917824", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12360254", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12360254", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12361372", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"12361372", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "6"}]]}], "+", 
    RowBox[{"26660056", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14371921", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"14370720", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"14370720", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"14371921", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "6"}]]}], "+", 
    RowBox[{"30979556", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16690188", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"16691478", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16691478", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16690188", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "2"}]]}], "+", 
    RowBox[{"35960540", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19364960", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"19364960", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"19363576", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"19363576", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "6"}]]}], "+", 
    RowBox[{"41698824", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22441982", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"22443466", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22443466", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"22441982", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "6"}]]}], "+", 
    RowBox[{"48303390", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"70", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25985092", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"25983500", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"25983500", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"25985092", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "2"}]]}], "+", 
    RowBox[{"55898068", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30054110", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"30054110", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"30055816", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"30055816", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "6"}]]}], "+", 
    RowBox[{"64623462", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34730534", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"34728706", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"34728706", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"34730534", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "6"}]]}], "+", 
    RowBox[{"74639128", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40092240", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"40094196", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"40094196", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"40092240", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "2"}]]}], "+", 
    RowBox[{"86125952", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46243086", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"46243086", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"46240992", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"46240992", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "6"}]]}], "+", 
    RowBox[{"99288904", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "25"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53284028", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"53286268", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"53286268", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"53284028", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "6"}]]}], "+", 
    RowBox[{"114360050", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"76", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61347178", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"61344782", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"61344782", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"61347178", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "2"}]]}], "+", 
    RowBox[{"131601976", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70562880", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"70562880", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"70565442", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"70565442", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "6"}]]}], "+", 
    RowBox[{"151311614", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81098887", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"81096150", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"81096150", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"81098887", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "6"}]]}], "+", 
    RowBox[{"173824468", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"93122870", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"93125794", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"93125794", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"93122870", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "2"}]]}], "+", 
    RowBox[{"199519428", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"80", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"106847440", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"106847440", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"106844318", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"106844318", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "6"}]]}], "+", 
    RowBox[{"228824084", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "27"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"122487554", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"122490886", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"122490886", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"122487554", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "6"}]]}], "+", 
    RowBox[{"262220690", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"82", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"140312156", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"140308600", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"140308600", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"140312156", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "2"}]]}], "+", 
    RowBox[{"300252832", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"160595940", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"160595940", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"160599732", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"160599732", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "6"}]]}], "+", 
    RowBox[{"343532824", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"183678486", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"183674442", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"183674442", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"183678486", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "6"}]]}], "+", 
    RowBox[{"392750022", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"209909750", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"209914060", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"209914060", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"209909750", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "2"}]]}], "+", 
    RowBox[{"448680044", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"239717716", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"239717716", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"239713124", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"239713124", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "6"}]]}], "+", 
    RowBox[{"512195060", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"273546908", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"273551800", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"273551800", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"273546908", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "6"}]]}], "+", 
    RowBox[{"584275290", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"88", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"311935764", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"311930556", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"311930556", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"311935764", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "2"}]]}], "+", 
    RowBox[{"666021708", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"355447368", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"355447368", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"355452912", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"355452912", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "6"}]]}], "+", 
    RowBox[{"758670290", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"404757898", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"404751998", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"404751998", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"404757898", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "6"}]]}], "+", 
    RowBox[{"863607802", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"460578751", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"460585028", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"460585028", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"460578751", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "2"}]]}], "+", 
    RowBox[{"982389348", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"523757546", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"523757546", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"523750870", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"523750870", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "6"}]]}], "+", 
    RowBox[{"1116757936", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "31"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"595190806", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"595197902", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"595197902", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"595190806", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "6"}]]}], "+", 
    RowBox[{"1268666084", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"94", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"675939186", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"675931644", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"675931644", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"675939186", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "2"}]]}], "+", 
    RowBox[{"1440299964", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"767129806", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"767129806", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"767137820", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"767137820", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "6"}]]}], "+", 
    RowBox[{"1634106084", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"870087596", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"870079084", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"870079084", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"870087596", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "6"}]]}], "+", 
    RowBox[{"1852820926", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"986226280", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"986235320", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"986235320", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"986226280", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "2"}]]}], "+", 
    RowBox[{"2099503872", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"98", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1117198096", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1117198096", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1117188500", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1117188500", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "6"}]]}], "+", 
    RowBox[{"2377573550", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "33"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1264772324", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1264782508", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1264782508", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1264772324", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "6"}]]}], "+", 
    RowBox[{"2690848282", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"100", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1431005880", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1430995074", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1430995074", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1431005880", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "2"}]]}], "+", 
    RowBox[{"3043590760", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1618108310", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1618108310", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1618119772", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1618119772", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "6"}]]}], "+", 
    RowBox[{"3440557560", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1828636050", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1828623894", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1828623894", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1828636050", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "6"}]]}], "+", 
    RowBox[{"3887053970", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2065342798", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2065355684", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2065355684", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2065342798", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "2"}]]}], "+", 
    RowBox[{"4388994516", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2331400624", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2331400624", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2331386966", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2331386966", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "6"}]]}], "+", 
    RowBox[{"4952970080", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "35"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2630234585", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2630249058", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2630249058", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2630234585", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "6"}]]}], "+", 
    RowBox[{"5586321942", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"106", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2965774318", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2965758986", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2965758986", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2965774318", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "2"}]]}], "+", 
    RowBox[{"6297223672", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3342271706", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3342271706", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3342287944", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3342287944", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "6"}]]}], "+", 
    RowBox[{"7094771620", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3764587198", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3764570006", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3764570006", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3764587198", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "6"}]]}], "+", 
    RowBox[{"7989084700", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4237989326", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4238007526", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4238007526", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4237989326", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "2"}]]}], "+", 
    RowBox[{"8991414720", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"110", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4768480486", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4768480486", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4768461224", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4768461224", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "6"}]]}], "+", 
    RowBox[{"10114267968", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5362577206", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5362597586", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5362597586", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5362577206", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "6"}]]}], "+", 
    RowBox[{"11371539428", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"112", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6027680788", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6027659228", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6027659228", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6027680788", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "2"}]]}], "+", 
    RowBox[{"12778660764", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6771837348", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6771837348", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6771860148", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6771860148", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "6"}]]}], "+", 
    RowBox[{"14352763326", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7604159430", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7604135322", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7604135322", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"7604159430", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "6"}]]}], "+", 
    RowBox[{"16112857960", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8534564966", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8534590450", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8534590450", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8534564966", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "2"}]]}], "+", 
    RowBox[{"18080032920", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9574256892", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9574256892", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9574229958", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9574229958", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "6"}]]}], "+", 
    RowBox[{"20277671874", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "39"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10735440266", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10735468726", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"10735468726", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"10735440266", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "6"}]]}], "+", 
    RowBox[{"22731693922", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"118", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12031868054", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12031837990", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12031837990", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12031868054", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "2"}]]}], "+", 
    RowBox[{"25470817600", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13478535866", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"13478535866", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13478567620", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13478567620", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "6"}]]}], "+", 
    RowBox[{"28526851472", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15092303173", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15092269642", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15092269642", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"15092303173", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "6"}]]}], "+", 
    RowBox[{"31935013604", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16891565520", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"16891600920", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16891600920", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16891565520", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "2"}]]}], "+", 
    RowBox[{"35734282824", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18896961728", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18896961728", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18896924362", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18896924362", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "6"}]]}], "+", 
    RowBox[{"39967784868", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21131023998", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"21131063430", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"21131063430", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"21131023998", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "6"}]]}], "+", 
    RowBox[{"44683216444", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"124", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23618983134", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"23618941530", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"23618941530", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"23618983134", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "2"}]]}], "+", 
    RowBox[{"49933311264", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26388397492", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"26388397492", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"26388441380", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"26388441380", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "6"}]]}], "+", 
    RowBox[{"55776351644", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29470070114", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"29470023826", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"29470023826", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"29470070114", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "6"}]]}], "+", 
    RowBox[{"62276730106", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32897658126", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"32897706936", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"32897706936", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"32897658126", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "2"}]]}], "+", 
    RowBox[{"69505565824", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36708717862", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36708717862", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"36708666404", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"36708666404", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "6"}]]}], "+", 
    RowBox[{"77541380672", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "43"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40944297198", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"40944351438", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"40944351438", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"40944297198", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "6"}]]}], "+", 
    RowBox[{"86470840996", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"130", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45650127066", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"45650069904", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"45650069904", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"45650127066", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "2"}]]}], "+", 
    RowBox[{"96389570728", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50876200424", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"50876200424", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"50876260654", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"50876260654", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "6"}]]}], "+", 
    RowBox[{"107403042756", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56678131246", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"56678067794", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"56678067794", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"56678131246", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "6"}]]}], "+", 
    RowBox[{"119627555842", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63116725384", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"63116792216", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"63116792216", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"63116725384", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "2"}]]}], "+", 
    RowBox[{"133191304592", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70259531268", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"70259531268", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"70259460888", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"70259460888", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "6"}]]}], "+", 
    RowBox[{"148235551666", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "45"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78180409600", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"78180483704", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"78180483704", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"78180409600", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "6"}]]}], "+", 
    RowBox[{"164915911048", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"136", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"86961303739", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"86961225728", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"86961225728", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"86961303739", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "2"}]]}], "+", 
    RowBox[{"183403752868", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96691817268", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"96691817268", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"96691899378", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"96691899378", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "6"}]]}], "+", 
    RowBox[{"203887740840", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"107471236432", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"107471150024", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"107471150024", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"107471236432", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "6"}]]}], "+", 
    RowBox[{"226575514058", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"119408127166", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"119408218082", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"119408218082", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"119408127166", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "2"}]]}], "+", 
    RowBox[{"251695526876", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"140", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132622646846", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"132622646846", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"132622551202", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"132622551202", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "6"}]]}], "+", 
    RowBox[{"279499060500", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "47"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"147246175606", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"147246276206", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"147246276206", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"147246175606", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "6"}]]}], "+", 
    RowBox[{"310262422216", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"142", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"163423960286", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"163423854490", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"163423854490", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"163423960286", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "2"}]]}], "+", 
    RowBox[{"344289349064", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"181314798852", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"181314798852", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"181314910092", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"181314910092", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "6"}]]}], "+", 
    RowBox[{"381913633950", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"201094066012", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"201093949064", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"201093949064", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"201094066012", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "6"}]]}], "+", 
    RowBox[{"423501994716", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"222953474040", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"222953596968", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"222953596968", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"222953474040", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "2"}]]}], "+", 
    RowBox[{"469457207188", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"247104537312", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"247104537312", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"247104408120", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"247104408120", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "6"}]]}], "+", 
    RowBox[{"520221526128", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "49"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"273778438266", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"273778574022", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"273778574022", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"273778438266", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "6"}]]}], "+", 
    RowBox[{"576280419466", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"148", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"303229997170", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"303229854542", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"303229854542", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"303229997170", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "2"}]]}], "+", 
    RowBox[{"638166643252", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"335737678464", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"335737678464", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"335737828290", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"335737828290", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "6"}]]}], "+", 
    RowBox[{"706464687984", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"371608142314", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"371607984950", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"371607984950", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"371608142314", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "6"}]]}], "+", 
    RowBox[{"781815628336", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"411176434564", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"411176599820", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"411176599820", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"411176434564", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "2"}]]}], "+", 
    RowBox[{"864922412028", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"454811208434", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"454811208434", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"454811034916", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"454811034916", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "6"}]]}], "+", 
    RowBox[{"956555626240", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "51"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"502915150841", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"502915333004", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"502915333004", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"502915150841", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "6"}]]}], "+", 
    RowBox[{"1057559782866", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"154", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"555930976446", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"555930785232", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"555930785232", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"555930976446", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "2"}]]}], "+", 
    RowBox[{"1168860168340", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"614342154068", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"614342154068", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"614342354752", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"614342354752", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "6"}]]}], "+", 
    RowBox[{"1291470306448", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"678679791434", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"678679580842", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"678679580842", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"678679791434", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "6"}]]}], "+", 
    RowBox[{"1426500087476", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"749523738470", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"749523959428", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"749523959428", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"749523738470", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "2"}]]}], "+", 
    RowBox[{"1575164621264", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"827510499940", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"827510499940", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"827510268140", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"827510268140", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "6"}]]}], "+", 
    RowBox[{"1738793875962", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "53"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"913334807822", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"913335050962", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"913335050962", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"913334807822", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "6"}]]}], "+", 
    RowBox[{"1918843170754", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"160", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1007758720500", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1007758465500", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1007758465500", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1007758720500", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "2"}]]}], "+", 
    RowBox[{"2116904594956", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1111613774940", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1111613774940", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1111614042342", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1111614042342", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "6"}]]}], "+", 
    RowBox[{"2334719432934", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1225811455932", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1225811175564", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1225811175564", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1225811455932", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "6"}]]}], "+", 
    RowBox[{"2574191680650", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1351346060602", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1351346354522", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1351346354522", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1351346060602", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "2"}]]}], "+", 
    RowBox[{"2837402745992", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1489306750116", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1489306750116", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1489306442028", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1489306442028", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "6"}]]}], "+", 
    RowBox[{"3126627434168", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "55"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1640881284420", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1640881607316", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1640881607316", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1640881284420", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "6"}]]}], "+", 
    RowBox[{"3444351325882", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"166", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1807369902390", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1807369564020", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1807369564020", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1807369902390", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "2"}]]}], "+", 
    RowBox[{"3793289666288", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1990190114496", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1990190114496", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1990190469036", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1990190469036", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "6"}]]}], "+", 
    RowBox[{"4176407891834", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2190892696510", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2190892325078", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2190892325078", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2190892696510", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "6"}]]}], "+", 
    RowBox[{"4596943931752", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2411167762732", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2411168151812", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2411168151812", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2411167762732", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "2"}]]}], "+", 
    RowBox[{"5058432433864", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"170", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2652863203164", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2652863203164", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2652862795650", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2652862795650", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "6"}]]}], "+", 
    RowBox[{"5564731074296", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "57"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2917992301273", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2917992728040", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2917992728040", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2917992301273", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "6"}]]}], "+", 
    RowBox[{"6120049125342", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"172", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3208754996400", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3208754549526", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3208754549526", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3208754996400", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "2"}]]}], "+", 
    RowBox[{"6728978469020", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3527547358380", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3527547358380", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3527547826248", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3527547826248", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "6"}]]}], "+", 
    RowBox[{"7396527258456", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3876986117086", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3876985627298", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3876985627298", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3876986117086", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "6"}]]}], "+", 
    RowBox[{"8128156447196", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4259920362418", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4259920875092", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4259920875092", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4259920362418", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "2"}]]}], "+", 
    RowBox[{"8929819421820", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"176", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4679459852592", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4679459852592", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4679459316030", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4679459316030", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "6"}]]}], "+", 
    RowBox[{"9808004994048", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "59"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5138989373596", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5138989935092", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5138989935092", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5138989373596", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "6"}]]}], "+", 
    RowBox[{"10769784028018", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"178", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5642201418658", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5642200831142", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5642200831142", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5642201418658", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "2"}]]}], "+", 
    RowBox[{"11822859999904", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6193113717888", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6193113717888", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6193114332558", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6193114332558", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "6"}]]}], "+", 
    RowBox[{"12975623812334", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6796106974162", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6796106331158", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6796106331158", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6796106974162", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "6"}]]}], "+", 
    RowBox[{"14237213209346", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7455946163304", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7455946835868", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7455946835868", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7455946163304", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "2"}]]}], "+", 
    RowBox[{"15617577166844", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"182", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8177824119012", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8177824119012", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8177823415608", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8177823415608", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "6"}]]}], "+", 
    RowBox[{"17127545662136", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "61"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8967387308278", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8967388043846", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8967388043846", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8967387308278", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "6"}]]}], "+", 
    RowBox[{"18778905257512", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"184", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9830786182072", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9830785412954", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9830785412954", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9830786182072", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "2"}]]}], "+", 
    RowBox[{"20584480968656", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10774706251708", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10774706251708", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10774707055814", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"10774707055814", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "6"}]]}], "+", 
    RowBox[{"22558224923264", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11806426265570", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11806425424978", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11806425424978", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"11806426265570", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "6"}]]}], "+", 
    RowBox[{"24715312356566", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12933855552662", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12933856431298", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12933856431298", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12933855552662", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "2"}]]}], "+", 
    RowBox[{"27072245532376", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"188", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14165601251572", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14165601251572", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"14165600333276", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"14165600333276", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "6"}]]}], "+", 
    RowBox[{"29646966223470", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "63"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15511013050840", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15511014010484", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15511014010484", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"15511013050840", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "6"}]]}], "+", 
    RowBox[{"32458977436088", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"190", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16980260887117", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"16980259884374", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16980259884374", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16980260887117", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "2"}]]}], "+", 
    RowBox[{"35529475114184", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18584388401866", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18584388401866", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18584389449530", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18584389449530", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "6"}]]}], "+", 
    RowBox[{"38881490617648", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20335402745818", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"20335401651338", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"20335401651338", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"20335402745818", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"385", "/", "6"}]]}], "+", 
    RowBox[{"42540044829412", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22246338291798", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22246339435062", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"22246339435062", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"22246338291798", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "2"}]]}], "+", 
    RowBox[{"46532314811248", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"194", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24331360436374", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"24331360436374", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"24331359242276", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"24331359242276", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "6"}]]}], "+", 
    RowBox[{"50887814001038", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "65"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26605841363222", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"26605842610282", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"26605842610282", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"26605841363222", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "6"}]]}], "+", 
    RowBox[{"55638587017660", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"196", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29086480025842", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"29086478723606", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"29086478723606", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"29086480025842", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "2"}]]}], "+", 
    RowBox[{"60819420223100", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31791392050510", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"31791392050510", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"31791393410222", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"31791393410222", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "6"}]]}], "+", 
    RowBox[{"66468069278780", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34740248421558", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"34740247001982", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"34740247001982", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"34740248421558", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "6"}]]}], "+", 
    RowBox[{"72625505026016", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37954381953994", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"37954383435920", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"37954383435920", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"37954381953994", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "2"}]]}], "+", 
    RowBox[{"79336179124420", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"200", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41456947590986", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"41456947590986", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"41456946044128", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"41456946044128", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "6"}]]}], "+", 
    RowBox[{"86648310987504", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "67"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45273048270718", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"45273049885190", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"45273049885190", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"45273048270718", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "6"}]]}], "+", 
    RowBox[{"94614197673858", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"202", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49429920192526", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"49429918507652", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"49429918507652", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"49429920192526", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "2"}]]}], "+", 
    RowBox[{"103290548516740", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53957081358504", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"53957081358504", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"53957083116672", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"53957083116672", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "6"}]]}], "+", 
    RowBox[{"112738846408020", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58886545678876", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"58886543844404", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"58886543844404", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"58886545678876", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "6"}]]}], "+", 
    RowBox[{"123025737799858", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64252997994422", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"64252999908322", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"64252999908322", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"64252997994422", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "2"}]]}], "+", 
    RowBox[{"134223453638576", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"206", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70094041483488", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"70094041483488", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"70094039486916", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"70094039486916", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "6"}]]}], "+", 
    RowBox[{"146410263614140", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "69"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76450403577580", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"76450405660196", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"76450405660196", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"76450403577580", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "6"}]]}], "+", 
    RowBox[{"159670966285796", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"208", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"83366221812888", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"83366219640732", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"83366219640732", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"83366221812888", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "2"}]]}], "+", 
    RowBox[{"174097417834580", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90889285750460", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"90889285750460", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"90889288015792", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"90889288015792", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "6"}]]}], "+", 
    RowBox[{"189789102401408", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"99071367196415", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"99071364834132", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"99071364834132", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"99071367196415", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "6"}]]}], "+", 
    RowBox[{"206853747185476", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"107968504043910", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"107968506507060", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"107968506507060", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"107968504043910", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "2"}]]}], "+", 
    RowBox[{"225407985716656", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"212", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"117641381683624", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"117641381683624", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"117641379115538", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"117641379115538", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "6"}]]}], "+", 
    RowBox[{"245578072966952", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "71"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128155665612748", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"128155668289988", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"128155668289988", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"128155665612748", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "6"}]]}], "+", 
    RowBox[{"267500656236190", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"214", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"139582441887906", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"139582439097126", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"139582439097126", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"139582441887906", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "2"}]]}], "+", 
    RowBox[{"291323606040420", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"151998606413368", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"151998606413368", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"151998609322238", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"151998609322238", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "6"}]]}], "+", 
    RowBox[{"317206911539126", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "72"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"165487373471832", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"165487370440152", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"165487370440152", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"165487373471832", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "6"}]]}], "+", 
    RowBox[{"345323645373898", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"180138730831220", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"180138733990612", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"180138733990612", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"180138730831220", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "2"}]]}], "+", 
    RowBox[{"375861003147184", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"218", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"196050026746384", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"196050026746384", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"196050023454200", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"196050023454200", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "6"}]]}], "+", 
    RowBox[{"409021423151936", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "73"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"213326501434346", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"213326504864602", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"213326504864602", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"213326501434346", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "6"}]]}], "+", 
    RowBox[{"445023792375936", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"220", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"232081964495996", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"232081960922194", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"232081960922194", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"232081964495996", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "2"}]]}], "+", 
    RowBox[{"484104745240092", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"252439414930528", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"252439414930528", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"252439418653556", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"252439418653556", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "6"}]]}], "+", 
    RowBox[{"526520062003458", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"274531822709664", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"274531818831516", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"274531818831516", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"274531822709664", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "6"}]]}], "+", 
    RowBox[{"572546174270372", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"298502851363112", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"298502855402488", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"298502855402488", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"298502851363112", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "2"}]]}], "+", 
    RowBox[{"622481785573336", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"224", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"324507759481614", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"324507759481614", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"324507755274666", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"324507755274666", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "6"}]]}], "+", 
    RowBox[{"676649615585830", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "75"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"352714242039748", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"352714246420844", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"352714246420844", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"352714242039748", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "6"}]]}], "+", 
    RowBox[{"735398277133438", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"226", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"383303469945240", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"383303465383176", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"383303465383176", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"383303469945240", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "2"}]]}], "+", 
    RowBox[{"799104295836264", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"416471068713460", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"416471068713460", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"416471073463568", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"416471073463568", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "6"}]]}], "+", 
    RowBox[{"868174282922504", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "76"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"452428316860948", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"452428311915464", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"452428311915464", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"452428316860948", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "6"}]]}], "+", 
    RowBox[{"943047272509108", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"491403283351992", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"491403288500460", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"491403288500460", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"491403283351992", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "2"}]]}], "+", 
    RowBox[{"1024197235459864", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"230", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"533642208700648", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"533642208700648", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"533642203341308", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"533642203341308", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "6"}]]}], "+", 
    RowBox[{"1112135782793772", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "77"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"579410825825389", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"579410831403778", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"579410831403778", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"579410825825389", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "6"}]]}], "+", 
    RowBox[{"1207415072547356", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"232", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"628995951231218", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"628995945425302", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"628995945425302", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"628995951231218", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "2"}]]}], "+", 
    RowBox[{"1310630934985872", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"682707017590608", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"682707017590608", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"682707023632836", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"682707023632836", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "6"}]]}], "+", 
    RowBox[{"1422426232117300", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "78"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"740877906387900", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"740877900100248", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"740877900100248", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"740877906387900", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "6"}]]}], "+", 
    RowBox[{"1543494468601978", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"803868724758030", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"803868731300550", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"803868731300550", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"803868724758030", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "2"}]]}], "+", 
    RowBox[{"1674583672358424", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"236", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"872067915559602", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"872067915559602", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"872067908752428", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"872067908752428", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "6"}]]}], "+", 
    RowBox[{"1816500564466728", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "79"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"945894315822706", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"945894322904678", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"945894322904678", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"945894315822706", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "6"}]]}], "+", 
    RowBox[{"1970115039355950", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"238", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1025799585454794", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1025799578087514", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1025799578087514", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1025799585454794", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "2"}]]}], "+", 
    RowBox[{"2136364977741384", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1112270590159896", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1112270590159896", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1112270597823378", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1112270597823378", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "6"}]]}], "+", 
    RowBox[{"2316261416366326", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "80"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1205832195961456", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1205832187990484", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1205832187990484", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1205832195961456", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "6"}]]}], "+", 
    RowBox[{"2510894100288956", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1307050025754454", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1307050034044610", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1307050034044610", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1307050025754454", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "2"}]]}], "+", 
    RowBox[{"2721437445267808", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"242", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1416533673655788", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1416533673655788", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1416533665034328", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1416533665034328", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "6"}]]}], "+", 
    RowBox[{"2949156939729130", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "81"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1534939891546546", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1534939900511858", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1534939900511858", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1534939891546546", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "6"}]]}], "+", 
    RowBox[{"3195416017861482", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"244", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1662976285050154", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1662976275727982", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1662976275727982", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1662976285050154", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "2"}]]}], "+", 
    RowBox[{"3461683437592104", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1801404994637084", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1801404994637084", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1801405004329588", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1801405004329588", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "6"}]]}], "+", 
    RowBox[{"3749541199547360", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "82"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1951046943916442", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1951046933839654", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1951046933839654", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1951046943916442", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "6"}]]}], "+", 
    RowBox[{"4060693045619142", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2112786089250924", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2112786099726450", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2112786099726450", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2112786089250924", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "2"}]]}], "+", 
    RowBox[{"4396973578441376", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"248", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2287574301178852", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2287574301178852", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2287574290289624", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2287574290289624", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "6"}]]}], "+", 
    RowBox[{"4760358045945872", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", "83"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2476436267182746", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2476436278501182", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2476436278501182", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2476436267182746", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "6"}]]}], "+", 
    RowBox[{"5152972838231774", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"250", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2680475098603848", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2680475086840152", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2680475086840152", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2680475098603848", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "2"}]]}], "+", 
    RowBox[{"5577106747243396", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2900877983404346", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2900877983404346", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2900877995629924", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2900877995629924", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "6"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "84"],
     SeriesData[$CellContext`q, 0, {}, 0, 2016, 24],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 5] + Subscript[$CellContext`\[Chi], 12], 
     0, 0, 0, 2 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 6] + 2 Subscript[$CellContext`\[Chi], 8] + 
     2 Subscript[$CellContext`\[Chi], 9] + Subscript[$CellContext`\[Chi], 11],
      0, 0, 0, 4 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     4 Subscript[$CellContext`\[Chi], 1] + 
     4 Subscript[$CellContext`\[Chi], 2] + 
     2 Subscript[$CellContext`\[Chi], 3] + 
     2 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 8 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     5 Subscript[$CellContext`\[Chi], 5] + 
     6 Subscript[$CellContext`\[Chi], 7] + 
     6 Subscript[$CellContext`\[Chi], 10] + 
     5 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 14 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     10 Subscript[$CellContext`\[Chi], 6] + 
     8 Subscript[$CellContext`\[Chi], 8] + 
     8 Subscript[$CellContext`\[Chi], 9] + 
     10 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 24 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     14 Subscript[$CellContext`\[Chi], 1] + 
     14 Subscript[$CellContext`\[Chi], 2] + 
     16 Subscript[$CellContext`\[Chi], 3] + 
     16 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 38 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     25 Subscript[$CellContext`\[Chi], 5] + 
     22 Subscript[$CellContext`\[Chi], 7] + 
     22 Subscript[$CellContext`\[Chi], 10] + 
     25 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 58 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     34 Subscript[$CellContext`\[Chi], 6] + 
     38 Subscript[$CellContext`\[Chi], 8] + 
     38 Subscript[$CellContext`\[Chi], 9] + 
     34 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 88 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     56 Subscript[$CellContext`\[Chi], 1] + 
     56 Subscript[$CellContext`\[Chi], 2] + 
     52 Subscript[$CellContext`\[Chi], 3] + 
     52 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 130 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     76 Subscript[$CellContext`\[Chi], 5] + 
     80 Subscript[$CellContext`\[Chi], 7] + 
     80 Subscript[$CellContext`\[Chi], 10] + 
     76 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 188 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     115 Subscript[$CellContext`\[Chi], 6] + 
     110 Subscript[$CellContext`\[Chi], 8] + 
     110 Subscript[$CellContext`\[Chi], 9] + 
     115 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 268 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     156 Subscript[$CellContext`\[Chi], 1] + 
     156 Subscript[$CellContext`\[Chi], 2] + 
     162 Subscript[$CellContext`\[Chi], 3] + 
     162 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 376 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     226 Subscript[$CellContext`\[Chi], 5] + 
     218 Subscript[$CellContext`\[Chi], 7] + 
     218 Subscript[$CellContext`\[Chi], 10] + 
     226 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 522 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     302 Subscript[$CellContext`\[Chi], 6] + 
     310 Subscript[$CellContext`\[Chi], 8] + 
     310 Subscript[$CellContext`\[Chi], 9] + 
     302 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 716 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     422 Subscript[$CellContext`\[Chi], 1] + 
     422 Subscript[$CellContext`\[Chi], 2] + 
     412 Subscript[$CellContext`\[Chi], 3] + 
     412 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 972 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     559 Subscript[$CellContext`\[Chi], 5] + 
     570 Subscript[$CellContext`\[Chi], 7] + 
     570 Subscript[$CellContext`\[Chi], 10] + 
     559 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 1308 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     762 Subscript[$CellContext`\[Chi], 6] + 
     750 Subscript[$CellContext`\[Chi], 8] + 
     750 Subscript[$CellContext`\[Chi], 9] + 
     762 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 1744 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     998 Subscript[$CellContext`\[Chi], 1] + 
     998 Subscript[$CellContext`\[Chi], 2] + 
     1012 Subscript[$CellContext`\[Chi], 3] + 
     1012 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 2310 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     1334 Subscript[$CellContext`\[Chi], 5] + 
     1318 Subscript[$CellContext`\[Chi], 7] + 
     1318 Subscript[$CellContext`\[Chi], 10] + 
     1334 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 3038 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     1728 Subscript[$CellContext`\[Chi], 6] + 
     1746 Subscript[$CellContext`\[Chi], 8] + 
     1746 Subscript[$CellContext`\[Chi], 9] + 
     1728 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 3968 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     2272 Subscript[$CellContext`\[Chi], 1] + 
     2272 Subscript[$CellContext`\[Chi], 2] + 
     2252 Subscript[$CellContext`\[Chi], 3] + 
     2252 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 5152 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     2917 Subscript[$CellContext`\[Chi], 5] + 
     2940 Subscript[$CellContext`\[Chi], 7] + 
     2940 Subscript[$CellContext`\[Chi], 10] + 
     2917 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 6650 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     3784 Subscript[$CellContext`\[Chi], 6] + 
     3758 Subscript[$CellContext`\[Chi], 8] + 
     3758 Subscript[$CellContext`\[Chi], 9] + 
     3784 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 8540 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     4816 Subscript[$CellContext`\[Chi], 1] + 
     4816 Subscript[$CellContext`\[Chi], 2] + 
     4844 Subscript[$CellContext`\[Chi], 3] + 
     4844 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 10912 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     6172 Subscript[$CellContext`\[Chi], 5] + 
     6140 Subscript[$CellContext`\[Chi], 7] + 
     6140 Subscript[$CellContext`\[Chi], 10] + 
     6172 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 13878 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     7794 Subscript[$CellContext`\[Chi], 6] + 
     7830 Subscript[$CellContext`\[Chi], 8] + 
     7830 Subscript[$CellContext`\[Chi], 9] + 
     7794 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 17572 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     9890 Subscript[$CellContext`\[Chi], 1] + 
     9890 Subscript[$CellContext`\[Chi], 2] + 
     9850 Subscript[$CellContext`\[Chi], 3] + 
     9850 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 22154 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     12398 Subscript[$CellContext`\[Chi], 5] + 
     12442 Subscript[$CellContext`\[Chi], 7] + 
     12442 Subscript[$CellContext`\[Chi], 10] + 
     12398 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 27824 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     15593 Subscript[$CellContext`\[Chi], 6] + 
     15544 Subscript[$CellContext`\[Chi], 8] + 
     15544 Subscript[$CellContext`\[Chi], 9] + 
     15593 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 34812 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     19416 Subscript[$CellContext`\[Chi], 1] + 
     19416 Subscript[$CellContext`\[Chi], 2] + 
     19470 Subscript[$CellContext`\[Chi], 3] + 
     19470 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 43400 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     24228 Subscript[$CellContext`\[Chi], 5] + 
     24168 Subscript[$CellContext`\[Chi], 7] + 
     24168 Subscript[$CellContext`\[Chi], 10] + 
     24228 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 53922 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     29982 Subscript[$CellContext`\[Chi], 6] + 
     30048 Subscript[$CellContext`\[Chi], 8] + 
     30048 Subscript[$CellContext`\[Chi], 9] + 
     29982 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 66776 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     37150 Subscript[$CellContext`\[Chi], 1] + 
     37150 Subscript[$CellContext`\[Chi], 2] + 
     37076 Subscript[$CellContext`\[Chi], 3] + 
     37076 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 82442 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     45710 Subscript[$CellContext`\[Chi], 5] + 
     45790 Subscript[$CellContext`\[Chi], 7] + 
     45790 Subscript[$CellContext`\[Chi], 10] + 
     45710 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 101478 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     56276 Subscript[$CellContext`\[Chi], 6] + 
     56188 Subscript[$CellContext`\[Chi], 8] + 
     56188 Subscript[$CellContext`\[Chi], 9] + 
     56276 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 124556 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     68876 Subscript[$CellContext`\[Chi], 1] + 
     68876 Subscript[$CellContext`\[Chi], 2] + 
     68974 Subscript[$CellContext`\[Chi], 3] + 
     68974 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 152464 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     84311 Subscript[$CellContext`\[Chi], 5] + 
     84204 Subscript[$CellContext`\[Chi], 7] + 
     84204 Subscript[$CellContext`\[Chi], 10] + 
     84311 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 186134 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     102676 Subscript[$CellContext`\[Chi], 6] + 
     102794 Subscript[$CellContext`\[Chi], 8] + 
     102794 Subscript[$CellContext`\[Chi], 9] + 
     102676 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 226672 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     125020 Subscript[$CellContext`\[Chi], 1] + 
     125020 Subscript[$CellContext`\[Chi], 2] + 
     124892 Subscript[$CellContext`\[Chi], 3] + 
     124892 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 275368 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     151550 Subscript[$CellContext`\[Chi], 5] + 
     151690 Subscript[$CellContext`\[Chi], 7] + 
     151690 Subscript[$CellContext`\[Chi], 10] + 
     151550 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 333746 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     183632 Subscript[$CellContext`\[Chi], 6] + 
     183478 Subscript[$CellContext`\[Chi], 8] + 
     183478 Subscript[$CellContext`\[Chi], 9] + 
     183632 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 403588 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     221640 Subscript[$CellContext`\[Chi], 1] + 
     221640 Subscript[$CellContext`\[Chi], 2] + 
     221808 Subscript[$CellContext`\[Chi], 3] + 
     221808 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 486984 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     267350 Subscript[$CellContext`\[Chi], 5] + 
     267166 Subscript[$CellContext`\[Chi], 7] + 
     267166 Subscript[$CellContext`\[Chi], 10] + 
     267350 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 586384 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     321380 Subscript[$CellContext`\[Chi], 6] + 
     321580 Subscript[$CellContext`\[Chi], 8] + 
     321580 Subscript[$CellContext`\[Chi], 9] + 
     321380 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 704640 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     386038 Subscript[$CellContext`\[Chi], 1] + 
     386038 Subscript[$CellContext`\[Chi], 2] + 
     385820 Subscript[$CellContext`\[Chi], 3] + 
     385820 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 845084 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     462289 Subscript[$CellContext`\[Chi], 5] + 
     462526 Subscript[$CellContext`\[Chi], 7] + 
     462526 Subscript[$CellContext`\[Chi], 10] + 
     462289 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 1011596 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     553134 Subscript[$CellContext`\[Chi], 6] + 
     552876 Subscript[$CellContext`\[Chi], 8] + 
     552876 Subscript[$CellContext`\[Chi], 9] + 
     553134 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 1208688 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     660016 Subscript[$CellContext`\[Chi], 1] + 
     660016 Subscript[$CellContext`\[Chi], 2] + 
     660296 Subscript[$CellContext`\[Chi], 3] + 
     660296 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 1441608 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     786836 Subscript[$CellContext`\[Chi], 5] + 
     786532 Subscript[$CellContext`\[Chi], 7] + 
     786532 Subscript[$CellContext`\[Chi], 10] + 
     786836 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 1716438 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     935700 Subscript[$CellContext`\[Chi], 6] + 
     936030 Subscript[$CellContext`\[Chi], 8] + 
     936030 Subscript[$CellContext`\[Chi], 9] + 
     935700 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 2040232 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1111676 Subscript[$CellContext`\[Chi], 1] + 
     1111676 Subscript[$CellContext`\[Chi], 2] + 
     1111318 Subscript[$CellContext`\[Chi], 3] + 
     1111318 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 2421154 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     1317772 Subscript[$CellContext`\[Chi], 5] + 
     1318160 Subscript[$CellContext`\[Chi], 7] + 
     1318160 Subscript[$CellContext`\[Chi], 10] + 
     1317772 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 2868640 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     1560558 Subscript[$CellContext`\[Chi], 6] + 
     1560138 Subscript[$CellContext`\[Chi], 8] + 
     1560138 Subscript[$CellContext`\[Chi], 9] + 
     1560558 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 3393604 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1844272 Subscript[$CellContext`\[Chi], 1] + 
     1844272 Subscript[$CellContext`\[Chi], 2] + 
     1844726 Subscript[$CellContext`\[Chi], 3] + 
     1844726 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 4008620 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     2177418 Subscript[$CellContext`\[Chi], 5] + 
     2176926 Subscript[$CellContext`\[Chi], 7] + 
     2176926 Subscript[$CellContext`\[Chi], 10] + 
     2177418 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 4728188 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     2565885 Subscript[$CellContext`\[Chi], 6] + 
     2566416 Subscript[$CellContext`\[Chi], 8] + 
     2566416 Subscript[$CellContext`\[Chi], 9] + 
     2565885 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 5569004 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     3020672 Subscript[$CellContext`\[Chi], 1] + 
     3020672 Subscript[$CellContext`\[Chi], 2] + 
     3020098 Subscript[$CellContext`\[Chi], 3] + 
     3020098 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 6550264 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     3549860 Subscript[$CellContext`\[Chi], 5] + 
     3550480 Subscript[$CellContext`\[Chi], 7] + 
     3550480 Subscript[$CellContext`\[Chi], 10] + 
     3549860 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 7694042 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     4167658 Subscript[$CellContext`\[Chi], 6] + 
     4166990 Subscript[$CellContext`\[Chi], 8] + 
     4166990 Subscript[$CellContext`\[Chi], 9] + 
     4167658 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 9025656 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     4885050 Subscript[$CellContext`\[Chi], 1] + 
     4885050 Subscript[$CellContext`\[Chi], 2] + 
     4885770 Subscript[$CellContext`\[Chi], 3] + 
     4885770 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 10574158 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     5720368 Subscript[$CellContext`\[Chi], 5] + 
     5719592 Subscript[$CellContext`\[Chi], 7] + 
     5719592 Subscript[$CellContext`\[Chi], 10] + 
     5720368 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 12372828 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     6688418 Subscript[$CellContext`\[Chi], 6] + 
     6689254 Subscript[$CellContext`\[Chi], 8] + 
     6689254 Subscript[$CellContext`\[Chi], 9] + 
     6688418 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 14459756 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     7812804 Subscript[$CellContext`\[Chi], 1] + 
     7812804 Subscript[$CellContext`\[Chi], 2] + 
     7811904 Subscript[$CellContext`\[Chi], 3] + 
     7811904 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 16878530 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     9113342 Subscript[$CellContext`\[Chi], 5] + 
     9114310 Subscript[$CellContext`\[Chi], 7] + 
     9114310 Subscript[$CellContext`\[Chi], 10] + 
     9113342 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 19678934 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     10620376 Subscript[$CellContext`\[Chi], 6] + 
     10619336 Subscript[$CellContext`\[Chi], 8] + 
     10619336 Subscript[$CellContext`\[Chi], 9] + 
     10620376 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 22917824 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     12360254 Subscript[$CellContext`\[Chi], 1] + 
     12360254 Subscript[$CellContext`\[Chi], 2] + 
     12361372 Subscript[$CellContext`\[Chi], 3] + 
     12361372 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 26660056 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     14371921 Subscript[$CellContext`\[Chi], 5] + 
     14370720 Subscript[$CellContext`\[Chi], 7] + 
     14370720 Subscript[$CellContext`\[Chi], 10] + 
     14371921 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 30979556 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     16690188 Subscript[$CellContext`\[Chi], 6] + 
     16691478 Subscript[$CellContext`\[Chi], 8] + 
     16691478 Subscript[$CellContext`\[Chi], 9] + 
     16690188 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 35960540 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     19364960 Subscript[$CellContext`\[Chi], 1] + 
     19364960 Subscript[$CellContext`\[Chi], 2] + 
     19363576 Subscript[$CellContext`\[Chi], 3] + 
     19363576 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 41698824 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     22441982 Subscript[$CellContext`\[Chi], 5] + 
     22443466 Subscript[$CellContext`\[Chi], 7] + 
     22443466 Subscript[$CellContext`\[Chi], 10] + 
     22441982 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 48303390 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     25985092 Subscript[$CellContext`\[Chi], 6] + 
     25983500 Subscript[$CellContext`\[Chi], 8] + 
     25983500 Subscript[$CellContext`\[Chi], 9] + 
     25985092 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 55898068 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     30054110 Subscript[$CellContext`\[Chi], 1] + 
     30054110 Subscript[$CellContext`\[Chi], 2] + 
     30055816 Subscript[$CellContext`\[Chi], 3] + 
     30055816 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 64623462 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     34730534 Subscript[$CellContext`\[Chi], 5] + 
     34728706 Subscript[$CellContext`\[Chi], 7] + 
     34728706 Subscript[$CellContext`\[Chi], 10] + 
     34730534 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 74639128 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     40092240 Subscript[$CellContext`\[Chi], 6] + 
     40094196 Subscript[$CellContext`\[Chi], 8] + 
     40094196 Subscript[$CellContext`\[Chi], 9] + 
     40092240 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 86125952 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     46243086 Subscript[$CellContext`\[Chi], 1] + 
     46243086 Subscript[$CellContext`\[Chi], 2] + 
     46240992 Subscript[$CellContext`\[Chi], 3] + 
     46240992 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 99288904 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     53284028 Subscript[$CellContext`\[Chi], 5] + 
     53286268 Subscript[$CellContext`\[Chi], 7] + 
     53286268 Subscript[$CellContext`\[Chi], 10] + 
     53284028 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 114360050 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     61347178 Subscript[$CellContext`\[Chi], 6] + 
     61344782 Subscript[$CellContext`\[Chi], 8] + 
     61344782 Subscript[$CellContext`\[Chi], 9] + 
     61347178 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 131601976 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     70562880 Subscript[$CellContext`\[Chi], 1] + 
     70562880 Subscript[$CellContext`\[Chi], 2] + 
     70565442 Subscript[$CellContext`\[Chi], 3] + 
     70565442 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 151311614 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     81098887 Subscript[$CellContext`\[Chi], 5] + 
     81096150 Subscript[$CellContext`\[Chi], 7] + 
     81096150 Subscript[$CellContext`\[Chi], 10] + 
     81098887 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 173824468 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     93122870 Subscript[$CellContext`\[Chi], 6] + 
     93125794 Subscript[$CellContext`\[Chi], 8] + 
     93125794 Subscript[$CellContext`\[Chi], 9] + 
     93122870 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 199519428 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     106847440 Subscript[$CellContext`\[Chi], 1] + 
     106847440 Subscript[$CellContext`\[Chi], 2] + 
     106844318 Subscript[$CellContext`\[Chi], 3] + 
     106844318 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 228824084 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     122487554 Subscript[$CellContext`\[Chi], 5] + 
     122490886 Subscript[$CellContext`\[Chi], 7] + 
     122490886 Subscript[$CellContext`\[Chi], 10] + 
     122487554 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 262220690 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     140312156 Subscript[$CellContext`\[Chi], 6] + 
     140308600 Subscript[$CellContext`\[Chi], 8] + 
     140308600 Subscript[$CellContext`\[Chi], 9] + 
     140312156 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 300252832 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     160595940 Subscript[$CellContext`\[Chi], 1] + 
     160595940 Subscript[$CellContext`\[Chi], 2] + 
     160599732 Subscript[$CellContext`\[Chi], 3] + 
     160599732 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 343532824 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     183678486 Subscript[$CellContext`\[Chi], 5] + 
     183674442 Subscript[$CellContext`\[Chi], 7] + 
     183674442 Subscript[$CellContext`\[Chi], 10] + 
     183678486 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 392750022 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     209909750 Subscript[$CellContext`\[Chi], 6] + 
     209914060 Subscript[$CellContext`\[Chi], 8] + 
     209914060 Subscript[$CellContext`\[Chi], 9] + 
     209909750 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 448680044 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     239717716 Subscript[$CellContext`\[Chi], 1] + 
     239717716 Subscript[$CellContext`\[Chi], 2] + 
     239713124 Subscript[$CellContext`\[Chi], 3] + 
     239713124 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 512195060 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     273546908 Subscript[$CellContext`\[Chi], 5] + 
     273551800 Subscript[$CellContext`\[Chi], 7] + 
     273551800 Subscript[$CellContext`\[Chi], 10] + 
     273546908 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 584275290 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     311935764 Subscript[$CellContext`\[Chi], 6] + 
     311930556 Subscript[$CellContext`\[Chi], 8] + 
     311930556 Subscript[$CellContext`\[Chi], 9] + 
     311935764 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 666021708 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     355447368 Subscript[$CellContext`\[Chi], 1] + 
     355447368 Subscript[$CellContext`\[Chi], 2] + 
     355452912 Subscript[$CellContext`\[Chi], 3] + 
     355452912 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 758670290 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     404757898 Subscript[$CellContext`\[Chi], 5] + 
     404751998 Subscript[$CellContext`\[Chi], 7] + 
     404751998 Subscript[$CellContext`\[Chi], 10] + 
     404757898 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 863607802 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     460578751 Subscript[$CellContext`\[Chi], 6] + 
     460585028 Subscript[$CellContext`\[Chi], 8] + 
     460585028 Subscript[$CellContext`\[Chi], 9] + 
     460578751 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 982389348 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     523757546 Subscript[$CellContext`\[Chi], 1] + 
     523757546 Subscript[$CellContext`\[Chi], 2] + 
     523750870 Subscript[$CellContext`\[Chi], 3] + 
     523750870 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 1116757936 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     595190806 Subscript[$CellContext`\[Chi], 5] + 
     595197902 Subscript[$CellContext`\[Chi], 7] + 
     595197902 Subscript[$CellContext`\[Chi], 10] + 
     595190806 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 1268666084 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     675939186 Subscript[$CellContext`\[Chi], 6] + 
     675931644 Subscript[$CellContext`\[Chi], 8] + 
     675931644 Subscript[$CellContext`\[Chi], 9] + 
     675939186 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 1440299964 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     767129806 Subscript[$CellContext`\[Chi], 1] + 
     767129806 Subscript[$CellContext`\[Chi], 2] + 
     767137820 Subscript[$CellContext`\[Chi], 3] + 
     767137820 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 1634106084 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     870087596 Subscript[$CellContext`\[Chi], 5] + 
     870079084 Subscript[$CellContext`\[Chi], 7] + 
     870079084 Subscript[$CellContext`\[Chi], 10] + 
     870087596 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 1852820926 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     986226280 Subscript[$CellContext`\[Chi], 6] + 
     986235320 Subscript[$CellContext`\[Chi], 8] + 
     986235320 Subscript[$CellContext`\[Chi], 9] + 
     986226280 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 2099503872 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1117198096 Subscript[$CellContext`\[Chi], 1] + 
     1117198096 Subscript[$CellContext`\[Chi], 2] + 
     1117188500 Subscript[$CellContext`\[Chi], 3] + 
     1117188500 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 2377573550 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     1264772324 Subscript[$CellContext`\[Chi], 5] + 
     1264782508 Subscript[$CellContext`\[Chi], 7] + 
     1264782508 Subscript[$CellContext`\[Chi], 10] + 
     1264772324 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 2690848282 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     1431005880 Subscript[$CellContext`\[Chi], 6] + 
     1430995074 Subscript[$CellContext`\[Chi], 8] + 
     1430995074 Subscript[$CellContext`\[Chi], 9] + 
     1431005880 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 3043590760 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1618108310 Subscript[$CellContext`\[Chi], 1] + 
     1618108310 Subscript[$CellContext`\[Chi], 2] + 
     1618119772 Subscript[$CellContext`\[Chi], 3] + 
     1618119772 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 3440557560 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     1828636050 Subscript[$CellContext`\[Chi], 5] + 
     1828623894 Subscript[$CellContext`\[Chi], 7] + 
     1828623894 Subscript[$CellContext`\[Chi], 10] + 
     1828636050 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 3887053970 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     2065342798 Subscript[$CellContext`\[Chi], 6] + 
     2065355684 Subscript[$CellContext`\[Chi], 8] + 
     2065355684 Subscript[$CellContext`\[Chi], 9] + 
     2065342798 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 4388994516 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     2331400624 Subscript[$CellContext`\[Chi], 1] + 
     2331400624 Subscript[$CellContext`\[Chi], 2] + 
     2331386966 Subscript[$CellContext`\[Chi], 3] + 
     2331386966 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 4952970080 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     2630234585 Subscript[$CellContext`\[Chi], 5] + 
     2630249058 Subscript[$CellContext`\[Chi], 7] + 
     2630249058 Subscript[$CellContext`\[Chi], 10] + 
     2630234585 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 5586321942 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     2965774318 Subscript[$CellContext`\[Chi], 6] + 
     2965758986 Subscript[$CellContext`\[Chi], 8] + 
     2965758986 Subscript[$CellContext`\[Chi], 9] + 
     2965774318 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 6297223672 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     3342271706 Subscript[$CellContext`\[Chi], 1] + 
     3342271706 Subscript[$CellContext`\[Chi], 2] + 
     3342287944 Subscript[$CellContext`\[Chi], 3] + 
     3342287944 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 7094771620 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     3764587198 Subscript[$CellContext`\[Chi], 5] + 
     3764570006 Subscript[$CellContext`\[Chi], 7] + 
     3764570006 Subscript[$CellContext`\[Chi], 10] + 
     3764587198 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 7989084700 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     4237989326 Subscript[$CellContext`\[Chi], 6] + 
     4238007526 Subscript[$CellContext`\[Chi], 8] + 
     4238007526 Subscript[$CellContext`\[Chi], 9] + 
     4237989326 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 8991414720 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     4768480486 Subscript[$CellContext`\[Chi], 1] + 
     4768480486 Subscript[$CellContext`\[Chi], 2] + 
     4768461224 Subscript[$CellContext`\[Chi], 3] + 
     4768461224 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 10114267968 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     5362577206 Subscript[$CellContext`\[Chi], 5] + 
     5362597586 Subscript[$CellContext`\[Chi], 7] + 
     5362597586 Subscript[$CellContext`\[Chi], 10] + 
     5362577206 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 11371539428 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     6027680788 Subscript[$CellContext`\[Chi], 6] + 
     6027659228 Subscript[$CellContext`\[Chi], 8] + 
     6027659228 Subscript[$CellContext`\[Chi], 9] + 
     6027680788 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 12778660764 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     6771837348 Subscript[$CellContext`\[Chi], 1] + 
     6771837348 Subscript[$CellContext`\[Chi], 2] + 
     6771860148 Subscript[$CellContext`\[Chi], 3] + 
     6771860148 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 14352763326 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     7604159430 Subscript[$CellContext`\[Chi], 5] + 
     7604135322 Subscript[$CellContext`\[Chi], 7] + 
     7604135322 Subscript[$CellContext`\[Chi], 10] + 
     7604159430 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 16112857960 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     8534564966 Subscript[$CellContext`\[Chi], 6] + 
     8534590450 Subscript[$CellContext`\[Chi], 8] + 
     8534590450 Subscript[$CellContext`\[Chi], 9] + 
     8534564966 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 18080032920 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     9574256892 Subscript[$CellContext`\[Chi], 1] + 
     9574256892 Subscript[$CellContext`\[Chi], 2] + 
     9574229958 Subscript[$CellContext`\[Chi], 3] + 
     9574229958 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 20277671874 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     10735440266 Subscript[$CellContext`\[Chi], 5] + 
     10735468726 Subscript[$CellContext`\[Chi], 7] + 
     10735468726 Subscript[$CellContext`\[Chi], 10] + 
     10735440266 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 22731693922 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     12031868054 Subscript[$CellContext`\[Chi], 6] + 
     12031837990 Subscript[$CellContext`\[Chi], 8] + 
     12031837990 Subscript[$CellContext`\[Chi], 9] + 
     12031868054 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 25470817600 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     13478535866 Subscript[$CellContext`\[Chi], 1] + 
     13478535866 Subscript[$CellContext`\[Chi], 2] + 
     13478567620 Subscript[$CellContext`\[Chi], 3] + 
     13478567620 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 28526851472 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     15092303173 Subscript[$CellContext`\[Chi], 5] + 
     15092269642 Subscript[$CellContext`\[Chi], 7] + 
     15092269642 Subscript[$CellContext`\[Chi], 10] + 
     15092303173 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 31935013604 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     16891565520 Subscript[$CellContext`\[Chi], 6] + 
     16891600920 Subscript[$CellContext`\[Chi], 8] + 
     16891600920 Subscript[$CellContext`\[Chi], 9] + 
     16891565520 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 35734282824 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     18896961728 Subscript[$CellContext`\[Chi], 1] + 
     18896961728 Subscript[$CellContext`\[Chi], 2] + 
     18896924362 Subscript[$CellContext`\[Chi], 3] + 
     18896924362 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 39967784868 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     21131023998 Subscript[$CellContext`\[Chi], 5] + 
     21131063430 Subscript[$CellContext`\[Chi], 7] + 
     21131063430 Subscript[$CellContext`\[Chi], 10] + 
     21131023998 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 44683216444 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     23618983134 Subscript[$CellContext`\[Chi], 6] + 
     23618941530 Subscript[$CellContext`\[Chi], 8] + 
     23618941530 Subscript[$CellContext`\[Chi], 9] + 
     23618983134 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 49933311264 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     26388397492 Subscript[$CellContext`\[Chi], 1] + 
     26388397492 Subscript[$CellContext`\[Chi], 2] + 
     26388441380 Subscript[$CellContext`\[Chi], 3] + 
     26388441380 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 55776351644 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     29470070114 Subscript[$CellContext`\[Chi], 5] + 
     29470023826 Subscript[$CellContext`\[Chi], 7] + 
     29470023826 Subscript[$CellContext`\[Chi], 10] + 
     29470070114 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 62276730106 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     32897658126 Subscript[$CellContext`\[Chi], 6] + 
     32897706936 Subscript[$CellContext`\[Chi], 8] + 
     32897706936 Subscript[$CellContext`\[Chi], 9] + 
     32897658126 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 69505565824 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     36708717862 Subscript[$CellContext`\[Chi], 1] + 
     36708717862 Subscript[$CellContext`\[Chi], 2] + 
     36708666404 Subscript[$CellContext`\[Chi], 3] + 
     36708666404 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 77541380672 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     40944297198 Subscript[$CellContext`\[Chi], 5] + 
     40944351438 Subscript[$CellContext`\[Chi], 7] + 
     40944351438 Subscript[$CellContext`\[Chi], 10] + 
     40944297198 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 86470840996 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     45650127066 Subscript[$CellContext`\[Chi], 6] + 
     45650069904 Subscript[$CellContext`\[Chi], 8] + 
     45650069904 Subscript[$CellContext`\[Chi], 9] + 
     45650127066 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 96389570728 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     50876200424 Subscript[$CellContext`\[Chi], 1] + 
     50876200424 Subscript[$CellContext`\[Chi], 2] + 
     50876260654 Subscript[$CellContext`\[Chi], 3] + 
     50876260654 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 107403042756 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     56678131246 Subscript[$CellContext`\[Chi], 5] + 
     56678067794 Subscript[$CellContext`\[Chi], 7] + 
     56678067794 Subscript[$CellContext`\[Chi], 10] + 
     56678131246 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 119627555842 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     63116725384 Subscript[$CellContext`\[Chi], 6] + 
     63116792216 Subscript[$CellContext`\[Chi], 8] + 
     63116792216 Subscript[$CellContext`\[Chi], 9] + 
     63116725384 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 133191304592 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     70259531268 Subscript[$CellContext`\[Chi], 1] + 
     70259531268 Subscript[$CellContext`\[Chi], 2] + 
     70259460888 Subscript[$CellContext`\[Chi], 3] + 
     70259460888 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 148235551666 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     78180409600 Subscript[$CellContext`\[Chi], 5] + 
     78180483704 Subscript[$CellContext`\[Chi], 7] + 
     78180483704 Subscript[$CellContext`\[Chi], 10] + 
     78180409600 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 164915911048 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     86961303739 Subscript[$CellContext`\[Chi], 6] + 
     86961225728 Subscript[$CellContext`\[Chi], 8] + 
     86961225728 Subscript[$CellContext`\[Chi], 9] + 
     86961303739 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 183403752868 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     96691817268 Subscript[$CellContext`\[Chi], 1] + 
     96691817268 Subscript[$CellContext`\[Chi], 2] + 
     96691899378 Subscript[$CellContext`\[Chi], 3] + 
     96691899378 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 203887740840 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     107471236432 Subscript[$CellContext`\[Chi], 5] + 
     107471150024 Subscript[$CellContext`\[Chi], 7] + 
     107471150024 Subscript[$CellContext`\[Chi], 10] + 
     107471236432 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 226575514058 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     119408127166 Subscript[$CellContext`\[Chi], 6] + 
     119408218082 Subscript[$CellContext`\[Chi], 8] + 
     119408218082 Subscript[$CellContext`\[Chi], 9] + 
     119408127166 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 251695526876 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     132622646846 Subscript[$CellContext`\[Chi], 1] + 
     132622646846 Subscript[$CellContext`\[Chi], 2] + 
     132622551202 Subscript[$CellContext`\[Chi], 3] + 
     132622551202 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 279499060500 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     147246175606 Subscript[$CellContext`\[Chi], 5] + 
     147246276206 Subscript[$CellContext`\[Chi], 7] + 
     147246276206 Subscript[$CellContext`\[Chi], 10] + 
     147246175606 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 310262422216 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     163423960286 Subscript[$CellContext`\[Chi], 6] + 
     163423854490 Subscript[$CellContext`\[Chi], 8] + 
     163423854490 Subscript[$CellContext`\[Chi], 9] + 
     163423960286 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 344289349064 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     181314798852 Subscript[$CellContext`\[Chi], 1] + 
     181314798852 Subscript[$CellContext`\[Chi], 2] + 
     181314910092 Subscript[$CellContext`\[Chi], 3] + 
     181314910092 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 381913633950 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     201094066012 Subscript[$CellContext`\[Chi], 5] + 
     201093949064 Subscript[$CellContext`\[Chi], 7] + 
     201093949064 Subscript[$CellContext`\[Chi], 10] + 
     201094066012 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 423501994716 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     222953474040 Subscript[$CellContext`\[Chi], 6] + 
     222953596968 Subscript[$CellContext`\[Chi], 8] + 
     222953596968 Subscript[$CellContext`\[Chi], 9] + 
     222953474040 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 469457207188 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     247104537312 Subscript[$CellContext`\[Chi], 1] + 
     247104537312 Subscript[$CellContext`\[Chi], 2] + 
     247104408120 Subscript[$CellContext`\[Chi], 3] + 
     247104408120 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 520221526128 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     273778438266 Subscript[$CellContext`\[Chi], 5] + 
     273778574022 Subscript[$CellContext`\[Chi], 7] + 
     273778574022 Subscript[$CellContext`\[Chi], 10] + 
     273778438266 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 576280419466 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     303229997170 Subscript[$CellContext`\[Chi], 6] + 
     303229854542 Subscript[$CellContext`\[Chi], 8] + 
     303229854542 Subscript[$CellContext`\[Chi], 9] + 
     303229997170 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 638166643252 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     335737678464 Subscript[$CellContext`\[Chi], 1] + 
     335737678464 Subscript[$CellContext`\[Chi], 2] + 
     335737828290 Subscript[$CellContext`\[Chi], 3] + 
     335737828290 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 706464687984 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     371608142314 Subscript[$CellContext`\[Chi], 5] + 
     371607984950 Subscript[$CellContext`\[Chi], 7] + 
     371607984950 Subscript[$CellContext`\[Chi], 10] + 
     371608142314 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 781815628336 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     411176434564 Subscript[$CellContext`\[Chi], 6] + 
     411176599820 Subscript[$CellContext`\[Chi], 8] + 
     411176599820 Subscript[$CellContext`\[Chi], 9] + 
     411176434564 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 864922412028 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     454811208434 Subscript[$CellContext`\[Chi], 1] + 
     454811208434 Subscript[$CellContext`\[Chi], 2] + 
     454811034916 Subscript[$CellContext`\[Chi], 3] + 
     454811034916 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 956555626240 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     502915150841 Subscript[$CellContext`\[Chi], 5] + 
     502915333004 Subscript[$CellContext`\[Chi], 7] + 
     502915333004 Subscript[$CellContext`\[Chi], 10] + 
     502915150841 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 1057559782866 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     555930976446 Subscript[$CellContext`\[Chi], 6] + 
     555930785232 Subscript[$CellContext`\[Chi], 8] + 
     555930785232 Subscript[$CellContext`\[Chi], 9] + 
     555930976446 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 1168860168340 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     614342154068 Subscript[$CellContext`\[Chi], 1] + 
     614342154068 Subscript[$CellContext`\[Chi], 2] + 
     614342354752 Subscript[$CellContext`\[Chi], 3] + 
     614342354752 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 1291470306448 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     678679791434 Subscript[$CellContext`\[Chi], 5] + 
     678679580842 Subscript[$CellContext`\[Chi], 7] + 
     678679580842 Subscript[$CellContext`\[Chi], 10] + 
     678679791434 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 1426500087476 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     749523738470 Subscript[$CellContext`\[Chi], 6] + 
     749523959428 Subscript[$CellContext`\[Chi], 8] + 
     749523959428 Subscript[$CellContext`\[Chi], 9] + 
     749523738470 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 1575164621264 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     827510499940 Subscript[$CellContext`\[Chi], 1] + 
     827510499940 Subscript[$CellContext`\[Chi], 2] + 
     827510268140 Subscript[$CellContext`\[Chi], 3] + 
     827510268140 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 1738793875962 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     913334807822 Subscript[$CellContext`\[Chi], 5] + 
     913335050962 Subscript[$CellContext`\[Chi], 7] + 
     913335050962 Subscript[$CellContext`\[Chi], 10] + 
     913334807822 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 1918843170754 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     1007758720500 Subscript[$CellContext`\[Chi], 6] + 
     1007758465500 Subscript[$CellContext`\[Chi], 8] + 
     1007758465500 Subscript[$CellContext`\[Chi], 9] + 
     1007758720500 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 2116904594956 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1111613774940 Subscript[$CellContext`\[Chi], 1] + 
     1111613774940 Subscript[$CellContext`\[Chi], 2] + 
     1111614042342 Subscript[$CellContext`\[Chi], 3] + 
     1111614042342 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 2334719432934 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     1225811455932 Subscript[$CellContext`\[Chi], 5] + 
     1225811175564 Subscript[$CellContext`\[Chi], 7] + 
     1225811175564 Subscript[$CellContext`\[Chi], 10] + 
     1225811455932 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 2574191680650 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     1351346060602 Subscript[$CellContext`\[Chi], 6] + 
     1351346354522 Subscript[$CellContext`\[Chi], 8] + 
     1351346354522 Subscript[$CellContext`\[Chi], 9] + 
     1351346060602 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 2837402745992 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1489306750116 Subscript[$CellContext`\[Chi], 1] + 
     1489306750116 Subscript[$CellContext`\[Chi], 2] + 
     1489306442028 Subscript[$CellContext`\[Chi], 3] + 
     1489306442028 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 3126627434168 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     1640881284420 Subscript[$CellContext`\[Chi], 5] + 
     1640881607316 Subscript[$CellContext`\[Chi], 7] + 
     1640881607316 Subscript[$CellContext`\[Chi], 10] + 
     1640881284420 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 3444351325882 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     1807369902390 Subscript[$CellContext`\[Chi], 6] + 
     1807369564020 Subscript[$CellContext`\[Chi], 8] + 
     1807369564020 Subscript[$CellContext`\[Chi], 9] + 
     1807369902390 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 3793289666288 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1990190114496 Subscript[$CellContext`\[Chi], 1] + 
     1990190114496 Subscript[$CellContext`\[Chi], 2] + 
     1990190469036 Subscript[$CellContext`\[Chi], 3] + 
     1990190469036 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 4176407891834 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     2190892696510 Subscript[$CellContext`\[Chi], 5] + 
     2190892325078 Subscript[$CellContext`\[Chi], 7] + 
     2190892325078 Subscript[$CellContext`\[Chi], 10] + 
     2190892696510 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 4596943931752 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     2411167762732 Subscript[$CellContext`\[Chi], 6] + 
     2411168151812 Subscript[$CellContext`\[Chi], 8] + 
     2411168151812 Subscript[$CellContext`\[Chi], 9] + 
     2411167762732 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 5058432433864 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     2652863203164 Subscript[$CellContext`\[Chi], 1] + 
     2652863203164 Subscript[$CellContext`\[Chi], 2] + 
     2652862795650 Subscript[$CellContext`\[Chi], 3] + 
     2652862795650 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 5564731074296 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     2917992301273 Subscript[$CellContext`\[Chi], 5] + 
     2917992728040 Subscript[$CellContext`\[Chi], 7] + 
     2917992728040 Subscript[$CellContext`\[Chi], 10] + 
     2917992301273 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 6120049125342 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     3208754996400 Subscript[$CellContext`\[Chi], 6] + 
     3208754549526 Subscript[$CellContext`\[Chi], 8] + 
     3208754549526 Subscript[$CellContext`\[Chi], 9] + 
     3208754996400 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 6728978469020 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     3527547358380 Subscript[$CellContext`\[Chi], 1] + 
     3527547358380 Subscript[$CellContext`\[Chi], 2] + 
     3527547826248 Subscript[$CellContext`\[Chi], 3] + 
     3527547826248 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 7396527258456 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     3876986117086 Subscript[$CellContext`\[Chi], 5] + 
     3876985627298 Subscript[$CellContext`\[Chi], 7] + 
     3876985627298 Subscript[$CellContext`\[Chi], 10] + 
     3876986117086 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 8128156447196 
     Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     4259920362418 Subscript[$CellContext`\[Chi], 6] + 
     4259920875092 Subscript[$CellContext`\[Chi], 8] + 
     4259920875092 Subscript[$CellContext`\[Chi], 9] + 
     4259920362418 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 8929819421820 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     4679459852592 Subscript[$CellContext`\[Chi], 1] + 
     4679459852592 Subscript[$CellContext`\[Chi], 2] + 
     4679459316030 Subscript[$CellContext`\[Chi], 3] + 
     4679459316030 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 9808004994048 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     5138989373596 Subscript[$CellContext`\[Chi], 5] + 
     5138989935092 Subscript[$CellContext`\[Chi], 7] + 
     5138989935092 Subscript[$CellContext`\[Chi], 10] + 
     5138989373596 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     10769784028018 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     5642201418658 Subscript[$CellContext`\[Chi], 6] + 
     5642200831142 Subscript[$CellContext`\[Chi], 8] + 
     5642200831142 Subscript[$CellContext`\[Chi], 9] + 
     5642201418658 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     11822859999904 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     6193113717888 Subscript[$CellContext`\[Chi], 1] + 
     6193113717888 Subscript[$CellContext`\[Chi], 2] + 
     6193114332558 Subscript[$CellContext`\[Chi], 3] + 
     6193114332558 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 12975623812334 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     6796106974162 Subscript[$CellContext`\[Chi], 5] + 
     6796106331158 Subscript[$CellContext`\[Chi], 7] + 
     6796106331158 Subscript[$CellContext`\[Chi], 10] + 
     6796106974162 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     14237213209346 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     7455946163304 Subscript[$CellContext`\[Chi], 6] + 
     7455946835868 Subscript[$CellContext`\[Chi], 8] + 
     7455946835868 Subscript[$CellContext`\[Chi], 9] + 
     7455946163304 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     15617577166844 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     8177824119012 Subscript[$CellContext`\[Chi], 1] + 
     8177824119012 Subscript[$CellContext`\[Chi], 2] + 
     8177823415608 Subscript[$CellContext`\[Chi], 3] + 
     8177823415608 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 17127545662136 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     8967387308278 Subscript[$CellContext`\[Chi], 5] + 
     8967388043846 Subscript[$CellContext`\[Chi], 7] + 
     8967388043846 Subscript[$CellContext`\[Chi], 10] + 
     8967387308278 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     18778905257512 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     9830786182072 Subscript[$CellContext`\[Chi], 6] + 
     9830785412954 Subscript[$CellContext`\[Chi], 8] + 
     9830785412954 Subscript[$CellContext`\[Chi], 9] + 
     9830786182072 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     20584480968656 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     10774706251708 Subscript[$CellContext`\[Chi], 1] + 
     10774706251708 Subscript[$CellContext`\[Chi], 2] + 
     10774707055814 Subscript[$CellContext`\[Chi], 3] + 
     10774707055814 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     22558224923264 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     11806426265570 Subscript[$CellContext`\[Chi], 5] + 
     11806425424978 Subscript[$CellContext`\[Chi], 7] + 
     11806425424978 Subscript[$CellContext`\[Chi], 10] + 
     11806426265570 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     24715312356566 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     12933855552662 Subscript[$CellContext`\[Chi], 6] + 
     12933856431298 Subscript[$CellContext`\[Chi], 8] + 
     12933856431298 Subscript[$CellContext`\[Chi], 9] + 
     12933855552662 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     27072245532376 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     14165601251572 Subscript[$CellContext`\[Chi], 1] + 
     14165601251572 Subscript[$CellContext`\[Chi], 2] + 
     14165600333276 Subscript[$CellContext`\[Chi], 3] + 
     14165600333276 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     29646966223470 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     15511013050840 Subscript[$CellContext`\[Chi], 5] + 
     15511014010484 Subscript[$CellContext`\[Chi], 7] + 
     15511014010484 Subscript[$CellContext`\[Chi], 10] + 
     15511013050840 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     32458977436088 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     16980260887117 Subscript[$CellContext`\[Chi], 6] + 
     16980259884374 Subscript[$CellContext`\[Chi], 8] + 
     16980259884374 Subscript[$CellContext`\[Chi], 9] + 
     16980260887117 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     35529475114184 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     18584388401866 Subscript[$CellContext`\[Chi], 1] + 
     18584388401866 Subscript[$CellContext`\[Chi], 2] + 
     18584389449530 Subscript[$CellContext`\[Chi], 3] + 
     18584389449530 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     38881490617648 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     20335402745818 Subscript[$CellContext`\[Chi], 5] + 
     20335401651338 Subscript[$CellContext`\[Chi], 7] + 
     20335401651338 Subscript[$CellContext`\[Chi], 10] + 
     20335402745818 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     42540044829412 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     22246338291798 Subscript[$CellContext`\[Chi], 6] + 
     22246339435062 Subscript[$CellContext`\[Chi], 8] + 
     22246339435062 Subscript[$CellContext`\[Chi], 9] + 
     22246338291798 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     46532314811248 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     24331360436374 Subscript[$CellContext`\[Chi], 1] + 
     24331360436374 Subscript[$CellContext`\[Chi], 2] + 
     24331359242276 Subscript[$CellContext`\[Chi], 3] + 
     24331359242276 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     50887814001038 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     26605841363222 Subscript[$CellContext`\[Chi], 5] + 
     26605842610282 Subscript[$CellContext`\[Chi], 7] + 
     26605842610282 Subscript[$CellContext`\[Chi], 10] + 
     26605841363222 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     55638587017660 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     29086480025842 Subscript[$CellContext`\[Chi], 6] + 
     29086478723606 Subscript[$CellContext`\[Chi], 8] + 
     29086478723606 Subscript[$CellContext`\[Chi], 9] + 
     29086480025842 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     60819420223100 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     31791392050510 Subscript[$CellContext`\[Chi], 1] + 
     31791392050510 Subscript[$CellContext`\[Chi], 2] + 
     31791393410222 Subscript[$CellContext`\[Chi], 3] + 
     31791393410222 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     66468069278780 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     34740248421558 Subscript[$CellContext`\[Chi], 5] + 
     34740247001982 Subscript[$CellContext`\[Chi], 7] + 
     34740247001982 Subscript[$CellContext`\[Chi], 10] + 
     34740248421558 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     72625505026016 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     37954381953994 Subscript[$CellContext`\[Chi], 6] + 
     37954383435920 Subscript[$CellContext`\[Chi], 8] + 
     37954383435920 Subscript[$CellContext`\[Chi], 9] + 
     37954381953994 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     79336179124420 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     41456947590986 Subscript[$CellContext`\[Chi], 1] + 
     41456947590986 Subscript[$CellContext`\[Chi], 2] + 
     41456946044128 Subscript[$CellContext`\[Chi], 3] + 
     41456946044128 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     86648310987504 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     45273048270718 Subscript[$CellContext`\[Chi], 5] + 
     45273049885190 Subscript[$CellContext`\[Chi], 7] + 
     45273049885190 Subscript[$CellContext`\[Chi], 10] + 
     45273048270718 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     94614197673858 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     49429920192526 Subscript[$CellContext`\[Chi], 6] + 
     49429918507652 Subscript[$CellContext`\[Chi], 8] + 
     49429918507652 Subscript[$CellContext`\[Chi], 9] + 
     49429920192526 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     103290548516740 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     53957081358504 Subscript[$CellContext`\[Chi], 1] + 
     53957081358504 Subscript[$CellContext`\[Chi], 2] + 
     53957083116672 Subscript[$CellContext`\[Chi], 3] + 
     53957083116672 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     112738846408020 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     58886545678876 Subscript[$CellContext`\[Chi], 5] + 
     58886543844404 Subscript[$CellContext`\[Chi], 7] + 
     58886543844404 Subscript[$CellContext`\[Chi], 10] + 
     58886545678876 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     123025737799858 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     64252997994422 Subscript[$CellContext`\[Chi], 6] + 
     64252999908322 Subscript[$CellContext`\[Chi], 8] + 
     64252999908322 Subscript[$CellContext`\[Chi], 9] + 
     64252997994422 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     134223453638576 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     70094041483488 Subscript[$CellContext`\[Chi], 1] + 
     70094041483488 Subscript[$CellContext`\[Chi], 2] + 
     70094039486916 Subscript[$CellContext`\[Chi], 3] + 
     70094039486916 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     146410263614140 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     76450403577580 Subscript[$CellContext`\[Chi], 5] + 
     76450405660196 Subscript[$CellContext`\[Chi], 7] + 
     76450405660196 Subscript[$CellContext`\[Chi], 10] + 
     76450403577580 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     159670966285796 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     83366221812888 Subscript[$CellContext`\[Chi], 6] + 
     83366219640732 Subscript[$CellContext`\[Chi], 8] + 
     83366219640732 Subscript[$CellContext`\[Chi], 9] + 
     83366221812888 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     174097417834580 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     90889285750460 Subscript[$CellContext`\[Chi], 1] + 
     90889285750460 Subscript[$CellContext`\[Chi], 2] + 
     90889288015792 Subscript[$CellContext`\[Chi], 3] + 
     90889288015792 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     189789102401408 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     99071367196415 Subscript[$CellContext`\[Chi], 5] + 
     99071364834132 Subscript[$CellContext`\[Chi], 7] + 
     99071364834132 Subscript[$CellContext`\[Chi], 10] + 
     99071367196415 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     206853747185476 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     107968504043910 Subscript[$CellContext`\[Chi], 6] + 
     107968506507060 Subscript[$CellContext`\[Chi], 8] + 
     107968506507060 Subscript[$CellContext`\[Chi], 9] + 
     107968504043910 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     225407985716656 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     117641381683624 Subscript[$CellContext`\[Chi], 1] + 
     117641381683624 Subscript[$CellContext`\[Chi], 2] + 
     117641379115538 Subscript[$CellContext`\[Chi], 3] + 
     117641379115538 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     245578072966952 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     128155665612748 Subscript[$CellContext`\[Chi], 5] + 
     128155668289988 Subscript[$CellContext`\[Chi], 7] + 
     128155668289988 Subscript[$CellContext`\[Chi], 10] + 
     128155665612748 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     267500656236190 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     139582441887906 Subscript[$CellContext`\[Chi], 6] + 
     139582439097126 Subscript[$CellContext`\[Chi], 8] + 
     139582439097126 Subscript[$CellContext`\[Chi], 9] + 
     139582441887906 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     291323606040420 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     151998606413368 Subscript[$CellContext`\[Chi], 1] + 
     151998606413368 Subscript[$CellContext`\[Chi], 2] + 
     151998609322238 Subscript[$CellContext`\[Chi], 3] + 
     151998609322238 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     317206911539126 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     165487373471832 Subscript[$CellContext`\[Chi], 5] + 
     165487370440152 Subscript[$CellContext`\[Chi], 7] + 
     165487370440152 Subscript[$CellContext`\[Chi], 10] + 
     165487373471832 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     345323645373898 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     180138730831220 Subscript[$CellContext`\[Chi], 6] + 
     180138733990612 Subscript[$CellContext`\[Chi], 8] + 
     180138733990612 Subscript[$CellContext`\[Chi], 9] + 
     180138730831220 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     375861003147184 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     196050026746384 Subscript[$CellContext`\[Chi], 1] + 
     196050026746384 Subscript[$CellContext`\[Chi], 2] + 
     196050023454200 Subscript[$CellContext`\[Chi], 3] + 
     196050023454200 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     409021423151936 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     213326501434346 Subscript[$CellContext`\[Chi], 5] + 
     213326504864602 Subscript[$CellContext`\[Chi], 7] + 
     213326504864602 Subscript[$CellContext`\[Chi], 10] + 
     213326501434346 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     445023792375936 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     232081964495996 Subscript[$CellContext`\[Chi], 6] + 
     232081960922194 Subscript[$CellContext`\[Chi], 8] + 
     232081960922194 Subscript[$CellContext`\[Chi], 9] + 
     232081964495996 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     484104745240092 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     252439414930528 Subscript[$CellContext`\[Chi], 1] + 
     252439414930528 Subscript[$CellContext`\[Chi], 2] + 
     252439418653556 Subscript[$CellContext`\[Chi], 3] + 
     252439418653556 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     526520062003458 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     274531822709664 Subscript[$CellContext`\[Chi], 5] + 
     274531818831516 Subscript[$CellContext`\[Chi], 7] + 
     274531818831516 Subscript[$CellContext`\[Chi], 10] + 
     274531822709664 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     572546174270372 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     298502851363112 Subscript[$CellContext`\[Chi], 6] + 
     298502855402488 Subscript[$CellContext`\[Chi], 8] + 
     298502855402488 Subscript[$CellContext`\[Chi], 9] + 
     298502851363112 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     622481785573336 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     324507759481614 Subscript[$CellContext`\[Chi], 1] + 
     324507759481614 Subscript[$CellContext`\[Chi], 2] + 
     324507755274666 Subscript[$CellContext`\[Chi], 3] + 
     324507755274666 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     676649615585830 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     352714242039748 Subscript[$CellContext`\[Chi], 5] + 
     352714246420844 Subscript[$CellContext`\[Chi], 7] + 
     352714246420844 Subscript[$CellContext`\[Chi], 10] + 
     352714242039748 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     735398277133438 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     383303469945240 Subscript[$CellContext`\[Chi], 6] + 
     383303465383176 Subscript[$CellContext`\[Chi], 8] + 
     383303465383176 Subscript[$CellContext`\[Chi], 9] + 
     383303469945240 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     799104295836264 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     416471068713460 Subscript[$CellContext`\[Chi], 1] + 
     416471068713460 Subscript[$CellContext`\[Chi], 2] + 
     416471073463568 Subscript[$CellContext`\[Chi], 3] + 
     416471073463568 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     868174282922504 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     452428316860948 Subscript[$CellContext`\[Chi], 5] + 
     452428311915464 Subscript[$CellContext`\[Chi], 7] + 
     452428311915464 Subscript[$CellContext`\[Chi], 10] + 
     452428316860948 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     943047272509108 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     491403283351992 Subscript[$CellContext`\[Chi], 6] + 
     491403288500460 Subscript[$CellContext`\[Chi], 8] + 
     491403288500460 Subscript[$CellContext`\[Chi], 9] + 
     491403283351992 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     1024197235459864 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     533642208700648 Subscript[$CellContext`\[Chi], 1] + 
     533642208700648 Subscript[$CellContext`\[Chi], 2] + 
     533642203341308 Subscript[$CellContext`\[Chi], 3] + 
     533642203341308 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     1112135782793772 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     579410825825389 Subscript[$CellContext`\[Chi], 5] + 
     579410831403778 Subscript[$CellContext`\[Chi], 7] + 
     579410831403778 Subscript[$CellContext`\[Chi], 10] + 
     579410825825389 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     1207415072547356 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     628995951231218 Subscript[$CellContext`\[Chi], 6] + 
     628995945425302 Subscript[$CellContext`\[Chi], 8] + 
     628995945425302 Subscript[$CellContext`\[Chi], 9] + 
     628995951231218 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     1310630934985872 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     682707017590608 Subscript[$CellContext`\[Chi], 1] + 
     682707017590608 Subscript[$CellContext`\[Chi], 2] + 
     682707023632836 Subscript[$CellContext`\[Chi], 3] + 
     682707023632836 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     1422426232117300 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     740877906387900 Subscript[$CellContext`\[Chi], 5] + 
     740877900100248 Subscript[$CellContext`\[Chi], 7] + 
     740877900100248 Subscript[$CellContext`\[Chi], 10] + 
     740877906387900 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     1543494468601978 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     803868724758030 Subscript[$CellContext`\[Chi], 6] + 
     803868731300550 Subscript[$CellContext`\[Chi], 8] + 
     803868731300550 Subscript[$CellContext`\[Chi], 9] + 
     803868724758030 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     1674583672358424 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     872067915559602 Subscript[$CellContext`\[Chi], 1] + 
     872067915559602 Subscript[$CellContext`\[Chi], 2] + 
     872067908752428 Subscript[$CellContext`\[Chi], 3] + 
     872067908752428 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     1816500564466728 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     945894315822706 Subscript[$CellContext`\[Chi], 5] + 
     945894322904678 Subscript[$CellContext`\[Chi], 7] + 
     945894322904678 Subscript[$CellContext`\[Chi], 10] + 
     945894315822706 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     1970115039355950 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     1025799585454794 Subscript[$CellContext`\[Chi], 6] + 
     1025799578087514 Subscript[$CellContext`\[Chi], 8] + 
     1025799578087514 Subscript[$CellContext`\[Chi], 9] + 
     1025799585454794 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     2136364977741384 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1112270590159896 Subscript[$CellContext`\[Chi], 1] + 
     1112270590159896 Subscript[$CellContext`\[Chi], 2] + 
     1112270597823378 Subscript[$CellContext`\[Chi], 3] + 
     1112270597823378 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     2316261416366326 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     1205832195961456 Subscript[$CellContext`\[Chi], 5] + 
     1205832187990484 Subscript[$CellContext`\[Chi], 7] + 
     1205832187990484 Subscript[$CellContext`\[Chi], 10] + 
     1205832195961456 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     2510894100288956 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     1307050025754454 Subscript[$CellContext`\[Chi], 6] + 
     1307050034044610 Subscript[$CellContext`\[Chi], 8] + 
     1307050034044610 Subscript[$CellContext`\[Chi], 9] + 
     1307050025754454 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     2721437445267808 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1416533673655788 Subscript[$CellContext`\[Chi], 1] + 
     1416533673655788 Subscript[$CellContext`\[Chi], 2] + 
     1416533665034328 Subscript[$CellContext`\[Chi], 3] + 
     1416533665034328 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     2949156939729130 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     1534939891546546 Subscript[$CellContext`\[Chi], 5] + 
     1534939900511858 Subscript[$CellContext`\[Chi], 7] + 
     1534939900511858 Subscript[$CellContext`\[Chi], 10] + 
     1534939891546546 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     3195416017861482 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     1662976285050154 Subscript[$CellContext`\[Chi], 6] + 
     1662976275727982 Subscript[$CellContext`\[Chi], 8] + 
     1662976275727982 Subscript[$CellContext`\[Chi], 9] + 
     1662976285050154 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     3461683437592104 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     1801404994637084 Subscript[$CellContext`\[Chi], 1] + 
     1801404994637084 Subscript[$CellContext`\[Chi], 2] + 
     1801405004329588 Subscript[$CellContext`\[Chi], 3] + 
     1801405004329588 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     3749541199547360 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     1951046943916442 Subscript[$CellContext`\[Chi], 5] + 
     1951046933839654 Subscript[$CellContext`\[Chi], 7] + 
     1951046933839654 Subscript[$CellContext`\[Chi], 10] + 
     1951046943916442 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     4060693045619142 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     2112786089250924 Subscript[$CellContext`\[Chi], 6] + 
     2112786099726450 Subscript[$CellContext`\[Chi], 8] + 
     2112786099726450 Subscript[$CellContext`\[Chi], 9] + 
     2112786089250924 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     4396973578441376 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     2287574301178852 Subscript[$CellContext`\[Chi], 1] + 
     2287574301178852 Subscript[$CellContext`\[Chi], 2] + 
     2287574290289624 Subscript[$CellContext`\[Chi], 3] + 
     2287574290289624 Subscript[$CellContext`\[Chi], 4], 0, 0, 0, 
     4760358045945872 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 
     2476436267182746 Subscript[$CellContext`\[Chi], 5] + 
     2476436278501182 Subscript[$CellContext`\[Chi], 7] + 
     2476436278501182 Subscript[$CellContext`\[Chi], 10] + 
     2476436267182746 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 
     5152972838231774 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     2680475098603848 Subscript[$CellContext`\[Chi], 6] + 
     2680475086840152 Subscript[$CellContext`\[Chi], 8] + 
     2680475086840152 Subscript[$CellContext`\[Chi], 9] + 
     2680475098603848 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 
     5577106747243396 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     2900877983404346 Subscript[$CellContext`\[Chi], 1] + 
     2900877983404346 Subscript[$CellContext`\[Chi], 2] + 
     2900877995629924 Subscript[$CellContext`\[Chi], 3] + 
     2900877995629924 Subscript[$CellContext`\[Chi], 4]}, 0, 2016, 24],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.5572033401849403`*^9, 3.557203347171844*^9}}],

Cell["\<\
\\chi _{14}+\\sqrt[6]{q} \\left(\\chi _5+\\chi _{12}\\right)+2 \\sqrt[3]{q} \
\\chi _{13}+\\sqrt{q} \\left(\\chi _6+2 \\chi _8+2
   \\chi _9+\\chi _{11}\\right)+4 q^{2/3} \\chi _{15}+q^{5/6} \\left(4 \\chi \
_1+4 \\chi _2+2 \\chi _3+2 \\chi _4\\right)+8 q
   \\chi _{14}+q^{7/6} \\left(5 \\chi _5+6 \\chi _7+6 \\chi _{10}+5 \\chi \
_{12}\\right)+14 q^{4/3} \\chi _{13}+q^{3/2}
   \\left(10 \\chi _6+8 \\chi _8+8 \\chi _9+10 \\chi _{11}\\right)+24 q^{5/3} \
\\chi _{15}+q^{11/6} \\left(14 \\chi _1+14 \\chi
   _2+16 \\chi _3+16 \\chi _4\\right)+38 q^2 \\chi _{14}+q^{13/6} \\left(25 \
\\chi _5+22 \\chi _7+22 \\chi _{10}+25 \\chi
   _{12}\\right)+58 q^{7/3} \\chi _{13}+q^{5/2} \\left(34 \\chi _6+38 \\chi \
_8+38 \\chi _9+34 \\chi _{11}\\right)+88 q^{8/3}
   \\chi _{15}+q^{17/6} \\left(56 \\chi _1+56 \\chi _2+52 \\chi _3+52 \\chi \
_4\\right)+130 q^3 \\chi _{14}+q^{19/6} \\left(76
   \\chi _5+80 \\chi _7+80 \\chi _{10}+76 \\chi _{12}\\right)+188 q^{10/3} \
\\chi _{13}+q^{7/2} \\left(115 \\chi _6+110 \\chi
   _8+110 \\chi _9+115 \\chi _{11}\\right)+268 q^{11/3} \\chi _{15}+q^{23/6} \
\\left(156 \\chi _1+156 \\chi _2+162 \\chi
   _3+162 \\chi _4\\right)+376 q^4 \\chi _{14}+q^{25/6} \\left(226 \\chi \
_5+218 \\chi _7+218 \\chi _{10}+226 \\chi
   _{12}\\right)+522 q^{13/3} \\chi _{13}+q^{9/2} \\left(302 \\chi _6+310 \
\\chi _8+310 \\chi _9+302 \\chi _{11}\\right)+716
   q^{14/3} \\chi _{15}+q^{29/6} \\left(422 \\chi _1+422 \\chi _2+412 \\chi \
_3+412 \\chi _4\\right)+972 q^5 \\chi
   _{14}+q^{31/6} \\left(559 \\chi _5+570 \\chi _7+570 \\chi _{10}+559 \\chi \
_{12}\\right)+1308 q^{16/3} \\chi
   _{13}+q^{11/2} \\left(762 \\chi _6+750 \\chi _8+750 \\chi _9+762 \\chi \
_{11}\\right)+1744 q^{17/3} \\chi _{15}+q^{35/6}
   \\left(998 \\chi _1+998 \\chi _2+1012 \\chi _3+1012 \\chi _4\\right)+2310 \
q^6 \\chi _{14}+q^{37/6} \\left(1334 \\chi
   _5+1318 \\chi _7+1318 \\chi _{10}+1334 \\chi _{12}\\right)+3038 q^{19/3} \
\\chi _{13}+q^{13/2} \\left(1728 \\chi _6+1746
   \\chi _8+1746 \\chi _9+1728 \\chi _{11}\\right)+3968 q^{20/3} \\chi \
_{15}+q^{41/6} \\left(2272 \\chi _1+2272 \\chi _2+2252
   \\chi _3+2252 \\chi _4\\right)+5152 q^7 \\chi _{14}+q^{43/6} \\left(2917 \
\\chi _5+2940 \\chi _7+2940 \\chi _{10}+2917 \\chi
   _{12}\\right)+6650 q^{22/3} \\chi _{13}+q^{15/2} \\left(3784 \\chi _6+3758 \
\\chi _8+3758 \\chi _9+3784 \\chi
   _{11}\\right)+8540 q^{23/3} \\chi _{15}+q^{47/6} \\left(4816 \\chi _1+4816 \
\\chi _2+4844 \\chi _3+4844 \\chi
   _4\\right)+10912 q^8 \\chi _{14}+q^{49/6} \\left(6172 \\chi _5+6140 \\chi \
_7+6140 \\chi _{10}+6172 \\chi
   _{12}\\right)+13878 q^{25/3} \\chi _{13}+q^{17/2} \\left(7794 \\chi \
_6+7830 \\chi _8+7830 \\chi _9+7794 \\chi
   _{11}\\right)+17572 q^{26/3} \\chi _{15}+q^{53/6} \\left(9890 \\chi \
_1+9890 \\chi _2+9850 \\chi _3+9850 \\chi
   _4\\right)+22154 q^9 \\chi _{14}+q^{55/6} \\left(12398 \\chi _5+12442 \
\\chi _7+12442 \\chi _{10}+12398 \\chi
   _{12}\\right)+27824 q^{28/3} \\chi _{13}+q^{19/2} \\left(15593 \\chi \
_6+15544 \\chi _8+15544 \\chi _9+15593 \\chi
   _{11}\\right)+34812 q^{29/3} \\chi _{15}+q^{59/6} \\left(19416 \\chi \
_1+19416 \\chi _2+19470 \\chi _3+19470 \\chi
   _4\\right)+43400 q^{10} \\chi _{14}+q^{61/6} \\left(24228 \\chi _5+24168 \
\\chi _7+24168 \\chi _{10}+24228 \\chi
   _{12}\\right)+53922 q^{31/3} \\chi _{13}+q^{21/2} \\left(29982 \\chi \
_6+30048 \\chi _8+30048 \\chi _9+29982 \\chi
   _{11}\\right)+66776 q^{32/3} \\chi _{15}+q^{65/6} \\left(37150 \\chi \
_1+37150 \\chi _2+37076 \\chi _3+37076 \\chi
   _4\\right)+82442 q^{11} \\chi _{14}+q^{67/6} \\left(45710 \\chi _5+45790 \
\\chi _7+45790 \\chi _{10}+45710 \\chi
   _{12}\\right)+101478 q^{34/3} \\chi _{13}+q^{23/2} \\left(56276 \\chi \
_6+56188 \\chi _8+56188 \\chi _9+56276 \\chi
   _{11}\\right)+124556 q^{35/3} \\chi _{15}+q^{71/6} \\left(68876 \\chi \
_1+68876 \\chi _2+68974 \\chi _3+68974 \\chi
   _4\\right)+152464 q^{12} \\chi _{14}+q^{73/6} \\left(84311 \\chi _5+84204 \
\\chi _7+84204 \\chi _{10}+84311 \\chi
   _{12}\\right)+186134 q^{37/3} \\chi _{13}+q^{25/2} \\left(102676 \\chi \
_6+102794 \\chi _8+102794 \\chi _9+102676 \\chi
   _{11}\\right)+226672 q^{38/3} \\chi _{15}+q^{77/6} \\left(125020 \\chi \
_1+125020 \\chi _2+124892 \\chi _3+124892 \\chi
   _4\\right)+275368 q^{13} \\chi _{14}+q^{79/6} \\left(151550 \\chi \
_5+151690 \\chi _7+151690 \\chi _{10}+151550 \\chi
   _{12}\\right)+333746 q^{40/3} \\chi _{13}+q^{27/2} \\left(183632 \\chi \
_6+183478 \\chi _8+183478 \\chi _9+183632 \\chi
   _{11}\\right)+403588 q^{41/3} \\chi _{15}+q^{83/6} \\left(221640 \\chi \
_1+221640 \\chi _2+221808 \\chi _3+221808 \\chi
   _4\\right)+486984 q^{14} \\chi _{14}+q^{85/6} \\left(267350 \\chi \
_5+267166 \\chi _7+267166 \\chi _{10}+267350 \\chi
   _{12}\\right)+586384 q^{43/3} \\chi _{13}+q^{29/2} \\left(321380 \\chi \
_6+321580 \\chi _8+321580 \\chi _9+321380 \\chi
   _{11}\\right)+704640 q^{44/3} \\chi _{15}+q^{89/6} \\left(386038 \\chi \
_1+386038 \\chi _2+385820 \\chi _3+385820 \\chi
   _4\\right)+845084 q^{15} \\chi _{14}+q^{91/6} \\left(462289 \\chi \
_5+462526 \\chi _7+462526 \\chi _{10}+462289 \\chi
   _{12}\\right)+1011596 q^{46/3} \\chi _{13}+q^{31/2} \\left(553134 \\chi \
_6+552876 \\chi _8+552876 \\chi _9+553134 \\chi
   _{11}\\right)+1208688 q^{47/3} \\chi _{15}+q^{95/6} \\left(660016 \\chi \
_1+660016 \\chi _2+660296 \\chi _3+660296 \\chi
   _4\\right)+1441608 q^{16} \\chi _{14}+q^{97/6} \\left(786836 \\chi \
_5+786532 \\chi _7+786532 \\chi _{10}+786836 \\chi
   _{12}\\right)+1716438 q^{49/3} \\chi _{13}+q^{33/2} \\left(935700 \\chi \
_6+936030 \\chi _8+936030 \\chi _9+935700 \\chi
   _{11}\\right)+2040232 q^{50/3} \\chi _{15}+q^{101/6} \\left(1111676 \\chi \
_1+1111676 \\chi _2+1111318 \\chi _3+1111318
   \\chi _4\\right)+2421154 q^{17} \\chi _{14}+q^{103/6} \\left(1317772 \\chi \
_5+1318160 \\chi _7+1318160 \\chi
   _{10}+1317772 \\chi _{12}\\right)+2868640 q^{52/3} \\chi _{13}+q^{35/2} \
\\left(1560558 \\chi _6+1560138 \\chi _8+1560138
   \\chi _9+1560558 \\chi _{11}\\right)+3393604 q^{53/3} \\chi \
_{15}+q^{107/6} \\left(1844272 \\chi _1+1844272 \\chi
   _2+1844726 \\chi _3+1844726 \\chi _4\\right)+4008620 q^{18} \\chi \
_{14}+q^{109/6} \\left(2177418 \\chi _5+2176926 \\chi
   _7+2176926 \\chi _{10}+2177418 \\chi _{12}\\right)+4728188 q^{55/3} \\chi \
_{13}+q^{37/2} \\left(2565885 \\chi _6+2566416
   \\chi _8+2566416 \\chi _9+2565885 \\chi _{11}\\right)+5569004 q^{56/3} \
\\chi _{15}+q^{113/6} \\left(3020672 \\chi
   _1+3020672 \\chi _2+3020098 \\chi _3+3020098 \\chi _4\\right)+6550264 \
q^{19} \\chi _{14}+q^{115/6} \\left(3549860 \\chi
   _5+3550480 \\chi _7+3550480 \\chi _{10}+3549860 \\chi \
_{12}\\right)+7694042 q^{58/3} \\chi _{13}+q^{39/2} \\left(4167658
   \\chi _6+4166990 \\chi _8+4166990 \\chi _9+4167658 \\chi \
_{11}\\right)+9025656 q^{59/3} \\chi _{15}+q^{119/6}
   \\left(4885050 \\chi _1+4885050 \\chi _2+4885770 \\chi _3+4885770 \\chi _4\
\\right)+10574158 q^{20} \\chi _{14}+q^{121/6}
   \\left(5720368 \\chi _5+5719592 \\chi _7+5719592 \\chi _{10}+5720368 \\chi \
_{12}\\right)+12372828 q^{61/3} \\chi
   _{13}+q^{41/2} \\left(6688418 \\chi _6+6689254 \\chi _8+6689254 \\chi \
_9+6688418 \\chi _{11}\\right)+14459756 q^{62/3}
   \\chi _{15}+q^{125/6} \\left(7812804 \\chi _1+7812804 \\chi _2+7811904 \
\\chi _3+7811904 \\chi _4\\right)+16878530 q^{21}
   \\chi _{14}+q^{127/6} \\left(9113342 \\chi _5+9114310 \\chi _7+9114310 \
\\chi _{10}+9113342 \\chi _{12}\\right)+19678934
   q^{64/3} \\chi _{13}+q^{43/2} \\left(10620376 \\chi _6+10619336 \\chi \
_8+10619336 \\chi _9+10620376 \\chi
   _{11}\\right)+22917824 q^{65/3} \\chi _{15}+q^{131/6} \\left(12360254 \
\\chi _1+12360254 \\chi _2+12361372 \\chi
   _3+12361372 \\chi _4\\right)+26660056 q^{22} \\chi _{14}+q^{133/6} \
\\left(14371921 \\chi _5+14370720 \\chi _7+14370720
   \\chi _{10}+14371921 \\chi _{12}\\right)+30979556 q^{67/3} \\chi \
_{13}+q^{45/2} \\left(16690188 \\chi _6+16691478 \\chi
   _8+16691478 \\chi _9+16690188 \\chi _{11}\\right)+35960540 q^{68/3} \\chi \
_{15}+q^{137/6} \\left(19364960 \\chi
   _1+19364960 \\chi _2+19363576 \\chi _3+19363576 \\chi _4\\right)+41698824 \
q^{23} \\chi _{14}+q^{139/6} \\left(22441982
   \\chi _5+22443466 \\chi _7+22443466 \\chi _{10}+22441982 \\chi \
_{12}\\right)+48303390 q^{70/3} \\chi _{13}+q^{47/2}
   \\left(25985092 \\chi _6+25983500 \\chi _8+25983500 \\chi _9+25985092 \
\\chi _{11}\\right)+55898068 q^{71/3} \\chi
   _{15}+q^{143/6} \\left(30054110 \\chi _1+30054110 \\chi _2+30055816 \\chi \
_3+30055816 \\chi _4\\right)+64623462 q^{24}
   \\chi _{14}+q^{145/6} \\left(34730534 \\chi _5+34728706 \\chi _7+34728706 \
\\chi _{10}+34730534 \\chi
   _{12}\\right)+74639128 q^{73/3} \\chi _{13}+q^{49/2} \\left(40092240 \\chi \
_6+40094196 \\chi _8+40094196 \\chi
   _9+40092240 \\chi _{11}\\right)+86125952 q^{74/3} \\chi _{15}+q^{149/6} \
\\left(46243086 \\chi _1+46243086 \\chi
   _2+46240992 \\chi _3+46240992 \\chi _4\\right)+99288904 q^{25} \\chi \
_{14}+q^{151/6} \\left(53284028 \\chi _5+53286268
   \\chi _7+53286268 \\chi _{10}+53284028 \\chi _{12}\\right)+114360050 \
q^{76/3} \\chi _{13}+q^{51/2} \\left(61347178 \\chi
   _6+61344782 \\chi _8+61344782 \\chi _9+61347178 \\chi \
_{11}\\right)+131601976 q^{77/3} \\chi _{15}+q^{155/6}
   \\left(70562880 \\chi _1+70562880 \\chi _2+70565442 \\chi _3+70565442 \
\\chi _4\\right)+151311614 q^{26} \\chi
   _{14}+q^{157/6} \\left(81098887 \\chi _5+81096150 \\chi _7+81096150 \\chi \
_{10}+81098887 \\chi _{12}\\right)+173824468
   q^{79/3} \\chi _{13}+q^{53/2} \\left(93122870 \\chi _6+93125794 \\chi \
_8+93125794 \\chi _9+93122870 \\chi
   _{11}\\right)+199519428 q^{80/3} \\chi _{15}+q^{161/6} \\left(106847440 \
\\chi _1+106847440 \\chi _2+106844318 \\chi
   _3+106844318 \\chi _4\\right)+228824084 q^{27} \\chi _{14}+q^{163/6} \
\\left(122487554 \\chi _5+122490886 \\chi
   _7+122490886 \\chi _{10}+122487554 \\chi _{12}\\right)+262220690 q^{82/3} \
\\chi _{13}+q^{55/2} \\left(140312156 \\chi
   _6+140308600 \\chi _8+140308600 \\chi _9+140312156 \\chi \
_{11}\\right)+300252832 q^{83/3} \\chi _{15}+q^{167/6}
   \\left(160595940 \\chi _1+160595940 \\chi _2+160599732 \\chi _3+160599732 \
\\chi _4\\right)+343532824 q^{28} \\chi
   _{14}+q^{169/6} \\left(183678486 \\chi _5+183674442 \\chi _7+183674442 \
\\chi _{10}+183678486 \\chi
   _{12}\\right)+392750022 q^{85/3} \\chi _{13}+q^{57/2} \\left(209909750 \
\\chi _6+209914060 \\chi _8+209914060 \\chi
   _9+209909750 \\chi _{11}\\right)+448680044 q^{86/3} \\chi _{15}+q^{173/6} \
\\left(239717716 \\chi _1+239717716 \\chi
   _2+239713124 \\chi _3+239713124 \\chi _4\\right)+512195060 q^{29} \\chi \
_{14}+q^{175/6} \\left(273546908 \\chi
   _5+273551800 \\chi _7+273551800 \\chi _{10}+273546908 \\chi \
_{12}\\right)+584275290 q^{88/3} \\chi _{13}+q^{59/2}
   \\left(311935764 \\chi _6+311930556 \\chi _8+311930556 \\chi _9+311935764 \
\\chi _{11}\\right)+666021708 q^{89/3} \\chi
   _{15}+q^{179/6} \\left(355447368 \\chi _1+355447368 \\chi _2+355452912 \
\\chi _3+355452912 \\chi _4\\right)+758670290
   q^{30} \\chi _{14}+q^{181/6} \\left(404757898 \\chi _5+404751998 \\chi \
_7+404751998 \\chi _{10}+404757898 \\chi
   _{12}\\right)+863607802 q^{91/3} \\chi _{13}+q^{61/2} \\left(460578751 \
\\chi _6+460585028 \\chi _8+460585028 \\chi
   _9+460578751 \\chi _{11}\\right)+982389348 q^{92/3} \\chi _{15}+q^{185/6} \
\\left(523757546 \\chi _1+523757546 \\chi
   _2+523750870 \\chi _3+523750870 \\chi _4\\right)+1116757936 q^{31} \\chi \
_{14}+q^{187/6} \\left(595190806 \\chi
   _5+595197902 \\chi _7+595197902 \\chi _{10}+595190806 \\chi \
_{12}\\right)+1268666084 q^{94/3} \\chi _{13}+q^{63/2}
   \\left(675939186 \\chi _6+675931644 \\chi _8+675931644 \\chi _9+675939186 \
\\chi _{11}\\right)+1440299964 q^{95/3} \\chi
   _{15}+q^{191/6} \\left(767129806 \\chi _1+767129806 \\chi _2+767137820 \
\\chi _3+767137820 \\chi _4\\right)+1634106084
   q^{32} \\chi _{14}+q^{193/6} \\left(870087596 \\chi _5+870079084 \\chi \
_7+870079084 \\chi _{10}+870087596 \\chi
   _{12}\\right)+1852820926 q^{97/3} \\chi _{13}+q^{65/2} \\left(986226280 \
\\chi _6+986235320 \\chi _8+986235320 \\chi
   _9+986226280 \\chi _{11}\\right)+2099503872 q^{98/3} \\chi _{15}+q^{197/6} \
\\left(1117198096 \\chi _1+1117198096 \\chi
   _2+1117188500 \\chi _3+1117188500 \\chi _4\\right)+2377573550 q^{33} \\chi \
_{14}+q^{199/6} \\left(1264772324 \\chi
   _5+1264782508 \\chi _7+1264782508 \\chi _{10}+1264772324 \\chi \
_{12}\\right)+2690848282 q^{100/3} \\chi _{13}+q^{67/2}
   \\left(1431005880 \\chi _6+1430995074 \\chi _8+1430995074 \\chi \
_9+1431005880 \\chi _{11}\\right)+3043590760 q^{101/3}
   \\chi _{15}+q^{203/6} \\left(1618108310 \\chi _1+1618108310 \\chi \
_2+1618119772 \\chi _3+1618119772 \\chi
   _4\\right)+3440557560 q^{34} \\chi _{14}+q^{205/6} \\left(1828636050 \\chi \
_5+1828623894 \\chi _7+1828623894 \\chi
   _{10}+1828636050 \\chi _{12}\\right)+3887053970 q^{103/3} \\chi \
_{13}+q^{69/2} \\left(2065342798 \\chi _6+2065355684
   \\chi _8+2065355684 \\chi _9+2065342798 \\chi _{11}\\right)+4388994516 \
q^{104/3} \\chi _{15}+q^{209/6} \\left(2331400624
   \\chi _1+2331400624 \\chi _2+2331386966 \\chi _3+2331386966 \\chi \
_4\\right)+4952970080 q^{35} \\chi _{14}+q^{211/6}
   \\left(2630234585 \\chi _5+2630249058 \\chi _7+2630249058 \\chi \
_{10}+2630234585 \\chi _{12}\\right)+5586321942
   q^{106/3} \\chi _{13}+q^{71/2} \\left(2965774318 \\chi _6+2965758986 \\chi \
_8+2965758986 \\chi _9+2965774318 \\chi
   _{11}\\right)+6297223672 q^{107/3} \\chi _{15}+q^{215/6} \\left(3342271706 \
\\chi _1+3342271706 \\chi _2+3342287944 \\chi
   _3+3342287944 \\chi _4\\right)+7094771620 q^{36} \\chi _{14}+q^{217/6} \
\\left(3764587198 \\chi _5+3764570006 \\chi
   _7+3764570006 \\chi _{10}+3764587198 \\chi _{12}\\right)+7989084700 \
q^{109/3} \\chi _{13}+q^{73/2} \\left(4237989326
   \\chi _6+4238007526 \\chi _8+4238007526 \\chi _9+4237989326 \\chi \
_{11}\\right)+8991414720 q^{110/3} \\chi
   _{15}+q^{221/6} \\left(4768480486 \\chi _1+4768480486 \\chi _2+4768461224 \
\\chi _3+4768461224 \\chi
   _4\\right)+10114267968 q^{37} \\chi _{14}+q^{223/6} \\left(5362577206 \
\\chi _5+5362597586 \\chi _7+5362597586 \\chi
   _{10}+5362577206 \\chi _{12}\\right)+11371539428 q^{112/3} \\chi \
_{13}+q^{75/2} \\left(6027680788 \\chi _6+6027659228
   \\chi _8+6027659228 \\chi _9+6027680788 \\chi _{11}\\right)+12778660764 \
q^{113/3} \\chi _{15}+q^{227/6}
   \\left(6771837348 \\chi _1+6771837348 \\chi _2+6771860148 \\chi \
_3+6771860148 \\chi _4\\right)+14352763326 q^{38} \\chi
   _{14}+q^{229/6} \\left(7604159430 \\chi _5+7604135322 \\chi _7+7604135322 \
\\chi _{10}+7604159430 \\chi
   _{12}\\right)+16112857960 q^{115/3} \\chi _{13}+q^{77/2} \\left(8534564966 \
\\chi _6+8534590450 \\chi _8+8534590450 \\chi
   _9+8534564966 \\chi _{11}\\right)+18080032920 q^{116/3} \\chi \
_{15}+q^{233/6} \\left(9574256892 \\chi _1+9574256892
   \\chi _2+9574229958 \\chi _3+9574229958 \\chi _4\\right)+20277671874 \
q^{39} \\chi _{14}+q^{235/6} \\left(10735440266
   \\chi _5+10735468726 \\chi _7+10735468726 \\chi _{10}+10735440266 \\chi \
_{12}\\right)+22731693922 q^{118/3} \\chi
   _{13}+q^{79/2} \\left(12031868054 \\chi _6+12031837990 \\chi \
_8+12031837990 \\chi _9+12031868054 \\chi
   _{11}\\right)+25470817600 q^{119/3} \\chi _{15}+q^{239/6} \
\\left(13478535866 \\chi _1+13478535866 \\chi _2+13478567620
   \\chi _3+13478567620 \\chi _4\\right)+28526851472 q^{40} \\chi \
_{14}+q^{241/6} \\left(15092303173 \\chi _5+15092269642
   \\chi _7+15092269642 \\chi _{10}+15092303173 \\chi \
_{12}\\right)+31935013604 q^{121/3} \\chi _{13}+q^{81/2}
   \\left(16891565520 \\chi _6+16891600920 \\chi _8+16891600920 \\chi \
_9+16891565520 \\chi _{11}\\right)+35734282824
   q^{122/3} \\chi _{15}+q^{245/6} \\left(18896961728 \\chi _1+18896961728 \
\\chi _2+18896924362 \\chi _3+18896924362 \\chi
   _4\\right)+39967784868 q^{41} \\chi _{14}+q^{247/6} \\left(21131023998 \
\\chi _5+21131063430 \\chi _7+21131063430 \\chi
   _{10}+21131023998 \\chi _{12}\\right)+44683216444 q^{124/3} \\chi \
_{13}+q^{83/2} \\left(23618983134 \\chi
   _6+23618941530 \\chi _8+23618941530 \\chi _9+23618983134 \\chi \
_{11}\\right)+49933311264 q^{125/3} \\chi
   _{15}+q^{251/6} \\left(26388397492 \\chi _1+26388397492 \\chi \
_2+26388441380 \\chi _3+26388441380 \\chi
   _4\\right)+55776351644 q^{42} \\chi _{14}+q^{253/6} \\left(29470070114 \
\\chi _5+29470023826 \\chi _7+29470023826 \\chi
   _{10}+29470070114 \\chi _{12}\\right)+62276730106 q^{127/3} \\chi \
_{13}+q^{85/2} \\left(32897658126 \\chi
   _6+32897706936 \\chi _8+32897706936 \\chi _9+32897658126 \\chi \
_{11}\\right)+69505565824 q^{128/3} \\chi
   _{15}+q^{257/6} \\left(36708717862 \\chi _1+36708717862 \\chi \
_2+36708666404 \\chi _3+36708666404 \\chi
   _4\\right)+77541380672 q^{43} \\chi _{14}+q^{259/6} \\left(40944297198 \
\\chi _5+40944351438 \\chi _7+40944351438 \\chi
   _{10}+40944297198 \\chi _{12}\\right)+86470840996 q^{130/3} \\chi \
_{13}+q^{87/2} \\left(45650127066 \\chi
   _6+45650069904 \\chi _8+45650069904 \\chi _9+45650127066 \\chi \
_{11}\\right)+96389570728 q^{131/3} \\chi
   _{15}+q^{263/6} \\left(50876200424 \\chi _1+50876200424 \\chi \
_2+50876260654 \\chi _3+50876260654 \\chi
   _4\\right)+107403042756 q^{44} \\chi _{14}+q^{265/6} \\left(56678131246 \
\\chi _5+56678067794 \\chi _7+56678067794 \\chi
   _{10}+56678131246 \\chi _{12}\\right)+119627555842 q^{133/3} \\chi \
_{13}+q^{89/2} \\left(63116725384 \\chi
   _6+63116792216 \\chi _8+63116792216 \\chi _9+63116725384 \\chi \
_{11}\\right)+133191304592 q^{134/3} \\chi
   _{15}+q^{269/6} \\left(70259531268 \\chi _1+70259531268 \\chi \
_2+70259460888 \\chi _3+70259460888 \\chi
   _4\\right)+148235551666 q^{45} \\chi _{14}+q^{271/6} \\left(78180409600 \
\\chi _5+78180483704 \\chi _7+78180483704 \\chi
   _{10}+78180409600 \\chi _{12}\\right)+164915911048 q^{136/3} \\chi \
_{13}+q^{91/2} \\left(86961303739 \\chi
   _6+86961225728 \\chi _8+86961225728 \\chi _9+86961303739 \\chi \
_{11}\\right)+183403752868 q^{137/3} \\chi
   _{15}+q^{275/6} \\left(96691817268 \\chi _1+96691817268 \\chi \
_2+96691899378 \\chi _3+96691899378 \\chi
   _4\\right)+203887740840 q^{46} \\chi _{14}+q^{277/6} \\left(107471236432 \
\\chi _5+107471150024 \\chi _7+107471150024
   \\chi _{10}+107471236432 \\chi _{12}\\right)+226575514058 q^{139/3} \\chi \
_{13}+q^{93/2} \\left(119408127166 \\chi
   _6+119408218082 \\chi _8+119408218082 \\chi _9+119408127166 \\chi \
_{11}\\right)+251695526876 q^{140/3} \\chi
   _{15}+q^{281/6} \\left(132622646846 \\chi _1+132622646846 \\chi \
_2+132622551202 \\chi _3+132622551202 \\chi
   _4\\right)+279499060500 q^{47} \\chi _{14}+q^{283/6} \\left(147246175606 \
\\chi _5+147246276206 \\chi _7+147246276206
   \\chi _{10}+147246175606 \\chi _{12}\\right)+310262422216 q^{142/3} \\chi \
_{13}+q^{95/2} \\left(163423960286 \\chi
   _6+163423854490 \\chi _8+163423854490 \\chi _9+163423960286 \\chi \
_{11}\\right)+344289349064 q^{143/3} \\chi
   _{15}+q^{287/6} \\left(181314798852 \\chi _1+181314798852 \\chi \
_2+181314910092 \\chi _3+181314910092 \\chi
   _4\\right)+381913633950 q^{48} \\chi _{14}+q^{289/6} \\left(201094066012 \
\\chi _5+201093949064 \\chi _7+201093949064
   \\chi _{10}+201094066012 \\chi _{12}\\right)+423501994716 q^{145/3} \\chi \
_{13}+q^{97/2} \\left(222953474040 \\chi
   _6+222953596968 \\chi _8+222953596968 \\chi _9+222953474040 \\chi \
_{11}\\right)+469457207188 q^{146/3} \\chi
   _{15}+q^{293/6} \\left(247104537312 \\chi _1+247104537312 \\chi \
_2+247104408120 \\chi _3+247104408120 \\chi
   _4\\right)+520221526128 q^{49} \\chi _{14}+q^{295/6} \\left(273778438266 \
\\chi _5+273778574022 \\chi _7+273778574022
   \\chi _{10}+273778438266 \\chi _{12}\\right)+576280419466 q^{148/3} \\chi \
_{13}+q^{99/2} \\left(303229997170 \\chi
   _6+303229854542 \\chi _8+303229854542 \\chi _9+303229997170 \\chi \
_{11}\\right)+638166643252 q^{149/3} \\chi
   _{15}+q^{299/6} \\left(335737678464 \\chi _1+335737678464 \\chi \
_2+335737828290 \\chi _3+335737828290 \\chi
   _4\\right)+706464687984 q^{50} \\chi _{14}+q^{301/6} \\left(371608142314 \
\\chi _5+371607984950 \\chi _7+371607984950
   \\chi _{10}+371608142314 \\chi _{12}\\right)+781815628336 q^{151/3} \\chi \
_{13}+q^{101/2} \\left(411176434564 \\chi
   _6+411176599820 \\chi _8+411176599820 \\chi _9+411176434564 \\chi \
_{11}\\right)+864922412028 q^{152/3} \\chi
   _{15}+q^{305/6} \\left(454811208434 \\chi _1+454811208434 \\chi \
_2+454811034916 \\chi _3+454811034916 \\chi
   _4\\right)+956555626240 q^{51} \\chi _{14}+q^{307/6} \\left(502915150841 \
\\chi _5+502915333004 \\chi _7+502915333004
   \\chi _{10}+502915150841 \\chi _{12}\\right)+1057559782866 q^{154/3} \\chi \
_{13}+q^{103/2} \\left(555930976446 \\chi
   _6+555930785232 \\chi _8+555930785232 \\chi _9+555930976446 \\chi \
_{11}\\right)+1168860168340 q^{155/3} \\chi
   _{15}+q^{311/6} \\left(614342154068 \\chi _1+614342154068 \\chi \
_2+614342354752 \\chi _3+614342354752 \\chi
   _4\\right)+1291470306448 q^{52} \\chi _{14}+q^{313/6} \\left(678679791434 \
\\chi _5+678679580842 \\chi _7+678679580842
   \\chi _{10}+678679791434 \\chi _{12}\\right)+1426500087476 q^{157/3} \\chi \
_{13}+q^{105/2} \\left(749523738470 \\chi
   _6+749523959428 \\chi _8+749523959428 \\chi _9+749523738470 \\chi \
_{11}\\right)+1575164621264 q^{158/3} \\chi
   _{15}+q^{317/6} \\left(827510499940 \\chi _1+827510499940 \\chi \
_2+827510268140 \\chi _3+827510268140 \\chi
   _4\\right)+1738793875962 q^{53} \\chi _{14}+q^{319/6} \\left(913334807822 \
\\chi _5+913335050962 \\chi _7+913335050962
   \\chi _{10}+913334807822 \\chi _{12}\\right)+1918843170754 q^{160/3} \\chi \
_{13}+q^{107/2} \\left(1007758720500 \\chi
   _6+1007758465500 \\chi _8+1007758465500 \\chi _9+1007758720500 \\chi _{11}\
\\right)+2116904594956 q^{161/3} \\chi
   _{15}+q^{323/6} \\left(1111613774940 \\chi _1+1111613774940 \\chi \
_2+1111614042342 \\chi _3+1111614042342 \\chi
   _4\\right)+2334719432934 q^{54} \\chi _{14}+q^{325/6} \\left(1225811455932 \
\\chi _5+1225811175564 \\chi
   _7+1225811175564 \\chi _{10}+1225811455932 \\chi \
_{12}\\right)+2574191680650 q^{163/3} \\chi _{13}+q^{109/2}
   \\left(1351346060602 \\chi _6+1351346354522 \\chi _8+1351346354522 \\chi \
_9+1351346060602 \\chi
   _{11}\\right)+2837402745992 q^{164/3} \\chi _{15}+q^{329/6} \
\\left(1489306750116 \\chi _1+1489306750116 \\chi
   _2+1489306442028 \\chi _3+1489306442028 \\chi _4\\right)+3126627434168 \
q^{55} \\chi _{14}+q^{331/6}
   \\left(1640881284420 \\chi _5+1640881607316 \\chi _7+1640881607316 \\chi \
_{10}+1640881284420 \\chi
   _{12}\\right)+3444351325882 q^{166/3} \\chi _{13}+q^{111/2} \
\\left(1807369902390 \\chi _6+1807369564020 \\chi
   _8+1807369564020 \\chi _9+1807369902390 \\chi _{11}\\right)+3793289666288 \
q^{167/3} \\chi _{15}+q^{335/6}
   \\left(1990190114496 \\chi _1+1990190114496 \\chi _2+1990190469036 \\chi \
_3+1990190469036 \\chi _4\\right)+4176407891834
   q^{56} \\chi _{14}+q^{337/6} \\left(2190892696510 \\chi _5+2190892325078 \
\\chi _7+2190892325078 \\chi
   _{10}+2190892696510 \\chi _{12}\\right)+4596943931752 q^{169/3} \\chi \
_{13}+q^{113/2} \\left(2411167762732 \\chi
   _6+2411168151812 \\chi _8+2411168151812 \\chi _9+2411167762732 \\chi _{11}\
\\right)+5058432433864 q^{170/3} \\chi
   _{15}+q^{341/6} \\left(2652863203164 \\chi _1+2652863203164 \\chi \
_2+2652862795650 \\chi _3+2652862795650 \\chi
   _4\\right)+5564731074296 q^{57} \\chi _{14}+q^{343/6} \\left(2917992301273 \
\\chi _5+2917992728040 \\chi
   _7+2917992728040 \\chi _{10}+2917992301273 \\chi \
_{12}\\right)+6120049125342 q^{172/3} \\chi _{13}+q^{115/2}
   \\left(3208754996400 \\chi _6+3208754549526 \\chi _8+3208754549526 \\chi \
_9+3208754996400 \\chi
   _{11}\\right)+6728978469020 q^{173/3} \\chi _{15}+q^{347/6} \
\\left(3527547358380 \\chi _1+3527547358380 \\chi
   _2+3527547826248 \\chi _3+3527547826248 \\chi _4\\right)+7396527258456 \
q^{58} \\chi _{14}+q^{349/6}
   \\left(3876986117086 \\chi _5+3876985627298 \\chi _7+3876985627298 \\chi \
_{10}+3876986117086 \\chi
   _{12}\\right)+8128156447196 q^{175/3} \\chi _{13}+q^{117/2} \
\\left(4259920362418 \\chi _6+4259920875092 \\chi
   _8+4259920875092 \\chi _9+4259920362418 \\chi _{11}\\right)+8929819421820 \
q^{176/3} \\chi _{15}+q^{353/6}
   \\left(4679459852592 \\chi _1+4679459852592 \\chi _2+4679459316030 \\chi \
_3+4679459316030 \\chi _4\\right)+9808004994048
   q^{59} \\chi _{14}+q^{355/6} \\left(5138989373596 \\chi _5+5138989935092 \
\\chi _7+5138989935092 \\chi
   _{10}+5138989373596 \\chi _{12}\\right)+10769784028018 q^{178/3} \\chi \
_{13}+q^{119/2} \\left(5642201418658 \\chi
   _6+5642200831142 \\chi _8+5642200831142 \\chi _9+5642201418658 \\chi _{11}\
\\right)+11822859999904 q^{179/3} \\chi
   _{15}+q^{359/6} \\left(6193113717888 \\chi _1+6193113717888 \\chi \
_2+6193114332558 \\chi _3+6193114332558 \\chi
   _4\\right)+12975623812334 q^{60} \\chi _{14}+q^{361/6} \
\\left(6796106974162 \\chi _5+6796106331158 \\chi
   _7+6796106331158 \\chi _{10}+6796106974162 \\chi \
_{12}\\right)+14237213209346 q^{181/3} \\chi _{13}+q^{121/2}
   \\left(7455946163304 \\chi _6+7455946835868 \\chi _8+7455946835868 \\chi \
_9+7455946163304 \\chi
   _{11}\\right)+15617577166844 q^{182/3} \\chi _{15}+q^{365/6} \
\\left(8177824119012 \\chi _1+8177824119012 \\chi
   _2+8177823415608 \\chi _3+8177823415608 \\chi _4\\right)+17127545662136 \
q^{61} \\chi _{14}+q^{367/6}
   \\left(8967387308278 \\chi _5+8967388043846 \\chi _7+8967388043846 \\chi \
_{10}+8967387308278 \\chi
   _{12}\\right)+18778905257512 q^{184/3} \\chi _{13}+q^{123/2} \
\\left(9830786182072 \\chi _6+9830785412954 \\chi
   _8+9830785412954 \\chi _9+9830786182072 \\chi _{11}\\right)+20584480968656 \
q^{185/3} \\chi _{15}+q^{371/6}
   \\left(10774706251708 \\chi _1+10774706251708 \\chi _2+10774707055814 \
\\chi _3+10774707055814 \\chi
   _4\\right)+22558224923264 q^{62} \\chi _{14}+q^{373/6} \
\\left(11806426265570 \\chi _5+11806425424978 \\chi
   _7+11806425424978 \\chi _{10}+11806426265570 \\chi \
_{12}\\right)+24715312356566 q^{187/3} \\chi _{13}+q^{125/2}
   \\left(12933855552662 \\chi _6+12933856431298 \\chi _8+12933856431298 \
\\chi _9+12933855552662 \\chi
   _{11}\\right)+27072245532376 q^{188/3} \\chi _{15}+q^{377/6} \
\\left(14165601251572 \\chi _1+14165601251572 \\chi
   _2+14165600333276 \\chi _3+14165600333276 \\chi _4\\right)+29646966223470 \
q^{63} \\chi _{14}+q^{379/6}
   \\left(15511013050840 \\chi _5+15511014010484 \\chi _7+15511014010484 \
\\chi _{10}+15511013050840 \\chi
   _{12}\\right)+32458977436088 q^{190/3} \\chi _{13}+q^{127/2} \
\\left(16980260887117 \\chi _6+16980259884374 \\chi
   _8+16980259884374 \\chi _9+16980260887117 \\chi \
_{11}\\right)+35529475114184 q^{191/3} \\chi _{15}+q^{383/6}
   \\left(18584388401866 \\chi _1+18584388401866 \\chi _2+18584389449530 \
\\chi _3+18584389449530 \\chi
   _4\\right)+38881490617648 q^{64} \\chi _{14}+q^{385/6} \
\\left(20335402745818 \\chi _5+20335401651338 \\chi
   _7+20335401651338 \\chi _{10}+20335402745818 \\chi \
_{12}\\right)+42540044829412 q^{193/3} \\chi _{13}+q^{129/2}
   \\left(22246338291798 \\chi _6+22246339435062 \\chi _8+22246339435062 \
\\chi _9+22246338291798 \\chi
   _{11}\\right)+46532314811248 q^{194/3} \\chi _{15}+q^{389/6} \
\\left(24331360436374 \\chi _1+24331360436374 \\chi
   _2+24331359242276 \\chi _3+24331359242276 \\chi _4\\right)+50887814001038 \
q^{65} \\chi _{14}+q^{391/6}
   \\left(26605841363222 \\chi _5+26605842610282 \\chi _7+26605842610282 \
\\chi _{10}+26605841363222 \\chi
   _{12}\\right)+55638587017660 q^{196/3} \\chi _{13}+q^{131/2} \
\\left(29086480025842 \\chi _6+29086478723606 \\chi
   _8+29086478723606 \\chi _9+29086480025842 \\chi \
_{11}\\right)+60819420223100 q^{197/3} \\chi _{15}+q^{395/6}
   \\left(31791392050510 \\chi _1+31791392050510 \\chi _2+31791393410222 \
\\chi _3+31791393410222 \\chi
   _4\\right)+66468069278780 q^{66} \\chi _{14}+q^{397/6} \
\\left(34740248421558 \\chi _5+34740247001982 \\chi
   _7+34740247001982 \\chi _{10}+34740248421558 \\chi \
_{12}\\right)+72625505026016 q^{199/3} \\chi _{13}+q^{133/2}
   \\left(37954381953994 \\chi _6+37954383435920 \\chi _8+37954383435920 \
\\chi _9+37954381953994 \\chi
   _{11}\\right)+79336179124420 q^{200/3} \\chi _{15}+q^{401/6} \
\\left(41456947590986 \\chi _1+41456947590986 \\chi
   _2+41456946044128 \\chi _3+41456946044128 \\chi _4\\right)+86648310987504 \
q^{67} \\chi _{14}+q^{403/6}
   \\left(45273048270718 \\chi _5+45273049885190 \\chi _7+45273049885190 \
\\chi _{10}+45273048270718 \\chi
   _{12}\\right)+94614197673858 q^{202/3} \\chi _{13}+q^{135/2} \
\\left(49429920192526 \\chi _6+49429918507652 \\chi
   _8+49429918507652 \\chi _9+49429920192526 \\chi \
_{11}\\right)+103290548516740 q^{203/3} \\chi _{15}+q^{407/6}
   \\left(53957081358504 \\chi _1+53957081358504 \\chi _2+53957083116672 \
\\chi _3+53957083116672 \\chi
   _4\\right)+112738846408020 q^{68} \\chi _{14}+q^{409/6} \
\\left(58886545678876 \\chi _5+58886543844404 \\chi
   _7+58886543844404 \\chi _{10}+58886545678876 \\chi \
_{12}\\right)+123025737799858 q^{205/3} \\chi _{13}+q^{137/2}
   \\left(64252997994422 \\chi _6+64252999908322 \\chi _8+64252999908322 \
\\chi _9+64252997994422 \\chi
   _{11}\\right)+134223453638576 q^{206/3} \\chi _{15}+q^{413/6} \
\\left(70094041483488 \\chi _1+70094041483488 \\chi
   _2+70094039486916 \\chi _3+70094039486916 \\chi _4\\right)+146410263614140 \
q^{69} \\chi _{14}+q^{415/6}
   \\left(76450403577580 \\chi _5+76450405660196 \\chi _7+76450405660196 \
\\chi _{10}+76450403577580 \\chi
   _{12}\\right)+159670966285796 q^{208/3} \\chi _{13}+q^{139/2} \
\\left(83366221812888 \\chi _6+83366219640732 \\chi
   _8+83366219640732 \\chi _9+83366221812888 \\chi \
_{11}\\right)+174097417834580 q^{209/3} \\chi _{15}+q^{419/6}
   \\left(90889285750460 \\chi _1+90889285750460 \\chi _2+90889288015792 \
\\chi _3+90889288015792 \\chi
   _4\\right)+189789102401408 q^{70} \\chi _{14}+q^{421/6} \
\\left(99071367196415 \\chi _5+99071364834132 \\chi
   _7+99071364834132 \\chi _{10}+99071367196415 \\chi \
_{12}\\right)+206853747185476 q^{211/3} \\chi _{13}+q^{141/2}
   \\left(107968504043910 \\chi _6+107968506507060 \\chi _8+107968506507060 \
\\chi _9+107968504043910 \\chi
   _{11}\\right)+225407985716656 q^{212/3} \\chi _{15}+q^{425/6} \
\\left(117641381683624 \\chi _1+117641381683624 \\chi
   _2+117641379115538 \\chi _3+117641379115538 \\chi \
_4\\right)+245578072966952 q^{71} \\chi _{14}+q^{427/6}
   \\left(128155665612748 \\chi _5+128155668289988 \\chi _7+128155668289988 \
\\chi _{10}+128155665612748 \\chi
   _{12}\\right)+267500656236190 q^{214/3} \\chi _{13}+q^{143/2} \
\\left(139582441887906 \\chi _6+139582439097126 \\chi
   _8+139582439097126 \\chi _9+139582441887906 \\chi \
_{11}\\right)+291323606040420 q^{215/3} \\chi _{15}+q^{431/6}
   \\left(151998606413368 \\chi _1+151998606413368 \\chi _2+151998609322238 \
\\chi _3+151998609322238 \\chi
   _4\\right)+317206911539126 q^{72} \\chi _{14}+q^{433/6} \
\\left(165487373471832 \\chi _5+165487370440152 \\chi
   _7+165487370440152 \\chi _{10}+165487373471832 \\chi \
_{12}\\right)+345323645373898 q^{217/3} \\chi _{13}+q^{145/2}
   \\left(180138730831220 \\chi _6+180138733990612 \\chi _8+180138733990612 \
\\chi _9+180138730831220 \\chi
   _{11}\\right)+375861003147184 q^{218/3} \\chi _{15}+q^{437/6} \
\\left(196050026746384 \\chi _1+196050026746384 \\chi
   _2+196050023454200 \\chi _3+196050023454200 \\chi \
_4\\right)+409021423151936 q^{73} \\chi _{14}+q^{439/6}
   \\left(213326501434346 \\chi _5+213326504864602 \\chi _7+213326504864602 \
\\chi _{10}+213326501434346 \\chi
   _{12}\\right)+445023792375936 q^{220/3} \\chi _{13}+q^{147/2} \
\\left(232081964495996 \\chi _6+232081960922194 \\chi
   _8+232081960922194 \\chi _9+232081964495996 \\chi \
_{11}\\right)+484104745240092 q^{221/3} \\chi _{15}+q^{443/6}
   \\left(252439414930528 \\chi _1+252439414930528 \\chi _2+252439418653556 \
\\chi _3+252439418653556 \\chi
   _4\\right)+526520062003458 q^{74} \\chi _{14}+q^{445/6} \
\\left(274531822709664 \\chi _5+274531818831516 \\chi
   _7+274531818831516 \\chi _{10}+274531822709664 \\chi \
_{12}\\right)+572546174270372 q^{223/3} \\chi _{13}+q^{149/2}
   \\left(298502851363112 \\chi _6+298502855402488 \\chi _8+298502855402488 \
\\chi _9+298502851363112 \\chi
   _{11}\\right)+622481785573336 q^{224/3} \\chi _{15}+q^{449/6} \
\\left(324507759481614 \\chi _1+324507759481614 \\chi
   _2+324507755274666 \\chi _3+324507755274666 \\chi \
_4\\right)+676649615585830 q^{75} \\chi _{14}+q^{451/6}
   \\left(352714242039748 \\chi _5+352714246420844 \\chi _7+352714246420844 \
\\chi _{10}+352714242039748 \\chi
   _{12}\\right)+735398277133438 q^{226/3} \\chi _{13}+q^{151/2} \
\\left(383303469945240 \\chi _6+383303465383176 \\chi
   _8+383303465383176 \\chi _9+383303469945240 \\chi \
_{11}\\right)+799104295836264 q^{227/3} \\chi _{15}+q^{455/6}
   \\left(416471068713460 \\chi _1+416471068713460 \\chi _2+416471073463568 \
\\chi _3+416471073463568 \\chi
   _4\\right)+868174282922504 q^{76} \\chi _{14}+q^{457/6} \
\\left(452428316860948 \\chi _5+452428311915464 \\chi
   _7+452428311915464 \\chi _{10}+452428316860948 \\chi \
_{12}\\right)+943047272509108 q^{229/3} \\chi _{13}+q^{153/2}
   \\left(491403283351992 \\chi _6+491403288500460 \\chi _8+491403288500460 \
\\chi _9+491403283351992 \\chi
   _{11}\\right)+1024197235459864 q^{230/3} \\chi _{15}+q^{461/6} \
\\left(533642208700648 \\chi _1+533642208700648 \\chi
   _2+533642203341308 \\chi _3+533642203341308 \\chi \
_4\\right)+1112135782793772 q^{77} \\chi _{14}+q^{463/6}
   \\left(579410825825389 \\chi _5+579410831403778 \\chi _7+579410831403778 \
\\chi _{10}+579410825825389 \\chi
   _{12}\\right)+1207415072547356 q^{232/3} \\chi _{13}+q^{155/2} \
\\left(628995951231218 \\chi _6+628995945425302 \\chi
   _8+628995945425302 \\chi _9+628995951231218 \\chi \
_{11}\\right)+1310630934985872 q^{233/3} \\chi _{15}+q^{467/6}
   \\left(682707017590608 \\chi _1+682707017590608 \\chi _2+682707023632836 \
\\chi _3+682707023632836 \\chi
   _4\\right)+1422426232117300 q^{78} \\chi _{14}+q^{469/6} \
\\left(740877906387900 \\chi _5+740877900100248 \\chi
   _7+740877900100248 \\chi _{10}+740877906387900 \\chi \
_{12}\\right)+1543494468601978 q^{235/3} \\chi _{13}+q^{157/2}
   \\left(803868724758030 \\chi _6+803868731300550 \\chi _8+803868731300550 \
\\chi _9+803868724758030 \\chi
   _{11}\\right)+1674583672358424 q^{236/3} \\chi _{15}+q^{473/6} \
\\left(872067915559602 \\chi _1+872067915559602 \\chi
   _2+872067908752428 \\chi _3+872067908752428 \\chi \
_4\\right)+1816500564466728 q^{79} \\chi _{14}+q^{475/6}
   \\left(945894315822706 \\chi _5+945894322904678 \\chi _7+945894322904678 \
\\chi _{10}+945894315822706 \\chi
   _{12}\\right)+1970115039355950 q^{238/3} \\chi _{13}+q^{159/2} \
\\left(1025799585454794 \\chi _6+1025799578087514 \\chi
   _8+1025799578087514 \\chi _9+1025799585454794 \\chi \
_{11}\\right)+2136364977741384 q^{239/3} \\chi _{15}+q^{479/6}
   \\left(1112270590159896 \\chi _1+1112270590159896 \\chi \
_2+1112270597823378 \\chi _3+1112270597823378 \\chi
   _4\\right)+2316261416366326 q^{80} \\chi _{14}+q^{481/6} \
\\left(1205832195961456 \\chi _5+1205832187990484 \\chi
   _7+1205832187990484 \\chi _{10}+1205832195961456 \\chi \
_{12}\\right)+2510894100288956 q^{241/3} \\chi _{13}+q^{161/2}
   \\left(1307050025754454 \\chi _6+1307050034044610 \\chi \
_8+1307050034044610 \\chi _9+1307050025754454 \\chi
   _{11}\\right)+2721437445267808 q^{242/3} \\chi _{15}+q^{485/6} \
\\left(1416533673655788 \\chi _1+1416533673655788 \\chi
   _2+1416533665034328 \\chi _3+1416533665034328 \\chi \
_4\\right)+2949156939729130 q^{81} \\chi _{14}+q^{487/6}
   \\left(1534939891546546 \\chi _5+1534939900511858 \\chi \
_7+1534939900511858 \\chi _{10}+1534939891546546 \\chi
   _{12}\\right)+3195416017861482 q^{244/3} \\chi _{13}+q^{163/2} \
\\left(1662976285050154 \\chi _6+1662976275727982 \\chi
   _8+1662976275727982 \\chi _9+1662976285050154 \\chi \
_{11}\\right)+3461683437592104 q^{245/3} \\chi _{15}+q^{491/6}
   \\left(1801404994637084 \\chi _1+1801404994637084 \\chi \
_2+1801405004329588 \\chi _3+1801405004329588 \\chi
   _4\\right)+3749541199547360 q^{82} \\chi _{14}+q^{493/6} \
\\left(1951046943916442 \\chi _5+1951046933839654 \\chi
   _7+1951046933839654 \\chi _{10}+1951046943916442 \\chi \
_{12}\\right)+4060693045619142 q^{247/3} \\chi _{13}+q^{165/2}
   \\left(2112786089250924 \\chi _6+2112786099726450 \\chi \
_8+2112786099726450 \\chi _9+2112786089250924 \\chi
   _{11}\\right)+4396973578441376 q^{248/3} \\chi _{15}+q^{497/6} \
\\left(2287574301178852 \\chi _1+2287574301178852 \\chi
   _2+2287574290289624 \\chi _3+2287574290289624 \\chi \
_4\\right)+4760358045945872 q^{83} \\chi _{14}+q^{499/6}
   \\left(2476436267182746 \\chi _5+2476436278501182 \\chi \
_7+2476436278501182 \\chi _{10}+2476436267182746 \\chi
   _{12}\\right)+5152972838231774 q^{250/3} \\chi _{13}+q^{167/2} \
\\left(2680475098603848 \\chi _6+2680475086840152 \\chi
   _8+2680475086840152 \\chi _9+2680475098603848 \\chi \
_{11}\\right)+5577106747243396 q^{251/3} \\chi _{15}+q^{503/6}
   \\left(2900877983404346 \\chi _1+2900877983404346 \\chi \
_2+2900877995629924 \\chi _3+2900877995629924 \\chi
   _4\\right)+O\\left(q^{84}\\right)\
\>", "Output",
 CellChangeTimes->{{3.5572033419145613`*^9, 3.557203353032399*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "6"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551177605396209*^9, 3.551177632262566*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     SubscriptBox["\[Chi]", "14"]},
    {"1", 
     RowBox[{
      SubscriptBox["\[Chi]", "5"], "+", 
      SubscriptBox["\[Chi]", "12"]}]},
    {"2", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"3", 
     RowBox[{
      SubscriptBox["\[Chi]", "6"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      SubscriptBox["\[Chi]", "11"]}]},
    {"4", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"5", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"6", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"7", 
     RowBox[{
      RowBox[{"5", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"5", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"8", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"9", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"10", 
     RowBox[{"24", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"11", 
     RowBox[{
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"12", 
     RowBox[{"38", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"13", 
     RowBox[{
      RowBox[{"25", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"25", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"14", 
     RowBox[{"58", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"15", 
     RowBox[{
      RowBox[{"34", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"38", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"38", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"34", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"16", 
     RowBox[{"88", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"17", 
     RowBox[{
      RowBox[{"56", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"56", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"52", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"52", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"18", 
     RowBox[{"130", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"19", 
     RowBox[{
      RowBox[{"76", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"80", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"80", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"76", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.551177628283024*^9, 3.5511776325826693`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "6"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "19", ",", "1"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "19", ",", "1"}], "}"}]}], "]"}]}], 
      "}"}], "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552886340621182*^9, 3.5528863673031607`*^9}, {
  3.552908499681869*^9, 3.552908507260075*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"6", " ", "r"}], "0", "1", "2", "3", "4", "5", "6", "7", "8", 
     "9", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19"},
    {"1", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "14", "0", 
     "0", "0", "0", "0", "56", "0", "0"},
    {"2", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "14", "0", 
     "0", "0", "0", "0", "56", "0", "0"},
    {"3", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "16", "0", 
     "0", "0", "0", "0", "52", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "16", "0", 
     "0", "0", "0", "0", "52", "0", "0"},
    {"5", "0", "1", "0", "0", "0", "0", "0", "5", "0", "0", "0", "0", "0", 
     "25", "0", "0", "0", "0", "0", "76"},
    {"6", "0", "0", "0", "1", "0", "0", "0", "0", "0", "10", "0", "0", "0", 
     "0", "0", "34", "0", "0", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", "0", 
     "22", "0", "0", "0", "0", "0", "80"},
    {"8", "0", "0", "0", "2", "0", "0", "0", "0", "0", "8", "0", "0", "0", 
     "0", "0", "38", "0", "0", "0", "0"},
    {"9", "0", "0", "0", "2", "0", "0", "0", "0", "0", "8", "0", "0", "0", 
     "0", "0", "38", "0", "0", "0", "0"},
    {"10", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", "0", 
     "22", "0", "0", "0", "0", "0", "80"},
    {"11", "0", "0", "0", "1", "0", "0", "0", "0", "0", "10", "0", "0", "0", 
     "0", "0", "34", "0", "0", "0", "0"},
    {"12", "0", "1", "0", "0", "0", "0", "0", "5", "0", "0", "0", "0", "0", 
     "25", "0", "0", "0", "0", "0", "76"},
    {"13", "0", "0", "2", "0", "0", "0", "0", "0", "14", "0", "0", "0", "0", 
     "0", "58", "0", "0", "0", "0", "0"},
    {"14", "1", "0", "0", "0", "0", "0", "8", "0", "0", "0", "0", "0", "38", 
     "0", "0", "0", "0", "0", "130", "0"},
    {"15", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "24", "0", "0", 
     "0", "0", "0", "88", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5528868982118397`*^9, 3.5529094723217363`*^9}]
}, Open  ]]
},
WindowSize->{1061, 1021},
WindowMargins->{{150, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 48571, 1132, 1456, "Input",
 InitializationCell->True],
Cell[49131, 1154, 2475, 47, 50, "Input"],
Cell[51609, 1203, 1920, 33, 50, "Input"],
Cell[CellGroupData[{
Cell[53554, 1240, 217221, 5454, 4922, InheritFromParent],
Cell[270778, 6696, 37201, 637, 5115, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308016, 7338, 403, 12, 30, "Input"],
Cell[308422, 7352, 4062, 136, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312521, 7493, 1160, 34, 50, "Input"],
Cell[313684, 7529, 2513, 48, 268, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/6B_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    351285,       8394]
NotebookOptionsPosition[    350530,       8365]
NotebookOutlinePosition[    350890,       8381]
CellTagsIndexPosition[    350847,       8378]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_500"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"500", "/", "36"}], "*", "6"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "200"}], ",", "200"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"cx", ":=", 
    RowBox[{"{", 
     RowBox[{
     "24", ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", 
      ",", "12", ",", "12", ",", "24", ",", "24", ",", "12", ",", "24", ",", 
      "24", ",", "24"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chix", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "2", ",", 
          RowBox[{"-", "2"}], ",", "0", ",", "2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "3", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}]}], "}"}]}], "}"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "24", ",", "12", ",", "12", ",", "24", ",", "24", ",", "12", ",", "12", 
      ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", "24", ",", 
      "24", ",", "24"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{"Ex", "[", "3", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "3", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "3", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{
            RowBox[{"Ex", "[", "3", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Ex", "[", "3", "]"}]}]}], "}"}]}], "}"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", "B"}], ",", 
      RowBox[{"12", "B"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg12B", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "/", "18"}], ")"}]}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", 
           RowBox[{"11", "/", "24"}]}], "]"}], " ", 
         RowBox[{
          RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], " ", 
         RowBox[{"Eta", "[", 
          RowBox[{"-", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", 
              RowBox[{"I", "/", "3"}]}], " ", "]"}], 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"2", "/", "3"}], ")"}]}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{"q", "^", "2"}], "]"}], 
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "\[Pi]", " ", 
                RowBox[{"I", "/", "6"}]}], "]"}], 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "3"}], ")"}]}]}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg12Bx", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "4"}], " ", 
       RowBox[{"Eta", "[", 
        RowBox[{"-", "q"}], "]"}], 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"-", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "g"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{
        RowBox[{"Eta", "[", "q", "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{"Eta", "[", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}]}], "]"}], "^", "2"}], "/", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "6"}], ")"}]}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", "AB"}], ",", 
       RowBox[{"14", "AB"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Fg14AB", "[", "q_", "]"}], " ", ":=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"Psi", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}], "-", 
          RowBox[{"7", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E2", "[", "q", "]"}], "-", 
             RowBox[{
              RowBox[{"1", "/", "7"}], 
              RowBox[{"E2", "[", 
               RowBox[{
                RowBox[{"Exp", "[", 
                 RowBox[{"2", "\[Pi]", " ", "I", " ", 
                  RowBox[{"3", "/", "7"}]}], "]"}], 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "7"}], ")"}]}]}], "]"}]}]}], ")"}]}], " ",
           "+", 
          RowBox[{"14", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E2", "[", "q", "]"}], "-", 
             RowBox[{
              RowBox[{"2", "/", "7"}], " ", 
              RowBox[{"E2", "[", 
               RowBox[{
                RowBox[{"Exp", "[", 
                 RowBox[{"2", "\[Pi]", " ", "I", " ", 
                  RowBox[{"6", "/", "7"}]}], "]"}], 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "/", "7"}], ")"}]}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"5", "/", "12"}]}], "]"}], 
           RowBox[{"Eta", "[", "q", "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "2"}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"3", "/", "7"}]}], "]"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "7"}], ")"}]}]}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"6", "/", "7"}]}], "]"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "7"}], ")"}]}]}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "7"}], "}"}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"m", "/", "36"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "36"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "36"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "36"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "36"}], ",", "36"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg12", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m", "-", "2"}], ")"}], "/", "36"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "-", "2"}], ")"}], " ", 
               RowBox[{"k", "/", "36"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg12Bx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "36"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "36"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "36"}], ",", "36"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Fg14", "[", 
       RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"SeriesData", "[", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
                RowBox[{"k", "/", "7"}]}], "]"}], 
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{
                RowBox[{"Fg14AB", "[", "q", "]"}], ",", 
                RowBox[{"k", "/", "7"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", " ", "0", ",", 
               RowBox[{"7", "*", "7"}]}], "}"}]}], "]"}], ",", "0", ",", 
           RowBox[{"7", "*", "7"}], ",", "7"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Permute", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "0"}], "]"}], ",", " ", 
           RowBox[{"Fg12", "[", 
            RowBox[{"q", ",", "2"}], "]"}], ",", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", 
              RowBox[{"2", "/", "6"}]}], "]"}], 
            RowBox[{"Fg12", "[", 
             RowBox[{"q", ",", "4"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", 
              RowBox[{"I", " ", "/", "6"}]}], "]"}], 
            RowBox[{"Fg12", "[", 
             RowBox[{"q", ",", "3"}], "]"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", 
              RowBox[{"2", "/", "6"}]}], "]"}], 
            RowBox[{"Fg", "[", 
             RowBox[{"q", ",", "2"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", 
              RowBox[{"5", "/", "6"}]}], "]"}], 
            RowBox[{"Fg", "[", 
             RowBox[{"q", ",", "5"}], "]"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", 
              RowBox[{"4", "/", "6"}]}], "]"}], 
            RowBox[{"Fg", "[", 
             RowBox[{"q", ",", "4"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", 
              RowBox[{"3", "/", "6"}]}], "]"}], 
            RowBox[{"Fg", "[", 
             RowBox[{"q", ",", "3"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", 
              RowBox[{"I", "/", "6"}]}], "]"}], 
            RowBox[{"Fg", "[", 
             RowBox[{"q", ",", "1"}], "]"}]}]}], "}"}], ",", " ", 
         RowBox[{"Cycles", "[", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "8", ",", "11", ",", "13", ",", "4", ",", "12", ",", 
             "6", ",", "3", ",", "9", ",", "7", ",", "10", ",", "5"}], "}"}], 
           "}"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "15"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, 3.545115240544767*^9, {
   3.545115303354529*^9, 3.545115320876903*^9}, {3.545115485901125*^9, 
   3.545115557181085*^9}, {3.5451156055147467`*^9, 3.545115621742238*^9}, 
   3.545115679182506*^9, {3.545119968395872*^9, 3.545119976589569*^9}, {
   3.5451207023661118`*^9, 3.545120839155324*^9}, {3.545120901823226*^9, 
   3.545121000015984*^9}, {3.545121069500245*^9, 3.545121116971743*^9}, {
   3.545121154598774*^9, 3.545121162777995*^9}, {3.545121198642502*^9, 
   3.5451212665621147`*^9}, {3.545121667265359*^9, 3.545121681973043*^9}, {
   3.5451218698936577`*^9, 3.545121923158834*^9}, {3.545121962888155*^9, 
   3.545122067493643*^9}, {3.545122647156104*^9, 3.545122674348735*^9}, {
   3.5451227325221233`*^9, 3.545122790223016*^9}, {3.54512282103259*^9, 
   3.545122825430105*^9}, {3.545122905307358*^9, 3.54512292033344*^9}, {
   3.545123157070662*^9, 3.5451231651902103`*^9}, {3.5451232293100443`*^9, 
   3.545123234941752*^9}, {3.545123310262473*^9, 3.545123338132649*^9}, {
   3.5451235110337687`*^9, 3.545123526636385*^9}, {3.5451236019136667`*^9, 
   3.545123608862885*^9}, {3.545123639235499*^9, 3.545123646892565*^9}, {
   3.545124831765996*^9, 3.5451248527340117`*^9}, {3.545124970825837*^9, 
   3.5451250379385633`*^9}, {3.545125258174677*^9, 3.545125274466036*^9}, {
   3.545125315050907*^9, 3.545125333475951*^9}, 3.545125453968947*^9, {
   3.545125643016446*^9, 3.545125674662528*^9}, {3.545125713175767*^9, 
   3.5451257175504913`*^9}, {3.545125771401478*^9, 3.545125844229992*^9}, {
   3.545126246402104*^9, 3.5451263090422287`*^9}, {3.54512635440347*^9, 
   3.545126375439105*^9}, {3.5481444698369493`*^9, 3.548144517159288*^9}, {
   3.548144818415771*^9, 3.548144834129945*^9}, {3.548144913748501*^9, 
   3.548144915463809*^9}, 3.5481450962793694`*^9, {3.5481451408853292`*^9, 
   3.548145144322258*^9}, {3.548495203421767*^9, 3.548495220451015*^9}, {
   3.548495291648158*^9, 3.548495327437887*^9}, {3.55117951405275*^9, 
   3.551179538174704*^9}, 3.551201116533592*^9, 3.5512011929668083`*^9, {
   3.5512013115439053`*^9, 3.551201313143875*^9}, {3.551201401799181*^9, 
   3.551201403961794*^9}, {3.551201481138569*^9, 3.551201638861506*^9}, {
   3.551201677359848*^9, 3.551201693762517*^9}, 3.5512377787254477`*^9, 
   3.551254250019897*^9, {3.5512543442743063`*^9, 3.551254353702836*^9}, {
   3.551254447008445*^9, 3.5512544496735086`*^9}, {3.551254521662779*^9, 
   3.5512545280107927`*^9}, {3.551254574683161*^9, 3.551254609707203*^9}, {
   3.5512547082719297`*^9, 3.551254733203603*^9}, {3.551254814002296*^9, 
   3.551254816644223*^9}, {3.551254870932803*^9, 3.5512549313962927`*^9}, 
   3.5512549627293997`*^9, {3.551613364701009*^9, 3.5516133699768143`*^9}, 
   3.551613426080845*^9, {3.5516135476153297`*^9, 3.5516135761613617`*^9}, {
   3.551613631525394*^9, 3.551613654997446*^9}, {3.55582649185664*^9, 
   3.5558265115770493`*^9}, {3.555826554634488*^9, 3.555826589119083*^9}, {
   3.555826665431653*^9, 3.5558266983189363`*^9}, 3.555826743519068*^9, {
   3.555826814808916*^9, 3.555826867291767*^9}, {3.555827020751808*^9, 
   3.555827040269699*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "15"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.545123178963084*^9, 3.545123179073532*^9}, {3.545125355022978*^9, 
   3.545125360679289*^9}, {3.555826879423637*^9, 3.5558268885107517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Chi]", "n"], " ", 
       RowBox[{"mlt", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.5367454775254307`*^9, 3.536745491506421*^9}, {
   3.536745820619347*^9, 3.536745836413405*^9}, {3.536747499622271*^9, 
   3.536747507005473*^9}, {3.536747645433556*^9, 3.536747646902404*^9}, {
   3.536768732366029*^9, 3.5367687933541613`*^9}, {3.536769136043087*^9, 
   3.536769144664916*^9}, {3.536920128196123*^9, 3.536920135099173*^9}, {
   3.5450596590693483`*^9, 3.545059662143572*^9}, {3.545060850925535*^9, 
   3.545061010057419*^9}, {3.545061044743537*^9, 3.545061231249195*^9}, {
   3.545061294442012*^9, 3.5450613129857903`*^9}, {3.545061345990862*^9, 
   3.545061445768465*^9}, {3.5450614794268503`*^9, 3.5450616506184053`*^9}, {
   3.5450617309731703`*^9, 3.545061734973875*^9}, {3.5450618001593437`*^9, 
   3.5450618087297564`*^9}, {3.5450618880008783`*^9, 3.545061889520842*^9}, {
   3.5450619408337803`*^9, 3.54506195706769*^9}, {3.545062117136582*^9, 
   3.545062119820085*^9}, {3.545062281066485*^9, 3.5450623470902*^9}, {
   3.545062388082514*^9, 3.5450624961531343`*^9}, {3.5451028705873528`*^9, 
   3.545102916315999*^9}, {3.545115131697977*^9, 3.545115145232956*^9}, {
   3.545124904122867*^9, 3.545124931021132*^9}, {3.545126569208301*^9, 
   3.5451265983779507`*^9}, 3.5484956649884872`*^9, {3.551175257240086*^9, 
   3.55117526955654*^9}, 3.5512377689084597`*^9, {3.555826929503532*^9, 
   3.555826932697847*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "7"], "+", 
       SubscriptBox["\[Chi]", "10"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       SubscriptBox["\[Chi]", "8"], "+", 
       SubscriptBox["\[Chi]", "9"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "36"}]]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "36"}]]}], "+", 
    RowBox[{"14", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "36"}]]}], "+", 
    RowBox[{"22", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"13", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "36"}]]}], "+", 
    RowBox[{"36", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "36"}]]}], "+", 
    RowBox[{"56", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"33", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "36"}]]}], "+", 
    RowBox[{"86", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"50", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"54", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "36"}]]}], "+", 
    RowBox[{"126", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"74", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"78", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "36"}]]}], "+", 
    RowBox[{"182", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"56", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"53", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "36"}]]}], "+", 
    RowBox[{"260", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"79", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"79", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"76", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "36"}]]}], "+", 
    RowBox[{"366", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"212", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"219", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"212", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "36"}]]}], "+", 
    RowBox[{"508", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"302", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"294", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"302", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "36"}]]}], "+", 
    RowBox[{"698", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"402", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"402", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"412", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "36"}]]}], "+", 
    RowBox[{"948", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"556", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"545", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"556", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "36"}]]}], "+", 
    RowBox[{"1276", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "36"}]]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"62", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"61", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "36"}]]}], "+", 
    RowBox[{"1704", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"988", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"988", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"974", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "36"}]]}], "+", 
    RowBox[{"2258", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "36"}]]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"161", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"163", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"161", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "36"}]]}], "+", 
    RowBox[{"2970", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"854", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"845", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"854", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "36"}]]}], "+", 
    RowBox[{"3880", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"551", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"551", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"556", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "36"}]]}], "+", 
    RowBox[{"5042", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2878", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2856", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"2878", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "36"}]]}], "+", 
    RowBox[{"6512", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "36"}]]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"736", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"741", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"736", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "36"}]]}], "+", 
    RowBox[{"8366", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "36"}]]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"339", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"339", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"337", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "36"}]]}], "+", 
    RowBox[{"10694", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6018", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6050", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"6018", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "36"}]]}], "+", 
    RowBox[{"13604", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7678", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7642", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"7678", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "36"}]]}], "+", 
    RowBox[{"17232", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9662", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9662", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9701", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "36"}]]}], "+", 
    RowBox[{"21734", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3052", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3041", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"3052", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "36"}]]}], "+", 
    RowBox[{"27304", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "36"}]]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1907", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1913", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"1907", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "36"}]]}], "+", 
    RowBox[{"34174", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "36"}]]}], "+", 
    RowBox[{"54", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"354", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"354", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"353", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "36"}]]}], "+", 
    RowBox[{"42614", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23734", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"23794", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"23734", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "36"}]]}], "+", 
    RowBox[{"52962", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29518", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"29452", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"29518", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "36"}]]}], "+", 
    RowBox[{"65606", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36430", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36430", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"36502", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "36"}]]}], "+", 
    RowBox[{"81016", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45004", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"44924", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"45004", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "36"}]]}], "+", 
    RowBox[{"99748", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55236", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"55324", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"55236", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "36"}]]}], "+", 
    RowBox[{"122458", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"67822", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"67822", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"67725", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "36"}]]}], "+", 
    RowBox[{"149932", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"82814", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"82920", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"82814", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "36"}]]}], "+", 
    RowBox[{"183084", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50559", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"50501", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"50559", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "36"}]]}], "+", 
    RowBox[{"223002", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "36"}]]}], "+", 
    RowBox[{"128", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"960", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"960", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"961", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "36"}]]}], "+", 
    RowBox[{"270964", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "36"}]]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7464", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7457", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"7464", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "36"}]]}], "+", 
    RowBox[{"328468", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "36"}]]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20066", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"20083", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"20066", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "36"}]]}], "+", 
    RowBox[{"397280", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"218362", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"218362", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"218196", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "36"}]]}], "+", 
    RowBox[{"479460", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "36"}]]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18790", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"18803", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"18790", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"509", "/", "36"}]]}], "+", 
    RowBox[{"577424", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"515", "/", "36"}]]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17594", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17583", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"17594", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"521", "/", "36"}]]}], "+", 
    RowBox[{"693988", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"527", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"380018", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"380018", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"380234", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"533", "/", "36"}]]}], "+", 
    RowBox[{"832440", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"539", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"455644", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"455408", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"455644", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"545", "/", "36"}]]}], "+", 
    RowBox[{"996618", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"551", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"544732", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"544988", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"544732", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"557", "/", "36"}]]}], "+", 
    RowBox[{"1190974", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"563", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"650666", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"650666", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"650388", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"569", "/", "36"}]]}], "+", 
    RowBox[{"1420688", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"575", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"775172", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"775474", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"775172", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"581", "/", "36"}]]}], "+", 
    RowBox[{"1691770", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"587", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"922644", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"922316", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"922644", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"593", "/", "36"}]]}], "+", 
    RowBox[{"2011186", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"599", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"547785", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"547785", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"547963", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"605", "/", "36"}]]}], "+", 
    RowBox[{"2387006", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"611", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1299656", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1299271", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"1299656", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"617", "/", "36"}]]}], "+", 
    RowBox[{"2828554", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"623", "/", "36"}]]}], "+", 
    RowBox[{"38", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40485", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"40496", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"40485", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"629", "/", "36"}]]}], "+", 
    RowBox[{"3346604", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"635", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"454823", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"454823", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"454710", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"641", "/", "36"}]]}], "+", 
    RowBox[{"3953590", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"647", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2147170", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2147658", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"2147170", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"653", "/", "36"}]]}], "+", 
    RowBox[{"4663836", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"659", "/", "36"}]]}], "+", 
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105485", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"105463", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"105485", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"665", "/", "36"}]]}], "+", 
    RowBox[{"5493852", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"671", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2979514", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2979514", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2980084", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"677", "/", "36"}]]}], "+", 
    RowBox[{"6462612", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"683", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3503164", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3502549", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"3503164", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"689", "/", "36"}]]}], "+", 
    RowBox[{"7591926", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"695", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4111906", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4112570", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"4111906", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"701", "/", "36"}]]}], "+", 
    RowBox[{"8906834", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"707", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4821708", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4821708", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4820992", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"713", "/", "36"}]]}], "+", 
    RowBox[{"10436048", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"719", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5645180", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5645952", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"5645180", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"725", "/", "36"}]]}], "+", 
    RowBox[{"12212486", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"731", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6602906", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6602076", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"6602906", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"737", "/", "36"}]]}], "+", 
    RowBox[{"14273812", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"743", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7711824", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7711824", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7712718", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"749", "/", "36"}]]}], "+", 
    RowBox[{"16663120", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"755", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8998428", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8997466", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"8998428", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"761", "/", "36"}]]}], "+", 
    RowBox[{"19429656", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"767", "/", "36"}]]}], "+", 
    RowBox[{"22", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"476605", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"476652", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"476605", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"773", "/", "36"}]]}], "+", 
    RowBox[{"22629640", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"779", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6103251", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6103251", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6102695", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"785", "/", "36"}]]}], "+", 
    RowBox[{"26327238", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"791", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7095979", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7096576", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"7095979", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"797", "/", "36"}]]}], "+", 
    RowBox[{"30595570", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"803", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8242660", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8242019", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"8242660", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"809", "/", "36"}]]}], "+", 
    RowBox[{"35517938", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"815", "/", "36"}]]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2390759", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2390759", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2390931", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"821", "/", "36"}]]}], "+", 
    RowBox[{"41189144", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"827", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5542522", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5542153", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"5542522", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"833", "/", "36"}]]}], "+", 
    RowBox[{"47717002", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"839", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25669132", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"25670715", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"25669132", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"845", "/", "36"}]]}], "+", 
    RowBox[{"55224048", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"851", "/", "36"}]]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3711827", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3711827", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3711615", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"857", "/", "36"}]]}], "+", 
    RowBox[{"63849402", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"863", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8578521", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8578975", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"8578521", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"869", "/", "36"}]]}], "+", 
    RowBox[{"73750948", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"875", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39618640", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"39616694", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"39618640", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"881", "/", "36"}]]}], "+", 
    RowBox[{"85107698", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"887", "/", "36"}]]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7616006", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7616006", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7616353", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"893", "/", "36"}]]}], "+", 
    RowBox[{"98122496", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"899", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52662270", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"52660042", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"52662270", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"905", "/", "36"}]]}], "+", 
    RowBox[{"113025044", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"911", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60630890", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"60633272", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"60630890", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"917", "/", "36"}]]}], "+", 
    RowBox[{"130075236", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"923", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69749324", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"69749324", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"69746777", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"929", "/", "36"}]]}], "+", 
    RowBox[{"149566980", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"935", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"80163938", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"80166660", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"80163938", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"941", "/", "36"}]]}], "+", 
    RowBox[{"171832392", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"947", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92061762", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"92058854", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"92061762", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"953", "/", "36"}]]}], "+", 
    RowBox[{"197246548", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"959", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52815388", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"52815388", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"52816941", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"965", "/", "36"}]]}], "+", 
    RowBox[{"226232776", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"971", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60553911", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"60552254", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"60553911", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"977", "/", "36"}]]}], "+", 
    RowBox[{"259268520", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"983", "/", "36"}]]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8670845", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8671066", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"8670845", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"989", "/", "36"}]]}], "+", 
    RowBox[{"296891980", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"995", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"79403615", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"79403615", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"79401729", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1001", "/", "36"}]]}], "+", 
    RowBox[{"339709442", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1007", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90817997", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"90820008", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"90817997", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1013", "/", "36"}]]}], "+", 
    RowBox[{"388403498", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1019", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51899369", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"51898297", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"51899369", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1025", "/", "36"}]]}], "+", 
    RowBox[{"443742212", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1031", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"59270577", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"59270577", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"59271719", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1037", "/", "36"}]]}], "+", 
    RowBox[{"506589284", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1043", "/", "36"}]]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45094346", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"45093535", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"45094346", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1049", "/", "36"}]]}], "+", 
    RowBox[{"577915448", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1055", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"308544354", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"308549536", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"308544354", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1061", "/", "36"}]]}], "+", 
    RowBox[{"658811104", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1067", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"351614954", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"351614954", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"351609438", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1073", "/", "36"}]]}], "+", 
    RowBox[{"750500388", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1079", "/", "36"}]]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40040486", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"40041073", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"40040486", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1085", "/", "36"}]]}], "+", 
    RowBox[{"854356874", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1091", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"455664196", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"455657952", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"455664196", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1097", "/", "36"}]]}], "+", 
    RowBox[{"971920916", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1103", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"518184160", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"518184160", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"518190801", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1109", "/", "36"}]]}], "+", 
    RowBox[{"1104919046", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1115", "/", "36"}]]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29445216", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"29444863", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"29445216", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1121", "/", "36"}]]}], "+", 
    RowBox[{"1255285458", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1127", "/", "36"}]]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"83602581", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"83603519", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"83602581", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1133", "/", "36"}]]}], "+", 
    RowBox[{"1425185852", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1139", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"759107918", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"759107918", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"759099944", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1145", "/", "36"}]]}], "+", 
    RowBox[{"1617043976", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1151", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"861016922", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"861025392", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"861016922", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1157", "/", "36"}]]}], "+", 
    RowBox[{"1833570932", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1163", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"976013988", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"976004994", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"976013988", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1169", "/", "36"}]]}], "+", 
    RowBox[{"2077797838", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1175", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"276416594", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"276416594", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"276418981", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1181", "/", "36"}]]}], "+", 
    RowBox[{"2353111916", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1187", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"625900604", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"625895537", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"625900604", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1193", "/", "36"}]]}], "+", 
    RowBox[{"2663296512", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1199", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1416377978", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1416388731", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"1416377978", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1205", "/", "36"}]]}], "+", 
    RowBox[{"3012575500", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1211", "/", "36"}]]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"266944930", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"266944930", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"266943029", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1217", "/", "36"}]]}], "+", 
    RowBox[{"3405662268", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1223", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"905060383", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"905066431", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"905060383", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1229", "/", "36"}]]}], "+", 
    RowBox[{"3847814132", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1235", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2044554294", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2044541470", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"2044554294", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1241", "/", "36"}]]}], "+", 
    RowBox[{"4344892396", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1247", "/", "36"}]]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"288501773", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"288501773", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"288503472", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1253", "/", "36"}]]}], "+", 
    RowBox[{"4903428836", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1259", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"651000092", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"650996491", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"651000092", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1265", "/", "36"}]]}], "+", 
    RowBox[{"5530699214", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1271", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2936295634", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2936310892", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"2936295634", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1277", "/", "36"}]]}], "+", 
    RowBox[{"6234804394", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1283", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3309232618", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3309232618", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3309216458", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1289", "/", "36"}]]}], "+", 
    RowBox[{"7024760138", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1295", "/", "36"}]]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"310625275", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"310626701", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"310625275", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1301", "/", "36"}]]}], "+", 
    RowBox[{"7910596098", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1307", "/", "36"}]]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"699410455", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"699407436", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"699410455", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1313", "/", "36"}]]}], "+", 
    RowBox[{"8903465172", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1319", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4721919920", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4721919920", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4721939092", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1325", "/", "36"}]]}], "+", 
    RowBox[{"10015764204", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1331", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5310483424", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5310463140", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"5310483424", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1337", "/", "36"}]]}], "+", 
    RowBox[{"11261266982", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1343", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5969332484", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5969353942", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"5969332484", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1349", "/", "36"}]]}], "+", 
    RowBox[{"12655271088", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1355", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6706610224", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6706610224", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6706587530", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1361", "/", "36"}]]}], "+", 
    RowBox[{"14214759618", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1367", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7531174080", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7531198076", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"7531174080", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1373", "/", "36"}]]}], "+", 
    RowBox[{"15958579480", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1379", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8453043136", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8453017768", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"8453043136", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1385", "/", "36"}]]}], "+", 
    RowBox[{"17907637808", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1391", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9483127082", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9483127082", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9483153892", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1397", "/", "36"}]]}], "+", 
    RowBox[{"20085118118", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1403", "/", "36"}]]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3544578378", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3544568935", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"3544578378", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1409", "/", "36"}]]}], "+", 
    RowBox[{"22516718472", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1415", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5959141471", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5959156435", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"5959141471", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1421", "/", "36"}]]}], "+", 
    RowBox[{"25230913418", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1427", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6675935829", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6675935829", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6675920024", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1433", "/", "36"}]]}], "+", 
    RowBox[{"28259242216", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1439", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3737743107", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3737751452", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"3737743107", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1445", "/", "36"}]]}], "+", 
    RowBox[{"31636625876", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1451", "/", "36"}]]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"836704277", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"836702515", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"836704277", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1457", "/", "36"}]]}], "+", 
    RowBox[{"35401715580", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1463", "/", "36"}]]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1337243035", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1337243035", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1337245692", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1469", "/", "36"}]]}], "+", 
    RowBox[{"39597275806", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1475", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20935556490", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"20935517234", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"20935556490", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1481", "/", "36"}]]}], "+", 
    RowBox[{"44270605174", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1487", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5850315668", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5850326023", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"5850315668", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1493", "/", "36"}]]}], "+", 
    RowBox[{"49473998744", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1499", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26146172846", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"26146172846", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"26146129152", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1505", "/", "36"}]]}], "+", 
    RowBox[{"55265255752", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1511", "/", "36"}]]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9733498382", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9733513743", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"9733498382", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1517", "/", "36"}]]}], "+", 
    RowBox[{"61708236776", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1523", "/", "36"}]]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5432994629", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5432986530", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"5432994629", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1529", "/", "36"}]]}], "+", 
    RowBox[{"68873475432", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1535", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36375460182", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"36375460182", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"36375511414", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1541", "/", "36"}]]}], "+", 
    RowBox[{"76838849350", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1547", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40574082800", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"40574028796", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"40574082800", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1553", "/", "36"}]]}], "+", 
    RowBox[{"85690316108", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1559", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45238772784", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"45238829698", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"45238772784", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1565", "/", "36"}]]}], "+", 
    RowBox[{"95522720300", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1571", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50419559412", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"50419559412", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"50419499444", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1577", "/", "36"}]]}], "+", 
    RowBox[{"106440677972", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1583", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56171138658", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"56171201834", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"56171138658", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1589", "/", "36"}]]}], "+", 
    RowBox[{"118559546170", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1595", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"62554316814", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"62554250270", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"62554316814", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1601", "/", "36"}]]}], "+", 
    RowBox[{"132006484906", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1607", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69635579780", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"69635579780", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"69635649858", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1613", "/", "36"}]]}], "+", 
    RowBox[{"146921620382", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1619", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77488740818", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"77488667030", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"77488740818", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1625", "/", "36"}]]}], "+", 
    RowBox[{"163459318790", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1631", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"86194512510", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"86194590188", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"86194512510", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1637", "/", "36"}]]}], "+", 
    RowBox[{"181789580406", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1643", "/", "36"}]]}], "+", 
    RowBox[{"112", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"855735611", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"855735611", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"855734881", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1649", "/", "36"}]]}], "+", 
    RowBox[{"202099565620", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1655", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53265114007", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"53265157028", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"53265114007", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1661", "/", "36"}]]}], "+", 
    RowBox[{"224595264276", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1667", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29591601641", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"29591579008", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"29591601641", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1673", "/", "36"}]]}], "+", 
    RowBox[{"249503321726", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1679", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65734713028", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"65734713028", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"65734760649", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1685", "/", "36"}]]}], "+", 
    RowBox[{"277073035694", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1691", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72985186669", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"72985136580", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"72985186669", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1697", "/", "36"}]]}], "+", 
    RowBox[{"307578539060", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1703", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81006286635", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"81006339311", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"81006286635", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1709", "/", "36"}]]}], "+", 
    RowBox[{"341321185916", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1715", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"89877200515", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"89877200515", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"89877145126", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1721", "/", "36"}]]}], "+", 
    RowBox[{"378632158448", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1727", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"99684499126", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"99684557357", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"99684499126", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1733", "/", "36"}]]}], "+", 
    RowBox[{"419875314838", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1739", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"221047492320", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"221047369901", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"221047492320", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1745", "/", "36"}]]}], "+", 
    RowBox[{"465450299628", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1751", "/", "36"}]]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40833133557", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"40833133557", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"40833155000", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1757", "/", "36"}]]}], "+", 
    RowBox[{"515795939508", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1763", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"271453321506", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"271453186310", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"271453321506", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1769", "/", "36"}]]}], "+", 
    RowBox[{"571393950528", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1775", "/", "36"}]]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25055237714", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"25055249551", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"25055237714", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1781", "/", "36"}]]}], "+", 
    RowBox[{"632772983592", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1787", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"332904823982", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"332904823982", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"332904674768", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1793", "/", "36"}]]}], "+", 
    RowBox[{"700513038524", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1799", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92120594913", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"92120634094", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"92120594913", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1805", "/", "36"}]]}], "+", 
    RowBox[{"775250279008", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1811", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"407729224740", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"407729060156", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"407729224740", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1817", "/", "36"}]]}], "+", 
    RowBox[{"857682283254", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1823", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"451009916872", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"451009916872", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"451010089686", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1829", "/", "36"}]]}], "+", 
    RowBox[{"948573769176", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1835", "/", "36"}]]}], "+", 
    RowBox[{"52", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9590873620", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9590870131", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"9590873620", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1841", "/", "36"}]]}], "+", 
    RowBox[{"1048762834776", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1847", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"551313700694", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"551313891138", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"551313700694", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1853", "/", "36"}]]}], "+", 
    RowBox[{"1159167759000", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1859", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"609256032428", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"609256032428", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"609255832549", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1865", "/", "36"}]]}], "+", 
    RowBox[{"1280794411650", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1871", "/", "36"}]]}], "+", 
    RowBox[{"44", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15297226513", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15297231280", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"15297226513", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1877", "/", "36"}]]}], "+", 
    RowBox[{"1414744324702", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1883", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"743356628932", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"743356408856", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"743356628932", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1889", "/", "36"}]]}], "+", 
    RowBox[{"1562223482768", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1895", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"820722033758", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"820722033758", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"820722264636", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1901", "/", "36"}]]}], "+", 
    RowBox[{"1724551893990", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1907", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"905865519000", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"905865276824", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"905865519000", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1913", "/", "36"}]]}], "+", 
    RowBox[{"1903174008736", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1919", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"999541569628", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"999541823620", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"999541569628", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1925", "/", "36"}]]}], "+", 
    RowBox[{"2099670058742", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1931", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"551288760085", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"551288760085", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"551288626912", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1937", "/", "36"}]]}], "+", 
    RowBox[{"2315768394824", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1943", "/", "36"}]]}], "+", 
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37996125488", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"37996134215", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"37996125488", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1949", "/", "36"}]]}], "+", 
    RowBox[{"2553358909076", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1955", "/", "36"}]]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"83776636103", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"83776617805", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"83776636103", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1961", "/", "36"}]]}], "+", 
    RowBox[{"2814507632984", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1967", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"738653423311", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"738653423311", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"738653576753", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1973", "/", "36"}]]}], "+", 
    RowBox[{"3101472611464", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1979", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"813849719354", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"813849558535", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"813849719354", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1985", "/", "36"}]]}], "+", 
    RowBox[{"3416721160882", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1991", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"896446070031", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"896446238558", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"896446070031", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1997", "/", "36"}]]}], "+", 
    RowBox[{"3762948627120", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2003", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"493573679474", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"493573679474", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"493573591183", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2009", "/", "36"}]]}], "+", 
    RowBox[{"4143098770926", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2015", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"543360967514", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"543361060013", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"543360967514", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2021", "/", "36"}]]}], "+", 
    RowBox[{"4560385916134", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2027", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2392020294618", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2392019907038", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"2392020294618", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2033", "/", "36"}]]}], "+", 
    RowBox[{"5018319008912", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2039", "/", "36"}]]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"219321286309", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"219321286309", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"219321320138", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2045", "/", "36"}]]}], "+", 
    RowBox[{"5520727747686", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2051", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2894951164598", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2894950739468", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"2894951164598", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2057", "/", "36"}]]}], "+", 
    RowBox[{"6071790955508", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2063", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3183488206682", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3183488651846", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"3183488206682", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2069", "/", "36"}]]}], "+", 
    RowBox[{"6676067382434", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2075", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3499848842494", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3499848842494", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3499848376410", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2081", "/", "36"}]]}], "+", 
    RowBox[{"7338529138246", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2087", "/", "36"}]]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"641104558781", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"641104640102", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"641104558781", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2093", "/", "36"}]]}], "+", 
    RowBox[{"8064597973748", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2099", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4226656211586", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4226655700856", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"4226656211586", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2105", "/", "36"}]]}], "+", 
    RowBox[{"8860184645588", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2111", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4643018947686", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4643018947686", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4643019482217", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2117", "/", "36"}]]}], "+", 
    RowBox[{"9731731617808", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2123", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5099080376690", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5099079817314", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"5099080376690", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2129", "/", "36"}]]}], "+", 
    RowBox[{"10686259375324", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2135", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5598502345502", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5598502930808", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"5598502345502", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2141", "/", "36"}]]}], "+", 
    RowBox[{"11731416643990", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2147", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6145278637844", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6145278637844", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6145278025480", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2153", "/", "36"}]]}], "+", 
    RowBox[{"12875534837356", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2159", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6743754151854", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6743754792452", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"6743754151854", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2165", "/", "36"}]]}], "+", 
    RowBox[{"14127687074648", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2171", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7398665211124", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7398664541072", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"7398665211124", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2177", "/", "36"}]]}], "+", 
    RowBox[{"15497752141240", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2183", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8115162821808", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8115162821808", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8115163522590", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2189", "/", "36"}]]}], "+", 
    RowBox[{"16996483793916", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2195", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8898859236548", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8898858503712", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"8898859236548", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2201", "/", "36"}]]}], "+", 
    RowBox[{"18635585842602", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2207", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9755856048818", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9755856815086", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"9755856048818", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2213", "/", "36"}]]}], "+", 
    RowBox[{"20427793476032", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2219", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5346398994873", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5346398994873", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5346398594305", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2225", "/", "36"}]]}], "+", 
    RowBox[{"22386961334480", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2231", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2929226686861", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2929226896234", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"2929226686861", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2237", "/", "36"}]]}], "+", 
    RowBox[{"24528158871668", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2243", "/", "36"}]]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4278681043256", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4278680751455", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"4278681043256", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2249", "/", "36"}]]}], "+", 
    RowBox[{"26867773591940", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2255", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7029373823527", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7029373823527", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7029374280991", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2261", "/", "36"}]]}], "+", 
    RowBox[{"29423622792066", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2267", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3848578087699", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3848577848666", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"3848578087699", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2273", "/", "36"}]]}], "+", 
    RowBox[{"32215074487792", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2279", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4213207348244", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4213207598015", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"4213207348244", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2285", "/", "36"}]]}], "+", 
    RowBox[{"35263178257238", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2291", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4611318513741", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4611318513741", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4611318252779", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2297", "/", "36"}]]}], "+", 
    RowBox[{"38590806789188", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2303", "/", "36"}]]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2522945337441", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2522945473754", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"2522945337441", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2309", "/", "36"}]]}], "+", 
    RowBox[{"42222808987000", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2315", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22080648739188", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22080647600066", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"22080648739188", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2321", "/", "36"}]]}], "+", 
    RowBox[{"46186175542014", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2327", "/", "36"}]]}], "+", 
    RowBox[{"22", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1097754165113", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1097754165113", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1097754219194", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2333", "/", "36"}]]}], "+", 
    RowBox[{"50510217962412", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2339", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26408667811922", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"26408666569358", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"26408667811922", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2345", "/", "36"}]]}], "+", 
    RowBox[{"55226762118406", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2351", "/", "36"}]]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2887145264891", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2887145394646", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"2887145264891", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2357", "/", "36"}]]}], "+", 
    RowBox[{"60370357444882", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2363", "/", "36"}]]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3155694867358", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3155694867358", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3155694731875", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2369", "/", "36"}]]}], "+", 
    RowBox[{"65978503032172", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2375", "/", "36"}]]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1915815708222", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1915815786805", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"1915815708222", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2381", "/", "36"}]]}], "+", 
    RowBox[{"72091891926510", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2387", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37675854270144", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"37675852793510", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"37675854270144", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2393", "/", "36"}]]}], "+", 
    RowBox[{"78754675064232", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2399", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41153450159264", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"41153450159264", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"41153451700612", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2405", "/", "36"}]]}], "+", 
    RowBox[{"86014746371428", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2411", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44942416151026", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"44942414542294", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"44942416151026", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2417", "/", "36"}]]}], "+", 
    RowBox[{"93924050675392", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2423", "/", "36"}]]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3066862038751", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3066862143682", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"3066862038751", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2429", "/", "36"}]]}], "+", 
    RowBox[{"102538916201514", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2435", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53564912549568", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"53564912549568", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"53564910797620", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2441", "/", "36"}]]}], "+", 
    RowBox[{"111920413559614", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2447", "/", "36"}]]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4871630141930", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4871630294263", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"4871630141930", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2453", "/", "36"}]]}], "+", 
    RowBox[{"122134743269610", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2459", "/", "36"}]]}], "+", 
    RowBox[{"92", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"693350080441", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"693350059711", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"693350080441", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2465", "/", "36"}]]}], "+", 
    RowBox[{"133253654029610", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2471", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69588187111796", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"69588187111796", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"69588189101352", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2477", "/", "36"}]]}], "+", 
    RowBox[{"145354894093254", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2483", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"75899972801634", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"75899970726322", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"75899972801634", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2489", "/", "36"}]]}], "+", 
    RowBox[{"158522698303550", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2495", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"82767392666908", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"82767394831466", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"82767392666908", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2501", "/", "36"}]]}], "+", 
    RowBox[{"172848313516680", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2507", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90237936536746", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"90237936536746", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"90237934279320", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2513", "/", "36"}]]}], "+", 
    RowBox[{"188430565356020", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2519", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98363016219776", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"98363018573833", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"98363016219776", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2525", "/", "36"}]]}], "+", 
    RowBox[{"205376469454056", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2531", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53599159140283", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"53599157912988", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"53599159140283", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2537", "/", "36"}]]}], "+", 
    RowBox[{"223801890573288", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2543", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58402054661371", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"58402054661371", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"58402055940961", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2549", "/", "36"}]]}], "+", 
    RowBox[{"243832253251610", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2555", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63622821709137", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"63622820375147", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"63622821709137", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2561", "/", "36"}]]}], "+", 
    RowBox[{"265603307882976", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2567", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34648379910476", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"34648380605763", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"34648379910476", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2573", "/", "36"}]]}], "+", 
    RowBox[{"289261956436360", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2579", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37731038131912", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"37731038131912", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"37731037407199", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2585", "/", "36"}]]}], "+", 
    RowBox[{"314967142323920", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2591", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41080047577113", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"41080048332428", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"41080047577113", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2597", "/", "36"}]]}], "+", 
    RowBox[{"342890809260136", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2603", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44717764508500", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"44717763721361", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"44717764508500", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2609", "/", "36"}]]}], "+", 
    RowBox[{"373218934311984", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2615", "/", "36"}]]}], "+", 
    RowBox[{"60", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3244557437959", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3244557437959", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3244557492641", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2621", "/", "36"}]]}], "+", 
    RowBox[{"406152640717010", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2627", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"211831937994514", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"211831934575970", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"211831937994514", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2633", "/", "36"}]]}], "+", 
    RowBox[{"441909396457244", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2639", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"230459578961622", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"230459582523250", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"230459578961622", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2645", "/", "36"}]]}], "+", 
    RowBox[{"480724305012084", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2651", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"250678601113126", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"250678601113126", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"250678597402756", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2657", "/", "36"}]]}], "+", 
    RowBox[{"522851495180348", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2663", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"272621087703512", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"272621091568501", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"272621087703512", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2669", "/", "36"}]]}], "+", 
    RowBox[{"568565617365614", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2675", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"296429807756842", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"296429803731140", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"296429807756842", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2681", "/", "36"}]]}], "+", 
    RowBox[{"618163454251240", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2687", "/", "36"}]]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40282373865805", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"40282373865805", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"40282374389897", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2693", "/", "36"}]]}], "+", 
    RowBox[{"671965654368818", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2699", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87568822466835", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"87568821375253", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"87568822466835", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2705", "/", "36"}]]}], "+", 
    RowBox[{"730318597677218", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2711", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"380658682040398", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"380658686587114", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"380658682040398", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2717", "/", "36"}]]}], "+", 
    RowBox[{"793596402925978", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2723", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"413603579308434", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"413603579308434", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"413603574574274", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2729", "/", "36"}]]}], "+", 
    RowBox[{"862203087284112", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2735", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"449319876538340", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"449319881467256", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"449319876538340", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2741", "/", "36"}]]}], "+", 
    RowBox[{"936574889464598", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2747", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"488034230572620", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"488034225441364", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"488034230572620", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2753", "/", "36"}]]}], "+", 
    RowBox[{"1017182768383960", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2759", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"529991278469798", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"529991278469798", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"529991283811258", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2765", "/", "36"}]]}], "+", 
    RowBox[{"1104535090257580", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2771", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"575455111265402", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"575455105705588", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"575455111265402", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2777", "/", "36"}]]}], "+", 
    RowBox[{"1199180517952070", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2783", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"624710688111946", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"624710693898568", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"624710688111946", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2789", "/", "36"}]]}], "+", 
    RowBox[{"1301711117406664", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2795", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"678065533973236", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"678065533973236", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"678065527951044", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2801", "/", "36"}]]}], "+", 
    RowBox[{"1412765696985800", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2807", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"735851379842460", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"735851386109306", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"735851379842460", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2813", "/", "36"}]]}], "+", 
    RowBox[{"1533033396756656", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2819", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"798426117777430", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"798426111256516", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"798426117777430", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2825", "/", "36"}]]}], "+", 
    RowBox[{"1663257545890880", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2831", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"866175701857720", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"866175701857720", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"866175708642456", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2837", "/", "36"}]]}], "+", 
    RowBox[{"1804239807677280", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2843", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"939516398840998", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"939516391782324", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"939516398840998", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2849", "/", "36"}]]}], "+", 
    RowBox[{"1956844633015402", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2855", "/", "36"}]]}], "+", 
    RowBox[{"66", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15437833176449", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"15437833287708", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"15437833176449", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2861", "/", "36"}]]}], "+", 
    RowBox[{"2122004044727970", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2867", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"552400679737131", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"552400679737131", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"552400675917944", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2873", "/", "36"}]]}], "+", 
    RowBox[{"2300722776609078", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2879", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"598875522733723", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"598875526706177", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"598875522733723", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2885", "/", "36"}]]}], "+", 
    RowBox[{"2494083792806608", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2891", "/", "36"}]]}], "+", 
    RowBox[{"76", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17083002848636", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17083002739911", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"17083002848636", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2897", "/", "36"}]]}], "+", 
    RowBox[{"2703254214933216", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2903", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"351769654831937", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"351769654831937", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"351769656980281", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2909", "/", "36"}]]}], "+", 
    RowBox[{"2929491686226750", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2915", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"381178751385035", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"381178749150993", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"381178751385035", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2921", "/", "36"}]]}], "+", 
    RowBox[{"3174151204126864", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2927", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"825960268093712", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"825960272739675", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"825960268093712", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2933", "/", "36"}]]}], "+", 
    RowBox[{"3438692454831666", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2939", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"894726360783240", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"894726360783240", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"894726355952681", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2945", "/", "36"}]]}], "+", 
    RowBox[{"3724687685737760", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2951", "/", "36"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"969063676548239", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"969063681570348", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"969063676548239", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2957", "/", "36"}]]}], "+", 
    RowBox[{"4033830154165720", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2963", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2098823031102026", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2098823020660295", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"2098823031102026", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2969", "/", "36"}]]}], "+", 
    RowBox[{"4367943193448332", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2975", "/", "36"}]]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"227248570258441", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"227248570258441", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"227248571343858", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2981", "/", "36"}]]}], "+", 
    RowBox[{"4728989940302954", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2987", "/", "36"}]]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"615033465735371", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"615033462914855", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "7"], "+", 
          SubscriptBox["\[Chi]", "10"]}], ")"}]}], "+", 
       RowBox[{"615033465735371", " ", 
        SubscriptBox["\[Chi]", "12"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2993", "/", "36"}]]}], "+", 
    RowBox[{"5119083770458654", " ", 
     SubscriptBox["\[Chi]", "13"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2999", "/", "36"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2662863789666408", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2662863801392374", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "8"], "+", 
          SubscriptBox["\[Chi]", "9"]}], ")"}]}], "+", 
       RowBox[{"2662863789666408", " ", 
        SubscriptBox["\[Chi]", "11"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3005", "/", "36"}]]}], "+", 
    RowBox[{"5540499492755220", " ", 
     SubscriptBox["\[Chi]", "15"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3011", "/", "36"}]]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"480309252697255", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"480309252697255", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"480309250666182", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Chi]", "3"], "+", 
          SubscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3017", "/", "36"}]]}], "+", 
    RowBox[{"5995685355397692", " ", 
     SubscriptBox["\[Chi]", "14"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3023", "/", "36"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "84"],
     SeriesData[$CellContext`q, 0, {}, 10, 6048, 72],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
    Subscript[$CellContext`\[Chi], 7] + Subscript[$CellContext`\[Chi], 10], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 13], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 6] + 
     Subscript[$CellContext`\[Chi], 8] + Subscript[$CellContext`\[Chi], 9] + 
     2 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 
     Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 Subscript[$CellContext`\[Chi], 1] + 
     2 Subscript[$CellContext`\[Chi], 2] + 
     3 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 
     Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6 Subscript[$CellContext`\[Chi], 5] + 
     4 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     6 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 (4 Subscript[$CellContext`\[Chi], 6] + 
      5 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      4 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16 Subscript[$CellContext`\[Chi], 1] + 
     16 Subscript[$CellContext`\[Chi], 2] + 
     13 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     36 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22 Subscript[$CellContext`\[Chi], 5] + 
     24 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     22 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     56 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     36 Subscript[$CellContext`\[Chi], 6] + 
     33 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     36 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     86 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     50 Subscript[$CellContext`\[Chi], 1] + 
     50 Subscript[$CellContext`\[Chi], 2] + 
     54 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     126 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     78 Subscript[$CellContext`\[Chi], 5] + 
     74 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     78 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     182 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 (53 Subscript[$CellContext`\[Chi], 6] + 
      56 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      53 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      260 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      2 (79 Subscript[$CellContext`\[Chi], 1] + 
      79 Subscript[$CellContext`\[Chi], 2] + 
      76 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     366 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     212 Subscript[$CellContext`\[Chi], 5] + 
     219 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     212 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     508 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     302 Subscript[$CellContext`\[Chi], 6] + 
     294 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     302 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     698 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     402 Subscript[$CellContext`\[Chi], 1] + 
     402 Subscript[$CellContext`\[Chi], 2] + 
     412 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     948 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     556 Subscript[$CellContext`\[Chi], 5] + 
     545 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     556 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1276 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      12 (61 Subscript[$CellContext`\[Chi], 6] + 
      62 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      61 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      1704 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 988 Subscript[$CellContext`\[Chi], 1] + 
     988 Subscript[$CellContext`\[Chi], 2] + 
     974 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2258 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      8 (161 Subscript[$CellContext`\[Chi], 5] + 
      163 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      161 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2970 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2 (854 Subscript[$CellContext`\[Chi], 6] + 
      845 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      854 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 3880 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 4 (551 Subscript[$CellContext`\[Chi], 1] + 
      551 Subscript[$CellContext`\[Chi], 2] + 
      556 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5042 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      2878 Subscript[$CellContext`\[Chi], 5] + 
     2856 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     2878 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      6512 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 5 (736 Subscript[$CellContext`\[Chi], 6] + 
      741 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      736 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 8366 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 14 (339 Subscript[$CellContext`\[Chi], 1] + 
      339 Subscript[$CellContext`\[Chi], 2] + 
      337 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10694 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 6018 Subscript[$CellContext`\[Chi], 5] + 
     6050 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     6018 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      13604 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 7678 Subscript[$CellContext`\[Chi], 6] + 
     7642 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     7678 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      17232 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 9662 Subscript[$CellContext`\[Chi], 1] + 
     9662 Subscript[$CellContext`\[Chi], 2] + 
     9701 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21734 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 4 (3052 Subscript[$CellContext`\[Chi], 5] + 
      3041 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      3052 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 27304 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 8 (1907 Subscript[$CellContext`\[Chi], 6] + 
      1913 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      1907 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 34174 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 54 (354 Subscript[$CellContext`\[Chi], 1] + 
      354 Subscript[$CellContext`\[Chi], 2] + 
      353 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     42614 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 23734 Subscript[$CellContext`\[Chi], 5] + 
     23794 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     23734 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 52962 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 29518 Subscript[$CellContext`\[Chi], 6] + 
     29452 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     29518 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 65606 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 36430 Subscript[$CellContext`\[Chi], 1] + 
     36430 Subscript[$CellContext`\[Chi], 2] + 
     36502 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     81016 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 45004 Subscript[$CellContext`\[Chi], 5] + 
     44924 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     45004 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 99748 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 55236 Subscript[$CellContext`\[Chi], 6] + 
     55324 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     55236 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 122458 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 67822 Subscript[$CellContext`\[Chi], 1] + 
     67822 Subscript[$CellContext`\[Chi], 2] + 
     67725 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     149932 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 82814 Subscript[$CellContext`\[Chi], 5] + 
     82920 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     82814 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 183084 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2 (50559 Subscript[$CellContext`\[Chi], 6] + 
      50501 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      50559 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 223002 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 128 (960 Subscript[$CellContext`\[Chi], 1] + 
      960 Subscript[$CellContext`\[Chi], 2] + 
      961 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     270964 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 20 (7464 Subscript[$CellContext`\[Chi], 5] + 
      7457 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      7464 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 328468 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 9 (20066 Subscript[$CellContext`\[Chi], 6] + 
      20083 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      20066 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 397280 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 218362 Subscript[$CellContext`\[Chi], 1] + 
     218362 Subscript[$CellContext`\[Chi], 2] + 
     218196 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     479460 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 14 (18790 Subscript[$CellContext`\[Chi], 5] + 
      18803 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      18790 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 577424 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 18 (17594 Subscript[$CellContext`\[Chi], 6] + 
      17583 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      17594 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 693988 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 380018 Subscript[$CellContext`\[Chi], 1] + 
     380018 Subscript[$CellContext`\[Chi], 2] + 
     380234 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     832440 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 455644 Subscript[$CellContext`\[Chi], 5] + 
     455408 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     455644 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 996618 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 544732 Subscript[$CellContext`\[Chi], 6] + 
     544988 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     544732 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1190974 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 650666 Subscript[$CellContext`\[Chi], 1] + 
     650666 Subscript[$CellContext`\[Chi], 2] + 
     650388 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1420688 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 775172 Subscript[$CellContext`\[Chi], 5] + 
     775474 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     775172 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 1691770 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 922644 Subscript[$CellContext`\[Chi], 6] + 
     922316 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     922644 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 2011186 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2 (547785 Subscript[$CellContext`\[Chi], 1] + 
      547785 Subscript[$CellContext`\[Chi], 2] + 
      547963 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2387006 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 1299656 Subscript[$CellContext`\[Chi], 5] + 
     1299271 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     1299656 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2828554 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 38 (40485 Subscript[$CellContext`\[Chi], 6] + 
      40496 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      40485 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3346604 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 4 (454823 Subscript[$CellContext`\[Chi], 1] + 
      454823 Subscript[$CellContext`\[Chi], 2] + 
      454710 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3953590 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 2147170 Subscript[$CellContext`\[Chi], 5] + 
     2147658 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     2147170 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 4663836 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 24 (105485 Subscript[$CellContext`\[Chi], 6] + 
      105463 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      105485 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 5493852 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 2979514 Subscript[$CellContext`\[Chi], 1] + 
     2979514 Subscript[$CellContext`\[Chi], 2] + 
     2980084 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6462612 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 3503164 Subscript[$CellContext`\[Chi], 5] + 
     3502549 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     3503164 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 7591926 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 4111906 Subscript[$CellContext`\[Chi], 6] + 
     4112570 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     4111906 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 8906834 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 4821708 Subscript[$CellContext`\[Chi], 1] + 
     4821708 Subscript[$CellContext`\[Chi], 2] + 
     4820992 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10436048 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 5645180 Subscript[$CellContext`\[Chi], 5] + 
     5645952 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     5645180 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 12212486 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 6602906 Subscript[$CellContext`\[Chi], 6] + 
     6602076 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     6602906 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 14273812 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 7711824 Subscript[$CellContext`\[Chi], 1] + 
     7711824 Subscript[$CellContext`\[Chi], 2] + 
     7712718 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16663120 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 8998428 Subscript[$CellContext`\[Chi], 5] + 
     8997466 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     8998428 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 19429656 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 22 (476605 Subscript[$CellContext`\[Chi], 6] + 
      476652 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      476605 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 22629640 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     2 (6103251 Subscript[$CellContext`\[Chi], 1] + 
      6103251 Subscript[$CellContext`\[Chi], 2] + 
      6102695 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     26327238 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2 (7095979 Subscript[$CellContext`\[Chi], 5] + 
      7096576 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      7095979 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 30595570 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     2 (8242660 Subscript[$CellContext`\[Chi], 6] + 
      8242019 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      8242660 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 35517938 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     8 (2390759 Subscript[$CellContext`\[Chi], 1] + 
      2390759 Subscript[$CellContext`\[Chi], 2] + 
      2390931 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     41189144 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4 (5542522 Subscript[$CellContext`\[Chi], 5] + 
      5542153 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      5542522 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 47717002 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 25669132 Subscript[$CellContext`\[Chi], 6] + 
     25670715 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     25669132 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 55224048 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     8 (3711827 Subscript[$CellContext`\[Chi], 1] + 
      3711827 Subscript[$CellContext`\[Chi], 2] + 
      3711615 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     63849402 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 4 (8578521 Subscript[$CellContext`\[Chi], 5] + 
      8578975 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      8578521 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 73750948 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 39618640 Subscript[$CellContext`\[Chi], 6] + 
     39616694 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     39618640 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 85107698 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     6 (7616006 Subscript[$CellContext`\[Chi], 1] + 
      7616006 Subscript[$CellContext`\[Chi], 2] + 
      7616353 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     98122496 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 52662270 Subscript[$CellContext`\[Chi], 5] + 
     52660042 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     52662270 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 113025044 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 60630890 Subscript[$CellContext`\[Chi], 6] + 
     60633272 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     60630890 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 130075236 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 69749324 Subscript[$CellContext`\[Chi], 1] + 
     69749324 Subscript[$CellContext`\[Chi], 2] + 
     69746777 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     149566980 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 80163938 Subscript[$CellContext`\[Chi], 5] + 
     80166660 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     80163938 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 171832392 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 92061762 Subscript[$CellContext`\[Chi], 6] + 
     92058854 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     92061762 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 197246548 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     2 (52815388 Subscript[$CellContext`\[Chi], 1] + 
      52815388 Subscript[$CellContext`\[Chi], 2] + 
      52816941 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     226232776 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 
     2 (60553911 Subscript[$CellContext`\[Chi], 5] + 
      60552254 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      60553911 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 259268520 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 
     16 (8670845 Subscript[$CellContext`\[Chi], 6] + 
      8671066 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      8670845 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 296891980 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     2 (79403615 Subscript[$CellContext`\[Chi], 1] + 
      79403615 Subscript[$CellContext`\[Chi], 2] + 
      79401729 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     339709442 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2 (90817997 Subscript[$CellContext`\[Chi], 5] + 
      90820008 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      90817997 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 388403498 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 
     4 (51899369 Subscript[$CellContext`\[Chi], 6] + 
      51898297 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      51899369 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 443742212 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 
     4 (59270577 Subscript[$CellContext`\[Chi], 1] + 
      59270577 Subscript[$CellContext`\[Chi], 2] + 
      59271719 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     506589284 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 6 (45094346 Subscript[$CellContext`\[Chi], 5] + 
      45093535 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      45094346 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 577915448 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 308544354 Subscript[$CellContext`\[Chi], 6] + 
     308549536 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     308544354 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 658811104 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 351614954 Subscript[$CellContext`\[Chi], 1] + 
     351614954 Subscript[$CellContext`\[Chi], 2] + 
     351609438 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     750500388 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 10 (40040486 Subscript[$CellContext`\[Chi], 5] + 
      40041073 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      40040486 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 854356874 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 455664196 Subscript[$CellContext`\[Chi], 6] + 
     455657952 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     455664196 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 971920916 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 518184160 Subscript[$CellContext`\[Chi], 1] + 
     518184160 Subscript[$CellContext`\[Chi], 2] + 
     518190801 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1104919046 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 20 (29445216 Subscript[$CellContext`\[Chi], 5] + 
      29444863 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      29445216 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1255285458 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 
     8 (83602581 Subscript[$CellContext`\[Chi], 6] + 
      83603519 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      83602581 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 1425185852 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 759107918 Subscript[$CellContext`\[Chi], 1] + 
     759107918 Subscript[$CellContext`\[Chi], 2] + 
     759099944 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1617043976 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 861016922 Subscript[$CellContext`\[Chi], 5] + 
     861025392 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     861016922 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 1833570932 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 976013988 Subscript[$CellContext`\[Chi], 6] + 
     976004994 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     976013988 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2077797838 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 
     4 (276416594 Subscript[$CellContext`\[Chi], 1] + 
      276416594 Subscript[$CellContext`\[Chi], 2] + 
      276418981 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2353111916 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2 (625900604 Subscript[$CellContext`\[Chi], 5] + 
      625895537 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      625900604 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2663296512 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 1416377978 Subscript[$CellContext`\[Chi], 6] + 
     1416388731 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     1416377978 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 3012575500 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 
     6 (266944930 Subscript[$CellContext`\[Chi], 1] + 
      266944930 Subscript[$CellContext`\[Chi], 2] + 
      266943029 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3405662268 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 2 (905060383 Subscript[$CellContext`\[Chi], 5] + 
      905066431 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      905060383 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3847814132 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2044554294 Subscript[$CellContext`\[Chi], 6] + 
     2044541470 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     2044554294 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4344892396 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 
     8 (288501773 Subscript[$CellContext`\[Chi], 1] + 
      288501773 Subscript[$CellContext`\[Chi], 2] + 
      288503472 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4903428836 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 4 (651000092 Subscript[$CellContext`\[Chi], 5] + 
      650996491 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      651000092 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 5530699214 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2936295634 Subscript[$CellContext`\[Chi], 6] + 
     2936310892 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     2936295634 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 6234804394 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 3309232618 Subscript[$CellContext`\[Chi], 1] + 
     3309232618 Subscript[$CellContext`\[Chi], 2] + 
     3309216458 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7024760138 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 12 (310625275 Subscript[$CellContext`\[Chi], 5] + 
      310626701 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      310625275 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 7910596098 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 
     6 (699410455 Subscript[$CellContext`\[Chi], 6] + 
      699407436 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      699410455 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 8903465172 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 4721919920 Subscript[$CellContext`\[Chi], 1] + 
     4721919920 Subscript[$CellContext`\[Chi], 2] + 
     4721939092 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10015764204 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 5310483424 Subscript[$CellContext`\[Chi], 5] + 
     5310463140 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     5310483424 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 11261266982 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 5969332484 Subscript[$CellContext`\[Chi], 6] + 
     5969353942 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     5969332484 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 12655271088 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 6706610224 Subscript[$CellContext`\[Chi], 1] + 
     6706610224 Subscript[$CellContext`\[Chi], 2] + 
     6706587530 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14214759618 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 7531174080 Subscript[$CellContext`\[Chi], 5] + 
     7531198076 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     7531174080 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 15958579480 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 8453043136 Subscript[$CellContext`\[Chi], 6] + 
     8453017768 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     8453043136 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 17907637808 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 9483127082 Subscript[$CellContext`\[Chi], 1] + 
     9483127082 Subscript[$CellContext`\[Chi], 2] + 
     9483153892 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     20085118118 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3 (3544578378 Subscript[$CellContext`\[Chi], 5] + 
      3544568935 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      3544578378 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 22516718472 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     2 (5959141471 Subscript[$CellContext`\[Chi], 6] + 
      5959156435 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      5959141471 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 25230913418 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     2 (6675935829 Subscript[$CellContext`\[Chi], 1] + 
      6675935829 Subscript[$CellContext`\[Chi], 2] + 
      6675920024 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     28259242216 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 4 (3737743107 Subscript[$CellContext`\[Chi], 5] + 
      3737751452 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      3737743107 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 31636625876 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     20 (836704277 Subscript[$CellContext`\[Chi], 6] + 
      836702515 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      836704277 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 35401715580 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     14 (1337243035 Subscript[$CellContext`\[Chi], 1] + 
      1337243035 Subscript[$CellContext`\[Chi], 2] + 
      1337245692 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     39597275806 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 20935556490 Subscript[$CellContext`\[Chi], 5] + 
     20935517234 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     20935556490 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 44270605174 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     4 (5850315668 Subscript[$CellContext`\[Chi], 6] + 
      5850326023 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      5850315668 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 49473998744 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 26146172846 Subscript[$CellContext`\[Chi], 1] + 
     26146172846 Subscript[$CellContext`\[Chi], 2] + 
     26146129152 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     55265255752 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 3 (9733498382 Subscript[$CellContext`\[Chi], 5] + 
      9733513743 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      9733498382 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 61708236776 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     6 (5432994629 Subscript[$CellContext`\[Chi], 6] + 
      5432986530 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      5432994629 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 68873475432 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 36375460182 Subscript[$CellContext`\[Chi], 1] + 
     36375460182 Subscript[$CellContext`\[Chi], 2] + 
     36375511414 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     76838849350 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 40574082800 Subscript[$CellContext`\[Chi], 5] + 
     40574028796 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     40574082800 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 85690316108 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 45238772784 Subscript[$CellContext`\[Chi], 6] + 
     45238829698 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     45238772784 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 95522720300 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 50419559412 Subscript[$CellContext`\[Chi], 1] + 
     50419559412 Subscript[$CellContext`\[Chi], 2] + 
     50419499444 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     106440677972 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 56171138658 Subscript[$CellContext`\[Chi], 5] + 
     56171201834 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     56171138658 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 118559546170 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 62554316814 Subscript[$CellContext`\[Chi], 6] + 
     62554250270 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     62554316814 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 132006484906 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 69635579780 Subscript[$CellContext`\[Chi], 1] + 
     69635579780 Subscript[$CellContext`\[Chi], 2] + 
     69635649858 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     146921620382 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 77488740818 Subscript[$CellContext`\[Chi], 5] + 
     77488667030 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     77488740818 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 163459318790 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 86194512510 Subscript[$CellContext`\[Chi], 6] + 
     86194590188 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     86194512510 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 181789580406 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     112 (855735611 Subscript[$CellContext`\[Chi], 1] + 
      855735611 Subscript[$CellContext`\[Chi], 2] + 
      855734881 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     202099565620 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2 (53265114007 Subscript[$CellContext`\[Chi], 5] + 
      53265157028 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      53265114007 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 224595264276 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     4 (29591601641 Subscript[$CellContext`\[Chi], 6] + 
      29591579008 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      29591601641 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 249503321726 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     2 (65734713028 Subscript[$CellContext`\[Chi], 1] + 
      65734713028 Subscript[$CellContext`\[Chi], 2] + 
      65734760649 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     277073035694 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2 (72985186669 Subscript[$CellContext`\[Chi], 5] + 
      72985136580 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      72985186669 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 307578539060 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     2 (81006286635 Subscript[$CellContext`\[Chi], 6] + 
      81006339311 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      81006286635 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 341321185916 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     2 (89877200515 Subscript[$CellContext`\[Chi], 1] + 
      89877200515 Subscript[$CellContext`\[Chi], 2] + 
      89877145126 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     378632158448 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2 (99684499126 Subscript[$CellContext`\[Chi], 5] + 
      99684557357 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      99684499126 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 419875314838 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 221047492320 Subscript[$CellContext`\[Chi], 6] + 
     221047369901 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     221047492320 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 465450299628 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     6 (40833133557 Subscript[$CellContext`\[Chi], 1] + 
      40833133557 Subscript[$CellContext`\[Chi], 2] + 
      40833155000 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     515795939508 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 271453321506 Subscript[$CellContext`\[Chi], 5] + 
     271453186310 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     271453321506 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 571393950528 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 
     12 (25055237714 Subscript[$CellContext`\[Chi], 6] + 
      25055249551 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      25055237714 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 632772983592 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 332904823982 Subscript[$CellContext`\[Chi], 1] + 
     332904823982 Subscript[$CellContext`\[Chi], 2] + 
     332904674768 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     700513038524 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 4 (92120594913 Subscript[$CellContext`\[Chi], 5] + 
      92120634094 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      92120594913 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 775250279008 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 407729224740 Subscript[$CellContext`\[Chi], 6] + 
     407729060156 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     407729224740 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 857682283254 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 451009916872 Subscript[$CellContext`\[Chi], 1] + 
     451009916872 Subscript[$CellContext`\[Chi], 2] + 
     451010089686 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     948573769176 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 52 (9590873620 Subscript[$CellContext`\[Chi], 5] + 
      9590870131 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      9590873620 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1048762834776 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 551313700694 Subscript[$CellContext`\[Chi], 6] + 
     551313891138 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     551313700694 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1159167759000 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 609256032428 Subscript[$CellContext`\[Chi], 1] + 
     609256032428 Subscript[$CellContext`\[Chi], 2] + 
     609255832549 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1280794411650 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 
     44 (15297226513 Subscript[$CellContext`\[Chi], 5] + 
      15297231280 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      15297226513 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 1414744324702 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 743356628932 Subscript[$CellContext`\[Chi], 6] + 
     743356408856 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     743356628932 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1562223482768 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 820722033758 Subscript[$CellContext`\[Chi], 1] + 
     820722033758 Subscript[$CellContext`\[Chi], 2] + 
     820722264636 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1724551893990 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 905865519000 Subscript[$CellContext`\[Chi], 5] + 
     905865276824 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     905865519000 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 1903174008736 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 999541569628 Subscript[$CellContext`\[Chi], 6] + 
     999541823620 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     999541569628 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 2099670058742 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 
     2 (551288760085 Subscript[$CellContext`\[Chi], 1] + 
      551288760085 Subscript[$CellContext`\[Chi], 2] + 
      551288626912 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2315768394824 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 
     32 (37996125488 Subscript[$CellContext`\[Chi], 5] + 
      37996134215 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      37996125488 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 2553358909076 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     16 (83776636103 Subscript[$CellContext`\[Chi], 6] + 
      83776617805 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      83776636103 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 2814507632984 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     2 (738653423311 Subscript[$CellContext`\[Chi], 1] + 
      738653423311 Subscript[$CellContext`\[Chi], 2] + 
      738653576753 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3101472611464 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 
     2 (813849719354 Subscript[$CellContext`\[Chi], 5] + 
      813849558535 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      813849719354 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3416721160882 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     2 (896446070031 Subscript[$CellContext`\[Chi], 6] + 
      896446238558 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      896446070031 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 3762948627120 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 
     4 (493573679474 Subscript[$CellContext`\[Chi], 1] + 
      493573679474 Subscript[$CellContext`\[Chi], 2] + 
      493573591183 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4143098770926 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 
     4 (543360967514 Subscript[$CellContext`\[Chi], 5] + 
      543361060013 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      543360967514 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 4560385916134 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 2392020294618 Subscript[$CellContext`\[Chi], 6] + 
     2392019907038 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     2392020294618 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 5018319008912 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     12 (219321286309 Subscript[$CellContext`\[Chi], 1] + 
      219321286309 Subscript[$CellContext`\[Chi], 2] + 
      219321320138 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5520727747686 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 2894951164598 Subscript[$CellContext`\[Chi], 5] + 
     2894950739468 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     2894951164598 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 6071790955508 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 3183488206682 Subscript[$CellContext`\[Chi], 6] + 
     3183488651846 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     3183488206682 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 6676067382434 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 3499848842494 Subscript[$CellContext`\[Chi], 1] + 
     3499848842494 Subscript[$CellContext`\[Chi], 2] + 
     3499848376410 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7338529138246 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 
     6 (641104558781 Subscript[$CellContext`\[Chi], 5] + 
      641104640102 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      641104558781 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 8064597973748 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 4226656211586 Subscript[$CellContext`\[Chi], 6] + 
     4226655700856 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     4226656211586 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 8860184645588 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 4643018947686 Subscript[$CellContext`\[Chi], 1] + 
     4643018947686 Subscript[$CellContext`\[Chi], 2] + 
     4643019482217 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9731731617808 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 5099080376690 Subscript[$CellContext`\[Chi], 5] + 
     5099079817314 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     5099080376690 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 10686259375324 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 5598502345502 Subscript[$CellContext`\[Chi], 6] + 
     5598502930808 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     5598502345502 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 11731416643990 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 6145278637844 Subscript[$CellContext`\[Chi], 1] + 
     6145278637844 Subscript[$CellContext`\[Chi], 2] + 
     6145278025480 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12875534837356 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 6743754151854 Subscript[$CellContext`\[Chi], 5] + 
     6743754792452 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     6743754151854 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 14127687074648 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 7398665211124 Subscript[$CellContext`\[Chi], 6] + 
     7398664541072 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     7398665211124 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 15497752141240 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 8115162821808 Subscript[$CellContext`\[Chi], 1] + 
     8115162821808 Subscript[$CellContext`\[Chi], 2] + 
     8115163522590 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16996483793916 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 8898859236548 Subscript[$CellContext`\[Chi], 5] + 
     8898858503712 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     8898859236548 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 18635585842602 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 9755856048818 Subscript[$CellContext`\[Chi], 6] + 
     9755856815086 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     9755856048818 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 20427793476032 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 
     2 (5346398994873 Subscript[$CellContext`\[Chi], 1] + 
      5346398994873 Subscript[$CellContext`\[Chi], 2] + 
      5346398594305 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22386961334480 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     4 (2929226686861 Subscript[$CellContext`\[Chi], 5] + 
      2929226896234 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      2929226686861 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 24528158871668 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     3 (4278681043256 Subscript[$CellContext`\[Chi], 6] + 
      4278680751455 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      4278681043256 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 26867773591940 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     2 (7029373823527 Subscript[$CellContext`\[Chi], 1] + 
      7029373823527 Subscript[$CellContext`\[Chi], 2] + 
      7029374280991 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     29423622792066 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     4 (3848578087699 Subscript[$CellContext`\[Chi], 5] + 
      3848577848666 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      3848578087699 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 32215074487792 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     4 (4213207348244 Subscript[$CellContext`\[Chi], 6] + 
      4213207598015 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      4213207348244 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 35263178257238 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     4 (4611318513741 Subscript[$CellContext`\[Chi], 1] + 
      4611318513741 Subscript[$CellContext`\[Chi], 2] + 
      4611318252779 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38590806789188 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     8 (2522945337441 Subscript[$CellContext`\[Chi], 5] + 
      2522945473754 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      2522945337441 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 42222808987000 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 22080648739188 Subscript[$CellContext`\[Chi], 6] + 
     22080647600066 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     22080648739188 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 46186175542014 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     22 (1097754165113 Subscript[$CellContext`\[Chi], 1] + 
      1097754165113 Subscript[$CellContext`\[Chi], 2] + 
      1097754219194 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     50510217962412 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 26408667811922 Subscript[$CellContext`\[Chi], 5] + 
     26408666569358 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     26408667811922 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 55226762118406 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     10 (2887145264891 Subscript[$CellContext`\[Chi], 6] + 
      2887145394646 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      2887145264891 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 60370357444882 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     10 (3155694867358 Subscript[$CellContext`\[Chi], 1] + 
      3155694867358 Subscript[$CellContext`\[Chi], 2] + 
      3155694731875 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     65978503032172 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     18 (1915815708222 Subscript[$CellContext`\[Chi], 5] + 
      1915815786805 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      1915815708222 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 72091891926510 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 37675854270144 Subscript[$CellContext`\[Chi], 6] + 
     37675852793510 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     37675854270144 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 78754675064232 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 41153450159264 Subscript[$CellContext`\[Chi], 1] + 
     41153450159264 Subscript[$CellContext`\[Chi], 2] + 
     41153451700612 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     86014746371428 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 44942416151026 Subscript[$CellContext`\[Chi], 5] + 
     44942414542294 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     44942416151026 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 93924050675392 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     16 (3066862038751 Subscript[$CellContext`\[Chi], 6] + 
      3066862143682 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      3066862038751 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 102538916201514 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 53564912549568 Subscript[$CellContext`\[Chi], 1] + 
     53564912549568 Subscript[$CellContext`\[Chi], 2] + 
     53564910797620 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     111920413559614 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     12 (4871630141930 Subscript[$CellContext`\[Chi], 5] + 
      4871630294263 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      4871630141930 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 122134743269610 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     92 (693350080441 Subscript[$CellContext`\[Chi], 6] + 
      693350059711 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      693350080441 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 133253654029610 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 69588187111796 Subscript[$CellContext`\[Chi], 1] + 
     69588187111796 Subscript[$CellContext`\[Chi], 2] + 
     69588189101352 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     145354894093254 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 75899972801634 Subscript[$CellContext`\[Chi], 5] + 
     75899970726322 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     75899972801634 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 158522698303550 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 82767392666908 Subscript[$CellContext`\[Chi], 6] + 
     82767394831466 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     82767392666908 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 172848313516680 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 90237936536746 Subscript[$CellContext`\[Chi], 1] + 
     90237936536746 Subscript[$CellContext`\[Chi], 2] + 
     90237934279320 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     188430565356020 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 98363016219776 Subscript[$CellContext`\[Chi], 5] + 
     98363018573833 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     98363016219776 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 205376469454056 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     2 (53599159140283 Subscript[$CellContext`\[Chi], 6] + 
      53599157912988 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      53599159140283 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 223801890573288 Subscript[$CellContext`\[Chi], 15], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     2 (58402054661371 Subscript[$CellContext`\[Chi], 1] + 
      58402054661371 Subscript[$CellContext`\[Chi], 2] + 
      58402055940961 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     243832253251610 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     2 (63622821709137 Subscript[$CellContext`\[Chi], 5] + 
      63622820375147 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      63622821709137 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 265603307882976 Subscript[$CellContext`\[Chi], 13], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     4 (34648379910476 Subscript[$CellContext`\[Chi], 6] + 
      34648380605763 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      34648379910476 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 289261956436360 Subscript[$CellContext`\[Chi], 15], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     4 (37731038131912 Subscript[$CellContext`\[Chi], 1] + 
      37731038131912 Subscript[$CellContext`\[Chi], 2] + 
      37731037407199 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     314967142323920 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     4 (41080047577113 Subscript[$CellContext`\[Chi], 5] + 
      41080048332428 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      41080047577113 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 342890809260136 Subscript[$CellContext`\[Chi], 13], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     4 (44717764508500 Subscript[$CellContext`\[Chi], 6] + 
      44717763721361 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      44717764508500 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 373218934311984 Subscript[$CellContext`\[Chi], 15], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     60 (3244557437959 Subscript[$CellContext`\[Chi], 1] + 
      3244557437959 Subscript[$CellContext`\[Chi], 2] + 
      3244557492641 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     406152640717010 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 211831937994514 Subscript[$CellContext`\[Chi], 5] + 
     211831934575970 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     211831937994514 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 441909396457244 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     230459578961622 Subscript[$CellContext`\[Chi], 6] + 
     230459582523250 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     230459578961622 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 480724305012084 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     250678601113126 Subscript[$CellContext`\[Chi], 1] + 
     250678601113126 Subscript[$CellContext`\[Chi], 2] + 
     250678597402756 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     522851495180348 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 272621087703512 Subscript[$CellContext`\[Chi], 5] + 
     272621091568501 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     272621087703512 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 568565617365614 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     296429807756842 Subscript[$CellContext`\[Chi], 6] + 
     296429803731140 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     296429807756842 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 618163454251240 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     8 (40282373865805 Subscript[$CellContext`\[Chi], 1] + 
      40282373865805 Subscript[$CellContext`\[Chi], 2] + 
      40282374389897 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     671965654368818 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 
     4 (87568822466835 Subscript[$CellContext`\[Chi], 5] + 
      87568821375253 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      87568822466835 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 730318597677218 Subscript[$CellContext`\[Chi], 13], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     380658682040398 Subscript[$CellContext`\[Chi], 6] + 
     380658686587114 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     380658682040398 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 793596402925978 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     413603579308434 Subscript[$CellContext`\[Chi], 1] + 
     413603579308434 Subscript[$CellContext`\[Chi], 2] + 
     413603574574274 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     862203087284112 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 449319876538340 Subscript[$CellContext`\[Chi], 5] + 
     449319881467256 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     449319876538340 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 936574889464598 Subscript[$CellContext`\[Chi], 13], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 
     488034230572620 Subscript[$CellContext`\[Chi], 6] + 
     488034225441364 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     488034230572620 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1017182768383960 Subscript[$CellContext`\[Chi], 15], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     529991278469798 Subscript[$CellContext`\[Chi], 1] + 
     529991278469798 Subscript[$CellContext`\[Chi], 2] + 
     529991283811258 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1104535090257580 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 575455111265402 Subscript[$CellContext`\[Chi], 5] + 
     575455105705588 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     575455111265402 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1199180517952070 Subscript[$CellContext`\[Chi], 13], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     624710688111946 Subscript[$CellContext`\[Chi], 6] + 
     624710693898568 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     624710688111946 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1301711117406664 Subscript[$CellContext`\[Chi], 15], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     678065533973236 Subscript[$CellContext`\[Chi], 1] + 
     678065533973236 Subscript[$CellContext`\[Chi], 2] + 
     678065527951044 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1412765696985800 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 735851379842460 Subscript[$CellContext`\[Chi], 5] + 
     735851386109306 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     735851379842460 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1533033396756656 Subscript[$CellContext`\[Chi], 13], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     798426117777430 Subscript[$CellContext`\[Chi], 6] + 
     798426111256516 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     798426117777430 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1663257545890880 Subscript[$CellContext`\[Chi], 15], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     866175701857720 Subscript[$CellContext`\[Chi], 1] + 
     866175701857720 Subscript[$CellContext`\[Chi], 2] + 
     866175708642456 (Subscript[$CellContext`\[Chi], 3] + 
       Subscript[$CellContext`\[Chi], 4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1804239807677280 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 939516398840998 Subscript[$CellContext`\[Chi], 5] + 
     939516391782324 (Subscript[$CellContext`\[Chi], 7] + 
       Subscript[$CellContext`\[Chi], 10]) + 
     939516398840998 Subscript[$CellContext`\[Chi], 12], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 1956844633015402 Subscript[$CellContext`\[Chi], 13], 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 
     66 (15437833176449 Subscript[$CellContext`\[Chi], 6] + 
      15437833287708 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      15437833176449 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 2122004044727970 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 (552400679737131 Subscript[$CellContext`\[Chi], 1] + 
      552400679737131 Subscript[$CellContext`\[Chi], 2] + 
      552400675917944 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2300722776609078 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 
     2 (598875522733723 Subscript[$CellContext`\[Chi], 5] + 
      598875526706177 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      598875522733723 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2494083792806608 Subscript[$CellContext`\[Chi], 13], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 
     76 (17083002848636 Subscript[$CellContext`\[Chi], 6] + 
      17083002739911 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      17083002848636 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 2703254214933216 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4 (351769654831937 Subscript[$CellContext`\[Chi], 1] + 
      351769654831937 Subscript[$CellContext`\[Chi], 2] + 
      351769656980281 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2929491686226750 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 
     4 (381178751385035 Subscript[$CellContext`\[Chi], 5] + 
      381178749150993 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      381178751385035 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 3174151204126864 Subscript[$CellContext`\[Chi], 13], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 (825960268093712 Subscript[$CellContext`\[Chi], 6] + 
      825960272739675 (Subscript[$CellContext`\[Chi], 8] + 
        Subscript[$CellContext`\[Chi], 9]) + 
      825960268093712 Subscript[$CellContext`\[Chi], 11]), 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 3438692454831666 Subscript[$CellContext`\[Chi], 15], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2 (894726360783240 Subscript[$CellContext`\[Chi], 1] + 
      894726360783240 Subscript[$CellContext`\[Chi], 2] + 
      894726355952681 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3724687685737760 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 
     2 (969063676548239 Subscript[$CellContext`\[Chi], 5] + 
      969063681570348 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      969063676548239 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 4033830154165720 Subscript[$CellContext`\[Chi], 13], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2098823031102026 Subscript[$CellContext`\[Chi], 6] + 
     2098823020660295 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     2098823031102026 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 4367943193448332 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10 (227248570258441 Subscript[$CellContext`\[Chi], 1] + 
      227248570258441 Subscript[$CellContext`\[Chi], 2] + 
      227248571343858 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4728989940302954 Subscript[$CellContext`\[Chi], 14], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 
     4 (615033465735371 Subscript[$CellContext`\[Chi], 5] + 
      615033462914855 (Subscript[$CellContext`\[Chi], 7] + 
        Subscript[$CellContext`\[Chi], 10]) + 
      615033465735371 Subscript[$CellContext`\[Chi], 12]), 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 5119083770458654 Subscript[$CellContext`\[Chi], 13], 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2662863789666408 Subscript[$CellContext`\[Chi], 6] + 
     2662863801392374 (Subscript[$CellContext`\[Chi], 8] + 
       Subscript[$CellContext`\[Chi], 9]) + 
     2662863789666408 Subscript[$CellContext`\[Chi], 11], 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 5540499492755220 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6 (480309252697255 Subscript[$CellContext`\[Chi], 1] + 
      480309252697255 Subscript[$CellContext`\[Chi], 2] + 
      480309250666182 (Subscript[$CellContext`\[Chi], 3] + 
        Subscript[$CellContext`\[Chi], 4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5995685355397692 Subscript[$CellContext`\[Chi], 14]}, 10, 6048, 72],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557203375107057*^9, 3.557203382423596*^9}}],

Cell["\<\
q^{5/36} \\left(\\chi _7+\\chi _{10}\\right)+2 q^{11/36} \\chi \
_{13}+q^{17/36} \\left(2 \\chi _6+\\chi _8+\\chi _9+2 \\chi _{11}\\right)+4 \
q^{23/36} \\chi _{15}+q^{29/36} \\left(2
   \\chi _1+2 \\chi _2+3 \\left(\\chi _3+\\chi _4\\right)\\right)+8 q^{35/36} \
\\chi _{14}+q^{41/36} \\left(6 \\chi _5+4 \\left(\\chi _7+\\chi \
_{10}\\right)+6 \\chi _{12}\\right)+14
   q^{47/36} \\chi _{13}+2 q^{53/36} \\left(4 \\chi _6+5 \\left(\\chi \
_8+\\chi _9\\right)+4 \\chi _{11}\\right)+22 q^{59/36} \\chi _{15}+q^{65/36} \
\\left(16 \\chi _1+16 \\chi _2+13
   \\left(\\chi _3+\\chi _4\\right)\\right)+36 q^{71/36} \\chi \
_{14}+q^{77/36} \\left(22 \\chi _5+24 \\left(\\chi _7+\\chi _{10}\\right)+22 \
\\chi _{12}\\right)+56 q^{83/36} \\chi
   _{13}+q^{89/36} \\left(36 \\chi _6+33 \\left(\\chi _8+\\chi _9\\right)+36 \
\\chi _{11}\\right)+86 q^{95/36} \\chi _{15}+q^{101/36} \\left(50 \\chi _1+50 \
\\chi _2+54 \\left(\\chi
   _3+\\chi _4\\right)\\right)+126 q^{107/36} \\chi _{14}+q^{113/36} \
\\left(78 \\chi _5+74 \\left(\\chi _7+\\chi _{10}\\right)+78 \\chi \
_{12}\\right)+182 q^{119/36} \\chi _{13}+2
   q^{125/36} \\left(53 \\chi _6+56 \\left(\\chi _8+\\chi _9\\right)+53 \\chi \
_{11}\\right)+260 q^{131/36} \\chi _{15}+2 q^{137/36} \\left(79 \\chi _1+79 \
\\chi _2+76 \\left(\\chi
   _3+\\chi _4\\right)\\right)+366 q^{143/36} \\chi _{14}+q^{149/36} \
\\left(212 \\chi _5+219 \\left(\\chi _7+\\chi _{10}\\right)+212 \\chi \
_{12}\\right)+508 q^{155/36} \\chi
   _{13}+q^{161/36} \\left(302 \\chi _6+294 \\left(\\chi _8+\\chi \
_9\\right)+302 \\chi _{11}\\right)+698 q^{167/36} \\chi _{15}+q^{173/36} \
\\left(402 \\chi _1+402 \\chi _2+412
   \\left(\\chi _3+\\chi _4\\right)\\right)+948 q^{179/36} \\chi \
_{14}+q^{185/36} \\left(556 \\chi _5+545 \\left(\\chi _7+\\chi \
_{10}\\right)+556 \\chi _{12}\\right)+1276 q^{191/36}
   \\chi _{13}+12 q^{197/36} \\left(61 \\chi _6+62 \\left(\\chi _8+\\chi \
_9\\right)+61 \\chi _{11}\\right)+1704 q^{203/36} \\chi _{15}+q^{209/36} \
\\left(988 \\chi _1+988 \\chi _2+974
   \\left(\\chi _3+\\chi _4\\right)\\right)+2258 q^{215/36} \\chi _{14}+8 \
q^{221/36} \\left(161 \\chi _5+163 \\left(\\chi _7+\\chi _{10}\\right)+161 \
\\chi _{12}\\right)+2970 q^{227/36}
   \\chi _{13}+2 q^{233/36} \\left(854 \\chi _6+845 \\left(\\chi _8+\\chi \
_9\\right)+854 \\chi _{11}\\right)+3880 q^{239/36} \\chi _{15}+4 q^{245/36} \
\\left(551 \\chi _1+551 \\chi
   _2+556 \\left(\\chi _3+\\chi _4\\right)\\right)+5042 q^{251/36} \\chi \
_{14}+q^{257/36} \\left(2878 \\chi _5+2856 \\left(\\chi _7+\\chi \
_{10}\\right)+2878 \\chi _{12}\\right)+6512
   q^{263/36} \\chi _{13}+5 q^{269/36} \\left(736 \\chi _6+741 \\left(\\chi \
_8+\\chi _9\\right)+736 \\chi _{11}\\right)+8366 q^{275/36} \\chi _{15}+14 \
q^{281/36} \\left(339 \\chi
   _1+339 \\chi _2+337 \\left(\\chi _3+\\chi _4\\right)\\right)+10694 \
q^{287/36} \\chi _{14}+q^{293/36} \\left(6018 \\chi _5+6050 \\left(\\chi \
_7+\\chi _{10}\\right)+6018 \\chi
   _{12}\\right)+13604 q^{299/36} \\chi _{13}+q^{305/36} \\left(7678 \\chi \
_6+7642 \\left(\\chi _8+\\chi _9\\right)+7678 \\chi _{11}\\right)+17232 \
q^{311/36} \\chi _{15}+q^{317/36}
   \\left(9662 \\chi _1+9662 \\chi _2+9701 \\left(\\chi _3+\\chi \
_4\\right)\\right)+21734 q^{323/36} \\chi _{14}+4 q^{329/36} \\left(3052 \
\\chi _5+3041 \\left(\\chi _7+\\chi
   _{10}\\right)+3052 \\chi _{12}\\right)+27304 q^{335/36} \\chi _{13}+8 \
q^{341/36} \\left(1907 \\chi _6+1913 \\left(\\chi _8+\\chi _9\\right)+1907 \
\\chi _{11}\\right)+34174
   q^{347/36} \\chi _{15}+54 q^{353/36} \\left(354 \\chi _1+354 \\chi _2+353 \
\\left(\\chi _3+\\chi _4\\right)\\right)+42614 q^{359/36} \\chi \
_{14}+q^{365/36} \\left(23734 \\chi
   _5+23794 \\left(\\chi _7+\\chi _{10}\\right)+23734 \\chi \
_{12}\\right)+52962 q^{371/36} \\chi _{13}+q^{377/36} \\left(29518 \\chi \
_6+29452 \\left(\\chi _8+\\chi _9\\right)+29518
   \\chi _{11}\\right)+65606 q^{383/36} \\chi _{15}+q^{389/36} \\left(36430 \
\\chi _1+36430 \\chi _2+36502 \\left(\\chi _3+\\chi _4\\right)\\right)+81016 \
q^{395/36} \\chi
   _{14}+q^{401/36} \\left(45004 \\chi _5+44924 \\left(\\chi _7+\\chi \
_{10}\\right)+45004 \\chi _{12}\\right)+99748 q^{407/36} \\chi \
_{13}+q^{413/36} \\left(55236 \\chi _6+55324
   \\left(\\chi _8+\\chi _9\\right)+55236 \\chi _{11}\\right)+122458 \
q^{419/36} \\chi _{15}+q^{425/36} \\left(67822 \\chi _1+67822 \\chi _2+67725 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+149932 q^{431/36} \\chi _{14}+q^{437/36} \\left(82814 \
\\chi _5+82920 \\left(\\chi _7+\\chi _{10}\\right)+82814 \\chi \
_{12}\\right)+183084 q^{443/36} \\chi
   _{13}+2 q^{449/36} \\left(50559 \\chi _6+50501 \\left(\\chi _8+\\chi \
_9\\right)+50559 \\chi _{11}\\right)+223002 q^{455/36} \\chi _{15}+128 \
q^{461/36} \\left(960 \\chi _1+960
   \\chi _2+961 \\left(\\chi _3+\\chi _4\\right)\\right)+270964 q^{467/36} \
\\chi _{14}+20 q^{473/36} \\left(7464 \\chi _5+7457 \\left(\\chi _7+\\chi \
_{10}\\right)+7464 \\chi
   _{12}\\right)+328468 q^{479/36} \\chi _{13}+9 q^{485/36} \\left(20066 \
\\chi _6+20083 \\left(\\chi _8+\\chi _9\\right)+20066 \\chi \
_{11}\\right)+397280 q^{491/36} \\chi
   _{15}+q^{497/36} \\left(218362 \\chi _1+218362 \\chi _2+218196 \
\\left(\\chi _3+\\chi _4\\right)\\right)+479460 q^{503/36} \\chi _{14}+14 \
q^{509/36} \\left(18790 \\chi _5+18803
   \\left(\\chi _7+\\chi _{10}\\right)+18790 \\chi _{12}\\right)+577424 \
q^{515/36} \\chi _{13}+18 q^{521/36} \\left(17594 \\chi _6+17583 \\left(\\chi \
_8+\\chi _9\\right)+17594 \\chi
   _{11}\\right)+693988 q^{527/36} \\chi _{15}+q^{533/36} \\left(380018 \\chi \
_1+380018 \\chi _2+380234 \\left(\\chi _3+\\chi _4\\right)\\right)+832440 \
q^{539/36} \\chi
   _{14}+q^{545/36} \\left(455644 \\chi _5+455408 \\left(\\chi _7+\\chi _{10}\
\\right)+455644 \\chi _{12}\\right)+996618 q^{551/36} \\chi _{13}+q^{557/36} \
\\left(544732 \\chi
   _6+544988 \\left(\\chi _8+\\chi _9\\right)+544732 \\chi \
_{11}\\right)+1190974 q^{563/36} \\chi _{15}+q^{569/36} \\left(650666 \\chi \
_1+650666 \\chi _2+650388 \\left(\\chi _3+\\chi
   _4\\right)\\right)+1420688 q^{575/36} \\chi _{14}+q^{581/36} \\left(775172 \
\\chi _5+775474 \\left(\\chi _7+\\chi _{10}\\right)+775172 \\chi \
_{12}\\right)+1691770 q^{587/36} \\chi
   _{13}+q^{593/36} \\left(922644 \\chi _6+922316 \\left(\\chi _8+\\chi \
_9\\right)+922644 \\chi _{11}\\right)+2011186 q^{599/36} \\chi _{15}+2 \
q^{605/36} \\left(547785 \\chi
   _1+547785 \\chi _2+547963 \\left(\\chi _3+\\chi _4\\right)\\right)+2387006 \
q^{611/36} \\chi _{14}+q^{617/36} \\left(1299656 \\chi _5+1299271 \
\\left(\\chi _7+\\chi
   _{10}\\right)+1299656 \\chi _{12}\\right)+2828554 q^{623/36} \\chi \
_{13}+38 q^{629/36} \\left(40485 \\chi _6+40496 \\left(\\chi _8+\\chi \
_9\\right)+40485 \\chi
   _{11}\\right)+3346604 q^{635/36} \\chi _{15}+4 q^{641/36} \\left(454823 \
\\chi _1+454823 \\chi _2+454710 \\left(\\chi _3+\\chi \
_4\\right)\\right)+3953590 q^{647/36} \\chi
   _{14}+q^{653/36} \\left(2147170 \\chi _5+2147658 \\left(\\chi _7+\\chi \
_{10}\\right)+2147170 \\chi _{12}\\right)+4663836 q^{659/36} \\chi _{13}+24 \
q^{665/36} \\left(105485 \\chi
   _6+105463 \\left(\\chi _8+\\chi _9\\right)+105485 \\chi \
_{11}\\right)+5493852 q^{671/36} \\chi _{15}+q^{677/36} \\left(2979514 \\chi \
_1+2979514 \\chi _2+2980084 \\left(\\chi
   _3+\\chi _4\\right)\\right)+6462612 q^{683/36} \\chi _{14}+q^{689/36} \
\\left(3503164 \\chi _5+3502549 \\left(\\chi _7+\\chi _{10}\\right)+3503164 \
\\chi _{12}\\right)+7591926
   q^{695/36} \\chi _{13}+q^{701/36} \\left(4111906 \\chi _6+4112570 \
\\left(\\chi _8+\\chi _9\\right)+4111906 \\chi _{11}\\right)+8906834 \
q^{707/36} \\chi _{15}+q^{713/36}
   \\left(4821708 \\chi _1+4821708 \\chi _2+4820992 \\left(\\chi _3+\\chi \
_4\\right)\\right)+10436048 q^{719/36} \\chi _{14}+q^{725/36} \\left(5645180 \
\\chi _5+5645952 \\left(\\chi
   _7+\\chi _{10}\\right)+5645180 \\chi _{12}\\right)+12212486 q^{731/36} \
\\chi _{13}+q^{737/36} \\left(6602906 \\chi _6+6602076 \\left(\\chi _8+\\chi \
_9\\right)+6602906 \\chi
   _{11}\\right)+14273812 q^{743/36} \\chi _{15}+q^{749/36} \\left(7711824 \
\\chi _1+7711824 \\chi _2+7712718 \\left(\\chi _3+\\chi \
_4\\right)\\right)+16663120 q^{755/36} \\chi
   _{14}+q^{761/36} \\left(8998428 \\chi _5+8997466 \\left(\\chi _7+\\chi \
_{10}\\right)+8998428 \\chi _{12}\\right)+19429656 q^{767/36} \\chi _{13}+22 \
q^{773/36} \\left(476605 \\chi
   _6+476652 \\left(\\chi _8+\\chi _9\\right)+476605 \\chi \
_{11}\\right)+22629640 q^{779/36} \\chi _{15}+2 q^{785/36} \\left(6103251 \
\\chi _1+6103251 \\chi _2+6102695 \\left(\\chi
   _3+\\chi _4\\right)\\right)+26327238 q^{791/36} \\chi _{14}+2 q^{797/36} \
\\left(7095979 \\chi _5+7096576 \\left(\\chi _7+\\chi _{10}\\right)+7095979 \
\\chi _{12}\\right)+30595570
   q^{803/36} \\chi _{13}+2 q^{809/36} \\left(8242660 \\chi _6+8242019 \
\\left(\\chi _8+\\chi _9\\right)+8242660 \\chi _{11}\\right)+35517938 \
q^{815/36} \\chi _{15}+8 q^{821/36}
   \\left(2390759 \\chi _1+2390759 \\chi _2+2390931 \\left(\\chi _3+\\chi \
_4\\right)\\right)+41189144 q^{827/36} \\chi _{14}+4 q^{833/36} \
\\left(5542522 \\chi _5+5542153 \\left(\\chi
   _7+\\chi _{10}\\right)+5542522 \\chi _{12}\\right)+47717002 q^{839/36} \
\\chi _{13}+q^{845/36} \\left(25669132 \\chi _6+25670715 \\left(\\chi \
_8+\\chi _9\\right)+25669132 \\chi
   _{11}\\right)+55224048 q^{851/36} \\chi _{15}+8 q^{857/36} \\left(3711827 \
\\chi _1+3711827 \\chi _2+3711615 \\left(\\chi _3+\\chi \
_4\\right)\\right)+63849402 q^{863/36} \\chi
   _{14}+4 q^{869/36} \\left(8578521 \\chi _5+8578975 \\left(\\chi _7+\\chi \
_{10}\\right)+8578521 \\chi _{12}\\right)+73750948 q^{875/36} \\chi \
_{13}+q^{881/36} \\left(39618640
   \\chi _6+39616694 \\left(\\chi _8+\\chi _9\\right)+39618640 \\chi \
_{11}\\right)+85107698 q^{887/36} \\chi _{15}+6 q^{893/36} \\left(7616006 \
\\chi _1+7616006 \\chi _2+7616353
   \\left(\\chi _3+\\chi _4\\right)\\right)+98122496 q^{899/36} \\chi \
_{14}+q^{905/36} \\left(52662270 \\chi _5+52660042 \\left(\\chi _7+\\chi \
_{10}\\right)+52662270 \\chi
   _{12}\\right)+113025044 q^{911/36} \\chi _{13}+q^{917/36} \\left(60630890 \
\\chi _6+60633272 \\left(\\chi _8+\\chi _9\\right)+60630890 \\chi \
_{11}\\right)+130075236 q^{923/36}
   \\chi _{15}+q^{929/36} \\left(69749324 \\chi _1+69749324 \\chi _2+69746777 \
\\left(\\chi _3+\\chi _4\\right)\\right)+149566980 q^{935/36} \\chi \
_{14}+q^{941/36} \\left(80163938
   \\chi _5+80166660 \\left(\\chi _7+\\chi _{10}\\right)+80163938 \\chi _{12}\
\\right)+171832392 q^{947/36} \\chi _{13}+q^{953/36} \\left(92061762 \\chi \
_6+92058854 \\left(\\chi
   _8+\\chi _9\\right)+92061762 \\chi _{11}\\right)+197246548 q^{959/36} \
\\chi _{15}+2 q^{965/36} \\left(52815388 \\chi _1+52815388 \\chi _2+52816941 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+226232776 q^{971/36} \\chi _{14}+2 q^{977/36} \
\\left(60553911 \\chi _5+60552254 \\left(\\chi _7+\\chi \
_{10}\\right)+60553911 \\chi _{12}\\right)+259268520
   q^{983/36} \\chi _{13}+16 q^{989/36} \\left(8670845 \\chi _6+8671066 \
\\left(\\chi _8+\\chi _9\\right)+8670845 \\chi _{11}\\right)+296891980 \
q^{995/36} \\chi _{15}+2 q^{1001/36}
   \\left(79403615 \\chi _1+79403615 \\chi _2+79401729 \\left(\\chi _3+\\chi \
_4\\right)\\right)+339709442 q^{1007/36} \\chi _{14}+2 q^{1013/36} \
\\left(90817997 \\chi _5+90820008
   \\left(\\chi _7+\\chi _{10}\\right)+90817997 \\chi _{12}\\right)+388403498 \
q^{1019/36} \\chi _{13}+4 q^{1025/36} \\left(51899369 \\chi _6+51898297 \
\\left(\\chi _8+\\chi
   _9\\right)+51899369 \\chi _{11}\\right)+443742212 q^{1031/36} \\chi \
_{15}+4 q^{1037/36} \\left(59270577 \\chi _1+59270577 \\chi _2+59271719 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+506589284 q^{1043/36} \\chi _{14}+6 q^{1049/36} \
\\left(45094346 \\chi _5+45093535 \\left(\\chi _7+\\chi \
_{10}\\right)+45094346 \\chi _{12}\\right)+577915448
   q^{1055/36} \\chi _{13}+q^{1061/36} \\left(308544354 \\chi _6+308549536 \
\\left(\\chi _8+\\chi _9\\right)+308544354 \\chi _{11}\\right)+658811104 \
q^{1067/36} \\chi
   _{15}+q^{1073/36} \\left(351614954 \\chi _1+351614954 \\chi _2+351609438 \
\\left(\\chi _3+\\chi _4\\right)\\right)+750500388 q^{1079/36} \\chi _{14}+10 \
q^{1085/36}
   \\left(40040486 \\chi _5+40041073 \\left(\\chi _7+\\chi \
_{10}\\right)+40040486 \\chi _{12}\\right)+854356874 q^{1091/36} \\chi \
_{13}+q^{1097/36} \\left(455664196 \\chi
   _6+455657952 \\left(\\chi _8+\\chi _9\\right)+455664196 \\chi \
_{11}\\right)+971920916 q^{1103/36} \\chi _{15}+q^{1109/36} \\left(518184160 \
\\chi _1+518184160 \\chi _2+518190801
   \\left(\\chi _3+\\chi _4\\right)\\right)+1104919046 q^{1115/36} \\chi \
_{14}+20 q^{1121/36} \\left(29445216 \\chi _5+29444863 \\left(\\chi _7+\\chi \
_{10}\\right)+29445216 \\chi
   _{12}\\right)+1255285458 q^{1127/36} \\chi _{13}+8 q^{1133/36} \
\\left(83602581 \\chi _6+83603519 \\left(\\chi _8+\\chi _9\\right)+83602581 \
\\chi _{11}\\right)+1425185852
   q^{1139/36} \\chi _{15}+q^{1145/36} \\left(759107918 \\chi _1+759107918 \
\\chi _2+759099944 \\left(\\chi _3+\\chi _4\\right)\\right)+1617043976 \
q^{1151/36} \\chi
   _{14}+q^{1157/36} \\left(861016922 \\chi _5+861025392 \\left(\\chi \
_7+\\chi _{10}\\right)+861016922 \\chi _{12}\\right)+1833570932 q^{1163/36} \
\\chi _{13}+q^{1169/36}
   \\left(976013988 \\chi _6+976004994 \\left(\\chi _8+\\chi \
_9\\right)+976013988 \\chi _{11}\\right)+2077797838 q^{1175/36} \\chi _{15}+4 \
q^{1181/36} \\left(276416594 \\chi
   _1+276416594 \\chi _2+276418981 \\left(\\chi _3+\\chi \
_4\\right)\\right)+2353111916 q^{1187/36} \\chi _{14}+2 q^{1193/36} \
\\left(625900604 \\chi _5+625895537 \\left(\\chi _7+\\chi
   _{10}\\right)+625900604 \\chi _{12}\\right)+2663296512 q^{1199/36} \\chi \
_{13}+q^{1205/36} \\left(1416377978 \\chi _6+1416388731 \\left(\\chi _8+\\chi \
_9\\right)+1416377978 \\chi
   _{11}\\right)+3012575500 q^{1211/36} \\chi _{15}+6 q^{1217/36} \
\\left(266944930 \\chi _1+266944930 \\chi _2+266943029 \\left(\\chi _3+\\chi \
_4\\right)\\right)+3405662268
   q^{1223/36} \\chi _{14}+2 q^{1229/36} \\left(905060383 \\chi _5+905066431 \
\\left(\\chi _7+\\chi _{10}\\right)+905060383 \\chi _{12}\\right)+3847814132 \
q^{1235/36} \\chi
   _{13}+q^{1241/36} \\left(2044554294 \\chi _6+2044541470 \\left(\\chi \
_8+\\chi _9\\right)+2044554294 \\chi _{11}\\right)+4344892396 q^{1247/36} \
\\chi _{15}+8 q^{1253/36}
   \\left(288501773 \\chi _1+288501773 \\chi _2+288503472 \\left(\\chi \
_3+\\chi _4\\right)\\right)+4903428836 q^{1259/36} \\chi _{14}+4 q^{1265/36} \
\\left(651000092 \\chi
   _5+650996491 \\left(\\chi _7+\\chi _{10}\\right)+651000092 \\chi \
_{12}\\right)+5530699214 q^{1271/36} \\chi _{13}+q^{1277/36} \
\\left(2936295634 \\chi _6+2936310892 \\left(\\chi
   _8+\\chi _9\\right)+2936295634 \\chi _{11}\\right)+6234804394 q^{1283/36} \
\\chi _{15}+q^{1289/36} \\left(3309232618 \\chi _1+3309232618 \\chi \
_2+3309216458 \\left(\\chi _3+\\chi
   _4\\right)\\right)+7024760138 q^{1295/36} \\chi _{14}+12 q^{1301/36} \
\\left(310625275 \\chi _5+310626701 \\left(\\chi _7+\\chi \
_{10}\\right)+310625275 \\chi
   _{12}\\right)+7910596098 q^{1307/36} \\chi _{13}+6 q^{1313/36} \
\\left(699410455 \\chi _6+699407436 \\left(\\chi _8+\\chi \
_9\\right)+699410455 \\chi _{11}\\right)+8903465172
   q^{1319/36} \\chi _{15}+q^{1325/36} \\left(4721919920 \\chi _1+4721919920 \
\\chi _2+4721939092 \\left(\\chi _3+\\chi _4\\right)\\right)+10015764204 \
q^{1331/36} \\chi
   _{14}+q^{1337/36} \\left(5310483424 \\chi _5+5310463140 \\left(\\chi \
_7+\\chi _{10}\\right)+5310483424 \\chi _{12}\\right)+11261266982 q^{1343/36} \
\\chi _{13}+q^{1349/36}
   \\left(5969332484 \\chi _6+5969353942 \\left(\\chi _8+\\chi \
_9\\right)+5969332484 \\chi _{11}\\right)+12655271088 q^{1355/36} \\chi \
_{15}+q^{1361/36} \\left(6706610224 \\chi
   _1+6706610224 \\chi _2+6706587530 \\left(\\chi _3+\\chi \
_4\\right)\\right)+14214759618 q^{1367/36} \\chi _{14}+q^{1373/36} \
\\left(7531174080 \\chi _5+7531198076 \\left(\\chi
   _7+\\chi _{10}\\right)+7531174080 \\chi _{12}\\right)+15958579480 \
q^{1379/36} \\chi _{13}+q^{1385/36} \\left(8453043136 \\chi _6+8453017768 \
\\left(\\chi _8+\\chi
   _9\\right)+8453043136 \\chi _{11}\\right)+17907637808 q^{1391/36} \\chi \
_{15}+q^{1397/36} \\left(9483127082 \\chi _1+9483127082 \\chi _2+9483153892 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+20085118118 q^{1403/36} \\chi _{14}+3 q^{1409/36} \
\\left(3544578378 \\chi _5+3544568935 \\left(\\chi _7+\\chi \
_{10}\\right)+3544578378 \\chi
   _{12}\\right)+22516718472 q^{1415/36} \\chi _{13}+2 q^{1421/36} \
\\left(5959141471 \\chi _6+5959156435 \\left(\\chi _8+\\chi \
_9\\right)+5959141471 \\chi _{11}\\right)+25230913418
   q^{1427/36} \\chi _{15}+2 q^{1433/36} \\left(6675935829 \\chi \
_1+6675935829 \\chi _2+6675920024 \\left(\\chi _3+\\chi \
_4\\right)\\right)+28259242216 q^{1439/36} \\chi _{14}+4
   q^{1445/36} \\left(3737743107 \\chi _5+3737751452 \\left(\\chi _7+\\chi \
_{10}\\right)+3737743107 \\chi _{12}\\right)+31636625876 q^{1451/36} \\chi \
_{13}+20 q^{1457/36}
   \\left(836704277 \\chi _6+836702515 \\left(\\chi _8+\\chi \
_9\\right)+836704277 \\chi _{11}\\right)+35401715580 q^{1463/36} \\chi \
_{15}+14 q^{1469/36} \\left(1337243035 \\chi
   _1+1337243035 \\chi _2+1337245692 \\left(\\chi _3+\\chi \
_4\\right)\\right)+39597275806 q^{1475/36} \\chi _{14}+q^{1481/36} \
\\left(20935556490 \\chi _5+20935517234 \\left(\\chi
   _7+\\chi _{10}\\right)+20935556490 \\chi _{12}\\right)+44270605174 \
q^{1487/36} \\chi _{13}+4 q^{1493/36} \\left(5850315668 \\chi _6+5850326023 \
\\left(\\chi _8+\\chi
   _9\\right)+5850315668 \\chi _{11}\\right)+49473998744 q^{1499/36} \\chi \
_{15}+q^{1505/36} \\left(26146172846 \\chi _1+26146172846 \\chi \
_2+26146129152 \\left(\\chi _3+\\chi
   _4\\right)\\right)+55265255752 q^{1511/36} \\chi _{14}+3 q^{1517/36} \
\\left(9733498382 \\chi _5+9733513743 \\left(\\chi _7+\\chi \
_{10}\\right)+9733498382 \\chi
   _{12}\\right)+61708236776 q^{1523/36} \\chi _{13}+6 q^{1529/36} \
\\left(5432994629 \\chi _6+5432986530 \\left(\\chi _8+\\chi \
_9\\right)+5432994629 \\chi _{11}\\right)+68873475432
   q^{1535/36} \\chi _{15}+q^{1541/36} \\left(36375460182 \\chi \
_1+36375460182 \\chi _2+36375511414 \\left(\\chi _3+\\chi \
_4\\right)\\right)+76838849350 q^{1547/36} \\chi
   _{14}+q^{1553/36} \\left(40574082800 \\chi _5+40574028796 \\left(\\chi _7+\
\\chi _{10}\\right)+40574082800 \\chi _{12}\\right)+85690316108 q^{1559/36} \
\\chi _{13}+q^{1565/36}
   \\left(45238772784 \\chi _6+45238829698 \\left(\\chi _8+\\chi \
_9\\right)+45238772784 \\chi _{11}\\right)+95522720300 q^{1571/36} \\chi \
_{15}+q^{1577/36} \\left(50419559412 \\chi
   _1+50419559412 \\chi _2+50419499444 \\left(\\chi _3+\\chi \
_4\\right)\\right)+106440677972 q^{1583/36} \\chi _{14}+q^{1589/36} \
\\left(56171138658 \\chi _5+56171201834 \\left(\\chi
   _7+\\chi _{10}\\right)+56171138658 \\chi _{12}\\right)+118559546170 \
q^{1595/36} \\chi _{13}+q^{1601/36} \\left(62554316814 \\chi _6+62554250270 \
\\left(\\chi _8+\\chi
   _9\\right)+62554316814 \\chi _{11}\\right)+132006484906 q^{1607/36} \\chi \
_{15}+q^{1613/36} \\left(69635579780 \\chi _1+69635579780 \\chi \
_2+69635649858 \\left(\\chi _3+\\chi
   _4\\right)\\right)+146921620382 q^{1619/36} \\chi _{14}+q^{1625/36} \
\\left(77488740818 \\chi _5+77488667030 \\left(\\chi _7+\\chi \
_{10}\\right)+77488740818 \\chi
   _{12}\\right)+163459318790 q^{1631/36} \\chi _{13}+q^{1637/36} \
\\left(86194512510 \\chi _6+86194590188 \\left(\\chi _8+\\chi \
_9\\right)+86194512510 \\chi
   _{11}\\right)+181789580406 q^{1643/36} \\chi _{15}+112 q^{1649/36} \
\\left(855735611 \\chi _1+855735611 \\chi _2+855734881 \\left(\\chi _3+\\chi \
_4\\right)\\right)+202099565620
   q^{1655/36} \\chi _{14}+2 q^{1661/36} \\left(53265114007 \\chi \
_5+53265157028 \\left(\\chi _7+\\chi _{10}\\right)+53265114007 \\chi \
_{12}\\right)+224595264276 q^{1667/36} \\chi
   _{13}+4 q^{1673/36} \\left(29591601641 \\chi _6+29591579008 \\left(\\chi \
_8+\\chi _9\\right)+29591601641 \\chi _{11}\\right)+249503321726 q^{1679/36} \
\\chi _{15}+2 q^{1685/36}
   \\left(65734713028 \\chi _1+65734713028 \\chi _2+65734760649 \\left(\\chi \
_3+\\chi _4\\right)\\right)+277073035694 q^{1691/36} \\chi _{14}+2 \
q^{1697/36} \\left(72985186669 \\chi
   _5+72985136580 \\left(\\chi _7+\\chi _{10}\\right)+72985186669 \\chi _{12}\
\\right)+307578539060 q^{1703/36} \\chi _{13}+2 q^{1709/36} \
\\left(81006286635 \\chi _6+81006339311
   \\left(\\chi _8+\\chi _9\\right)+81006286635 \\chi \
_{11}\\right)+341321185916 q^{1715/36} \\chi _{15}+2 q^{1721/36} \
\\left(89877200515 \\chi _1+89877200515 \\chi _2+89877145126
   \\left(\\chi _3+\\chi _4\\right)\\right)+378632158448 q^{1727/36} \\chi \
_{14}+2 q^{1733/36} \\left(99684499126 \\chi _5+99684557357 \\left(\\chi \
_7+\\chi _{10}\\right)+99684499126
   \\chi _{12}\\right)+419875314838 q^{1739/36} \\chi _{13}+q^{1745/36} \
\\left(221047492320 \\chi _6+221047369901 \\left(\\chi _8+\\chi \
_9\\right)+221047492320 \\chi
   _{11}\\right)+465450299628 q^{1751/36} \\chi _{15}+6 q^{1757/36} \
\\left(40833133557 \\chi _1+40833133557 \\chi _2+40833155000 \\left(\\chi _3+\
\\chi
   _4\\right)\\right)+515795939508 q^{1763/36} \\chi _{14}+q^{1769/36} \
\\left(271453321506 \\chi _5+271453186310 \\left(\\chi _7+\\chi \
_{10}\\right)+271453321506 \\chi
   _{12}\\right)+571393950528 q^{1775/36} \\chi _{13}+12 q^{1781/36} \
\\left(25055237714 \\chi _6+25055249551 \\left(\\chi _8+\\chi \
_9\\right)+25055237714 \\chi
   _{11}\\right)+632772983592 q^{1787/36} \\chi _{15}+q^{1793/36} \
\\left(332904823982 \\chi _1+332904823982 \\chi _2+332904674768 \\left(\\chi \
_3+\\chi
   _4\\right)\\right)+700513038524 q^{1799/36} \\chi _{14}+4 q^{1805/36} \
\\left(92120594913 \\chi _5+92120634094 \\left(\\chi _7+\\chi \
_{10}\\right)+92120594913 \\chi
   _{12}\\right)+775250279008 q^{1811/36} \\chi _{13}+q^{1817/36} \
\\left(407729224740 \\chi _6+407729060156 \\left(\\chi _8+\\chi \
_9\\right)+407729224740 \\chi
   _{11}\\right)+857682283254 q^{1823/36} \\chi _{15}+q^{1829/36} \
\\left(451009916872 \\chi _1+451009916872 \\chi _2+451010089686 \\left(\\chi \
_3+\\chi
   _4\\right)\\right)+948573769176 q^{1835/36} \\chi _{14}+52 q^{1841/36} \
\\left(9590873620 \\chi _5+9590870131 \\left(\\chi _7+\\chi \
_{10}\\right)+9590873620 \\chi
   _{12}\\right)+1048762834776 q^{1847/36} \\chi _{13}+q^{1853/36} \
\\left(551313700694 \\chi _6+551313891138 \\left(\\chi _8+\\chi \
_9\\right)+551313700694 \\chi
   _{11}\\right)+1159167759000 q^{1859/36} \\chi _{15}+q^{1865/36} \
\\left(609256032428 \\chi _1+609256032428 \\chi _2+609255832549 \\left(\\chi \
_3+\\chi
   _4\\right)\\right)+1280794411650 q^{1871/36} \\chi _{14}+44 q^{1877/36} \
\\left(15297226513 \\chi _5+15297231280 \\left(\\chi _7+\\chi \
_{10}\\right)+15297226513 \\chi
   _{12}\\right)+1414744324702 q^{1883/36} \\chi _{13}+q^{1889/36} \
\\left(743356628932 \\chi _6+743356408856 \\left(\\chi _8+\\chi \
_9\\right)+743356628932 \\chi
   _{11}\\right)+1562223482768 q^{1895/36} \\chi _{15}+q^{1901/36} \
\\left(820722033758 \\chi _1+820722033758 \\chi _2+820722264636 \\left(\\chi \
_3+\\chi
   _4\\right)\\right)+1724551893990 q^{1907/36} \\chi _{14}+q^{1913/36} \
\\left(905865519000 \\chi _5+905865276824 \\left(\\chi _7+\\chi \
_{10}\\right)+905865519000 \\chi
   _{12}\\right)+1903174008736 q^{1919/36} \\chi _{13}+q^{1925/36} \
\\left(999541569628 \\chi _6+999541823620 \\left(\\chi _8+\\chi \
_9\\right)+999541569628 \\chi
   _{11}\\right)+2099670058742 q^{1931/36} \\chi _{15}+2 q^{1937/36} \
\\left(551288760085 \\chi _1+551288760085 \\chi _2+551288626912 \\left(\\chi \
_3+\\chi
   _4\\right)\\right)+2315768394824 q^{1943/36} \\chi _{14}+32 q^{1949/36} \
\\left(37996125488 \\chi _5+37996134215 \\left(\\chi _7+\\chi \
_{10}\\right)+37996125488 \\chi
   _{12}\\right)+2553358909076 q^{1955/36} \\chi _{13}+16 q^{1961/36} \
\\left(83776636103 \\chi _6+83776617805 \\left(\\chi _8+\\chi \
_9\\right)+83776636103 \\chi
   _{11}\\right)+2814507632984 q^{1967/36} \\chi _{15}+2 q^{1973/36} \
\\left(738653423311 \\chi _1+738653423311 \\chi _2+738653576753 \\left(\\chi \
_3+\\chi
   _4\\right)\\right)+3101472611464 q^{1979/36} \\chi _{14}+2 q^{1985/36} \
\\left(813849719354 \\chi _5+813849558535 \\left(\\chi _7+\\chi \
_{10}\\right)+813849719354 \\chi
   _{12}\\right)+3416721160882 q^{1991/36} \\chi _{13}+2 q^{1997/36} \
\\left(896446070031 \\chi _6+896446238558 \\left(\\chi _8+\\chi \
_9\\right)+896446070031 \\chi
   _{11}\\right)+3762948627120 q^{2003/36} \\chi _{15}+4 q^{2009/36} \
\\left(493573679474 \\chi _1+493573679474 \\chi _2+493573591183 \\left(\\chi \
_3+\\chi
   _4\\right)\\right)+4143098770926 q^{2015/36} \\chi _{14}+4 q^{2021/36} \
\\left(543360967514 \\chi _5+543361060013 \\left(\\chi _7+\\chi \
_{10}\\right)+543360967514 \\chi
   _{12}\\right)+4560385916134 q^{2027/36} \\chi _{13}+q^{2033/36} \
\\left(2392020294618 \\chi _6+2392019907038 \\left(\\chi _8+\\chi \
_9\\right)+2392020294618 \\chi
   _{11}\\right)+5018319008912 q^{2039/36} \\chi _{15}+12 q^{2045/36} \
\\left(219321286309 \\chi _1+219321286309 \\chi _2+219321320138 \\left(\\chi \
_3+\\chi
   _4\\right)\\right)+5520727747686 q^{2051/36} \\chi _{14}+q^{2057/36} \
\\left(2894951164598 \\chi _5+2894950739468 \\left(\\chi _7+\\chi \
_{10}\\right)+2894951164598 \\chi
   _{12}\\right)+6071790955508 q^{2063/36} \\chi _{13}+q^{2069/36} \
\\left(3183488206682 \\chi _6+3183488651846 \\left(\\chi _8+\\chi \
_9\\right)+3183488206682 \\chi
   _{11}\\right)+6676067382434 q^{2075/36} \\chi _{15}+q^{2081/36} \
\\left(3499848842494 \\chi _1+3499848842494 \\chi _2+3499848376410 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+7338529138246 q^{2087/36} \\chi _{14}+6 q^{2093/36} \
\\left(641104558781 \\chi _5+641104640102 \\left(\\chi _7+\\chi \
_{10}\\right)+641104558781 \\chi
   _{12}\\right)+8064597973748 q^{2099/36} \\chi _{13}+q^{2105/36} \
\\left(4226656211586 \\chi _6+4226655700856 \\left(\\chi _8+\\chi \
_9\\right)+4226656211586 \\chi
   _{11}\\right)+8860184645588 q^{2111/36} \\chi _{15}+q^{2117/36} \
\\left(4643018947686 \\chi _1+4643018947686 \\chi _2+4643019482217 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+9731731617808 q^{2123/36} \\chi _{14}+q^{2129/36} \
\\left(5099080376690 \\chi _5+5099079817314 \\left(\\chi _7+\\chi \
_{10}\\right)+5099080376690 \\chi
   _{12}\\right)+10686259375324 q^{2135/36} \\chi _{13}+q^{2141/36} \
\\left(5598502345502 \\chi _6+5598502930808 \\left(\\chi _8+\\chi \
_9\\right)+5598502345502 \\chi
   _{11}\\right)+11731416643990 q^{2147/36} \\chi _{15}+q^{2153/36} \
\\left(6145278637844 \\chi _1+6145278637844 \\chi _2+6145278025480 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+12875534837356 q^{2159/36} \\chi _{14}+q^{2165/36} \
\\left(6743754151854 \\chi _5+6743754792452 \\left(\\chi _7+\\chi \
_{10}\\right)+6743754151854 \\chi
   _{12}\\right)+14127687074648 q^{2171/36} \\chi _{13}+q^{2177/36} \
\\left(7398665211124 \\chi _6+7398664541072 \\left(\\chi _8+\\chi \
_9\\right)+7398665211124 \\chi
   _{11}\\right)+15497752141240 q^{2183/36} \\chi _{15}+q^{2189/36} \
\\left(8115162821808 \\chi _1+8115162821808 \\chi _2+8115163522590 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+16996483793916 q^{2195/36} \\chi _{14}+q^{2201/36} \
\\left(8898859236548 \\chi _5+8898858503712 \\left(\\chi _7+\\chi \
_{10}\\right)+8898859236548 \\chi
   _{12}\\right)+18635585842602 q^{2207/36} \\chi _{13}+q^{2213/36} \
\\left(9755856048818 \\chi _6+9755856815086 \\left(\\chi _8+\\chi \
_9\\right)+9755856048818 \\chi
   _{11}\\right)+20427793476032 q^{2219/36} \\chi _{15}+2 q^{2225/36} \
\\left(5346398994873 \\chi _1+5346398994873 \\chi _2+5346398594305 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+22386961334480 q^{2231/36} \\chi _{14}+4 q^{2237/36} \
\\left(2929226686861 \\chi _5+2929226896234 \\left(\\chi _7+\\chi \
_{10}\\right)+2929226686861 \\chi
   _{12}\\right)+24528158871668 q^{2243/36} \\chi _{13}+3 q^{2249/36} \
\\left(4278681043256 \\chi _6+4278680751455 \\left(\\chi _8+\\chi \
_9\\right)+4278681043256 \\chi
   _{11}\\right)+26867773591940 q^{2255/36} \\chi _{15}+2 q^{2261/36} \
\\left(7029373823527 \\chi _1+7029373823527 \\chi _2+7029374280991 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+29423622792066 q^{2267/36} \\chi _{14}+4 q^{2273/36} \
\\left(3848578087699 \\chi _5+3848577848666 \\left(\\chi _7+\\chi \
_{10}\\right)+3848578087699 \\chi
   _{12}\\right)+32215074487792 q^{2279/36} \\chi _{13}+4 q^{2285/36} \
\\left(4213207348244 \\chi _6+4213207598015 \\left(\\chi _8+\\chi \
_9\\right)+4213207348244 \\chi
   _{11}\\right)+35263178257238 q^{2291/36} \\chi _{15}+4 q^{2297/36} \
\\left(4611318513741 \\chi _1+4611318513741 \\chi _2+4611318252779 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+38590806789188 q^{2303/36} \\chi _{14}+8 q^{2309/36} \
\\left(2522945337441 \\chi _5+2522945473754 \\left(\\chi _7+\\chi \
_{10}\\right)+2522945337441 \\chi
   _{12}\\right)+42222808987000 q^{2315/36} \\chi _{13}+q^{2321/36} \
\\left(22080648739188 \\chi _6+22080647600066 \\left(\\chi _8+\\chi \
_9\\right)+22080648739188 \\chi
   _{11}\\right)+46186175542014 q^{2327/36} \\chi _{15}+22 q^{2333/36} \
\\left(1097754165113 \\chi _1+1097754165113 \\chi _2+1097754219194 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+50510217962412 q^{2339/36} \\chi _{14}+q^{2345/36} \
\\left(26408667811922 \\chi _5+26408666569358 \\left(\\chi _7+\\chi \
_{10}\\right)+26408667811922 \\chi
   _{12}\\right)+55226762118406 q^{2351/36} \\chi _{13}+10 q^{2357/36} \
\\left(2887145264891 \\chi _6+2887145394646 \\left(\\chi _8+\\chi \
_9\\right)+2887145264891 \\chi
   _{11}\\right)+60370357444882 q^{2363/36} \\chi _{15}+10 q^{2369/36} \
\\left(3155694867358 \\chi _1+3155694867358 \\chi _2+3155694731875 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+65978503032172 q^{2375/36} \\chi _{14}+18 q^{2381/36} \
\\left(1915815708222 \\chi _5+1915815786805 \\left(\\chi _7+\\chi \
_{10}\\right)+1915815708222 \\chi
   _{12}\\right)+72091891926510 q^{2387/36} \\chi _{13}+q^{2393/36} \
\\left(37675854270144 \\chi _6+37675852793510 \\left(\\chi _8+\\chi \
_9\\right)+37675854270144 \\chi
   _{11}\\right)+78754675064232 q^{2399/36} \\chi _{15}+q^{2405/36} \
\\left(41153450159264 \\chi _1+41153450159264 \\chi _2+41153451700612 \\left(\
\\chi _3+\\chi
   _4\\right)\\right)+86014746371428 q^{2411/36} \\chi _{14}+q^{2417/36} \
\\left(44942416151026 \\chi _5+44942414542294 \\left(\\chi _7+\\chi \
_{10}\\right)+44942416151026 \\chi
   _{12}\\right)+93924050675392 q^{2423/36} \\chi _{13}+16 q^{2429/36} \
\\left(3066862038751 \\chi _6+3066862143682 \\left(\\chi _8+\\chi \
_9\\right)+3066862038751 \\chi
   _{11}\\right)+102538916201514 q^{2435/36} \\chi _{15}+q^{2441/36} \
\\left(53564912549568 \\chi _1+53564912549568 \\chi _2+53564910797620 \\left(\
\\chi _3+\\chi
   _4\\right)\\right)+111920413559614 q^{2447/36} \\chi _{14}+12 q^{2453/36} \
\\left(4871630141930 \\chi _5+4871630294263 \\left(\\chi _7+\\chi \
_{10}\\right)+4871630141930 \\chi
   _{12}\\right)+122134743269610 q^{2459/36} \\chi _{13}+92 q^{2465/36} \
\\left(693350080441 \\chi _6+693350059711 \\left(\\chi _8+\\chi \
_9\\right)+693350080441 \\chi
   _{11}\\right)+133253654029610 q^{2471/36} \\chi _{15}+q^{2477/36} \
\\left(69588187111796 \\chi _1+69588187111796 \\chi _2+69588189101352 \\left(\
\\chi _3+\\chi
   _4\\right)\\right)+145354894093254 q^{2483/36} \\chi _{14}+q^{2489/36} \
\\left(75899972801634 \\chi _5+75899970726322 \\left(\\chi _7+\\chi \
_{10}\\right)+75899972801634 \\chi
   _{12}\\right)+158522698303550 q^{2495/36} \\chi _{13}+q^{2501/36} \
\\left(82767392666908 \\chi _6+82767394831466 \\left(\\chi _8+\\chi \
_9\\right)+82767392666908 \\chi
   _{11}\\right)+172848313516680 q^{2507/36} \\chi _{15}+q^{2513/36} \
\\left(90237936536746 \\chi _1+90237936536746 \\chi _2+90237934279320 \\left(\
\\chi _3+\\chi
   _4\\right)\\right)+188430565356020 q^{2519/36} \\chi _{14}+q^{2525/36} \
\\left(98363016219776 \\chi _5+98363018573833 \\left(\\chi _7+\\chi \
_{10}\\right)+98363016219776 \\chi
   _{12}\\right)+205376469454056 q^{2531/36} \\chi _{13}+2 q^{2537/36} \
\\left(53599159140283 \\chi _6+53599157912988 \\left(\\chi _8+\\chi \
_9\\right)+53599159140283 \\chi
   _{11}\\right)+223801890573288 q^{2543/36} \\chi _{15}+2 q^{2549/36} \
\\left(58402054661371 \\chi _1+58402054661371 \\chi _2+58402055940961 \\left(\
\\chi _3+\\chi
   _4\\right)\\right)+243832253251610 q^{2555/36} \\chi _{14}+2 q^{2561/36} \
\\left(63622821709137 \\chi _5+63622820375147 \\left(\\chi _7+\\chi \
_{10}\\right)+63622821709137 \\chi
   _{12}\\right)+265603307882976 q^{2567/36} \\chi _{13}+4 q^{2573/36} \
\\left(34648379910476 \\chi _6+34648380605763 \\left(\\chi _8+\\chi \
_9\\right)+34648379910476 \\chi
   _{11}\\right)+289261956436360 q^{2579/36} \\chi _{15}+4 q^{2585/36} \
\\left(37731038131912 \\chi _1+37731038131912 \\chi _2+37731037407199 \\left(\
\\chi _3+\\chi
   _4\\right)\\right)+314967142323920 q^{2591/36} \\chi _{14}+4 q^{2597/36} \
\\left(41080047577113 \\chi _5+41080048332428 \\left(\\chi _7+\\chi \
_{10}\\right)+41080047577113 \\chi
   _{12}\\right)+342890809260136 q^{2603/36} \\chi _{13}+4 q^{2609/36} \
\\left(44717764508500 \\chi _6+44717763721361 \\left(\\chi _8+\\chi \
_9\\right)+44717764508500 \\chi
   _{11}\\right)+373218934311984 q^{2615/36} \\chi _{15}+60 q^{2621/36} \
\\left(3244557437959 \\chi _1+3244557437959 \\chi _2+3244557492641 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+406152640717010 q^{2627/36} \\chi _{14}+q^{2633/36} \
\\left(211831937994514 \\chi _5+211831934575970 \\left(\\chi _7+\\chi \
_{10}\\right)+211831937994514 \\chi
   _{12}\\right)+441909396457244 q^{2639/36} \\chi _{13}+q^{2645/36} \
\\left(230459578961622 \\chi _6+230459582523250 \\left(\\chi _8+\\chi \
_9\\right)+230459578961622 \\chi
   _{11}\\right)+480724305012084 q^{2651/36} \\chi _{15}+q^{2657/36} \
\\left(250678601113126 \\chi _1+250678601113126 \\chi _2+250678597402756 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+522851495180348 q^{2663/36} \\chi _{14}+q^{2669/36} \
\\left(272621087703512 \\chi _5+272621091568501 \\left(\\chi _7+\\chi \
_{10}\\right)+272621087703512 \\chi
   _{12}\\right)+568565617365614 q^{2675/36} \\chi _{13}+q^{2681/36} \
\\left(296429807756842 \\chi _6+296429803731140 \\left(\\chi _8+\\chi \
_9\\right)+296429807756842 \\chi
   _{11}\\right)+618163454251240 q^{2687/36} \\chi _{15}+8 q^{2693/36} \
\\left(40282373865805 \\chi _1+40282373865805 \\chi _2+40282374389897 \\left(\
\\chi _3+\\chi
   _4\\right)\\right)+671965654368818 q^{2699/36} \\chi _{14}+4 q^{2705/36} \
\\left(87568822466835 \\chi _5+87568821375253 \\left(\\chi _7+\\chi \
_{10}\\right)+87568822466835 \\chi
   _{12}\\right)+730318597677218 q^{2711/36} \\chi _{13}+q^{2717/36} \
\\left(380658682040398 \\chi _6+380658686587114 \\left(\\chi _8+\\chi \
_9\\right)+380658682040398 \\chi
   _{11}\\right)+793596402925978 q^{2723/36} \\chi _{15}+q^{2729/36} \
\\left(413603579308434 \\chi _1+413603579308434 \\chi _2+413603574574274 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+862203087284112 q^{2735/36} \\chi _{14}+q^{2741/36} \
\\left(449319876538340 \\chi _5+449319881467256 \\left(\\chi _7+\\chi \
_{10}\\right)+449319876538340 \\chi
   _{12}\\right)+936574889464598 q^{2747/36} \\chi _{13}+q^{2753/36} \
\\left(488034230572620 \\chi _6+488034225441364 \\left(\\chi _8+\\chi \
_9\\right)+488034230572620 \\chi
   _{11}\\right)+1017182768383960 q^{2759/36} \\chi _{15}+q^{2765/36} \
\\left(529991278469798 \\chi _1+529991278469798 \\chi _2+529991283811258 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+1104535090257580 q^{2771/36} \\chi _{14}+q^{2777/36} \
\\left(575455111265402 \\chi _5+575455105705588 \\left(\\chi _7+\\chi \
_{10}\\right)+575455111265402 \\chi
   _{12}\\right)+1199180517952070 q^{2783/36} \\chi _{13}+q^{2789/36} \
\\left(624710688111946 \\chi _6+624710693898568 \\left(\\chi _8+\\chi \
_9\\right)+624710688111946 \\chi
   _{11}\\right)+1301711117406664 q^{2795/36} \\chi _{15}+q^{2801/36} \
\\left(678065533973236 \\chi _1+678065533973236 \\chi _2+678065527951044 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+1412765696985800 q^{2807/36} \\chi _{14}+q^{2813/36} \
\\left(735851379842460 \\chi _5+735851386109306 \\left(\\chi _7+\\chi \
_{10}\\right)+735851379842460 \\chi
   _{12}\\right)+1533033396756656 q^{2819/36} \\chi _{13}+q^{2825/36} \
\\left(798426117777430 \\chi _6+798426111256516 \\left(\\chi _8+\\chi \
_9\\right)+798426117777430 \\chi
   _{11}\\right)+1663257545890880 q^{2831/36} \\chi _{15}+q^{2837/36} \
\\left(866175701857720 \\chi _1+866175701857720 \\chi _2+866175708642456 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+1804239807677280 q^{2843/36} \\chi _{14}+q^{2849/36} \
\\left(939516398840998 \\chi _5+939516391782324 \\left(\\chi _7+\\chi \
_{10}\\right)+939516398840998 \\chi
   _{12}\\right)+1956844633015402 q^{2855/36} \\chi _{13}+66 q^{2861/36} \
\\left(15437833176449 \\chi _6+15437833287708 \\left(\\chi _8+\\chi \
_9\\right)+15437833176449 \\chi
   _{11}\\right)+2122004044727970 q^{2867/36} \\chi _{15}+2 q^{2873/36} \
\\left(552400679737131 \\chi _1+552400679737131 \\chi _2+552400675917944 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+2300722776609078 q^{2879/36} \\chi _{14}+2 q^{2885/36} \
\\left(598875522733723 \\chi _5+598875526706177 \\left(\\chi _7+\\chi \
_{10}\\right)+598875522733723
   \\chi _{12}\\right)+2494083792806608 q^{2891/36} \\chi _{13}+76 \
q^{2897/36} \\left(17083002848636 \\chi _6+17083002739911 \\left(\\chi \
_8+\\chi _9\\right)+17083002848636 \\chi
   _{11}\\right)+2703254214933216 q^{2903/36} \\chi _{15}+4 q^{2909/36} \
\\left(351769654831937 \\chi _1+351769654831937 \\chi _2+351769656980281 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+2929491686226750 q^{2915/36} \\chi _{14}+4 q^{2921/36} \
\\left(381178751385035 \\chi _5+381178749150993 \\left(\\chi _7+\\chi \
_{10}\\right)+381178751385035
   \\chi _{12}\\right)+3174151204126864 q^{2927/36} \\chi _{13}+2 q^{2933/36} \
\\left(825960268093712 \\chi _6+825960272739675 \\left(\\chi _8+\\chi \
_9\\right)+825960268093712 \\chi
   _{11}\\right)+3438692454831666 q^{2939/36} \\chi _{15}+2 q^{2945/36} \
\\left(894726360783240 \\chi _1+894726360783240 \\chi _2+894726355952681 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+3724687685737760 q^{2951/36} \\chi _{14}+2 q^{2957/36} \
\\left(969063676548239 \\chi _5+969063681570348 \\left(\\chi _7+\\chi \
_{10}\\right)+969063676548239
   \\chi _{12}\\right)+4033830154165720 q^{2963/36} \\chi _{13}+q^{2969/36} \
\\left(2098823031102026 \\chi _6+2098823020660295 \\left(\\chi _8+\\chi \
_9\\right)+2098823031102026
   \\chi _{11}\\right)+4367943193448332 q^{2975/36} \\chi _{15}+10 \
q^{2981/36} \\left(227248570258441 \\chi _1+227248570258441 \\chi \
_2+227248571343858 \\left(\\chi _3+\\chi
   _4\\right)\\right)+4728989940302954 q^{2987/36} \\chi _{14}+4 q^{2993/36} \
\\left(615033465735371 \\chi _5+615033462914855 \\left(\\chi _7+\\chi \
_{10}\\right)+615033465735371
   \\chi _{12}\\right)+5119083770458654 q^{2999/36} \\chi _{13}+q^{3005/36} \
\\left(2662863789666408 \\chi _6+2662863801392374 \\left(\\chi _8+\\chi \
_9\\right)+2662863789666408
   \\chi _{11}\\right)+5540499492755220 q^{3011/36} \\chi _{15}+6 q^{3017/36} \
\\left(480309252697255 \\chi _1+480309252697255 \\chi _2+480309250666182 \
\\left(\\chi _3+\\chi
   _4\\right)\\right)+5995685355397692 q^{3023/36} \\chi _{14}+O\\left(q^{84}\
\\right)\
\>", "Output",
 CellChangeTimes->{{3.557203377244801*^9, 3.557203390452832*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "36"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "5", ",", "143", ",", "6"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551175436011956*^9, 3.5511754953131027`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"5", 
     RowBox[{
      SubscriptBox["\[Chi]", "7"], "+", 
      SubscriptBox["\[Chi]", "10"]}]},
    {"11", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"17", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      SubscriptBox["\[Chi]", "8"], "+", 
      SubscriptBox["\[Chi]", "9"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"23", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"29", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"35", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"41", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"47", 
     RowBox[{"14", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"53", 
     RowBox[{
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"59", 
     RowBox[{"22", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"65", 
     RowBox[{
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"13", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"13", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"71", 
     RowBox[{"36", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"77", 
     RowBox[{
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"83", 
     RowBox[{"56", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"89", 
     RowBox[{
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"33", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"33", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"95", 
     RowBox[{"86", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"101", 
     RowBox[{
      RowBox[{"50", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"50", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"54", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"54", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"107", 
     RowBox[{"126", " ", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"113", 
     RowBox[{
      RowBox[{"78", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"74", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"74", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"78", " ", 
       SubscriptBox["\[Chi]", "12"]}]}]},
    {"119", 
     RowBox[{"182", " ", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"125", 
     RowBox[{
      RowBox[{"106", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"112", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"112", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"106", " ", 
       SubscriptBox["\[Chi]", "11"]}]}]},
    {"131", 
     RowBox[{"260", " ", 
      SubscriptBox["\[Chi]", "15"]}]},
    {"137", 
     RowBox[{
      RowBox[{"158", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"158", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"152", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"152", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"143", 
     RowBox[{"366", " ", 
      SubscriptBox["\[Chi]", "14"]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.551175468451148*^9, 3.5511754968798513`*^9}, 
   3.5512008151819*^9, 3.551201723995796*^9, 3.551237828470571*^9, 
   3.5512549555331287`*^9, {3.5512550550310793`*^9, 3.551255066431899*^9}, {
   3.551613687727285*^9, 3.551613702406459*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "36"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "5", ",", "143", ",", "6"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"36", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "5", ",", "143", ",", "6"}], "}"}]}], "]"}]}], 
      "}"}], "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.5528864411816072`*^9, 3.552886472421132*^9}, {
  3.552908677245434*^9, 3.5529086863601713`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"36", " ", "r"}], "5", "11", "17", "23", "29", "35", "41", "47", 
     "53", "59", "65", "71", "77", "83", "89", "95", "101", "107", "113", 
     "119", "125", "131", "137", "143"},
    {"1", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "16", "0", "0", 
     "0", "0", "0", "50", "0", "0", "0", "0", "0", "158", "0"},
    {"2", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "16", "0", "0", 
     "0", "0", "0", "50", "0", "0", "0", "0", "0", "158", "0"},
    {"3", "0", "0", "0", "0", "3", "0", "0", "0", "0", "0", "13", "0", "0", 
     "0", "0", "0", "54", "0", "0", "0", "0", "0", "152", "0"},
    {"4", "0", "0", "0", "0", "3", "0", "0", "0", "0", "0", "13", "0", "0", 
     "0", "0", "0", "54", "0", "0", "0", "0", "0", "152", "0"},
    {"5", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", "0", "22", 
     "0", "0", "0", "0", "0", "78", "0", "0", "0", "0", "0"},
    {"6", "0", "0", "2", "0", "0", "0", "0", "0", "8", "0", "0", "0", "0", 
     "0", "36", "0", "0", "0", "0", "0", "106", "0", "0", "0"},
    {"7", "1", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "24", 
     "0", "0", "0", "0", "0", "74", "0", "0", "0", "0", "0"},
    {"8", "0", "0", "1", "0", "0", "0", "0", "0", "10", "0", "0", "0", "0", 
     "0", "33", "0", "0", "0", "0", "0", "112", "0", "0", "0"},
    {"9", "0", "0", "1", "0", "0", "0", "0", "0", "10", "0", "0", "0", "0", 
     "0", "33", "0", "0", "0", "0", "0", "112", "0", "0", "0"},
    {"10", "1", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "24", 
     "0", "0", "0", "0", "0", "74", "0", "0", "0", "0", "0"},
    {"11", "0", "0", "2", "0", "0", "0", "0", "0", "8", "0", "0", "0", "0", 
     "0", "36", "0", "0", "0", "0", "0", "106", "0", "0", "0"},
    {"12", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", "0", "22", 
     "0", "0", "0", "0", "0", "78", "0", "0", "0", "0", "0"},
    {"13", "0", "2", "0", "0", "0", "0", "0", "14", "0", "0", "0", "0", "0", 
     "56", "0", "0", "0", "0", "0", "182", "0", "0", "0", "0"},
    {"14", "0", "0", "0", "0", "0", "8", "0", "0", "0", "0", "0", "36", "0", 
     "0", "0", "0", "0", "126", "0", "0", "0", "0", "0", "366"},
    {"15", "0", "0", "0", "4", "0", "0", "0", "0", "0", "22", "0", "0", "0", 
     "0", "0", "86", "0", "0", "0", "0", "0", "260", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.552886512247596*^9, 3.552909499485489*^9}]
}, Open  ]]
},
WindowSize->{1480, 1021},
WindowMargins->{{77, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 60075, 1423, 1456, "Input",
 InitializationCell->True],
Cell[60635, 1445, 2475, 47, 50, "Input"],
Cell[63113, 1494, 1850, 34, 50, "Input"],
Cell[CellGroupData[{
Cell[64988, 1532, 236688, 5883, 3223, InheritFromParent],
Cell[301679, 7417, 39222, 670, 3595, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340938, 8092, 417, 12, 30, "Input"],
Cell[341358, 8106, 5071, 166, 396, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346466, 8277, 1166, 34, 50, "Input"],
Cell[347635, 8313, 2879, 49, 268, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/7AB_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    427439,      10389]
NotebookOptionsPosition[    426680,      10360]
NotebookOutlinePosition[    427041,      10376]
CellTagsIndexPosition[    426998,      10373]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "7"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "42", ",", "14", ",", "14", ",", "21", ",", "42", ",", "14", ",", "21", 
      ",", "14", ",", "21", ",", "21", ",", "14", ",", "14", ",", "42", ",", 
      "42", ",", "42", ",", "42", ",", "14", ",", "21", ",", "21", ",", "42", 
      ",", "21"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", "1", ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{"Ex", "[", "7", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "6"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "2"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "4"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "2", ",", "2", ",", 
          "2", ",", "2", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", "0", ",", "0", ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "4"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", "0", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", "0", ",", "0", 
          ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "5"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "3"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "7", "]"}]}], ",", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "2"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "7", "]"}], "^", "6"}]}]}], "}"}]}], "}"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", "AB"}], ",", 
      RowBox[{"21", "AB"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg21AB", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"4", "/", "7"}], ")"}]}]}], 
      RowBox[{"Exp", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "I", " ", 
        RowBox[{"3", "/", "63"}]}], "]"}], " ", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"I", "/", "8"}]}], "]"}], " ", 
          RowBox[{"1", "/", "3"}], " ", 
          RowBox[{
           RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"2", " ", "\[Pi]", " ", "I", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "/", "7"}], ")"}]}], "]"}], " ", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "7"}], ")"}]}]}], "]"}], "^", "3"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Eta", "[", 
              RowBox[{"q", "^", 
               RowBox[{"(", "3", ")"}]}], "]"}], " ", 
             RowBox[{"Eta", "[", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", 
                 RowBox[{"1", "/", "7"}]}], "]"}], " ", 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "7"}], ")"}]}]}], "]"}]}], ")"}]}]}], "+", 
         
         RowBox[{
          RowBox[{"1", "/", "3"}], " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "3"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", "3", ")"}]}], "]"}], "^", "2"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg21ABx", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], " ", 
        RowBox[{
         RowBox[{"Eta", "[", "q", "]"}], "^", "3"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", " ", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "7"}], ")"}]}], "]"}], "^", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", 
             RowBox[{"(", "3", ")"}]}], "]"}], " ", 
           RowBox[{"Eta", "[", " ", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "7"}], ")"}]}], "]"}]}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "  ", 
        RowBox[{
         RowBox[{
          RowBox[{"Eta", "[", "q", "]"}], "^", "6"}], "/", 
         RowBox[{
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", "3", ")"}]}], "]"}], "^", "2"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "g"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"7", 
       RowBox[{"Psi", "[", 
        RowBox[{
         RowBox[{"1", "/", "7"}], ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", "AB"}], ",", 
      RowBox[{"14", "AB"}]}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg14ABx", "[", "q_", "]"}], " ", ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"Psi", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}], "-", 
         RowBox[{"7", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"E2", "[", "q", "]"}], "-", 
            RowBox[{
             RowBox[{"1", "/", "7"}], 
             RowBox[{"E2", "[", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "7"}], ")"}]}], "]"}]}]}], ")"}]}], " ", 
         "+", 
         RowBox[{"14", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"E2", "[", "q", "]"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "7"}], " ", 
             RowBox[{"E2", "[", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"2", "/", "7"}], ")"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Eta", "[", "q", "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "7"}], ")"}]}], "]"}], 
          RowBox[{"Eta", "[", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"2", "/", "7"}], ")"}]}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Fg14AB", "[", "q_", "]"}], " ", ":=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"Psi", "[", 
            RowBox[{"2", ",", "q"}], "]"}]}], "-", 
          RowBox[{"7", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E2", "[", "q", "]"}], "-", 
             RowBox[{
              RowBox[{"1", "/", "7"}], 
              RowBox[{"E2", "[", 
               RowBox[{
                RowBox[{"Exp", "[", 
                 RowBox[{"2", "\[Pi]", " ", "I", " ", 
                  RowBox[{"3", "/", "7"}]}], "]"}], 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "7"}], ")"}]}]}], "]"}]}]}], ")"}]}], " ",
           "+", 
          RowBox[{"14", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E2", "[", "q", "]"}], "-", 
             RowBox[{
              RowBox[{"2", "/", "7"}], " ", 
              RowBox[{"E2", "[", 
               RowBox[{
                RowBox[{"Exp", "[", 
                 RowBox[{"2", "\[Pi]", " ", "I", " ", 
                  RowBox[{"6", "/", "7"}]}], "]"}], 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "/", "7"}], ")"}]}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"5", "/", "12"}]}], "]"}], 
           RowBox[{"Eta", "[", "q", "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{"q", "^", "2"}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"3", "/", "7"}]}], "]"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "7"}], ")"}]}]}], "]"}], 
           RowBox[{"Eta", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"6", "/", "7"}]}], "]"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "7"}], ")"}]}]}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "7"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "7"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "7"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "7"}], ",", "7"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg21", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", 
               RowBox[{"(", 
                RowBox[{"m", "-", "5"}], ")"}], " ", 
               RowBox[{"k", "/", "7"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg21ABx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "7"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "7"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "7"}], ",", "7"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg14", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", 
               RowBox[{"(", " ", 
                RowBox[{"m", "+", "3"}], ")"}], " ", 
               RowBox[{"k", "/", "7"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg14ABx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "7"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "7"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "7"}], ",", "7"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fg", "[", 
          RowBox[{"q", ",", "0"}], "]"}], ",", 
         RowBox[{"Fg14", "[", 
          RowBox[{"q", ",", "4"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"5", "/", "7"}]}], "]"}], 
          RowBox[{"Fg14", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"5", "/", "7"}]}], "]"}], 
          RowBox[{"Fg21", "[", 
           RowBox[{"q", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"5", "/", "7"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "5"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"6", "/", "7"}]}], "]"}], 
          RowBox[{"Fg14", "[", 
           RowBox[{"q", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"6", "/", "7"}]}], "]"}], 
          RowBox[{"Fg21", "[", 
           RowBox[{"q", ",", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", "/", "7"}]}], "]"}], 
          RowBox[{"Fg14", "[", 
           RowBox[{"q", ",", "5"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", "/", "7"}]}], "]"}], 
          RowBox[{"Fg21", "[", 
           RowBox[{"q", ",", "6"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "7"}]}], "]"}], 
          RowBox[{"Fg21", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"9", "/", "7"}]}], "]"}], 
          RowBox[{"Fg14", "[", 
           RowBox[{"q", ",", "6"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"4", "/", "7"}]}], "]"}], 
          RowBox[{"Fg14", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"4", "/", "7"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", 
            RowBox[{"I", "/", "7"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"2", "/", "7"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"3", "/", "7"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"3", "/", "7"}]}], "]"}], 
          RowBox[{"Fg14", "[", 
           RowBox[{"q", ",", "0"}], "]"}]}], ",", 
         RowBox[{"Fg21", "[", 
          RowBox[{"q", ",", "5"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"3", "/", "7"}]}], "]"}], 
          RowBox[{"Fg21", "[", 
           RowBox[{"q", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"6", "/", "7"}]}], "]"}], 
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "6"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", 
            RowBox[{"4", "/", "7"}]}], "]"}], 
          RowBox[{"Fg21", "[", 
           RowBox[{"q", ",", "2"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "21"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545111516292448*^9, 3.545111623315873*^9}, {
   3.545111665813224*^9, 3.545111697469467*^9}, {3.5451117470582743`*^9, 
   3.545111810887546*^9}, {3.5451118441831408`*^9, 3.545111850982678*^9}, {
   3.54511224166191*^9, 3.5451123004546022`*^9}, {3.5451126267073517`*^9, 
   3.5451126342827263`*^9}, {3.5451127329629087`*^9, 
   3.5451127352498503`*^9}, {3.5451128406163797`*^9, 3.545112859848775*^9}, {
   3.545112896977952*^9, 3.545113053053172*^9}, {3.545113086114395*^9, 
   3.5451130910888853`*^9}, {3.5451131884641953`*^9, 
   3.5451131943649263`*^9}, {3.5451132297464037`*^9, 
   3.5451132377090397`*^9}, {3.545113273063773*^9, 3.5451133067103863`*^9}, {
   3.545113384425799*^9, 3.545113430215913*^9}, {3.545113523119829*^9, 
   3.5451137106599293`*^9}, {3.545113819080914*^9, 3.545113882078684*^9}, {
   3.54511394891705*^9, 3.545113951897264*^9}, {3.545114014257668*^9, 
   3.545114058270391*^9}, {3.5451141211161537`*^9, 3.545114125373064*^9}, 
   3.545114236740403*^9, {3.545114292713081*^9, 3.545114293793638*^9}, {
   3.5451143241042747`*^9, 3.545114362992693*^9}, {3.545372256890675*^9, 
   3.5453722804898443`*^9}, {3.545372323009735*^9, 3.5453723461869*^9}, {
   3.5453724258847713`*^9, 3.5453724461915092`*^9}, 3.545373411133542*^9, {
   3.548170042523158*^9, 3.5481700623169622`*^9}, {3.548170144768544*^9, 
   3.548170199268428*^9}, {3.548170243312352*^9, 3.5481703232705917`*^9}, {
   3.548170383849475*^9, 3.5481704879959393`*^9}, {3.548170566892074*^9, 
   3.548170654603532*^9}, {3.5481707237441998`*^9, 3.548170755559684*^9}, {
   3.5481708460716343`*^9, 3.5481708539676657`*^9}, 3.5481709271250477`*^9, 
   3.5481711407858143`*^9, {3.5555028262071*^9, 3.55550283420708*^9}, {
   3.555736392084941*^9, 3.555736392308282*^9}, {3.555827093830145*^9, 
   3.555827262762775*^9}, {3.555827354803801*^9, 3.555827355073278*^9}, {
   3.5558274173350763`*^9, 3.5558274197212133`*^9}, {3.5558275092395563`*^9, 
   3.555827509474176*^9}, {3.555827572764728*^9, 3.55582758071587*^9}, 
   3.5558276360372477`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.5451122366022463`*^9, 3.54511223680828*^9}, {
   3.5453722408764772`*^9, 3.54537224395189*^9}, 3.548169761977501*^9, 
   3.5481701014854507`*^9, {3.555827297455538*^9, 3.555827307753497*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "C_g", " ", "irreps"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "21"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQHXJhQ8O5yFeOs0wKmkD0xouTV4PouVa9a0H00pfF
teeB9DWdhDoQvfH+2n4QXffgDphu2tZ9+yaQ9grVfgyifyQw8t0C0v/cRPlB
9BI3thPKUa8cc3Ueg2kpiyTNVZmvHFVmHAHTf+bG7gPRCdccL4FovtPTr4Ho
jJ/P34LobyrnvoLoGd3yP8D6ttr/AdEu03dwrAbSh1a85QHRv04GK4FoM5V4
HRD9R/M+mI6QZDUF0VpR4mYg2oidwQFE711lAKZD1s1yA9EtWos8QPTDuCUx
IFrZ7heYXqqgVAiiXz9KqgTRXxY31YHoqmcsPSB6xulLTvuB9CqZLg8QfSW0
zP4oyD8l6o4gOksiLnxm/ivH54UPIkD0BFa3xSGlrxyfHI8A0xG7fsVPrX3l
qB7FmwCiAYSJ0zA=
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Chi]", "10"], "+", 
      SubscriptBox["\[Chi]", "20"]}], ")"}], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "5"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "14"], "+", 
       SubscriptBox["\[Chi]", "18"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "7"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Chi]", "19"], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "6"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"6", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", "q"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"26", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"46", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"26", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"30", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"64", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"34", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"74", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"46", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"88", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"100", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"62", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"122", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"24", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"66", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"136", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"84", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"162", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"94", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"186", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"106", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"112", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"216", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"126", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"119", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"245", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"140", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"146", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"288", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"30", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"166", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"160", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"324", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"184", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"192", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"376", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"216", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"208", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"426", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"250", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"242", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"490", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"280", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"272", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"552", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"312", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"322", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"636", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"36", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"363", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"352", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"712", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"402", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"412", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"814", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"462", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"452", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"918", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"516", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"528", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1042", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"40", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"576", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"590", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1166", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"656", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"668", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1326", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"748", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"736", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1480", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"830", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"844", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1674", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"942", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"926", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1872", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1047", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1062", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2106", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"46", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1182", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1166", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2348", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1328", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1310", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2642", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"48", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1480", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1460", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2936", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1636", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1656", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3292", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"50", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1838", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1820", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"3662", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2036", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2058", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4090", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"52", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2280", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2256", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4536", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2520", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2542", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5066", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"54", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2794", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2818", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5608", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3108", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3135", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6243", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3466", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3438", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6910", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3824", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3852", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"7672", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"58", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4252", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4224", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8476", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4684", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4716", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9404", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"60", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5204", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5170", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"10368", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5756", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5722", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11478", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"62", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6340", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6306", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"12652", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6972", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"7010", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"13976", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"64", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7710", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"7668", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"15378", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8464", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"8504", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16974", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"66", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9349", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9308", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"18650", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10250", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10296", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"20546", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"68", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11254", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11302", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"22562", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12386", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"12434", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"24814", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13630", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"13580", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"27210", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14920", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"14974", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"29900", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"72", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16404", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16346", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"32742", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17934", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17992", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"35926", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"74", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19684", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"19626", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"39318", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21574", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"21510", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"43076", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"76", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23576", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"23508", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"47084", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25734", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"25800", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"51542", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"78", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28177", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"28108", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"56276", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30724", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"30800", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"61524", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"80", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33598", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"33518", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"67126", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36612", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"36692", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"73296", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"82", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39902", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"39984", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"79886", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43530", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"43618", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"87158", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47500", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"47406", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"94896", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51662", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"51756", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"103418", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"86", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56306", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"56210", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"112526", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61202", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"61306", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"122498", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"88", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66634", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"66524", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"133158", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72474", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"72364", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"144848", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"90", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78718", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"78606", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"157312", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"85416", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"85537", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"170953", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"92", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92824", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"92698", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"185536", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"100660", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"100788", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"201436", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"94", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"109284", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"109152", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"218436", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"118414", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"118554", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"236980", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"96", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128316", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"128464", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"256766", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"139086", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"139236", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"278322", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"150754", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"150602", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"301370", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"163122", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"163286", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"326394", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"100", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"176658", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"176486", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"353144", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"191010", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"191182", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"382206", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"102", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"206710", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"206532", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"413226", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"223536", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"223346", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"446882", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"104", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"241516", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"241318", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"482850", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"260797", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"260998", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"521780", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"106", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"281794", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"281588", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"563382", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"304088", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"304306", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"608410", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"108", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"328358", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"328130", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"656470", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"354102", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"354334", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"708436", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"110", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"381846", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"382084", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"763950", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"411810", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"412062", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"823854", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"444048", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"443784", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"887832", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"478296", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"478562", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"956876", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"114", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"515418", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"515144", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1030542", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"554834", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"555124", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1109958", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"116", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"597510", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"597208", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1194740", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"643162", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"642856", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1285998", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"118", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"691860", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"691544", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1383404", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"743938", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"744270", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1488230", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"120", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"800193", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"799846", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1600016", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"859938", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"860292", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1720230", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"122", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"924404", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"924044", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1848472", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"992920", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"993300", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1986196", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"124", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1066340", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1066738", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2133078", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1145182", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1145584", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2290790", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1229656", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1229242", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2458872", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1319388", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1319824", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"2639212", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"128", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1415934", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1415482", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2831444", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1518520", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1518982", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3037476", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"130", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1628754", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1628280", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3257034", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1746378", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1745882", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3492288", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"132", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1871686", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1871170", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3742826", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2005294", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2005820", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4011114", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"134", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2148682", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2148142", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"4296854", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2301004", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2301570", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4602544", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"136", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2464308", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2463719", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4928027", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2637756", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2638354", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5276142", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"138", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2823010", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2823624", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5646600", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3020968", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3021612", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"6042580", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3232296", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3231630", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6463960", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3456690", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3457370", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"6914026", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"142", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3696764", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3696064", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7392828", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3951650", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3952380", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7904066", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"144", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4224234", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4223476", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"8447672", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4514292", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4513518", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9027810", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"146", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4822694", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4821902", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9644636", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5150830", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5151658", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"10302450", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"148", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5501262", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5500404", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"11001666", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5873106", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5873980", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"11747124", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"150", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6270046", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"6269146", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"12539150", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6691106", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"6692044", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"13383150", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"152", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7139370", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7140340", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"14279754", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7616843", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"7617834", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"15234634", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8124882", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8123864", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"16248746", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8663660", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8664718", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"17328424", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"156", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9237878", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9236782", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"18474612", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9846632", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9847752", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"19694384", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"158", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10495100", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10493952", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"20989100", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11183716", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11182520", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"22366188", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"160", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11914354", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11913116", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"23827470", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12689976", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12691238", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"25381264", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"162", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13515398", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"13514102", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"27029446", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14389956", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"14391304", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"28781260", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"164", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15320244", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"15318852", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"30639152", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16305778", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"16307200", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"32612924", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"166", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17352096", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"17353558", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"34705654", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18463332", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"18464848", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"36928236", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19642792", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"19641224", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"39283956", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20891660", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"20893264", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"41784924", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"170", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22218386", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"22216744", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"44435192", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23622999", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"23624704", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"47247642", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"172", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25114476", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"25112714", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"50227190", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26694952", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"26693154", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"53388170", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"174", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28368896", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"28367048", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"56735878", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "25"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30142132", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"30144048", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"60286180", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"176", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32023676", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"32021700", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"64045444", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34014348", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"34016368", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"68030648", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"178", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36125702", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"36123628", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"72249330", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38359036", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"38361184", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"76720290", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"180", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40724798", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"40727014", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"81451738", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43231122", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"43233388", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"86464510", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45885242", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"45882918", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"91768238", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48691470", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"48693876", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"97385270", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"184", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51664656", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"51662172", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"103326828", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54807526", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"54810062", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"109617666", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"186", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58136374", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"58133772", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"116270064", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61657020", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"61654326", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"123311346", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"188", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65379220", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"65376446", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"130755752", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "27"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69314982", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"69317820", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"138632718", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"190", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"73480764", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"73477851", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"146958615", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77881434", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"77884444", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"155765966", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"192", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"82537966", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"82534864", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"165072738", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87455838", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"87459012", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"174914850", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"194", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92654764", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"92658016", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"185312874", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98151146", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"98154508", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"196305560", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"103959928", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"103956464", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"207916392", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"110092258", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"110095796", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"220188150", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"198", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"116575190", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"116571558", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"233146646", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"123417624", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"123421376", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"246839000", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"200", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"130649152", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"130645292", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"261294550", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"138284186", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"138280236", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"276564318", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"202", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"146342778", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"146338728", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"292681506", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"154849022", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"154853200", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"309702330", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"204", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"163833866", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"163829564", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"327663318", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"173310992", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"173315392", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"346626384", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"206", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"183318586", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"183314076", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"366632778", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"193872516", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"193877170", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"387749570", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"208", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"205009216", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"205014006", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"410023222", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"216761288", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"216766184", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"433527592", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"229159465", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"229154446", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"458313786", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"242228922", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"242234100", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"484463022", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"212", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"256018952", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"256013630", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"512032710", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"270552860", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"270558304", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"541111036", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"214", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"285883952", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"285878368", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"571762320", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"302044562", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"302038810", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"604083504", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"216", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"319075714", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"319069798", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"638145374", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "31"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"337024212", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"337030264", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"674054476", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"218", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"355948014", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"355941816", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"711889974", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"375880672", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"375887060", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"751767590", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"220", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"396891136", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"396884568", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"793775704", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"419017318", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"419024030", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"838041494", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"222", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"442327702", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"442334584", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"884662134", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"466885064", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"466892152", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"933777216", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"492751076", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"492743794", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"985495028", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"519980052", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"519987500", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1039967396", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"226", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"548661216", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"548653584", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1097314800", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"578847906", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"578855760", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1157703830", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"228", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"610637588", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"610629518", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1221266938", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"644097564", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"644089310", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1288186874", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"230", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"679309518", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"679301064", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1358610754", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "33"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"716364437", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"716373138", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1432737402", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"232", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"755369486", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"755360548", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1510730034", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"796398702", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"796407838", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1592806718", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"234", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"839578128", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"839568768", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1679146712", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"884989662", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"884999292", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1769988954", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"236", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"932761002", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"932770886", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1865532080", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"983013140", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"983023248", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1966036198", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1035865740", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1035855384", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2071721124", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1091430470", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1091441116", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"2182871782", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"240", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1149870294", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1149859364", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2299729454", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1211297514", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1211308692", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2422606206", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"242", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1275889964", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1275878522", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2551768696", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1343784310", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1343772546", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2687556646", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"244", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1415138298", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1415126222", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2830264520", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "35"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1490125840", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1490138182", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2980264240", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"246", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1568945814", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1568933172", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"3137878762", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1651750996", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1651763988", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3303514984", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"248", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1738771124", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1738757798", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3477529152", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1830175472", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1830189100", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3660364342", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"250", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1926199592", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1926213544", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3852413136", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2027072790", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2027087120", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4054160148", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2133025274", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2133010574", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4266035602", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2244277188", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2244292219", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"4488569407", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"254", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2361125160", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2361109774", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4722235188", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2483797152", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2483812954", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4967609852", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"256", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2612615348", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2612599140", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5225214488", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2747847986", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2747831422", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5495679668", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"258", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2889796590", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2889779634", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5779575954", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3038787396", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3038804808", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6077592204", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"260", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3195186554", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3195168706", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"6390355538", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3359298994", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3359317240", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6718615956", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"262", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3531540462", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3531521784", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7063062246", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3712247006", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3712266172", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"7424513466", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"264", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3901851914", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3901871564", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7803723182", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4100782776", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4100802864", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8201585640", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4309474038", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4309453488", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8618927830", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4528351108", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4528372198", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"9056723000", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"268", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4757949920", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4757928304", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9515878224", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4998716636", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4998738726", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9997455676", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"270", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5251234900", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5251212294", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"10502446870", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5516016878", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5515993686", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11032010564", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"272", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5793628398", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"5793604638", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"11587233372", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "39"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6084676144", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6084700430", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"12169376240", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"274", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6389827088", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6389802240", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"12779629328", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6709670928", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"6709696408", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"13419367680", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"276", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7044958863", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7044932758", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"14089891266", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7396336264", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7396362944", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"14792699208", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"278", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7764593328", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7764620618", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15529214312", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8150519786", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8150547770", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"16301067190", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8554921518", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8554892852", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"17109814370", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8978601638", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"8978630926", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"17957232942", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"282", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9422525954", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9422495996", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"18845021562", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9887542760", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9887573472", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"19775116232", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"284", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10374702492", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10374671044", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"20749373934", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"285", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10884966190", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10884934054", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21769899844", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"286", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11419377994", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11419345124", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"22838723118", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11979051082", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11979084764", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"23958136258", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"288", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12565193474", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"12565158984", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"25130352034", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13178915574", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"13178950818", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"26357866392", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"290", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13821565598", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13821529566", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"27643095602", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14494357998", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"14494394922", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"28988752482", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"292", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15198718356", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"15198756158", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"30397474514", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15936087524", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"15936126138", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"31872214112", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16707942510", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16707903022", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"33415845070", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17515769534", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"17515809988", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"35031579522", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"296", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18361296666", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"18361255264", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"36722552406", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19246105860", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"19246148158", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"38492253540", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"298", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20172072312", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"20172029068", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"40344101380", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21140967520", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"21140923232", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"42281891246", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"300", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22154695469", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"22154650144", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"44309345108", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "43"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23215271694", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"23215317996", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"46430589690", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"302", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24324863950", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"24324816622", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"48649681090", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25485526310", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"25485574776", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"50971100564", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"304", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26699658228", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"26699608632", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"53399266860", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27969499686", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"27969550338", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"55939050560", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"306", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29297603946", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"29297655720", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"58595259116", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30686565882", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"30686618892", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"61373184774", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32139057750", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"32139003524", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"64278061842", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33657789902", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"33657845288", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"67315634622", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"310", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35245828410", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"35245771800", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"70491600210", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36906069660", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"36906127600", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"73812197844", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"312", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38641840570", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"38641781300", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"77283621270", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40456353204", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"40456292670", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"80912645874", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"314", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42353035276", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"42352973424", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"84706009316", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "45"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44335499612", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"44335562916", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"88671061908", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"316", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46407597810", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"46407533064", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"92815130874", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48573064120", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"48573130230", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"97146194988", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"318", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50836141372", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"50836073816", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"101672214536", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53200889594", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"53200958724", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"106401848318", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"320", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55671838594", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"55671909278", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"111343748542", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58253616404", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"58253688584", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"116507304314", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60950995422", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"60950921676", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"121901917098", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63768848112", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"63768923554", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"127537772360", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"324", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66712577322", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"66712500184", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"133425076796", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"69787399374", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"69787478135", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"139574877509", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"326", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72999169626", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"72999089170", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"145998259528", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"76353639172", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"76353556872", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"152707195310", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"328", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"79856902350", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"79856818212", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"159713720562", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "47"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"83515364470", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"83515450364", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"167030815586", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"330", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87335813266", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"87335725528", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"174671538022", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"91324933968", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"91325023704", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"182649957672", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"332", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"95490168006", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"95490076290", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"190980245090", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"99838774138", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"99838867770", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"199677641110", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"334", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"104378712152", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"104378807790", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"208757519942", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"109118148396", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"109118246184", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"218236395402", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"114065518518", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"114065418574", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"228130936254", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"119229465048", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"119229567072", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"238459032120", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"338", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"124619431262", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"124619327080", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"249238759202", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"130244690084", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"130244796606", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"260489485824", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"340", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"136115459242", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"136115350388", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"272230809630", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"142241907512", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"142241796414", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"284483704816", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"342", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"148634759872", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"148634646418", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"297269405380", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "49"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"155305251840", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"155305367820", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"310610619660", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"344", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"162265238008", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"162265119512", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"324530358456", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"345", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"169526537390", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"169526658332", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"339053194782", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"346", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"177102091208", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"177101967720", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"354204058928", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"185004709314", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"185004835524", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"370009545804", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"348", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"193248261304", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"193248390244", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"386496650560", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"201847009680", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"201847141272", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"403694150952", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"210815707232", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"210815572890", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"421631281136", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"220169514747", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"220169652040", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"440339165766", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"352", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"229924798404", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"229924658158", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"459849456562", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"240097838260", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"240097981366", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"480195820676", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"354", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"250706328712", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"250706182620", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"501412510262", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"261768042300", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"261767893020", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"523535935320", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"356", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"273301658134", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"273301505674", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"546603164906", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "51"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"285326702034", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"285326857602", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"570653558530", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"358", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"297863691822", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"297863533020", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"595727224842", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"310933275716", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"310933437950", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"621866714802", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"360", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"324557786694", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"324557621012", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"649115406546", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"338759561976", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"338759731024", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"677519293000", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"362", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"353562558092", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"353562730618", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"707125289904", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"368991457780", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"368991634024", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"737983090604", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"385071803142", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"385071623172", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"770143426314", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"401829903162", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"401830086758", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"803659991150", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"366", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"419293904180", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"419293716804", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"838587619728", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"437492063338", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"437492254724", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"874984318062", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"368", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"456454775390", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"456454579994", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"912909356674", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"476212789032", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"476212589698", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"952425377432", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"370", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"496798317858", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"496798114446", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"993596432304", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "53"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"518244980636", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"518245188364", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1036490170336", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"372", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"540587999248", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"540587787180", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1081175785068", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"563863051922", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"563863268244", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1127726320166", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"374", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"588108370756", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"588108150034", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1176216522184", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"375", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"613362504514", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"613362729900", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1226725233008", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"376", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"639666476000", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"639666706072", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1279333182072", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"667062616666", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"667062851322", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1334125469430", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"695594748619", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"695594509206", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1391189256354", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"725308068450", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"725308312896", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1450616381346", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"380", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"756250597350", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"756250347866", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1512500946728", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"788470890062", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"788471144512", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1576942033054", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"382", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"822020738190", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"822020478600", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"1644041216790", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"856952825864", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"856952560866", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1713905388290", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"384", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"893322214728", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"893321944280", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1786644157418", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "55"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"931186272314", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"931186548124", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1862372820438", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"386", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"970604964748", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"970604683412", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"1941209649792", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1011639343672", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1011639630852", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2023278972880", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"388", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1054354339380", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1054354046328", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2108708385708", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1098815824096", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1098816122920", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2197631948704", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"390", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1145093486464", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1145093791270", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2290187276016", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1193259293678", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1193259604776", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2386518898454", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1243387770502", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1243387453090", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2486775225354", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1295555856392", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1295556180048", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"2591112034664", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"394", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1349844839372", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1349844509272", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2699689348644", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1406337359366", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1406337696230", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2812675057418", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"396", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1465121001882", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1465120658202", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"2930241658228", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1526285208078", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1526284857666", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3052570065744", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"398", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1589923282882", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"1589922925534", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3179846210322", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "57"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1656132314982", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1656132679626", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3312264992690", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"400", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1725013579630", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"1725013207644", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"3450026787274", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1796670583440", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"1796670962668", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3593341548074", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"402", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1871212774652", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1871212387940", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3742425160588", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1948751681596", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"1948752076160", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"3897503757756", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"404", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2029404756334", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2029405158788", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4058809917176", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"405", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2113293366348", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2113293776622", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4226587140900", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2200543182306", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2200542763965", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4401085946271", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2291284044266", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"2291284471038", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"4582568517430", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"408", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2385652534196", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"2385652098918", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4771304630952", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2483788049260", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2483788492968", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4967576542228", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"410", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2585837595288", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"2585837142918", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"5171674740420", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2691951742462", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2691951281006", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5383903021234", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"412", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2802287297648", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"2802286827040", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5604574124688", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "59"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2917007260416", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2917007740082", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5834015002788", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"414", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3036281383058", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"3036280894042", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"6072562274770", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3160283630034", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"3160284128818", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6320567758852", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"416", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3289197123728", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3289196615116", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6578393741236", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3423209101430", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"3423209619812", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"6846418718834", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"418", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3562516004904", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3562516533340", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"7125032538244", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3707320909186", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"3707321448110", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"7414642359764", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3857834074892", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3857833525384", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"7715667597764", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4014272810286", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"4014273370308", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"8028546180594", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"422", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4176864927076", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"4176864356250", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8353729285900", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4345843630686", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4345844212796", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"8691687840886", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"424", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4521453854316", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"4521453260824", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"9042907115140", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4703947037070", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4703946432284", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9407893472016", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"426", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4893584681270", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"4893584064854", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9787168743418", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "61"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5090638342470", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"5090638971012", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"10181277313482", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"428", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5295390454496", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"5295389813744", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"10590780271012", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"429", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5508131057574", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"5508131710494", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"11016262765272", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"430", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5729164333388", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5729163667960", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11458328001348", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5958802100082", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"5958802778516", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"11917604881464", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"432", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6197370537440", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"6197371229012", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12394741763538", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6445206885558", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"6445207590212", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"12890414475770", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6702660273330", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6702659555256", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"13405319831574", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"435", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6970091612483", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"6970092344542", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"13940183954014", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"436", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7247878183186", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"7247877437016", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"14495755620202", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7536407072960", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7536407833168", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"15072814909212", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"438", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7836083533146", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"7836082758492", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"15672166288502", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8147324235492", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"8147323445826", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"16294647681318", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"440", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8470562045864", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"8470561241064", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"16941123290142", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "63"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8806246099484", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8806246919392", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"17612493015636", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"442", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9154842964194", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"9154842128780", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"18309685092974", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9516832512208", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"9516833363716", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"19033665879248", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"444", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9892716541140", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"9892715673366", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"19785432211132", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10283010389932", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"10283011273932", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"20566021663864", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"446", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10688251859494", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10688252760132", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21376504623080", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11108997014516", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"11108997932440", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"22217994943470", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "64"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11545821377540", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11545820442160", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"23091641819700", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11999319953254", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"11999320906042", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"23998640862866", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"450", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12470113321950", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"12470112351288", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"24940225669610", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12958839220266", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"12958840209472", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"25917679429738", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"452", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13466163596146", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"13466162588234", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"26932326188100", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13992771968488", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"13992770941870", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"27985542906610", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"454", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14539375776838", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"14539374731028", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"29078750507866", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "65"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15106712671790", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15106713737462", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"30213426413090", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"456", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15695548176080", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"15695547090320", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"31391095262500", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16306670472350", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"16306671578188", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"32613342050538", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"458", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16940901818906", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"16940900692510", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"33881802515410", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17599087823808", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"17599088971526", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"35198176791306", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"460", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18282109198314", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18282110367570", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"36564219565884", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18990876539182", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"18990877729956", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"37981754273266", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "66"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19726332060346", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"19726330847490", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"39452662903646", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20489449817432", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"20489451053136", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"40978900870568", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"464", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21281243861160", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"21281242602384", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"42562486467832", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"465", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22102757523723", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22102758805604", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"44205516325000", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"466", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22955077960706", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"22955076655156", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"45910154615862", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23839325227648", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"23839323897632", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"47678649129712", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"468", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24756660735230", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"24756659380468", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"49513320111198", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "67"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25708287855786", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"25708289235324", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"51416577091110", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"470", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26695454375154", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"26695452970258", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"53390907350022", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27719445996532", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"27719447427658", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"55438893419542", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"472", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28781601371236", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"28781599913592", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"57563201284828", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29883298549092", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"29883300033272", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"59766598587120", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"474", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31025970463568", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"31025971974942", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"62051942433680", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32211098459750", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"32211099999220", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"64422198458970", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "68"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33440214900682", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"33440213332830", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"66880428238458", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34714903760734", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"34714905357048", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"69429809112794", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"478", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36036811476474", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"36036809851018", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"72073621327492", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37407633497912", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"37407635153430", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"74815268656452", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"480", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38829133410858", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"38829131724920", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"77658265130594", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40303129173804", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"40303127457368", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"80606256631172", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"482", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41831504471410", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"41831502723792", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"83663007200506", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "69"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43416209866156", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"43416211645982", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"86832421506784", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"484", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45059266342402", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"45059264530004", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"90118530872406", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46762757399860", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"46762759244896", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"93525516650234", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"486", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48528848852556", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"48528846974092", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"97057695821088", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"50359771777266", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"50359773690198", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"100719545467464", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"488", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52257842992510", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"52257844940282", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"104515687938486", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54225457169968", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"54225459152724", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"108450916316952", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56265090656700", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"56265088638168", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"112530179294868", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58379302810178", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"58379304865570", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"116758607681622", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"492", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60570750466998", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"60570748374298", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"121141498835334", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"62842171141926", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"62842173272076", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"125684344414002", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"494", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65196408260596", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"65196406092168", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"130392814358864", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"495", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"67636393997708", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"67636391789826", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"135272785781378", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"496", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70165164453072", " ", 
        SubscriptBox["\[Chi]", "7"]}], "+", 
       RowBox[{"70165162205271", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"140330326658343", " ", 
        SubscriptBox["\[Chi]", "20"]}]}], ")"}], " ", 
     SuperscriptBox["q", "71"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72785861806452", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"72785864094310", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"145571725907064", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"498", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"75501739480244", " ", 
        SubscriptBox["\[Chi]", "3"]}], "+", 
       RowBox[{"75501737151410", " ", 
        SubscriptBox["\[Chi]", "14"]}], "+", 
       RowBox[{"151003476625264", " ", 
        SubscriptBox["\[Chi]", "18"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78316152602406", " ", 
        SubscriptBox["\[Chi]", "8"]}], "+", 
       RowBox[{"78316154973444", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"156632307575850", " ", 
        SubscriptBox["\[Chi]", "19"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"500", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"81232584190340", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"81232581776632", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"162465165973508", " ", 
        SubscriptBox["\[Chi]", "21"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"501", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"84254623908550", " ", 
        SubscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"84254626365148", " ", 
        SubscriptBox["\[Chi]", "13"]}], "+", 
       RowBox[{"168509250267102", " ", 
        SubscriptBox["\[Chi]", "17"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"502", "/", "7"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87385995070628", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"87385997571070", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"174771992641698", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "7"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "72"],
     SeriesData[$CellContext`q, 0, {}, 0, 12096, 168],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
    Subscript[$CellContext`\[Chi], 10] + Subscript[$CellContext`\[Chi], 20], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Subscript[$CellContext`\[Chi], 14] + 
     Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 19], 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     Subscript[$CellContext`\[Chi], 6] + 2 Subscript[$CellContext`\[Chi], 11] + 
     2 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 4] + 
     2 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 1] + 
     2 Subscript[$CellContext`\[Chi], 2] + 
     4 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 Subscript[$CellContext`\[Chi], 7] + 
     2 Subscript[$CellContext`\[Chi], 10] + 
     4 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 Subscript[$CellContext`\[Chi], 5] + 
     4 Subscript[$CellContext`\[Chi], 12] + 
     6 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 Subscript[$CellContext`\[Chi], 3] + 
     2 Subscript[$CellContext`\[Chi], 14] + 
     8 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 Subscript[$CellContext`\[Chi], 8] + 
     6 Subscript[$CellContext`\[Chi], 9] + 
     10 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 Subscript[$CellContext`\[Chi], 6] + 
     5 Subscript[$CellContext`\[Chi], 11] + 
     11 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6 Subscript[$CellContext`\[Chi], 4] + 
     8 Subscript[$CellContext`\[Chi], 13] + 
     16 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 Subscript[$CellContext`\[Chi], 1] + 
     10 Subscript[$CellContext`\[Chi], 2] + 
     16 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10 Subscript[$CellContext`\[Chi], 7] + 
     12 Subscript[$CellContext`\[Chi], 10] + 
     22 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 Subscript[$CellContext`\[Chi], 5] + 
     12 Subscript[$CellContext`\[Chi], 12] + 
     26 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15 Subscript[$CellContext`\[Chi], 3] + 
     18 Subscript[$CellContext`\[Chi], 14] + 
     32 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20 Subscript[$CellContext`\[Chi], 8] + 
     16 Subscript[$CellContext`\[Chi], 9] + 
     36 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22 Subscript[$CellContext`\[Chi], 6] + 
     24 Subscript[$CellContext`\[Chi], 11] + 
     46 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28 Subscript[$CellContext`\[Chi], 4] + 
     26 Subscript[$CellContext`\[Chi], 13] + 
     52 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34 Subscript[$CellContext`\[Chi], 1] + 
     30 Subscript[$CellContext`\[Chi], 2] + 
     64 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38 Subscript[$CellContext`\[Chi], 7] + 
     34 Subscript[$CellContext`\[Chi], 10] + 
     74 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 43 Subscript[$CellContext`\[Chi], 5] + 
     46 Subscript[$CellContext`\[Chi], 12] + 
     88 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52 Subscript[$CellContext`\[Chi], 3] + 
     48 Subscript[$CellContext`\[Chi], 14] + 
     100 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58 Subscript[$CellContext`\[Chi], 8] + 
     62 Subscript[$CellContext`\[Chi], 9] + 
     122 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72 Subscript[$CellContext`\[Chi], 6] + 
     66 Subscript[$CellContext`\[Chi], 11] + 
     136 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 78 Subscript[$CellContext`\[Chi], 4] + 
     84 Subscript[$CellContext`\[Chi], 13] + 
     162 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90 Subscript[$CellContext`\[Chi], 1] + 
     94 Subscript[$CellContext`\[Chi], 2] + 
     186 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     106 Subscript[$CellContext`\[Chi], 7] + 
     112 Subscript[$CellContext`\[Chi], 10] + 
     216 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     126 Subscript[$CellContext`\[Chi], 5] + 
     119 Subscript[$CellContext`\[Chi], 12] + 
     245 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     140 Subscript[$CellContext`\[Chi], 3] + 
     146 Subscript[$CellContext`\[Chi], 14] + 
     288 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     166 Subscript[$CellContext`\[Chi], 8] + 
     160 Subscript[$CellContext`\[Chi], 9] + 
     324 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     184 Subscript[$CellContext`\[Chi], 6] + 
     192 Subscript[$CellContext`\[Chi], 11] + 
     376 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     216 Subscript[$CellContext`\[Chi], 4] + 
     208 Subscript[$CellContext`\[Chi], 13] + 
     426 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     250 Subscript[$CellContext`\[Chi], 1] + 
     242 Subscript[$CellContext`\[Chi], 2] + 
     490 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     280 Subscript[$CellContext`\[Chi], 7] + 
     272 Subscript[$CellContext`\[Chi], 10] + 
     552 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     312 Subscript[$CellContext`\[Chi], 5] + 
     322 Subscript[$CellContext`\[Chi], 12] + 
     636 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     363 Subscript[$CellContext`\[Chi], 3] + 
     352 Subscript[$CellContext`\[Chi], 14] + 
     712 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     402 Subscript[$CellContext`\[Chi], 8] + 
     412 Subscript[$CellContext`\[Chi], 9] + 
     814 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     462 Subscript[$CellContext`\[Chi], 6] + 
     452 Subscript[$CellContext`\[Chi], 11] + 
     918 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     516 Subscript[$CellContext`\[Chi], 4] + 
     528 Subscript[$CellContext`\[Chi], 13] + 
     1042 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     576 Subscript[$CellContext`\[Chi], 1] + 
     590 Subscript[$CellContext`\[Chi], 2] + 
     1166 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     656 Subscript[$CellContext`\[Chi], 7] + 
     668 Subscript[$CellContext`\[Chi], 10] + 
     1326 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     748 Subscript[$CellContext`\[Chi], 5] + 
     736 Subscript[$CellContext`\[Chi], 12] + 
     1480 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     830 Subscript[$CellContext`\[Chi], 3] + 
     844 Subscript[$CellContext`\[Chi], 14] + 
     1674 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     942 Subscript[$CellContext`\[Chi], 8] + 
     926 Subscript[$CellContext`\[Chi], 9] + 
     1872 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1047 Subscript[$CellContext`\[Chi], 6] + 
     1062 Subscript[$CellContext`\[Chi], 11] + 
     2106 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1182 Subscript[$CellContext`\[Chi], 4] + 
     1166 Subscript[$CellContext`\[Chi], 13] + 
     2348 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1328 Subscript[$CellContext`\[Chi], 1] + 
     1310 Subscript[$CellContext`\[Chi], 2] + 
     2642 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1480 Subscript[$CellContext`\[Chi], 7] + 
     1460 Subscript[$CellContext`\[Chi], 10] + 
     2936 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1636 Subscript[$CellContext`\[Chi], 5] + 
     1656 Subscript[$CellContext`\[Chi], 12] + 
     3292 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1838 Subscript[$CellContext`\[Chi], 3] + 
     1820 Subscript[$CellContext`\[Chi], 14] + 
     3662 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2036 Subscript[$CellContext`\[Chi], 8] + 
     2058 Subscript[$CellContext`\[Chi], 9] + 
     4090 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2280 Subscript[$CellContext`\[Chi], 6] + 
     2256 Subscript[$CellContext`\[Chi], 11] + 
     4536 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2520 Subscript[$CellContext`\[Chi], 4] + 
     2542 Subscript[$CellContext`\[Chi], 13] + 
     5066 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2794 Subscript[$CellContext`\[Chi], 1] + 
     2818 Subscript[$CellContext`\[Chi], 2] + 
     5608 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3108 Subscript[$CellContext`\[Chi], 7] + 
     3135 Subscript[$CellContext`\[Chi], 10] + 
     6243 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3466 Subscript[$CellContext`\[Chi], 5] + 
     3438 Subscript[$CellContext`\[Chi], 12] + 
     6910 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3824 Subscript[$CellContext`\[Chi], 3] + 
     3852 Subscript[$CellContext`\[Chi], 14] + 
     7672 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4252 Subscript[$CellContext`\[Chi], 8] + 
     4224 Subscript[$CellContext`\[Chi], 9] + 
     8476 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4684 Subscript[$CellContext`\[Chi], 6] + 
     4716 Subscript[$CellContext`\[Chi], 11] + 
     9404 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5204 Subscript[$CellContext`\[Chi], 4] + 
     5170 Subscript[$CellContext`\[Chi], 13] + 
     10368 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5756 Subscript[$CellContext`\[Chi], 1] + 
     5722 Subscript[$CellContext`\[Chi], 2] + 
     11478 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6340 Subscript[$CellContext`\[Chi], 7] + 
     6306 Subscript[$CellContext`\[Chi], 10] + 
     12652 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6972 Subscript[$CellContext`\[Chi], 5] + 
     7010 Subscript[$CellContext`\[Chi], 12] + 
     13976 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7710 Subscript[$CellContext`\[Chi], 3] + 
     7668 Subscript[$CellContext`\[Chi], 14] + 
     15378 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8464 Subscript[$CellContext`\[Chi], 8] + 
     8504 Subscript[$CellContext`\[Chi], 9] + 
     16974 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9349 Subscript[$CellContext`\[Chi], 6] + 
     9308 Subscript[$CellContext`\[Chi], 11] + 
     18650 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10250 Subscript[$CellContext`\[Chi], 4] + 
     10296 Subscript[$CellContext`\[Chi], 13] + 
     20546 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11254 Subscript[$CellContext`\[Chi], 1] + 
     11302 Subscript[$CellContext`\[Chi], 2] + 
     22562 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12386 Subscript[$CellContext`\[Chi], 7] + 
     12434 Subscript[$CellContext`\[Chi], 10] + 
     24814 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13630 Subscript[$CellContext`\[Chi], 5] + 
     13580 Subscript[$CellContext`\[Chi], 12] + 
     27210 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14920 Subscript[$CellContext`\[Chi], 3] + 
     14974 Subscript[$CellContext`\[Chi], 14] + 
     29900 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16404 Subscript[$CellContext`\[Chi], 8] + 
     16346 Subscript[$CellContext`\[Chi], 9] + 
     32742 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     17934 Subscript[$CellContext`\[Chi], 6] + 
     17992 Subscript[$CellContext`\[Chi], 11] + 
     35926 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     19684 Subscript[$CellContext`\[Chi], 4] + 
     19626 Subscript[$CellContext`\[Chi], 13] + 
     39318 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21574 Subscript[$CellContext`\[Chi], 1] + 
     21510 Subscript[$CellContext`\[Chi], 2] + 
     43076 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     23576 Subscript[$CellContext`\[Chi], 7] + 
     23508 Subscript[$CellContext`\[Chi], 10] + 
     47084 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     25734 Subscript[$CellContext`\[Chi], 5] + 
     25800 Subscript[$CellContext`\[Chi], 12] + 
     51542 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     28177 Subscript[$CellContext`\[Chi], 3] + 
     28108 Subscript[$CellContext`\[Chi], 14] + 
     56276 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30724 Subscript[$CellContext`\[Chi], 8] + 
     30800 Subscript[$CellContext`\[Chi], 9] + 
     61524 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     33598 Subscript[$CellContext`\[Chi], 6] + 
     33518 Subscript[$CellContext`\[Chi], 11] + 
     67126 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     36612 Subscript[$CellContext`\[Chi], 4] + 
     36692 Subscript[$CellContext`\[Chi], 13] + 
     73296 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     39902 Subscript[$CellContext`\[Chi], 1] + 
     39984 Subscript[$CellContext`\[Chi], 2] + 
     79886 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     43530 Subscript[$CellContext`\[Chi], 7] + 
     43618 Subscript[$CellContext`\[Chi], 10] + 
     87158 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     47500 Subscript[$CellContext`\[Chi], 5] + 
     47406 Subscript[$CellContext`\[Chi], 12] + 
     94896 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     51662 Subscript[$CellContext`\[Chi], 3] + 
     51756 Subscript[$CellContext`\[Chi], 14] + 
     103418 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     56306 Subscript[$CellContext`\[Chi], 8] + 
     56210 Subscript[$CellContext`\[Chi], 9] + 
     112526 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     61202 Subscript[$CellContext`\[Chi], 6] + 
     61306 Subscript[$CellContext`\[Chi], 11] + 
     122498 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     66634 Subscript[$CellContext`\[Chi], 4] + 
     66524 Subscript[$CellContext`\[Chi], 13] + 
     133158 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     72474 Subscript[$CellContext`\[Chi], 1] + 
     72364 Subscript[$CellContext`\[Chi], 2] + 
     144848 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     78718 Subscript[$CellContext`\[Chi], 7] + 
     78606 Subscript[$CellContext`\[Chi], 10] + 
     157312 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     85416 Subscript[$CellContext`\[Chi], 5] + 
     85537 Subscript[$CellContext`\[Chi], 12] + 
     170953 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     92824 Subscript[$CellContext`\[Chi], 3] + 
     92698 Subscript[$CellContext`\[Chi], 14] + 
     185536 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     100660 Subscript[$CellContext`\[Chi], 8] + 
     100788 Subscript[$CellContext`\[Chi], 9] + 
     201436 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     109284 Subscript[$CellContext`\[Chi], 6] + 
     109152 Subscript[$CellContext`\[Chi], 11] + 
     218436 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     118414 Subscript[$CellContext`\[Chi], 4] + 
     118554 Subscript[$CellContext`\[Chi], 13] + 
     236980 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     128316 Subscript[$CellContext`\[Chi], 1] + 
     128464 Subscript[$CellContext`\[Chi], 2] + 
     256766 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     139086 Subscript[$CellContext`\[Chi], 7] + 
     139236 Subscript[$CellContext`\[Chi], 10] + 
     278322 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     150754 Subscript[$CellContext`\[Chi], 5] + 
     150602 Subscript[$CellContext`\[Chi], 12] + 
     301370 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     163122 Subscript[$CellContext`\[Chi], 3] + 
     163286 Subscript[$CellContext`\[Chi], 14] + 
     326394 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     176658 Subscript[$CellContext`\[Chi], 8] + 
     176486 Subscript[$CellContext`\[Chi], 9] + 
     353144 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     191010 Subscript[$CellContext`\[Chi], 6] + 
     191182 Subscript[$CellContext`\[Chi], 11] + 
     382206 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     206710 Subscript[$CellContext`\[Chi], 4] + 
     206532 Subscript[$CellContext`\[Chi], 13] + 
     413226 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     223536 Subscript[$CellContext`\[Chi], 1] + 
     223346 Subscript[$CellContext`\[Chi], 2] + 
     446882 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     241516 Subscript[$CellContext`\[Chi], 7] + 
     241318 Subscript[$CellContext`\[Chi], 10] + 
     482850 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     260797 Subscript[$CellContext`\[Chi], 5] + 
     260998 Subscript[$CellContext`\[Chi], 12] + 
     521780 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     281794 Subscript[$CellContext`\[Chi], 3] + 
     281588 Subscript[$CellContext`\[Chi], 14] + 
     563382 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     304088 Subscript[$CellContext`\[Chi], 8] + 
     304306 Subscript[$CellContext`\[Chi], 9] + 
     608410 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     328358 Subscript[$CellContext`\[Chi], 6] + 
     328130 Subscript[$CellContext`\[Chi], 11] + 
     656470 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     354102 Subscript[$CellContext`\[Chi], 4] + 
     354334 Subscript[$CellContext`\[Chi], 13] + 
     708436 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     381846 Subscript[$CellContext`\[Chi], 1] + 
     382084 Subscript[$CellContext`\[Chi], 2] + 
     763950 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     411810 Subscript[$CellContext`\[Chi], 7] + 
     412062 Subscript[$CellContext`\[Chi], 10] + 
     823854 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     444048 Subscript[$CellContext`\[Chi], 5] + 
     443784 Subscript[$CellContext`\[Chi], 12] + 
     887832 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     478296 Subscript[$CellContext`\[Chi], 3] + 
     478562 Subscript[$CellContext`\[Chi], 14] + 
     956876 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     515418 Subscript[$CellContext`\[Chi], 8] + 
     515144 Subscript[$CellContext`\[Chi], 9] + 
     1030542 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     554834 Subscript[$CellContext`\[Chi], 6] + 
     555124 Subscript[$CellContext`\[Chi], 11] + 
     1109958 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     597510 Subscript[$CellContext`\[Chi], 4] + 
     597208 Subscript[$CellContext`\[Chi], 13] + 
     1194740 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     643162 Subscript[$CellContext`\[Chi], 1] + 
     642856 Subscript[$CellContext`\[Chi], 2] + 
     1285998 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     691860 Subscript[$CellContext`\[Chi], 7] + 
     691544 Subscript[$CellContext`\[Chi], 10] + 
     1383404 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     743938 Subscript[$CellContext`\[Chi], 5] + 
     744270 Subscript[$CellContext`\[Chi], 12] + 
     1488230 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     800193 Subscript[$CellContext`\[Chi], 3] + 
     799846 Subscript[$CellContext`\[Chi], 14] + 
     1600016 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     859938 Subscript[$CellContext`\[Chi], 8] + 
     860292 Subscript[$CellContext`\[Chi], 9] + 
     1720230 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     924404 Subscript[$CellContext`\[Chi], 6] + 
     924044 Subscript[$CellContext`\[Chi], 11] + 
     1848472 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     992920 Subscript[$CellContext`\[Chi], 4] + 
     993300 Subscript[$CellContext`\[Chi], 13] + 
     1986196 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1066340 Subscript[$CellContext`\[Chi], 1] + 
     1066738 Subscript[$CellContext`\[Chi], 2] + 
     2133078 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1145182 Subscript[$CellContext`\[Chi], 7] + 
     1145584 Subscript[$CellContext`\[Chi], 10] + 
     2290790 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1229656 Subscript[$CellContext`\[Chi], 5] + 
     1229242 Subscript[$CellContext`\[Chi], 12] + 
     2458872 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1319388 Subscript[$CellContext`\[Chi], 3] + 
     1319824 Subscript[$CellContext`\[Chi], 14] + 
     2639212 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1415934 Subscript[$CellContext`\[Chi], 8] + 
     1415482 Subscript[$CellContext`\[Chi], 9] + 
     2831444 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1518520 Subscript[$CellContext`\[Chi], 6] + 
     1518982 Subscript[$CellContext`\[Chi], 11] + 
     3037476 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1628754 Subscript[$CellContext`\[Chi], 4] + 
     1628280 Subscript[$CellContext`\[Chi], 13] + 
     3257034 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1746378 Subscript[$CellContext`\[Chi], 1] + 
     1745882 Subscript[$CellContext`\[Chi], 2] + 
     3492288 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1871686 Subscript[$CellContext`\[Chi], 7] + 
     1871170 Subscript[$CellContext`\[Chi], 10] + 
     3742826 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2005294 Subscript[$CellContext`\[Chi], 5] + 
     2005820 Subscript[$CellContext`\[Chi], 12] + 
     4011114 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2148682 Subscript[$CellContext`\[Chi], 3] + 
     2148142 Subscript[$CellContext`\[Chi], 14] + 
     4296854 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2301004 Subscript[$CellContext`\[Chi], 8] + 
     2301570 Subscript[$CellContext`\[Chi], 9] + 
     4602544 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2464308 Subscript[$CellContext`\[Chi], 6] + 
     2463719 Subscript[$CellContext`\[Chi], 11] + 
     4928027 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2637756 Subscript[$CellContext`\[Chi], 4] + 
     2638354 Subscript[$CellContext`\[Chi], 13] + 
     5276142 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2823010 Subscript[$CellContext`\[Chi], 1] + 
     2823624 Subscript[$CellContext`\[Chi], 2] + 
     5646600 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3020968 Subscript[$CellContext`\[Chi], 7] + 
     3021612 Subscript[$CellContext`\[Chi], 10] + 
     6042580 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3232296 Subscript[$CellContext`\[Chi], 5] + 
     3231630 Subscript[$CellContext`\[Chi], 12] + 
     6463960 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3456690 Subscript[$CellContext`\[Chi], 3] + 
     3457370 Subscript[$CellContext`\[Chi], 14] + 
     6914026 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3696764 Subscript[$CellContext`\[Chi], 8] + 
     3696064 Subscript[$CellContext`\[Chi], 9] + 
     7392828 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3951650 Subscript[$CellContext`\[Chi], 6] + 
     3952380 Subscript[$CellContext`\[Chi], 11] + 
     7904066 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4224234 Subscript[$CellContext`\[Chi], 4] + 
     4223476 Subscript[$CellContext`\[Chi], 13] + 
     8447672 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4514292 Subscript[$CellContext`\[Chi], 1] + 
     4513518 Subscript[$CellContext`\[Chi], 2] + 
     9027810 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4822694 Subscript[$CellContext`\[Chi], 7] + 
     4821902 Subscript[$CellContext`\[Chi], 10] + 
     9644636 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5150830 Subscript[$CellContext`\[Chi], 5] + 
     5151658 Subscript[$CellContext`\[Chi], 12] + 
     10302450 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5501262 Subscript[$CellContext`\[Chi], 3] + 
     5500404 Subscript[$CellContext`\[Chi], 14] + 
     11001666 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5873106 Subscript[$CellContext`\[Chi], 8] + 
     5873980 Subscript[$CellContext`\[Chi], 9] + 
     11747124 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6270046 Subscript[$CellContext`\[Chi], 6] + 
     6269146 Subscript[$CellContext`\[Chi], 11] + 
     12539150 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6691106 Subscript[$CellContext`\[Chi], 4] + 
     6692044 Subscript[$CellContext`\[Chi], 13] + 
     13383150 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7139370 Subscript[$CellContext`\[Chi], 1] + 
     7140340 Subscript[$CellContext`\[Chi], 2] + 
     14279754 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7616843 Subscript[$CellContext`\[Chi], 7] + 
     7617834 Subscript[$CellContext`\[Chi], 10] + 
     15234634 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8124882 Subscript[$CellContext`\[Chi], 5] + 
     8123864 Subscript[$CellContext`\[Chi], 12] + 
     16248746 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8663660 Subscript[$CellContext`\[Chi], 3] + 
     8664718 Subscript[$CellContext`\[Chi], 14] + 
     17328424 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9237878 Subscript[$CellContext`\[Chi], 8] + 
     9236782 Subscript[$CellContext`\[Chi], 9] + 
     18474612 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9846632 Subscript[$CellContext`\[Chi], 6] + 
     9847752 Subscript[$CellContext`\[Chi], 11] + 
     19694384 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10495100 Subscript[$CellContext`\[Chi], 4] + 
     10493952 Subscript[$CellContext`\[Chi], 13] + 
     20989100 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11183716 Subscript[$CellContext`\[Chi], 1] + 
     11182520 Subscript[$CellContext`\[Chi], 2] + 
     22366188 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11914354 Subscript[$CellContext`\[Chi], 7] + 
     11913116 Subscript[$CellContext`\[Chi], 10] + 
     23827470 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12689976 Subscript[$CellContext`\[Chi], 5] + 
     12691238 Subscript[$CellContext`\[Chi], 12] + 
     25381264 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13515398 Subscript[$CellContext`\[Chi], 3] + 
     13514102 Subscript[$CellContext`\[Chi], 14] + 
     27029446 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14389956 Subscript[$CellContext`\[Chi], 8] + 
     14391304 Subscript[$CellContext`\[Chi], 9] + 
     28781260 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15320244 Subscript[$CellContext`\[Chi], 6] + 
     15318852 Subscript[$CellContext`\[Chi], 11] + 
     30639152 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16305778 Subscript[$CellContext`\[Chi], 4] + 
     16307200 Subscript[$CellContext`\[Chi], 13] + 
     32612924 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     17352096 Subscript[$CellContext`\[Chi], 1] + 
     17353558 Subscript[$CellContext`\[Chi], 2] + 
     34705654 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18463332 Subscript[$CellContext`\[Chi], 7] + 
     18464848 Subscript[$CellContext`\[Chi], 10] + 
     36928236 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     19642792 Subscript[$CellContext`\[Chi], 5] + 
     19641224 Subscript[$CellContext`\[Chi], 12] + 
     39283956 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     20891660 Subscript[$CellContext`\[Chi], 3] + 
     20893264 Subscript[$CellContext`\[Chi], 14] + 
     41784924 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22218386 Subscript[$CellContext`\[Chi], 8] + 
     22216744 Subscript[$CellContext`\[Chi], 9] + 
     44435192 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     23622999 Subscript[$CellContext`\[Chi], 6] + 
     23624704 Subscript[$CellContext`\[Chi], 11] + 
     47247642 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     25114476 Subscript[$CellContext`\[Chi], 4] + 
     25112714 Subscript[$CellContext`\[Chi], 13] + 
     50227190 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     26694952 Subscript[$CellContext`\[Chi], 1] + 
     26693154 Subscript[$CellContext`\[Chi], 2] + 
     53388170 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     28368896 Subscript[$CellContext`\[Chi], 7] + 
     28367048 Subscript[$CellContext`\[Chi], 10] + 
     56735878 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30142132 Subscript[$CellContext`\[Chi], 5] + 
     30144048 Subscript[$CellContext`\[Chi], 12] + 
     60286180 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     32023676 Subscript[$CellContext`\[Chi], 3] + 
     32021700 Subscript[$CellContext`\[Chi], 14] + 
     64045444 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34014348 Subscript[$CellContext`\[Chi], 8] + 
     34016368 Subscript[$CellContext`\[Chi], 9] + 
     68030648 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     36125702 Subscript[$CellContext`\[Chi], 6] + 
     36123628 Subscript[$CellContext`\[Chi], 11] + 
     72249330 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38359036 Subscript[$CellContext`\[Chi], 4] + 
     38361184 Subscript[$CellContext`\[Chi], 13] + 
     76720290 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     40724798 Subscript[$CellContext`\[Chi], 1] + 
     40727014 Subscript[$CellContext`\[Chi], 2] + 
     81451738 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     43231122 Subscript[$CellContext`\[Chi], 7] + 
     43233388 Subscript[$CellContext`\[Chi], 10] + 
     86464510 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     45885242 Subscript[$CellContext`\[Chi], 5] + 
     45882918 Subscript[$CellContext`\[Chi], 12] + 
     91768238 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     48691470 Subscript[$CellContext`\[Chi], 3] + 
     48693876 Subscript[$CellContext`\[Chi], 14] + 
     97385270 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     51664656 Subscript[$CellContext`\[Chi], 8] + 
     51662172 Subscript[$CellContext`\[Chi], 9] + 
     103326828 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     54807526 Subscript[$CellContext`\[Chi], 6] + 
     54810062 Subscript[$CellContext`\[Chi], 11] + 
     109617666 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     58136374 Subscript[$CellContext`\[Chi], 4] + 
     58133772 Subscript[$CellContext`\[Chi], 13] + 
     116270064 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     61657020 Subscript[$CellContext`\[Chi], 1] + 
     61654326 Subscript[$CellContext`\[Chi], 2] + 
     123311346 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     65379220 Subscript[$CellContext`\[Chi], 7] + 
     65376446 Subscript[$CellContext`\[Chi], 10] + 
     130755752 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     69314982 Subscript[$CellContext`\[Chi], 5] + 
     69317820 Subscript[$CellContext`\[Chi], 12] + 
     138632718 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     73480764 Subscript[$CellContext`\[Chi], 3] + 
     73477851 Subscript[$CellContext`\[Chi], 14] + 
     146958615 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     77881434 Subscript[$CellContext`\[Chi], 8] + 
     77884444 Subscript[$CellContext`\[Chi], 9] + 
     155765966 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     82537966 Subscript[$CellContext`\[Chi], 6] + 
     82534864 Subscript[$CellContext`\[Chi], 11] + 
     165072738 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     87455838 Subscript[$CellContext`\[Chi], 4] + 
     87459012 Subscript[$CellContext`\[Chi], 13] + 
     174914850 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     92654764 Subscript[$CellContext`\[Chi], 1] + 
     92658016 Subscript[$CellContext`\[Chi], 2] + 
     185312874 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     98151146 Subscript[$CellContext`\[Chi], 7] + 
     98154508 Subscript[$CellContext`\[Chi], 10] + 
     196305560 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     103959928 Subscript[$CellContext`\[Chi], 5] + 
     103956464 Subscript[$CellContext`\[Chi], 12] + 
     207916392 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     110092258 Subscript[$CellContext`\[Chi], 3] + 
     110095796 Subscript[$CellContext`\[Chi], 14] + 
     220188150 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     116575190 Subscript[$CellContext`\[Chi], 8] + 
     116571558 Subscript[$CellContext`\[Chi], 9] + 
     233146646 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     123417624 Subscript[$CellContext`\[Chi], 6] + 
     123421376 Subscript[$CellContext`\[Chi], 11] + 
     246839000 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     130649152 Subscript[$CellContext`\[Chi], 4] + 
     130645292 Subscript[$CellContext`\[Chi], 13] + 
     261294550 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     138284186 Subscript[$CellContext`\[Chi], 1] + 
     138280236 Subscript[$CellContext`\[Chi], 2] + 
     276564318 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     146342778 Subscript[$CellContext`\[Chi], 7] + 
     146338728 Subscript[$CellContext`\[Chi], 10] + 
     292681506 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     154849022 Subscript[$CellContext`\[Chi], 5] + 
     154853200 Subscript[$CellContext`\[Chi], 12] + 
     309702330 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     163833866 Subscript[$CellContext`\[Chi], 3] + 
     163829564 Subscript[$CellContext`\[Chi], 14] + 
     327663318 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     173310992 Subscript[$CellContext`\[Chi], 8] + 
     173315392 Subscript[$CellContext`\[Chi], 9] + 
     346626384 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     183318586 Subscript[$CellContext`\[Chi], 6] + 
     183314076 Subscript[$CellContext`\[Chi], 11] + 
     366632778 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     193872516 Subscript[$CellContext`\[Chi], 4] + 
     193877170 Subscript[$CellContext`\[Chi], 13] + 
     387749570 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     205009216 Subscript[$CellContext`\[Chi], 1] + 
     205014006 Subscript[$CellContext`\[Chi], 2] + 
     410023222 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     216761288 Subscript[$CellContext`\[Chi], 7] + 
     216766184 Subscript[$CellContext`\[Chi], 10] + 
     433527592 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     229159465 Subscript[$CellContext`\[Chi], 5] + 
     229154446 Subscript[$CellContext`\[Chi], 12] + 
     458313786 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     242228922 Subscript[$CellContext`\[Chi], 3] + 
     242234100 Subscript[$CellContext`\[Chi], 14] + 
     484463022 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     256018952 Subscript[$CellContext`\[Chi], 8] + 
     256013630 Subscript[$CellContext`\[Chi], 9] + 
     512032710 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     270552860 Subscript[$CellContext`\[Chi], 6] + 
     270558304 Subscript[$CellContext`\[Chi], 11] + 
     541111036 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     285883952 Subscript[$CellContext`\[Chi], 4] + 
     285878368 Subscript[$CellContext`\[Chi], 13] + 
     571762320 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     302044562 Subscript[$CellContext`\[Chi], 1] + 
     302038810 Subscript[$CellContext`\[Chi], 2] + 
     604083504 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     319075714 Subscript[$CellContext`\[Chi], 7] + 
     319069798 Subscript[$CellContext`\[Chi], 10] + 
     638145374 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     337024212 Subscript[$CellContext`\[Chi], 5] + 
     337030264 Subscript[$CellContext`\[Chi], 12] + 
     674054476 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     355948014 Subscript[$CellContext`\[Chi], 3] + 
     355941816 Subscript[$CellContext`\[Chi], 14] + 
     711889974 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     375880672 Subscript[$CellContext`\[Chi], 8] + 
     375887060 Subscript[$CellContext`\[Chi], 9] + 
     751767590 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     396891136 Subscript[$CellContext`\[Chi], 6] + 
     396884568 Subscript[$CellContext`\[Chi], 11] + 
     793775704 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     419017318 Subscript[$CellContext`\[Chi], 4] + 
     419024030 Subscript[$CellContext`\[Chi], 13] + 
     838041494 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     442327702 Subscript[$CellContext`\[Chi], 1] + 
     442334584 Subscript[$CellContext`\[Chi], 2] + 
     884662134 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     466885064 Subscript[$CellContext`\[Chi], 7] + 
     466892152 Subscript[$CellContext`\[Chi], 10] + 
     933777216 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     492751076 Subscript[$CellContext`\[Chi], 5] + 
     492743794 Subscript[$CellContext`\[Chi], 12] + 
     985495028 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     519980052 Subscript[$CellContext`\[Chi], 3] + 
     519987500 Subscript[$CellContext`\[Chi], 14] + 
     1039967396 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     548661216 Subscript[$CellContext`\[Chi], 8] + 
     548653584 Subscript[$CellContext`\[Chi], 9] + 
     1097314800 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     578847906 Subscript[$CellContext`\[Chi], 6] + 
     578855760 Subscript[$CellContext`\[Chi], 11] + 
     1157703830 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     610637588 Subscript[$CellContext`\[Chi], 4] + 
     610629518 Subscript[$CellContext`\[Chi], 13] + 
     1221266938 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     644097564 Subscript[$CellContext`\[Chi], 1] + 
     644089310 Subscript[$CellContext`\[Chi], 2] + 
     1288186874 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     679309518 Subscript[$CellContext`\[Chi], 7] + 
     679301064 Subscript[$CellContext`\[Chi], 10] + 
     1358610754 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     716364437 Subscript[$CellContext`\[Chi], 5] + 
     716373138 Subscript[$CellContext`\[Chi], 12] + 
     1432737402 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     755369486 Subscript[$CellContext`\[Chi], 3] + 
     755360548 Subscript[$CellContext`\[Chi], 14] + 
     1510730034 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     796398702 Subscript[$CellContext`\[Chi], 8] + 
     796407838 Subscript[$CellContext`\[Chi], 9] + 
     1592806718 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     839578128 Subscript[$CellContext`\[Chi], 6] + 
     839568768 Subscript[$CellContext`\[Chi], 11] + 
     1679146712 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     884989662 Subscript[$CellContext`\[Chi], 4] + 
     884999292 Subscript[$CellContext`\[Chi], 13] + 
     1769988954 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     932761002 Subscript[$CellContext`\[Chi], 1] + 
     932770886 Subscript[$CellContext`\[Chi], 2] + 
     1865532080 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     983013140 Subscript[$CellContext`\[Chi], 7] + 
     983023248 Subscript[$CellContext`\[Chi], 10] + 
     1966036198 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1035865740 Subscript[$CellContext`\[Chi], 5] + 
     1035855384 Subscript[$CellContext`\[Chi], 12] + 
     2071721124 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1091430470 Subscript[$CellContext`\[Chi], 3] + 
     1091441116 Subscript[$CellContext`\[Chi], 14] + 
     2182871782 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1149870294 Subscript[$CellContext`\[Chi], 8] + 
     1149859364 Subscript[$CellContext`\[Chi], 9] + 
     2299729454 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1211297514 Subscript[$CellContext`\[Chi], 6] + 
     1211308692 Subscript[$CellContext`\[Chi], 11] + 
     2422606206 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1275889964 Subscript[$CellContext`\[Chi], 4] + 
     1275878522 Subscript[$CellContext`\[Chi], 13] + 
     2551768696 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1343784310 Subscript[$CellContext`\[Chi], 1] + 
     1343772546 Subscript[$CellContext`\[Chi], 2] + 
     2687556646 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1415138298 Subscript[$CellContext`\[Chi], 7] + 
     1415126222 Subscript[$CellContext`\[Chi], 10] + 
     2830264520 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1490125840 Subscript[$CellContext`\[Chi], 5] + 
     1490138182 Subscript[$CellContext`\[Chi], 12] + 
     2980264240 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1568945814 Subscript[$CellContext`\[Chi], 3] + 
     1568933172 Subscript[$CellContext`\[Chi], 14] + 
     3137878762 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1651750996 Subscript[$CellContext`\[Chi], 8] + 
     1651763988 Subscript[$CellContext`\[Chi], 9] + 
     3303514984 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1738771124 Subscript[$CellContext`\[Chi], 6] + 
     1738757798 Subscript[$CellContext`\[Chi], 11] + 
     3477529152 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1830175472 Subscript[$CellContext`\[Chi], 4] + 
     1830189100 Subscript[$CellContext`\[Chi], 13] + 
     3660364342 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1926199592 Subscript[$CellContext`\[Chi], 1] + 
     1926213544 Subscript[$CellContext`\[Chi], 2] + 
     3852413136 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2027072790 Subscript[$CellContext`\[Chi], 7] + 
     2027087120 Subscript[$CellContext`\[Chi], 10] + 
     4054160148 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2133025274 Subscript[$CellContext`\[Chi], 5] + 
     2133010574 Subscript[$CellContext`\[Chi], 12] + 
     4266035602 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2244277188 Subscript[$CellContext`\[Chi], 3] + 
     2244292219 Subscript[$CellContext`\[Chi], 14] + 
     4488569407 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2361125160 Subscript[$CellContext`\[Chi], 8] + 
     2361109774 Subscript[$CellContext`\[Chi], 9] + 
     4722235188 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2483797152 Subscript[$CellContext`\[Chi], 6] + 
     2483812954 Subscript[$CellContext`\[Chi], 11] + 
     4967609852 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2612615348 Subscript[$CellContext`\[Chi], 4] + 
     2612599140 Subscript[$CellContext`\[Chi], 13] + 
     5225214488 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2747847986 Subscript[$CellContext`\[Chi], 1] + 
     2747831422 Subscript[$CellContext`\[Chi], 2] + 
     5495679668 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2889796590 Subscript[$CellContext`\[Chi], 7] + 
     2889779634 Subscript[$CellContext`\[Chi], 10] + 
     5779575954 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3038787396 Subscript[$CellContext`\[Chi], 5] + 
     3038804808 Subscript[$CellContext`\[Chi], 12] + 
     6077592204 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3195186554 Subscript[$CellContext`\[Chi], 3] + 
     3195168706 Subscript[$CellContext`\[Chi], 14] + 
     6390355538 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3359298994 Subscript[$CellContext`\[Chi], 8] + 
     3359317240 Subscript[$CellContext`\[Chi], 9] + 
     6718615956 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3531540462 Subscript[$CellContext`\[Chi], 6] + 
     3531521784 Subscript[$CellContext`\[Chi], 11] + 
     7063062246 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3712247006 Subscript[$CellContext`\[Chi], 4] + 
     3712266172 Subscript[$CellContext`\[Chi], 13] + 
     7424513466 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3901851914 Subscript[$CellContext`\[Chi], 1] + 
     3901871564 Subscript[$CellContext`\[Chi], 2] + 
     7803723182 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4100782776 Subscript[$CellContext`\[Chi], 7] + 
     4100802864 Subscript[$CellContext`\[Chi], 10] + 
     8201585640 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4309474038 Subscript[$CellContext`\[Chi], 5] + 
     4309453488 Subscript[$CellContext`\[Chi], 12] + 
     8618927830 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4528351108 Subscript[$CellContext`\[Chi], 3] + 
     4528372198 Subscript[$CellContext`\[Chi], 14] + 
     9056723000 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4757949920 Subscript[$CellContext`\[Chi], 8] + 
     4757928304 Subscript[$CellContext`\[Chi], 9] + 
     9515878224 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4998716636 Subscript[$CellContext`\[Chi], 6] + 
     4998738726 Subscript[$CellContext`\[Chi], 11] + 
     9997455676 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5251234900 Subscript[$CellContext`\[Chi], 4] + 
     5251212294 Subscript[$CellContext`\[Chi], 13] + 
     10502446870 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5516016878 Subscript[$CellContext`\[Chi], 1] + 
     5515993686 Subscript[$CellContext`\[Chi], 2] + 
     11032010564 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5793628398 Subscript[$CellContext`\[Chi], 7] + 
     5793604638 Subscript[$CellContext`\[Chi], 10] + 
     11587233372 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6084676144 Subscript[$CellContext`\[Chi], 5] + 
     6084700430 Subscript[$CellContext`\[Chi], 12] + 
     12169376240 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6389827088 Subscript[$CellContext`\[Chi], 3] + 
     6389802240 Subscript[$CellContext`\[Chi], 14] + 
     12779629328 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6709670928 Subscript[$CellContext`\[Chi], 8] + 
     6709696408 Subscript[$CellContext`\[Chi], 9] + 
     13419367680 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7044958863 Subscript[$CellContext`\[Chi], 6] + 
     7044932758 Subscript[$CellContext`\[Chi], 11] + 
     14089891266 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7396336264 Subscript[$CellContext`\[Chi], 4] + 
     7396362944 Subscript[$CellContext`\[Chi], 13] + 
     14792699208 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7764593328 Subscript[$CellContext`\[Chi], 1] + 
     7764620618 Subscript[$CellContext`\[Chi], 2] + 
     15529214312 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8150519786 Subscript[$CellContext`\[Chi], 7] + 
     8150547770 Subscript[$CellContext`\[Chi], 10] + 
     16301067190 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8554921518 Subscript[$CellContext`\[Chi], 5] + 
     8554892852 Subscript[$CellContext`\[Chi], 12] + 
     17109814370 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8978601638 Subscript[$CellContext`\[Chi], 3] + 
     8978630926 Subscript[$CellContext`\[Chi], 14] + 
     17957232942 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9422525954 Subscript[$CellContext`\[Chi], 8] + 
     9422495996 Subscript[$CellContext`\[Chi], 9] + 
     18845021562 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9887542760 Subscript[$CellContext`\[Chi], 6] + 
     9887573472 Subscript[$CellContext`\[Chi], 11] + 
     19775116232 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10374702492 Subscript[$CellContext`\[Chi], 4] + 
     10374671044 Subscript[$CellContext`\[Chi], 13] + 
     20749373934 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10884966190 Subscript[$CellContext`\[Chi], 1] + 
     10884934054 Subscript[$CellContext`\[Chi], 2] + 
     21769899844 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11419377994 Subscript[$CellContext`\[Chi], 7] + 
     11419345124 Subscript[$CellContext`\[Chi], 10] + 
     22838723118 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11979051082 Subscript[$CellContext`\[Chi], 5] + 
     11979084764 Subscript[$CellContext`\[Chi], 12] + 
     23958136258 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12565193474 Subscript[$CellContext`\[Chi], 3] + 
     12565158984 Subscript[$CellContext`\[Chi], 14] + 
     25130352034 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13178915574 Subscript[$CellContext`\[Chi], 8] + 
     13178950818 Subscript[$CellContext`\[Chi], 9] + 
     26357866392 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13821565598 Subscript[$CellContext`\[Chi], 6] + 
     13821529566 Subscript[$CellContext`\[Chi], 11] + 
     27643095602 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14494357998 Subscript[$CellContext`\[Chi], 4] + 
     14494394922 Subscript[$CellContext`\[Chi], 13] + 
     28988752482 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15198718356 Subscript[$CellContext`\[Chi], 1] + 
     15198756158 Subscript[$CellContext`\[Chi], 2] + 
     30397474514 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15936087524 Subscript[$CellContext`\[Chi], 7] + 
     15936126138 Subscript[$CellContext`\[Chi], 10] + 
     31872214112 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16707942510 Subscript[$CellContext`\[Chi], 5] + 
     16707903022 Subscript[$CellContext`\[Chi], 12] + 
     33415845070 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     17515769534 Subscript[$CellContext`\[Chi], 3] + 
     17515809988 Subscript[$CellContext`\[Chi], 14] + 
     35031579522 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18361296666 Subscript[$CellContext`\[Chi], 8] + 
     18361255264 Subscript[$CellContext`\[Chi], 9] + 
     36722552406 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     19246105860 Subscript[$CellContext`\[Chi], 6] + 
     19246148158 Subscript[$CellContext`\[Chi], 11] + 
     38492253540 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     20172072312 Subscript[$CellContext`\[Chi], 4] + 
     20172029068 Subscript[$CellContext`\[Chi], 13] + 
     40344101380 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21140967520 Subscript[$CellContext`\[Chi], 1] + 
     21140923232 Subscript[$CellContext`\[Chi], 2] + 
     42281891246 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22154695469 Subscript[$CellContext`\[Chi], 7] + 
     22154650144 Subscript[$CellContext`\[Chi], 10] + 
     44309345108 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     23215271694 Subscript[$CellContext`\[Chi], 5] + 
     23215317996 Subscript[$CellContext`\[Chi], 12] + 
     46430589690 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     24324863950 Subscript[$CellContext`\[Chi], 3] + 
     24324816622 Subscript[$CellContext`\[Chi], 14] + 
     48649681090 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     25485526310 Subscript[$CellContext`\[Chi], 8] + 
     25485574776 Subscript[$CellContext`\[Chi], 9] + 
     50971100564 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     26699658228 Subscript[$CellContext`\[Chi], 6] + 
     26699608632 Subscript[$CellContext`\[Chi], 11] + 
     53399266860 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27969499686 Subscript[$CellContext`\[Chi], 4] + 
     27969550338 Subscript[$CellContext`\[Chi], 13] + 
     55939050560 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     29297603946 Subscript[$CellContext`\[Chi], 1] + 
     29297655720 Subscript[$CellContext`\[Chi], 2] + 
     58595259116 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     30686565882 Subscript[$CellContext`\[Chi], 7] + 
     30686618892 Subscript[$CellContext`\[Chi], 10] + 
     61373184774 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     32139057750 Subscript[$CellContext`\[Chi], 5] + 
     32139003524 Subscript[$CellContext`\[Chi], 12] + 
     64278061842 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     33657789902 Subscript[$CellContext`\[Chi], 3] + 
     33657845288 Subscript[$CellContext`\[Chi], 14] + 
     67315634622 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     35245828410 Subscript[$CellContext`\[Chi], 8] + 
     35245771800 Subscript[$CellContext`\[Chi], 9] + 
     70491600210 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     36906069660 Subscript[$CellContext`\[Chi], 6] + 
     36906127600 Subscript[$CellContext`\[Chi], 11] + 
     73812197844 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38641840570 Subscript[$CellContext`\[Chi], 4] + 
     38641781300 Subscript[$CellContext`\[Chi], 13] + 
     77283621270 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     40456353204 Subscript[$CellContext`\[Chi], 1] + 
     40456292670 Subscript[$CellContext`\[Chi], 2] + 
     80912645874 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     42353035276 Subscript[$CellContext`\[Chi], 7] + 
     42352973424 Subscript[$CellContext`\[Chi], 10] + 
     84706009316 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     44335499612 Subscript[$CellContext`\[Chi], 5] + 
     44335562916 Subscript[$CellContext`\[Chi], 12] + 
     88671061908 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     46407597810 Subscript[$CellContext`\[Chi], 3] + 
     46407533064 Subscript[$CellContext`\[Chi], 14] + 
     92815130874 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     48573064120 Subscript[$CellContext`\[Chi], 8] + 
     48573130230 Subscript[$CellContext`\[Chi], 9] + 
     97146194988 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     50836141372 Subscript[$CellContext`\[Chi], 6] + 
     50836073816 Subscript[$CellContext`\[Chi], 11] + 
     101672214536 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     53200889594 Subscript[$CellContext`\[Chi], 4] + 
     53200958724 Subscript[$CellContext`\[Chi], 13] + 
     106401848318 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     55671838594 Subscript[$CellContext`\[Chi], 1] + 
     55671909278 Subscript[$CellContext`\[Chi], 2] + 
     111343748542 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     58253616404 Subscript[$CellContext`\[Chi], 7] + 
     58253688584 Subscript[$CellContext`\[Chi], 10] + 
     116507304314 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     60950995422 Subscript[$CellContext`\[Chi], 5] + 
     60950921676 Subscript[$CellContext`\[Chi], 12] + 
     121901917098 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     63768848112 Subscript[$CellContext`\[Chi], 3] + 
     63768923554 Subscript[$CellContext`\[Chi], 14] + 
     127537772360 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     66712577322 Subscript[$CellContext`\[Chi], 8] + 
     66712500184 Subscript[$CellContext`\[Chi], 9] + 
     133425076796 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     69787399374 Subscript[$CellContext`\[Chi], 6] + 
     69787478135 Subscript[$CellContext`\[Chi], 11] + 
     139574877509 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     72999169626 Subscript[$CellContext`\[Chi], 4] + 
     72999089170 Subscript[$CellContext`\[Chi], 13] + 
     145998259528 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     76353639172 Subscript[$CellContext`\[Chi], 1] + 
     76353556872 Subscript[$CellContext`\[Chi], 2] + 
     152707195310 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     79856902350 Subscript[$CellContext`\[Chi], 7] + 
     79856818212 Subscript[$CellContext`\[Chi], 10] + 
     159713720562 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     83515364470 Subscript[$CellContext`\[Chi], 5] + 
     83515450364 Subscript[$CellContext`\[Chi], 12] + 
     167030815586 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     87335813266 Subscript[$CellContext`\[Chi], 3] + 
     87335725528 Subscript[$CellContext`\[Chi], 14] + 
     174671538022 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     91324933968 Subscript[$CellContext`\[Chi], 8] + 
     91325023704 Subscript[$CellContext`\[Chi], 9] + 
     182649957672 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     95490168006 Subscript[$CellContext`\[Chi], 6] + 
     95490076290 Subscript[$CellContext`\[Chi], 11] + 
     190980245090 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     99838774138 Subscript[$CellContext`\[Chi], 4] + 
     99838867770 Subscript[$CellContext`\[Chi], 13] + 
     199677641110 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     104378712152 Subscript[$CellContext`\[Chi], 1] + 
     104378807790 Subscript[$CellContext`\[Chi], 2] + 
     208757519942 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     109118148396 Subscript[$CellContext`\[Chi], 7] + 
     109118246184 Subscript[$CellContext`\[Chi], 10] + 
     218236395402 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     114065518518 Subscript[$CellContext`\[Chi], 5] + 
     114065418574 Subscript[$CellContext`\[Chi], 12] + 
     228130936254 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     119229465048 Subscript[$CellContext`\[Chi], 3] + 
     119229567072 Subscript[$CellContext`\[Chi], 14] + 
     238459032120 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     124619431262 Subscript[$CellContext`\[Chi], 8] + 
     124619327080 Subscript[$CellContext`\[Chi], 9] + 
     249238759202 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     130244690084 Subscript[$CellContext`\[Chi], 6] + 
     130244796606 Subscript[$CellContext`\[Chi], 11] + 
     260489485824 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     136115459242 Subscript[$CellContext`\[Chi], 4] + 
     136115350388 Subscript[$CellContext`\[Chi], 13] + 
     272230809630 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     142241907512 Subscript[$CellContext`\[Chi], 1] + 
     142241796414 Subscript[$CellContext`\[Chi], 2] + 
     284483704816 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     148634759872 Subscript[$CellContext`\[Chi], 7] + 
     148634646418 Subscript[$CellContext`\[Chi], 10] + 
     297269405380 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     155305251840 Subscript[$CellContext`\[Chi], 5] + 
     155305367820 Subscript[$CellContext`\[Chi], 12] + 
     310610619660 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     162265238008 Subscript[$CellContext`\[Chi], 3] + 
     162265119512 Subscript[$CellContext`\[Chi], 14] + 
     324530358456 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     169526537390 Subscript[$CellContext`\[Chi], 8] + 
     169526658332 Subscript[$CellContext`\[Chi], 9] + 
     339053194782 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     177102091208 Subscript[$CellContext`\[Chi], 6] + 
     177101967720 Subscript[$CellContext`\[Chi], 11] + 
     354204058928 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     185004709314 Subscript[$CellContext`\[Chi], 4] + 
     185004835524 Subscript[$CellContext`\[Chi], 13] + 
     370009545804 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     193248261304 Subscript[$CellContext`\[Chi], 1] + 
     193248390244 Subscript[$CellContext`\[Chi], 2] + 
     386496650560 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     201847009680 Subscript[$CellContext`\[Chi], 7] + 
     201847141272 Subscript[$CellContext`\[Chi], 10] + 
     403694150952 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     210815707232 Subscript[$CellContext`\[Chi], 5] + 
     210815572890 Subscript[$CellContext`\[Chi], 12] + 
     421631281136 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     220169514747 Subscript[$CellContext`\[Chi], 3] + 
     220169652040 Subscript[$CellContext`\[Chi], 14] + 
     440339165766 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     229924798404 Subscript[$CellContext`\[Chi], 8] + 
     229924658158 Subscript[$CellContext`\[Chi], 9] + 
     459849456562 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     240097838260 Subscript[$CellContext`\[Chi], 6] + 
     240097981366 Subscript[$CellContext`\[Chi], 11] + 
     480195820676 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     250706328712 Subscript[$CellContext`\[Chi], 4] + 
     250706182620 Subscript[$CellContext`\[Chi], 13] + 
     501412510262 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     261768042300 Subscript[$CellContext`\[Chi], 1] + 
     261767893020 Subscript[$CellContext`\[Chi], 2] + 
     523535935320 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     273301658134 Subscript[$CellContext`\[Chi], 7] + 
     273301505674 Subscript[$CellContext`\[Chi], 10] + 
     546603164906 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     285326702034 Subscript[$CellContext`\[Chi], 5] + 
     285326857602 Subscript[$CellContext`\[Chi], 12] + 
     570653558530 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     297863691822 Subscript[$CellContext`\[Chi], 3] + 
     297863533020 Subscript[$CellContext`\[Chi], 14] + 
     595727224842 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     310933275716 Subscript[$CellContext`\[Chi], 8] + 
     310933437950 Subscript[$CellContext`\[Chi], 9] + 
     621866714802 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     324557786694 Subscript[$CellContext`\[Chi], 6] + 
     324557621012 Subscript[$CellContext`\[Chi], 11] + 
     649115406546 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     338759561976 Subscript[$CellContext`\[Chi], 4] + 
     338759731024 Subscript[$CellContext`\[Chi], 13] + 
     677519293000 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     353562558092 Subscript[$CellContext`\[Chi], 1] + 
     353562730618 Subscript[$CellContext`\[Chi], 2] + 
     707125289904 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     368991457780 Subscript[$CellContext`\[Chi], 7] + 
     368991634024 Subscript[$CellContext`\[Chi], 10] + 
     737983090604 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     385071803142 Subscript[$CellContext`\[Chi], 5] + 
     385071623172 Subscript[$CellContext`\[Chi], 12] + 
     770143426314 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     401829903162 Subscript[$CellContext`\[Chi], 3] + 
     401830086758 Subscript[$CellContext`\[Chi], 14] + 
     803659991150 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     419293904180 Subscript[$CellContext`\[Chi], 8] + 
     419293716804 Subscript[$CellContext`\[Chi], 9] + 
     838587619728 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     437492063338 Subscript[$CellContext`\[Chi], 6] + 
     437492254724 Subscript[$CellContext`\[Chi], 11] + 
     874984318062 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     456454775390 Subscript[$CellContext`\[Chi], 4] + 
     456454579994 Subscript[$CellContext`\[Chi], 13] + 
     912909356674 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     476212789032 Subscript[$CellContext`\[Chi], 1] + 
     476212589698 Subscript[$CellContext`\[Chi], 2] + 
     952425377432 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     496798317858 Subscript[$CellContext`\[Chi], 7] + 
     496798114446 Subscript[$CellContext`\[Chi], 10] + 
     993596432304 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     518244980636 Subscript[$CellContext`\[Chi], 5] + 
     518245188364 Subscript[$CellContext`\[Chi], 12] + 
     1036490170336 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     540587999248 Subscript[$CellContext`\[Chi], 3] + 
     540587787180 Subscript[$CellContext`\[Chi], 14] + 
     1081175785068 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     563863051922 Subscript[$CellContext`\[Chi], 8] + 
     563863268244 Subscript[$CellContext`\[Chi], 9] + 
     1127726320166 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     588108370756 Subscript[$CellContext`\[Chi], 6] + 
     588108150034 Subscript[$CellContext`\[Chi], 11] + 
     1176216522184 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     613362504514 Subscript[$CellContext`\[Chi], 4] + 
     613362729900 Subscript[$CellContext`\[Chi], 13] + 
     1226725233008 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     639666476000 Subscript[$CellContext`\[Chi], 1] + 
     639666706072 Subscript[$CellContext`\[Chi], 2] + 
     1279333182072 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     667062616666 Subscript[$CellContext`\[Chi], 7] + 
     667062851322 Subscript[$CellContext`\[Chi], 10] + 
     1334125469430 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     695594748619 Subscript[$CellContext`\[Chi], 5] + 
     695594509206 Subscript[$CellContext`\[Chi], 12] + 
     1391189256354 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     725308068450 Subscript[$CellContext`\[Chi], 3] + 
     725308312896 Subscript[$CellContext`\[Chi], 14] + 
     1450616381346 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     756250597350 Subscript[$CellContext`\[Chi], 8] + 
     756250347866 Subscript[$CellContext`\[Chi], 9] + 
     1512500946728 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     788470890062 Subscript[$CellContext`\[Chi], 6] + 
     788471144512 Subscript[$CellContext`\[Chi], 11] + 
     1576942033054 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     822020738190 Subscript[$CellContext`\[Chi], 4] + 
     822020478600 Subscript[$CellContext`\[Chi], 13] + 
     1644041216790 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     856952825864 Subscript[$CellContext`\[Chi], 1] + 
     856952560866 Subscript[$CellContext`\[Chi], 2] + 
     1713905388290 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     893322214728 Subscript[$CellContext`\[Chi], 7] + 
     893321944280 Subscript[$CellContext`\[Chi], 10] + 
     1786644157418 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     931186272314 Subscript[$CellContext`\[Chi], 5] + 
     931186548124 Subscript[$CellContext`\[Chi], 12] + 
     1862372820438 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     970604964748 Subscript[$CellContext`\[Chi], 3] + 
     970604683412 Subscript[$CellContext`\[Chi], 14] + 
     1941209649792 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1011639343672 Subscript[$CellContext`\[Chi], 8] + 
     1011639630852 Subscript[$CellContext`\[Chi], 9] + 
     2023278972880 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1054354339380 Subscript[$CellContext`\[Chi], 6] + 
     1054354046328 Subscript[$CellContext`\[Chi], 11] + 
     2108708385708 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1098815824096 Subscript[$CellContext`\[Chi], 4] + 
     1098816122920 Subscript[$CellContext`\[Chi], 13] + 
     2197631948704 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1145093486464 Subscript[$CellContext`\[Chi], 1] + 
     1145093791270 Subscript[$CellContext`\[Chi], 2] + 
     2290187276016 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1193259293678 Subscript[$CellContext`\[Chi], 7] + 
     1193259604776 Subscript[$CellContext`\[Chi], 10] + 
     2386518898454 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1243387770502 Subscript[$CellContext`\[Chi], 5] + 
     1243387453090 Subscript[$CellContext`\[Chi], 12] + 
     2486775225354 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1295555856392 Subscript[$CellContext`\[Chi], 3] + 
     1295556180048 Subscript[$CellContext`\[Chi], 14] + 
     2591112034664 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1349844839372 Subscript[$CellContext`\[Chi], 8] + 
     1349844509272 Subscript[$CellContext`\[Chi], 9] + 
     2699689348644 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1406337359366 Subscript[$CellContext`\[Chi], 6] + 
     1406337696230 Subscript[$CellContext`\[Chi], 11] + 
     2812675057418 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1465121001882 Subscript[$CellContext`\[Chi], 4] + 
     1465120658202 Subscript[$CellContext`\[Chi], 13] + 
     2930241658228 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1526285208078 Subscript[$CellContext`\[Chi], 1] + 
     1526284857666 Subscript[$CellContext`\[Chi], 2] + 
     3052570065744 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1589923282882 Subscript[$CellContext`\[Chi], 7] + 
     1589922925534 Subscript[$CellContext`\[Chi], 10] + 
     3179846210322 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1656132314982 Subscript[$CellContext`\[Chi], 5] + 
     1656132679626 Subscript[$CellContext`\[Chi], 12] + 
     3312264992690 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1725013579630 Subscript[$CellContext`\[Chi], 3] + 
     1725013207644 Subscript[$CellContext`\[Chi], 14] + 
     3450026787274 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1796670583440 Subscript[$CellContext`\[Chi], 8] + 
     1796670962668 Subscript[$CellContext`\[Chi], 9] + 
     3593341548074 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1871212774652 Subscript[$CellContext`\[Chi], 6] + 
     1871212387940 Subscript[$CellContext`\[Chi], 11] + 
     3742425160588 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     1948751681596 Subscript[$CellContext`\[Chi], 4] + 
     1948752076160 Subscript[$CellContext`\[Chi], 13] + 
     3897503757756 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2029404756334 Subscript[$CellContext`\[Chi], 1] + 
     2029405158788 Subscript[$CellContext`\[Chi], 2] + 
     4058809917176 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2113293366348 Subscript[$CellContext`\[Chi], 7] + 
     2113293776622 Subscript[$CellContext`\[Chi], 10] + 
     4226587140900 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2200543182306 Subscript[$CellContext`\[Chi], 5] + 
     2200542763965 Subscript[$CellContext`\[Chi], 12] + 
     4401085946271 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2291284044266 Subscript[$CellContext`\[Chi], 3] + 
     2291284471038 Subscript[$CellContext`\[Chi], 14] + 
     4582568517430 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2385652534196 Subscript[$CellContext`\[Chi], 8] + 
     2385652098918 Subscript[$CellContext`\[Chi], 9] + 
     4771304630952 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2483788049260 Subscript[$CellContext`\[Chi], 6] + 
     2483788492968 Subscript[$CellContext`\[Chi], 11] + 
     4967576542228 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2585837595288 Subscript[$CellContext`\[Chi], 4] + 
     2585837142918 Subscript[$CellContext`\[Chi], 13] + 
     5171674740420 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2691951742462 Subscript[$CellContext`\[Chi], 1] + 
     2691951281006 Subscript[$CellContext`\[Chi], 2] + 
     5383903021234 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2802287297648 Subscript[$CellContext`\[Chi], 7] + 
     2802286827040 Subscript[$CellContext`\[Chi], 10] + 
     5604574124688 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2917007260416 Subscript[$CellContext`\[Chi], 5] + 
     2917007740082 Subscript[$CellContext`\[Chi], 12] + 
     5834015002788 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3036281383058 Subscript[$CellContext`\[Chi], 3] + 
     3036280894042 Subscript[$CellContext`\[Chi], 14] + 
     6072562274770 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3160283630034 Subscript[$CellContext`\[Chi], 8] + 
     3160284128818 Subscript[$CellContext`\[Chi], 9] + 
     6320567758852 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3289197123728 Subscript[$CellContext`\[Chi], 6] + 
     3289196615116 Subscript[$CellContext`\[Chi], 11] + 
     6578393741236 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3423209101430 Subscript[$CellContext`\[Chi], 4] + 
     3423209619812 Subscript[$CellContext`\[Chi], 13] + 
     6846418718834 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3562516004904 Subscript[$CellContext`\[Chi], 1] + 
     3562516533340 Subscript[$CellContext`\[Chi], 2] + 
     7125032538244 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3707320909186 Subscript[$CellContext`\[Chi], 7] + 
     3707321448110 Subscript[$CellContext`\[Chi], 10] + 
     7414642359764 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     3857834074892 Subscript[$CellContext`\[Chi], 5] + 
     3857833525384 Subscript[$CellContext`\[Chi], 12] + 
     7715667597764 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4014272810286 Subscript[$CellContext`\[Chi], 3] + 
     4014273370308 Subscript[$CellContext`\[Chi], 14] + 
     8028546180594 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4176864927076 Subscript[$CellContext`\[Chi], 8] + 
     4176864356250 Subscript[$CellContext`\[Chi], 9] + 
     8353729285900 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4345843630686 Subscript[$CellContext`\[Chi], 6] + 
     4345844212796 Subscript[$CellContext`\[Chi], 11] + 
     8691687840886 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4521453854316 Subscript[$CellContext`\[Chi], 4] + 
     4521453260824 Subscript[$CellContext`\[Chi], 13] + 
     9042907115140 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4703947037070 Subscript[$CellContext`\[Chi], 1] + 
     4703946432284 Subscript[$CellContext`\[Chi], 2] + 
     9407893472016 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     4893584681270 Subscript[$CellContext`\[Chi], 7] + 
     4893584064854 Subscript[$CellContext`\[Chi], 10] + 
     9787168743418 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5090638342470 Subscript[$CellContext`\[Chi], 5] + 
     5090638971012 Subscript[$CellContext`\[Chi], 12] + 
     10181277313482 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5295390454496 Subscript[$CellContext`\[Chi], 3] + 
     5295389813744 Subscript[$CellContext`\[Chi], 14] + 
     10590780271012 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5508131057574 Subscript[$CellContext`\[Chi], 8] + 
     5508131710494 Subscript[$CellContext`\[Chi], 9] + 
     11016262765272 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5729164333388 Subscript[$CellContext`\[Chi], 6] + 
     5729163667960 Subscript[$CellContext`\[Chi], 11] + 
     11458328001348 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     5958802100082 Subscript[$CellContext`\[Chi], 4] + 
     5958802778516 Subscript[$CellContext`\[Chi], 13] + 
     11917604881464 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6197370537440 Subscript[$CellContext`\[Chi], 1] + 
     6197371229012 Subscript[$CellContext`\[Chi], 2] + 
     12394741763538 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6445206885558 Subscript[$CellContext`\[Chi], 7] + 
     6445207590212 Subscript[$CellContext`\[Chi], 10] + 
     12890414475770 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6702660273330 Subscript[$CellContext`\[Chi], 5] + 
     6702659555256 Subscript[$CellContext`\[Chi], 12] + 
     13405319831574 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     6970091612483 Subscript[$CellContext`\[Chi], 3] + 
     6970092344542 Subscript[$CellContext`\[Chi], 14] + 
     13940183954014 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7247878183186 Subscript[$CellContext`\[Chi], 8] + 
     7247877437016 Subscript[$CellContext`\[Chi], 9] + 
     14495755620202 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7536407072960 Subscript[$CellContext`\[Chi], 6] + 
     7536407833168 Subscript[$CellContext`\[Chi], 11] + 
     15072814909212 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     7836083533146 Subscript[$CellContext`\[Chi], 4] + 
     7836082758492 Subscript[$CellContext`\[Chi], 13] + 
     15672166288502 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8147324235492 Subscript[$CellContext`\[Chi], 1] + 
     8147323445826 Subscript[$CellContext`\[Chi], 2] + 
     16294647681318 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8470562045864 Subscript[$CellContext`\[Chi], 7] + 
     8470561241064 Subscript[$CellContext`\[Chi], 10] + 
     16941123290142 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8806246099484 Subscript[$CellContext`\[Chi], 5] + 
     8806246919392 Subscript[$CellContext`\[Chi], 12] + 
     17612493015636 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9154842964194 Subscript[$CellContext`\[Chi], 3] + 
     9154842128780 Subscript[$CellContext`\[Chi], 14] + 
     18309685092974 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9516832512208 Subscript[$CellContext`\[Chi], 8] + 
     9516833363716 Subscript[$CellContext`\[Chi], 9] + 
     19033665879248 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     9892716541140 Subscript[$CellContext`\[Chi], 6] + 
     9892715673366 Subscript[$CellContext`\[Chi], 11] + 
     19785432211132 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10283010389932 Subscript[$CellContext`\[Chi], 4] + 
     10283011273932 Subscript[$CellContext`\[Chi], 13] + 
     20566021663864 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     10688251859494 Subscript[$CellContext`\[Chi], 1] + 
     10688252760132 Subscript[$CellContext`\[Chi], 2] + 
     21376504623080 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11108997014516 Subscript[$CellContext`\[Chi], 7] + 
     11108997932440 Subscript[$CellContext`\[Chi], 10] + 
     22217994943470 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11545821377540 Subscript[$CellContext`\[Chi], 5] + 
     11545820442160 Subscript[$CellContext`\[Chi], 12] + 
     23091641819700 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     11999319953254 Subscript[$CellContext`\[Chi], 3] + 
     11999320906042 Subscript[$CellContext`\[Chi], 14] + 
     23998640862866 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12470113321950 Subscript[$CellContext`\[Chi], 8] + 
     12470112351288 Subscript[$CellContext`\[Chi], 9] + 
     24940225669610 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12958839220266 Subscript[$CellContext`\[Chi], 6] + 
     12958840209472 Subscript[$CellContext`\[Chi], 11] + 
     25917679429738 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13466163596146 Subscript[$CellContext`\[Chi], 4] + 
     13466162588234 Subscript[$CellContext`\[Chi], 13] + 
     26932326188100 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     13992771968488 Subscript[$CellContext`\[Chi], 1] + 
     13992770941870 Subscript[$CellContext`\[Chi], 2] + 
     27985542906610 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     14539375776838 Subscript[$CellContext`\[Chi], 7] + 
     14539374731028 Subscript[$CellContext`\[Chi], 10] + 
     29078750507866 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15106712671790 Subscript[$CellContext`\[Chi], 5] + 
     15106713737462 Subscript[$CellContext`\[Chi], 12] + 
     30213426413090 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     15695548176080 Subscript[$CellContext`\[Chi], 3] + 
     15695547090320 Subscript[$CellContext`\[Chi], 14] + 
     31391095262500 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16306670472350 Subscript[$CellContext`\[Chi], 8] + 
     16306671578188 Subscript[$CellContext`\[Chi], 9] + 
     32613342050538 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     16940901818906 Subscript[$CellContext`\[Chi], 6] + 
     16940900692510 Subscript[$CellContext`\[Chi], 11] + 
     33881802515410 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     17599087823808 Subscript[$CellContext`\[Chi], 4] + 
     17599088971526 Subscript[$CellContext`\[Chi], 13] + 
     35198176791306 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18282109198314 Subscript[$CellContext`\[Chi], 1] + 
     18282110367570 Subscript[$CellContext`\[Chi], 2] + 
     36564219565884 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     18990876539182 Subscript[$CellContext`\[Chi], 7] + 
     18990877729956 Subscript[$CellContext`\[Chi], 10] + 
     37981754273266 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     19726332060346 Subscript[$CellContext`\[Chi], 5] + 
     19726330847490 Subscript[$CellContext`\[Chi], 12] + 
     39452662903646 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     20489449817432 Subscript[$CellContext`\[Chi], 3] + 
     20489451053136 Subscript[$CellContext`\[Chi], 14] + 
     40978900870568 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     21281243861160 Subscript[$CellContext`\[Chi], 8] + 
     21281242602384 Subscript[$CellContext`\[Chi], 9] + 
     42562486467832 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22102757523723 Subscript[$CellContext`\[Chi], 6] + 
     22102758805604 Subscript[$CellContext`\[Chi], 11] + 
     44205516325000 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     22955077960706 Subscript[$CellContext`\[Chi], 4] + 
     22955076655156 Subscript[$CellContext`\[Chi], 13] + 
     45910154615862 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     23839325227648 Subscript[$CellContext`\[Chi], 1] + 
     23839323897632 Subscript[$CellContext`\[Chi], 2] + 
     47678649129712 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     24756660735230 Subscript[$CellContext`\[Chi], 7] + 
     24756659380468 Subscript[$CellContext`\[Chi], 10] + 
     49513320111198 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     25708287855786 Subscript[$CellContext`\[Chi], 5] + 
     25708289235324 Subscript[$CellContext`\[Chi], 12] + 
     51416577091110 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     26695454375154 Subscript[$CellContext`\[Chi], 3] + 
     26695452970258 Subscript[$CellContext`\[Chi], 14] + 
     53390907350022 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     27719445996532 Subscript[$CellContext`\[Chi], 8] + 
     27719447427658 Subscript[$CellContext`\[Chi], 9] + 
     55438893419542 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     28781601371236 Subscript[$CellContext`\[Chi], 6] + 
     28781599913592 Subscript[$CellContext`\[Chi], 11] + 
     57563201284828 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     29883298549092 Subscript[$CellContext`\[Chi], 4] + 
     29883300033272 Subscript[$CellContext`\[Chi], 13] + 
     59766598587120 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     31025970463568 Subscript[$CellContext`\[Chi], 1] + 
     31025971974942 Subscript[$CellContext`\[Chi], 2] + 
     62051942433680 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     32211098459750 Subscript[$CellContext`\[Chi], 7] + 
     32211099999220 Subscript[$CellContext`\[Chi], 10] + 
     64422198458970 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     33440214900682 Subscript[$CellContext`\[Chi], 5] + 
     33440213332830 Subscript[$CellContext`\[Chi], 12] + 
     66880428238458 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     34714903760734 Subscript[$CellContext`\[Chi], 3] + 
     34714905357048 Subscript[$CellContext`\[Chi], 14] + 
     69429809112794 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     36036811476474 Subscript[$CellContext`\[Chi], 8] + 
     36036809851018 Subscript[$CellContext`\[Chi], 9] + 
     72073621327492 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     37407633497912 Subscript[$CellContext`\[Chi], 6] + 
     37407635153430 Subscript[$CellContext`\[Chi], 11] + 
     74815268656452 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     38829133410858 Subscript[$CellContext`\[Chi], 4] + 
     38829131724920 Subscript[$CellContext`\[Chi], 13] + 
     77658265130594 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     40303129173804 Subscript[$CellContext`\[Chi], 1] + 
     40303127457368 Subscript[$CellContext`\[Chi], 2] + 
     80606256631172 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     41831504471410 Subscript[$CellContext`\[Chi], 7] + 
     41831502723792 Subscript[$CellContext`\[Chi], 10] + 
     83663007200506 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     43416209866156 Subscript[$CellContext`\[Chi], 5] + 
     43416211645982 Subscript[$CellContext`\[Chi], 12] + 
     86832421506784 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     45059266342402 Subscript[$CellContext`\[Chi], 3] + 
     45059264530004 Subscript[$CellContext`\[Chi], 14] + 
     90118530872406 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     46762757399860 Subscript[$CellContext`\[Chi], 8] + 
     46762759244896 Subscript[$CellContext`\[Chi], 9] + 
     93525516650234 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     48528848852556 Subscript[$CellContext`\[Chi], 6] + 
     48528846974092 Subscript[$CellContext`\[Chi], 11] + 
     97057695821088 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     50359771777266 Subscript[$CellContext`\[Chi], 4] + 
     50359773690198 Subscript[$CellContext`\[Chi], 13] + 
     100719545467464 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     52257842992510 Subscript[$CellContext`\[Chi], 1] + 
     52257844940282 Subscript[$CellContext`\[Chi], 2] + 
     104515687938486 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     54225457169968 Subscript[$CellContext`\[Chi], 7] + 
     54225459152724 Subscript[$CellContext`\[Chi], 10] + 
     108450916316952 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     56265090656700 Subscript[$CellContext`\[Chi], 5] + 
     56265088638168 Subscript[$CellContext`\[Chi], 12] + 
     112530179294868 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     58379302810178 Subscript[$CellContext`\[Chi], 3] + 
     58379304865570 Subscript[$CellContext`\[Chi], 14] + 
     116758607681622 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     60570750466998 Subscript[$CellContext`\[Chi], 8] + 
     60570748374298 Subscript[$CellContext`\[Chi], 9] + 
     121141498835334 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     62842171141926 Subscript[$CellContext`\[Chi], 6] + 
     62842173272076 Subscript[$CellContext`\[Chi], 11] + 
     125684344414002 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     65196408260596 Subscript[$CellContext`\[Chi], 4] + 
     65196406092168 Subscript[$CellContext`\[Chi], 13] + 
     130392814358864 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     67636393997708 Subscript[$CellContext`\[Chi], 1] + 
     67636391789826 Subscript[$CellContext`\[Chi], 2] + 
     135272785781378 Subscript[$CellContext`\[Chi], 15], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     70165164453072 Subscript[$CellContext`\[Chi], 7] + 
     70165162205271 Subscript[$CellContext`\[Chi], 10] + 
     140330326658343 Subscript[$CellContext`\[Chi], 20], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     72785861806452 Subscript[$CellContext`\[Chi], 5] + 
     72785864094310 Subscript[$CellContext`\[Chi], 12] + 
     145571725907064 Subscript[$CellContext`\[Chi], 16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     75501739480244 Subscript[$CellContext`\[Chi], 3] + 
     75501737151410 Subscript[$CellContext`\[Chi], 14] + 
     151003476625264 Subscript[$CellContext`\[Chi], 18], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     78316152602406 Subscript[$CellContext`\[Chi], 8] + 
     78316154973444 Subscript[$CellContext`\[Chi], 9] + 
     156632307575850 Subscript[$CellContext`\[Chi], 19], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     81232584190340 Subscript[$CellContext`\[Chi], 6] + 
     81232581776632 Subscript[$CellContext`\[Chi], 11] + 
     162465165973508 Subscript[$CellContext`\[Chi], 21], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     84254623908550 Subscript[$CellContext`\[Chi], 4] + 
     84254626365148 Subscript[$CellContext`\[Chi], 13] + 
     168509250267102 Subscript[$CellContext`\[Chi], 17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     87385995070628 Subscript[$CellContext`\[Chi], 1] + 
     87385997571070 Subscript[$CellContext`\[Chi], 2] + 
     174771992641698 Subscript[$CellContext`\[Chi], 15]}, 0, 12096, 168],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557203413436328*^9, 3.5572034189060373`*^9}}],

Cell["\<\
\\left(\\chi _{10}+\\chi _{20}\\right)+\\sqrt[7]{q} \\chi _5+q^{2/7} \
\\left(\\chi _{14}+\\chi _{18}\\right)+2 q^{3/7} \\chi
   _{19}+q^{4/7} \\left(\\chi _6+2 \\chi _{11}+2 \\chi _{21}\\right)+q^{5/7} \
\\left(2 \\chi _4+2 \\chi
   _{17}\\right)+q^{6/7} \\left(2 \\chi _1+2 \\chi _2+4 \\chi _{15}\\right)+q \
\\left(3 \\chi _7+2 \\chi _{10}+4 \\chi
   _{20}\\right)+q^{8/7} \\left(2 \\chi _5+4 \\chi _{12}+6 \\chi \
_{16}\\right)+q^{9/7} \\left(4 \\chi _3+2 \\chi _{14}+8
   \\chi _{18}\\right)+q^{10/7} \\left(4 \\chi _8+6 \\chi _9+10 \\chi \
_{19}\\right)+q^{11/7} \\left(6 \\chi _6+5 \\chi
   _{11}+11 \\chi _{21}\\right)+q^{12/7} \\left(6 \\chi _4+8 \\chi _{13}+16 \
\\chi _{17}\\right)+q^{13/7} \\left(8 \\chi
   _1+10 \\chi _2+16 \\chi _{15}\\right)+q^2 \\left(10 \\chi _7+12 \\chi \
_{10}+22 \\chi _{20}\\right)+q^{15/7} \\left(14
   \\chi _5+12 \\chi _{12}+26 \\chi _{16}\\right)+q^{16/7} \\left(15 \\chi \
_3+18 \\chi _{14}+32 \\chi
   _{18}\\right)+q^{17/7} \\left(20 \\chi _8+16 \\chi _9+36 \\chi \
_{19}\\right)+q^{18/7} \\left(22 \\chi _6+24 \\chi
   _{11}+46 \\chi _{21}\\right)+q^{19/7} \\left(28 \\chi _4+26 \\chi _{13}+52 \
\\chi _{17}\\right)+q^{20/7} \\left(34
   \\chi _1+30 \\chi _2+64 \\chi _{15}\\right)+q^3 \\left(38 \\chi _7+34 \
\\chi _{10}+74 \\chi _{20}\\right)+q^{22/7}
   \\left(43 \\chi _5+46 \\chi _{12}+88 \\chi _{16}\\right)+q^{23/7} \
\\left(52 \\chi _3+48 \\chi _{14}+100 \\chi
   _{18}\\right)+q^{24/7} \\left(58 \\chi _8+62 \\chi _9+122 \\chi \
_{19}\\right)+q^{25/7} \\left(72 \\chi _6+66 \\chi
   _{11}+136 \\chi _{21}\\right)+q^{26/7} \\left(78 \\chi _4+84 \\chi \
_{13}+162 \\chi _{17}\\right)+q^{27/7} \\left(90
   \\chi _1+94 \\chi _2+186 \\chi _{15}\\right)+q^4 \\left(106 \\chi _7+112 \
\\chi _{10}+216 \\chi _{20}\\right)+q^{29/7}
   \\left(126 \\chi _5+119 \\chi _{12}+245 \\chi _{16}\\right)+q^{30/7} \
\\left(140 \\chi _3+146 \\chi _{14}+288 \\chi
   _{18}\\right)+q^{31/7} \\left(166 \\chi _8+160 \\chi _9+324 \\chi \
_{19}\\right)+q^{32/7} \\left(184 \\chi _6+192 \\chi
   _{11}+376 \\chi _{21}\\right)+q^{33/7} \\left(216 \\chi _4+208 \\chi \
_{13}+426 \\chi _{17}\\right)+q^{34/7}
   \\left(250 \\chi _1+242 \\chi _2+490 \\chi _{15}\\right)+q^5 \\left(280 \
\\chi _7+272 \\chi _{10}+552 \\chi
   _{20}\\right)+q^{36/7} \\left(312 \\chi _5+322 \\chi _{12}+636 \\chi _{16}\
\\right)+q^{37/7} \\left(363 \\chi _3+352
   \\chi _{14}+712 \\chi _{18}\\right)+q^{38/7} \\left(402 \\chi _8+412 \\chi \
_9+814 \\chi _{19}\\right)+q^{39/7}
   \\left(462 \\chi _6+452 \\chi _{11}+918 \\chi _{21}\\right)+q^{40/7} \
\\left(516 \\chi _4+528 \\chi _{13}+1042 \\chi
   _{17}\\right)+q^{41/7} \\left(576 \\chi _1+590 \\chi _2+1166 \\chi \
_{15}\\right)+q^6 \\left(656 \\chi _7+668 \\chi
   _{10}+1326 \\chi _{20}\\right)+q^{43/7} \\left(748 \\chi _5+736 \\chi \
_{12}+1480 \\chi _{16}\\right)+q^{44/7}
   \\left(830 \\chi _3+844 \\chi _{14}+1674 \\chi _{18}\\right)+q^{45/7} \
\\left(942 \\chi _8+926 \\chi _9+1872 \\chi
   _{19}\\right)+q^{46/7} \\left(1047 \\chi _6+1062 \\chi _{11}+2106 \\chi \
_{21}\\right)+q^{47/7} \\left(1182 \\chi
   _4+1166 \\chi _{13}+2348 \\chi _{17}\\right)+q^{48/7} \\left(1328 \\chi \
_1+1310 \\chi _2+2642 \\chi _{15}\\right)+q^7
   \\left(1480 \\chi _7+1460 \\chi _{10}+2936 \\chi _{20}\\right)+q^{50/7} \
\\left(1636 \\chi _5+1656 \\chi _{12}+3292
   \\chi _{16}\\right)+q^{51/7} \\left(1838 \\chi _3+1820 \\chi _{14}+3662 \
\\chi _{18}\\right)+q^{52/7} \\left(2036 \\chi
   _8+2058 \\chi _9+4090 \\chi _{19}\\right)+q^{53/7} \\left(2280 \\chi \
_6+2256 \\chi _{11}+4536 \\chi
   _{21}\\right)+q^{54/7} \\left(2520 \\chi _4+2542 \\chi _{13}+5066 \\chi \
_{17}\\right)+q^{55/7} \\left(2794 \\chi
   _1+2818 \\chi _2+5608 \\chi _{15}\\right)+q^8 \\left(3108 \\chi _7+3135 \
\\chi _{10}+6243 \\chi _{20}\\right)+q^{57/7}
   \\left(3466 \\chi _5+3438 \\chi _{12}+6910 \\chi _{16}\\right)+q^{58/7} \
\\left(3824 \\chi _3+3852 \\chi _{14}+7672
   \\chi _{18}\\right)+q^{59/7} \\left(4252 \\chi _8+4224 \\chi _9+8476 \\chi \
_{19}\\right)+q^{60/7} \\left(4684 \\chi
   _6+4716 \\chi _{11}+9404 \\chi _{21}\\right)+q^{61/7} \\left(5204 \\chi \
_4+5170 \\chi _{13}+10368 \\chi
   _{17}\\right)+q^{62/7} \\left(5756 \\chi _1+5722 \\chi _2+11478 \\chi \
_{15}\\right)+q^9 \\left(6340 \\chi _7+6306
   \\chi _{10}+12652 \\chi _{20}\\right)+q^{64/7} \\left(6972 \\chi _5+7010 \
\\chi _{12}+13976 \\chi
   _{16}\\right)+q^{65/7} \\left(7710 \\chi _3+7668 \\chi _{14}+15378 \\chi \
_{18}\\right)+q^{66/7} \\left(8464 \\chi
   _8+8504 \\chi _9+16974 \\chi _{19}\\right)+q^{67/7} \\left(9349 \\chi \
_6+9308 \\chi _{11}+18650 \\chi
   _{21}\\right)+q^{68/7} \\left(10250 \\chi _4+10296 \\chi _{13}+20546 \\chi \
_{17}\\right)+q^{69/7} \\left(11254 \\chi
   _1+11302 \\chi _2+22562 \\chi _{15}\\right)+q^{10} \\left(12386 \\chi \
_7+12434 \\chi _{10}+24814 \\chi
   _{20}\\right)+q^{71/7} \\left(13630 \\chi _5+13580 \\chi _{12}+27210 \\chi \
_{16}\\right)+q^{72/7} \\left(14920 \\chi
   _3+14974 \\chi _{14}+29900 \\chi _{18}\\right)+q^{73/7} \\left(16404 \\chi \
_8+16346 \\chi _9+32742 \\chi
   _{19}\\right)+q^{74/7} \\left(17934 \\chi _6+17992 \\chi _{11}+35926 \\chi \
_{21}\\right)+q^{75/7} \\left(19684 \\chi
   _4+19626 \\chi _{13}+39318 \\chi _{17}\\right)+q^{76/7} \\left(21574 \\chi \
_1+21510 \\chi _2+43076 \\chi
   _{15}\\right)+q^{11} \\left(23576 \\chi _7+23508 \\chi _{10}+47084 \\chi \
_{20}\\right)+q^{78/7} \\left(25734 \\chi
   _5+25800 \\chi _{12}+51542 \\chi _{16}\\right)+q^{79/7} \\left(28177 \\chi \
_3+28108 \\chi _{14}+56276 \\chi
   _{18}\\right)+q^{80/7} \\left(30724 \\chi _8+30800 \\chi _9+61524 \\chi \
_{19}\\right)+q^{81/7} \\left(33598 \\chi
   _6+33518 \\chi _{11}+67126 \\chi _{21}\\right)+q^{82/7} \\left(36612 \\chi \
_4+36692 \\chi _{13}+73296 \\chi
   _{17}\\right)+q^{83/7} \\left(39902 \\chi _1+39984 \\chi _2+79886 \\chi \
_{15}\\right)+q^{12} \\left(43530 \\chi
   _7+43618 \\chi _{10}+87158 \\chi _{20}\\right)+q^{85/7} \\left(47500 \\chi \
_5+47406 \\chi _{12}+94896 \\chi
   _{16}\\right)+q^{86/7} \\left(51662 \\chi _3+51756 \\chi _{14}+103418 \
\\chi _{18}\\right)+q^{87/7} \\left(56306 \\chi
   _8+56210 \\chi _9+112526 \\chi _{19}\\right)+q^{88/7} \\left(61202 \\chi \
_6+61306 \\chi _{11}+122498 \\chi
   _{21}\\right)+q^{89/7} \\left(66634 \\chi _4+66524 \\chi _{13}+133158 \
\\chi _{17}\\right)+q^{90/7} \\left(72474 \\chi
   _1+72364 \\chi _2+144848 \\chi _{15}\\right)+q^{13} \\left(78718 \\chi \
_7+78606 \\chi _{10}+157312 \\chi
   _{20}\\right)+q^{92/7} \\left(85416 \\chi _5+85537 \\chi _{12}+170953 \
\\chi _{16}\\right)+q^{93/7} \\left(92824 \\chi
   _3+92698 \\chi _{14}+185536 \\chi _{18}\\right)+q^{94/7} \\left(100660 \
\\chi _8+100788 \\chi _9+201436 \\chi
   _{19}\\right)+q^{95/7} \\left(109284 \\chi _6+109152 \\chi _{11}+218436 \
\\chi _{21}\\right)+q^{96/7} \\left(118414
   \\chi _4+118554 \\chi _{13}+236980 \\chi _{17}\\right)+q^{97/7} \
\\left(128316 \\chi _1+128464 \\chi _2+256766 \\chi
   _{15}\\right)+q^{14} \\left(139086 \\chi _7+139236 \\chi _{10}+278322 \
\\chi _{20}\\right)+q^{99/7} \\left(150754
   \\chi _5+150602 \\chi _{12}+301370 \\chi _{16}\\right)+q^{100/7} \
\\left(163122 \\chi _3+163286 \\chi _{14}+326394
   \\chi _{18}\\right)+q^{101/7} \\left(176658 \\chi _8+176486 \\chi \
_9+353144 \\chi _{19}\\right)+q^{102/7}
   \\left(191010 \\chi _6+191182 \\chi _{11}+382206 \\chi \
_{21}\\right)+q^{103/7} \\left(206710 \\chi _4+206532 \\chi
   _{13}+413226 \\chi _{17}\\right)+q^{104/7} \\left(223536 \\chi _1+223346 \
\\chi _2+446882 \\chi _{15}\\right)+q^{15}
   \\left(241516 \\chi _7+241318 \\chi _{10}+482850 \\chi \
_{20}\\right)+q^{106/7} \\left(260797 \\chi _5+260998 \\chi
   _{12}+521780 \\chi _{16}\\right)+q^{107/7} \\left(281794 \\chi _3+281588 \
\\chi _{14}+563382 \\chi
   _{18}\\right)+q^{108/7} \\left(304088 \\chi _8+304306 \\chi _9+608410 \
\\chi _{19}\\right)+q^{109/7} \\left(328358
   \\chi _6+328130 \\chi _{11}+656470 \\chi _{21}\\right)+q^{110/7} \
\\left(354102 \\chi _4+354334 \\chi _{13}+708436
   \\chi _{17}\\right)+q^{111/7} \\left(381846 \\chi _1+382084 \\chi \
_2+763950 \\chi _{15}\\right)+q^{16} \\left(411810
   \\chi _7+412062 \\chi _{10}+823854 \\chi _{20}\\right)+q^{113/7} \
\\left(444048 \\chi _5+443784 \\chi _{12}+887832
   \\chi _{16}\\right)+q^{114/7} \\left(478296 \\chi _3+478562 \\chi \
_{14}+956876 \\chi _{18}\\right)+q^{115/7}
   \\left(515418 \\chi _8+515144 \\chi _9+1030542 \\chi \
_{19}\\right)+q^{116/7} \\left(554834 \\chi _6+555124 \\chi
   _{11}+1109958 \\chi _{21}\\right)+q^{117/7} \\left(597510 \\chi _4+597208 \
\\chi _{13}+1194740 \\chi
   _{17}\\right)+q^{118/7} \\left(643162 \\chi _1+642856 \\chi _2+1285998 \
\\chi _{15}\\right)+q^{17} \\left(691860 \\chi
   _7+691544 \\chi _{10}+1383404 \\chi _{20}\\right)+q^{120/7} \\left(743938 \
\\chi _5+744270 \\chi _{12}+1488230 \\chi
   _{16}\\right)+q^{121/7} \\left(800193 \\chi _3+799846 \\chi _{14}+1600016 \
\\chi _{18}\\right)+q^{122/7}
   \\left(859938 \\chi _8+860292 \\chi _9+1720230 \\chi \
_{19}\\right)+q^{123/7} \\left(924404 \\chi _6+924044 \\chi
   _{11}+1848472 \\chi _{21}\\right)+q^{124/7} \\left(992920 \\chi _4+993300 \
\\chi _{13}+1986196 \\chi
   _{17}\\right)+q^{125/7} \\left(1066340 \\chi _1+1066738 \\chi _2+2133078 \
\\chi _{15}\\right)+q^{18} \\left(1145182
   \\chi _7+1145584 \\chi _{10}+2290790 \\chi _{20}\\right)+q^{127/7} \
\\left(1229656 \\chi _5+1229242 \\chi
   _{12}+2458872 \\chi _{16}\\right)+q^{128/7} \\left(1319388 \\chi \
_3+1319824 \\chi _{14}+2639212 \\chi
   _{18}\\right)+q^{129/7} \\left(1415934 \\chi _8+1415482 \\chi _9+2831444 \
\\chi _{19}\\right)+q^{130/7}
   \\left(1518520 \\chi _6+1518982 \\chi _{11}+3037476 \\chi \
_{21}\\right)+q^{131/7} \\left(1628754 \\chi _4+1628280
   \\chi _{13}+3257034 \\chi _{17}\\right)+q^{132/7} \\left(1746378 \\chi \
_1+1745882 \\chi _2+3492288 \\chi
   _{15}\\right)+q^{19} \\left(1871686 \\chi _7+1871170 \\chi _{10}+3742826 \
\\chi _{20}\\right)+q^{134/7}
   \\left(2005294 \\chi _5+2005820 \\chi _{12}+4011114 \\chi \
_{16}\\right)+q^{135/7} \\left(2148682 \\chi _3+2148142
   \\chi _{14}+4296854 \\chi _{18}\\right)+q^{136/7} \\left(2301004 \\chi \
_8+2301570 \\chi _9+4602544 \\chi
   _{19}\\right)+q^{137/7} \\left(2464308 \\chi _6+2463719 \\chi \
_{11}+4928027 \\chi _{21}\\right)+q^{138/7}
   \\left(2637756 \\chi _4+2638354 \\chi _{13}+5276142 \\chi \
_{17}\\right)+q^{139/7} \\left(2823010 \\chi _1+2823624
   \\chi _2+5646600 \\chi _{15}\\right)+q^{20} \\left(3020968 \\chi \
_7+3021612 \\chi _{10}+6042580 \\chi
   _{20}\\right)+q^{141/7} \\left(3232296 \\chi _5+3231630 \\chi \
_{12}+6463960 \\chi _{16}\\right)+q^{142/7}
   \\left(3456690 \\chi _3+3457370 \\chi _{14}+6914026 \\chi \
_{18}\\right)+q^{143/7} \\left(3696764 \\chi _8+3696064
   \\chi _9+7392828 \\chi _{19}\\right)+q^{144/7} \\left(3951650 \\chi \
_6+3952380 \\chi _{11}+7904066 \\chi
   _{21}\\right)+q^{145/7} \\left(4224234 \\chi _4+4223476 \\chi \
_{13}+8447672 \\chi _{17}\\right)+q^{146/7}
   \\left(4514292 \\chi _1+4513518 \\chi _2+9027810 \\chi \
_{15}\\right)+q^{21} \\left(4822694 \\chi _7+4821902 \\chi
   _{10}+9644636 \\chi _{20}\\right)+q^{148/7} \\left(5150830 \\chi \
_5+5151658 \\chi _{12}+10302450 \\chi
   _{16}\\right)+q^{149/7} \\left(5501262 \\chi _3+5500404 \\chi \
_{14}+11001666 \\chi _{18}\\right)+q^{150/7}
   \\left(5873106 \\chi _8+5873980 \\chi _9+11747124 \\chi \
_{19}\\right)+q^{151/7} \\left(6270046 \\chi _6+6269146 \\chi
   _{11}+12539150 \\chi _{21}\\right)+q^{152/7} \\left(6691106 \\chi \
_4+6692044 \\chi _{13}+13383150 \\chi
   _{17}\\right)+q^{153/7} \\left(7139370 \\chi _1+7140340 \\chi _2+14279754 \
\\chi _{15}\\right)+q^{22} \\left(7616843
   \\chi _7+7617834 \\chi _{10}+15234634 \\chi _{20}\\right)+q^{155/7} \
\\left(8124882 \\chi _5+8123864 \\chi
   _{12}+16248746 \\chi _{16}\\right)+q^{156/7} \\left(8663660 \\chi \
_3+8664718 \\chi _{14}+17328424 \\chi
   _{18}\\right)+q^{157/7} \\left(9237878 \\chi _8+9236782 \\chi _9+18474612 \
\\chi _{19}\\right)+q^{158/7}
   \\left(9846632 \\chi _6+9847752 \\chi _{11}+19694384 \\chi \
_{21}\\right)+q^{159/7} \\left(10495100 \\chi _4+10493952
   \\chi _{13}+20989100 \\chi _{17}\\right)+q^{160/7} \\left(11183716 \\chi \
_1+11182520 \\chi _2+22366188 \\chi
   _{15}\\right)+q^{23} \\left(11914354 \\chi _7+11913116 \\chi \
_{10}+23827470 \\chi _{20}\\right)+q^{162/7}
   \\left(12689976 \\chi _5+12691238 \\chi _{12}+25381264 \\chi \
_{16}\\right)+q^{163/7} \\left(13515398 \\chi
   _3+13514102 \\chi _{14}+27029446 \\chi _{18}\\right)+q^{164/7} \
\\left(14389956 \\chi _8+14391304 \\chi _9+28781260
   \\chi _{19}\\right)+q^{165/7} \\left(15320244 \\chi _6+15318852 \\chi \
_{11}+30639152 \\chi _{21}\\right)+q^{166/7}
   \\left(16305778 \\chi _4+16307200 \\chi _{13}+32612924 \\chi \
_{17}\\right)+q^{167/7} \\left(17352096 \\chi
   _1+17353558 \\chi _2+34705654 \\chi _{15}\\right)+q^{24} \\left(18463332 \
\\chi _7+18464848 \\chi _{10}+36928236
   \\chi _{20}\\right)+q^{169/7} \\left(19642792 \\chi _5+19641224 \\chi \
_{12}+39283956 \\chi _{16}\\right)+q^{170/7}
   \\left(20891660 \\chi _3+20893264 \\chi _{14}+41784924 \\chi \
_{18}\\right)+q^{171/7} \\left(22218386 \\chi
   _8+22216744 \\chi _9+44435192 \\chi _{19}\\right)+q^{172/7} \
\\left(23622999 \\chi _6+23624704 \\chi _{11}+47247642
   \\chi _{21}\\right)+q^{173/7} \\left(25114476 \\chi _4+25112714 \\chi \
_{13}+50227190 \\chi _{17}\\right)+q^{174/7}
   \\left(26694952 \\chi _1+26693154 \\chi _2+53388170 \\chi \
_{15}\\right)+q^{25} \\left(28368896 \\chi _7+28367048
   \\chi _{10}+56735878 \\chi _{20}\\right)+q^{176/7} \\left(30142132 \\chi \
_5+30144048 \\chi _{12}+60286180 \\chi
   _{16}\\right)+q^{177/7} \\left(32023676 \\chi _3+32021700 \\chi \
_{14}+64045444 \\chi _{18}\\right)+q^{178/7}
   \\left(34014348 \\chi _8+34016368 \\chi _9+68030648 \\chi \
_{19}\\right)+q^{179/7} \\left(36125702 \\chi _6+36123628
   \\chi _{11}+72249330 \\chi _{21}\\right)+q^{180/7} \\left(38359036 \\chi \
_4+38361184 \\chi _{13}+76720290 \\chi
   _{17}\\right)+q^{181/7} \\left(40724798 \\chi _1+40727014 \\chi \
_2+81451738 \\chi _{15}\\right)+q^{26}
   \\left(43231122 \\chi _7+43233388 \\chi _{10}+86464510 \\chi \
_{20}\\right)+q^{183/7} \\left(45885242 \\chi
   _5+45882918 \\chi _{12}+91768238 \\chi _{16}\\right)+q^{184/7} \
\\left(48691470 \\chi _3+48693876 \\chi
   _{14}+97385270 \\chi _{18}\\right)+q^{185/7} \\left(51664656 \\chi \
_8+51662172 \\chi _9+103326828 \\chi
   _{19}\\right)+q^{186/7} \\left(54807526 \\chi _6+54810062 \\chi \
_{11}+109617666 \\chi _{21}\\right)+q^{187/7}
   \\left(58136374 \\chi _4+58133772 \\chi _{13}+116270064 \\chi \
_{17}\\right)+q^{188/7} \\left(61657020 \\chi
   _1+61654326 \\chi _2+123311346 \\chi _{15}\\right)+q^{27} \\left(65379220 \
\\chi _7+65376446 \\chi _{10}+130755752
   \\chi _{20}\\right)+q^{190/7} \\left(69314982 \\chi _5+69317820 \\chi \
_{12}+138632718 \\chi _{16}\\right)+q^{191/7}
   \\left(73480764 \\chi _3+73477851 \\chi _{14}+146958615 \\chi \
_{18}\\right)+q^{192/7} \\left(77881434 \\chi
   _8+77884444 \\chi _9+155765966 \\chi _{19}\\right)+q^{193/7} \
\\left(82537966 \\chi _6+82534864 \\chi
   _{11}+165072738 \\chi _{21}\\right)+q^{194/7} \\left(87455838 \\chi \
_4+87459012 \\chi _{13}+174914850 \\chi
   _{17}\\right)+q^{195/7} \\left(92654764 \\chi _1+92658016 \\chi \
_2+185312874 \\chi _{15}\\right)+q^{28}
   \\left(98151146 \\chi _7+98154508 \\chi _{10}+196305560 \\chi \
_{20}\\right)+q^{197/7} \\left(103959928 \\chi
   _5+103956464 \\chi _{12}+207916392 \\chi _{16}\\right)+q^{198/7} \
\\left(110092258 \\chi _3+110095796 \\chi
   _{14}+220188150 \\chi _{18}\\right)+q^{199/7} \\left(116575190 \\chi \
_8+116571558 \\chi _9+233146646 \\chi
   _{19}\\right)+q^{200/7} \\left(123417624 \\chi _6+123421376 \\chi \
_{11}+246839000 \\chi _{21}\\right)+q^{201/7}
   \\left(130649152 \\chi _4+130645292 \\chi _{13}+261294550 \\chi \
_{17}\\right)+q^{202/7} \\left(138284186 \\chi
   _1+138280236 \\chi _2+276564318 \\chi _{15}\\right)+q^{29} \
\\left(146342778 \\chi _7+146338728 \\chi
   _{10}+292681506 \\chi _{20}\\right)+q^{204/7} \\left(154849022 \\chi \
_5+154853200 \\chi _{12}+309702330 \\chi
   _{16}\\right)+q^{205/7} \\left(163833866 \\chi _3+163829564 \\chi \
_{14}+327663318 \\chi _{18}\\right)+q^{206/7}
   \\left(173310992 \\chi _8+173315392 \\chi _9+346626384 \\chi \
_{19}\\right)+q^{207/7} \\left(183318586 \\chi
   _6+183314076 \\chi _{11}+366632778 \\chi _{21}\\right)+q^{208/7} \
\\left(193872516 \\chi _4+193877170 \\chi
   _{13}+387749570 \\chi _{17}\\right)+q^{209/7} \\left(205009216 \\chi \
_1+205014006 \\chi _2+410023222 \\chi
   _{15}\\right)+q^{30} \\left(216761288 \\chi _7+216766184 \\chi \
_{10}+433527592 \\chi _{20}\\right)+q^{211/7}
   \\left(229159465 \\chi _5+229154446 \\chi _{12}+458313786 \\chi \
_{16}\\right)+q^{212/7} \\left(242228922 \\chi
   _3+242234100 \\chi _{14}+484463022 \\chi _{18}\\right)+q^{213/7} \
\\left(256018952 \\chi _8+256013630 \\chi
   _9+512032710 \\chi _{19}\\right)+q^{214/7} \\left(270552860 \\chi \
_6+270558304 \\chi _{11}+541111036 \\chi
   _{21}\\right)+q^{215/7} \\left(285883952 \\chi _4+285878368 \\chi \
_{13}+571762320 \\chi _{17}\\right)+q^{216/7}
   \\left(302044562 \\chi _1+302038810 \\chi _2+604083504 \\chi \
_{15}\\right)+q^{31} \\left(319075714 \\chi
   _7+319069798 \\chi _{10}+638145374 \\chi _{20}\\right)+q^{218/7} \
\\left(337024212 \\chi _5+337030264 \\chi
   _{12}+674054476 \\chi _{16}\\right)+q^{219/7} \\left(355948014 \\chi \
_3+355941816 \\chi _{14}+711889974 \\chi
   _{18}\\right)+q^{220/7} \\left(375880672 \\chi _8+375887060 \\chi \
_9+751767590 \\chi _{19}\\right)+q^{221/7}
   \\left(396891136 \\chi _6+396884568 \\chi _{11}+793775704 \\chi \
_{21}\\right)+q^{222/7} \\left(419017318 \\chi
   _4+419024030 \\chi _{13}+838041494 \\chi _{17}\\right)+q^{223/7} \
\\left(442327702 \\chi _1+442334584 \\chi
   _2+884662134 \\chi _{15}\\right)+q^{32} \\left(466885064 \\chi \
_7+466892152 \\chi _{10}+933777216 \\chi
   _{20}\\right)+q^{225/7} \\left(492751076 \\chi _5+492743794 \\chi \
_{12}+985495028 \\chi _{16}\\right)+q^{226/7}
   \\left(519980052 \\chi _3+519987500 \\chi _{14}+1039967396 \\chi \
_{18}\\right)+q^{227/7} \\left(548661216 \\chi
   _8+548653584 \\chi _9+1097314800 \\chi _{19}\\right)+q^{228/7} \
\\left(578847906 \\chi _6+578855760 \\chi
   _{11}+1157703830 \\chi _{21}\\right)+q^{229/7} \\left(610637588 \\chi \
_4+610629518 \\chi _{13}+1221266938 \\chi
   _{17}\\right)+q^{230/7} \\left(644097564 \\chi _1+644089310 \\chi \
_2+1288186874 \\chi _{15}\\right)+q^{33}
   \\left(679309518 \\chi _7+679301064 \\chi _{10}+1358610754 \\chi \
_{20}\\right)+q^{232/7} \\left(716364437 \\chi
   _5+716373138 \\chi _{12}+1432737402 \\chi _{16}\\right)+q^{233/7} \
\\left(755369486 \\chi _3+755360548 \\chi
   _{14}+1510730034 \\chi _{18}\\right)+q^{234/7} \\left(796398702 \\chi \
_8+796407838 \\chi _9+1592806718 \\chi
   _{19}\\right)+q^{235/7} \\left(839578128 \\chi _6+839568768 \\chi \
_{11}+1679146712 \\chi _{21}\\right)+q^{236/7}
   \\left(884989662 \\chi _4+884999292 \\chi _{13}+1769988954 \\chi \
_{17}\\right)+q^{237/7} \\left(932761002 \\chi
   _1+932770886 \\chi _2+1865532080 \\chi _{15}\\right)+q^{34} \
\\left(983013140 \\chi _7+983023248 \\chi
   _{10}+1966036198 \\chi _{20}\\right)+q^{239/7} \\left(1035865740 \\chi \
_5+1035855384 \\chi _{12}+2071721124 \\chi
   _{16}\\right)+q^{240/7} \\left(1091430470 \\chi _3+1091441116 \\chi \
_{14}+2182871782 \\chi _{18}\\right)+q^{241/7}
   \\left(1149870294 \\chi _8+1149859364 \\chi _9+2299729454 \\chi \
_{19}\\right)+q^{242/7} \\left(1211297514 \\chi
   _6+1211308692 \\chi _{11}+2422606206 \\chi _{21}\\right)+q^{243/7} \
\\left(1275889964 \\chi _4+1275878522 \\chi
   _{13}+2551768696 \\chi _{17}\\right)+q^{244/7} \\left(1343784310 \\chi \
_1+1343772546 \\chi _2+2687556646 \\chi
   _{15}\\right)+q^{35} \\left(1415138298 \\chi _7+1415126222 \\chi \
_{10}+2830264520 \\chi _{20}\\right)+q^{246/7}
   \\left(1490125840 \\chi _5+1490138182 \\chi _{12}+2980264240 \\chi \
_{16}\\right)+q^{247/7} \\left(1568945814 \\chi
   _3+1568933172 \\chi _{14}+3137878762 \\chi _{18}\\right)+q^{248/7} \
\\left(1651750996 \\chi _8+1651763988 \\chi
   _9+3303514984 \\chi _{19}\\right)+q^{249/7} \\left(1738771124 \\chi \
_6+1738757798 \\chi _{11}+3477529152 \\chi
   _{21}\\right)+q^{250/7} \\left(1830175472 \\chi _4+1830189100 \\chi \
_{13}+3660364342 \\chi _{17}\\right)+q^{251/7}
   \\left(1926199592 \\chi _1+1926213544 \\chi _2+3852413136 \\chi \
_{15}\\right)+q^{36} \\left(2027072790 \\chi
   _7+2027087120 \\chi _{10}+4054160148 \\chi _{20}\\right)+q^{253/7} \
\\left(2133025274 \\chi _5+2133010574 \\chi
   _{12}+4266035602 \\chi _{16}\\right)+q^{254/7} \\left(2244277188 \\chi \
_3+2244292219 \\chi _{14}+4488569407 \\chi
   _{18}\\right)+q^{255/7} \\left(2361125160 \\chi _8+2361109774 \\chi \
_9+4722235188 \\chi _{19}\\right)+q^{256/7}
   \\left(2483797152 \\chi _6+2483812954 \\chi _{11}+4967609852 \\chi \
_{21}\\right)+q^{257/7} \\left(2612615348 \\chi
   _4+2612599140 \\chi _{13}+5225214488 \\chi _{17}\\right)+q^{258/7} \
\\left(2747847986 \\chi _1+2747831422 \\chi
   _2+5495679668 \\chi _{15}\\right)+q^{37} \\left(2889796590 \\chi \
_7+2889779634 \\chi _{10}+5779575954 \\chi
   _{20}\\right)+q^{260/7} \\left(3038787396 \\chi _5+3038804808 \\chi \
_{12}+6077592204 \\chi _{16}\\right)+q^{261/7}
   \\left(3195186554 \\chi _3+3195168706 \\chi _{14}+6390355538 \\chi \
_{18}\\right)+q^{262/7} \\left(3359298994 \\chi
   _8+3359317240 \\chi _9+6718615956 \\chi _{19}\\right)+q^{263/7} \
\\left(3531540462 \\chi _6+3531521784 \\chi
   _{11}+7063062246 \\chi _{21}\\right)+q^{264/7} \\left(3712247006 \\chi \
_4+3712266172 \\chi _{13}+7424513466 \\chi
   _{17}\\right)+q^{265/7} \\left(3901851914 \\chi _1+3901871564 \\chi \
_2+7803723182 \\chi _{15}\\right)+q^{38}
   \\left(4100782776 \\chi _7+4100802864 \\chi _{10}+8201585640 \\chi \
_{20}\\right)+q^{267/7} \\left(4309474038 \\chi
   _5+4309453488 \\chi _{12}+8618927830 \\chi _{16}\\right)+q^{268/7} \
\\left(4528351108 \\chi _3+4528372198 \\chi
   _{14}+9056723000 \\chi _{18}\\right)+q^{269/7} \\left(4757949920 \\chi \
_8+4757928304 \\chi _9+9515878224 \\chi
   _{19}\\right)+q^{270/7} \\left(4998716636 \\chi _6+4998738726 \\chi \
_{11}+9997455676 \\chi _{21}\\right)+q^{271/7}
   \\left(5251234900 \\chi _4+5251212294 \\chi _{13}+10502446870 \\chi \
_{17}\\right)+q^{272/7} \\left(5516016878 \\chi
   _1+5515993686 \\chi _2+11032010564 \\chi _{15}\\right)+q^{39} \
\\left(5793628398 \\chi _7+5793604638 \\chi
   _{10}+11587233372 \\chi _{20}\\right)+q^{274/7} \\left(6084676144 \\chi \
_5+6084700430 \\chi _{12}+12169376240 \\chi
   _{16}\\right)+q^{275/7} \\left(6389827088 \\chi _3+6389802240 \\chi \
_{14}+12779629328 \\chi _{18}\\right)+q^{276/7}
   \\left(6709670928 \\chi _8+6709696408 \\chi _9+13419367680 \\chi \
_{19}\\right)+q^{277/7} \\left(7044958863 \\chi
   _6+7044932758 \\chi _{11}+14089891266 \\chi _{21}\\right)+q^{278/7} \
\\left(7396336264 \\chi _4+7396362944 \\chi
   _{13}+14792699208 \\chi _{17}\\right)+q^{279/7} \\left(7764593328 \\chi \
_1+7764620618 \\chi _2+15529214312 \\chi
   _{15}\\right)+q^{40} \\left(8150519786 \\chi _7+8150547770 \\chi \
_{10}+16301067190 \\chi _{20}\\right)+q^{281/7}
   \\left(8554921518 \\chi _5+8554892852 \\chi _{12}+17109814370 \\chi \
_{16}\\right)+q^{282/7} \\left(8978601638 \\chi
   _3+8978630926 \\chi _{14}+17957232942 \\chi _{18}\\right)+q^{283/7} \
\\left(9422525954 \\chi _8+9422495996 \\chi
   _9+18845021562 \\chi _{19}\\right)+q^{284/7} \\left(9887542760 \\chi \
_6+9887573472 \\chi _{11}+19775116232 \\chi
   _{21}\\right)+q^{285/7} \\left(10374702492 \\chi _4+10374671044 \\chi \
_{13}+20749373934 \\chi
   _{17}\\right)+q^{286/7} \\left(10884966190 \\chi _1+10884934054 \\chi \
_2+21769899844 \\chi _{15}\\right)+q^{41}
   \\left(11419377994 \\chi _7+11419345124 \\chi _{10}+22838723118 \\chi \
_{20}\\right)+q^{288/7} \\left(11979051082
   \\chi _5+11979084764 \\chi _{12}+23958136258 \\chi _{16}\\right)+q^{289/7} \
\\left(12565193474 \\chi _3+12565158984
   \\chi _{14}+25130352034 \\chi _{18}\\right)+q^{290/7} \\left(13178915574 \
\\chi _8+13178950818 \\chi _9+26357866392
   \\chi _{19}\\right)+q^{291/7} \\left(13821565598 \\chi _6+13821529566 \
\\chi _{11}+27643095602 \\chi
   _{21}\\right)+q^{292/7} \\left(14494357998 \\chi _4+14494394922 \\chi \
_{13}+28988752482 \\chi
   _{17}\\right)+q^{293/7} \\left(15198718356 \\chi _1+15198756158 \\chi \
_2+30397474514 \\chi _{15}\\right)+q^{42}
   \\left(15936087524 \\chi _7+15936126138 \\chi _{10}+31872214112 \\chi \
_{20}\\right)+q^{295/7} \\left(16707942510
   \\chi _5+16707903022 \\chi _{12}+33415845070 \\chi _{16}\\right)+q^{296/7} \
\\left(17515769534 \\chi _3+17515809988
   \\chi _{14}+35031579522 \\chi _{18}\\right)+q^{297/7} \\left(18361296666 \
\\chi _8+18361255264 \\chi _9+36722552406
   \\chi _{19}\\right)+q^{298/7} \\left(19246105860 \\chi _6+19246148158 \
\\chi _{11}+38492253540 \\chi
   _{21}\\right)+q^{299/7} \\left(20172072312 \\chi _4+20172029068 \\chi \
_{13}+40344101380 \\chi
   _{17}\\right)+q^{300/7} \\left(21140967520 \\chi _1+21140923232 \\chi \
_2+42281891246 \\chi _{15}\\right)+q^{43}
   \\left(22154695469 \\chi _7+22154650144 \\chi _{10}+44309345108 \\chi \
_{20}\\right)+q^{302/7} \\left(23215271694
   \\chi _5+23215317996 \\chi _{12}+46430589690 \\chi _{16}\\right)+q^{303/7} \
\\left(24324863950 \\chi _3+24324816622
   \\chi _{14}+48649681090 \\chi _{18}\\right)+q^{304/7} \\left(25485526310 \
\\chi _8+25485574776 \\chi _9+50971100564
   \\chi _{19}\\right)+q^{305/7} \\left(26699658228 \\chi _6+26699608632 \
\\chi _{11}+53399266860 \\chi
   _{21}\\right)+q^{306/7} \\left(27969499686 \\chi _4+27969550338 \\chi \
_{13}+55939050560 \\chi
   _{17}\\right)+q^{307/7} \\left(29297603946 \\chi _1+29297655720 \\chi \
_2+58595259116 \\chi _{15}\\right)+q^{44}
   \\left(30686565882 \\chi _7+30686618892 \\chi _{10}+61373184774 \\chi \
_{20}\\right)+q^{309/7} \\left(32139057750
   \\chi _5+32139003524 \\chi _{12}+64278061842 \\chi _{16}\\right)+q^{310/7} \
\\left(33657789902 \\chi _3+33657845288
   \\chi _{14}+67315634622 \\chi _{18}\\right)+q^{311/7} \\left(35245828410 \
\\chi _8+35245771800 \\chi _9+70491600210
   \\chi _{19}\\right)+q^{312/7} \\left(36906069660 \\chi _6+36906127600 \
\\chi _{11}+73812197844 \\chi
   _{21}\\right)+q^{313/7} \\left(38641840570 \\chi _4+38641781300 \\chi \
_{13}+77283621270 \\chi
   _{17}\\right)+q^{314/7} \\left(40456353204 \\chi _1+40456292670 \\chi \
_2+80912645874 \\chi _{15}\\right)+q^{45}
   \\left(42353035276 \\chi _7+42352973424 \\chi _{10}+84706009316 \\chi \
_{20}\\right)+q^{316/7} \\left(44335499612
   \\chi _5+44335562916 \\chi _{12}+88671061908 \\chi _{16}\\right)+q^{317/7} \
\\left(46407597810 \\chi _3+46407533064
   \\chi _{14}+92815130874 \\chi _{18}\\right)+q^{318/7} \\left(48573064120 \
\\chi _8+48573130230 \\chi _9+97146194988
   \\chi _{19}\\right)+q^{319/7} \\left(50836141372 \\chi _6+50836073816 \
\\chi _{11}+101672214536 \\chi
   _{21}\\right)+q^{320/7} \\left(53200889594 \\chi _4+53200958724 \\chi \
_{13}+106401848318 \\chi
   _{17}\\right)+q^{321/7} \\left(55671838594 \\chi _1+55671909278 \\chi \
_2+111343748542 \\chi _{15}\\right)+q^{46}
   \\left(58253616404 \\chi _7+58253688584 \\chi _{10}+116507304314 \\chi \
_{20}\\right)+q^{323/7} \\left(60950995422
   \\chi _5+60950921676 \\chi _{12}+121901917098 \\chi \
_{16}\\right)+q^{324/7} \\left(63768848112 \\chi _3+63768923554
   \\chi _{14}+127537772360 \\chi _{18}\\right)+q^{325/7} \\left(66712577322 \
\\chi _8+66712500184 \\chi
   _9+133425076796 \\chi _{19}\\right)+q^{326/7} \\left(69787399374 \\chi \
_6+69787478135 \\chi _{11}+139574877509
   \\chi _{21}\\right)+q^{327/7} \\left(72999169626 \\chi _4+72999089170 \
\\chi _{13}+145998259528 \\chi
   _{17}\\right)+q^{328/7} \\left(76353639172 \\chi _1+76353556872 \\chi \
_2+152707195310 \\chi _{15}\\right)+q^{47}
   \\left(79856902350 \\chi _7+79856818212 \\chi _{10}+159713720562 \\chi \
_{20}\\right)+q^{330/7} \\left(83515364470
   \\chi _5+83515450364 \\chi _{12}+167030815586 \\chi \
_{16}\\right)+q^{331/7} \\left(87335813266 \\chi _3+87335725528
   \\chi _{14}+174671538022 \\chi _{18}\\right)+q^{332/7} \\left(91324933968 \
\\chi _8+91325023704 \\chi
   _9+182649957672 \\chi _{19}\\right)+q^{333/7} \\left(95490168006 \\chi \
_6+95490076290 \\chi _{11}+190980245090
   \\chi _{21}\\right)+q^{334/7} \\left(99838774138 \\chi _4+99838867770 \
\\chi _{13}+199677641110 \\chi
   _{17}\\right)+q^{335/7} \\left(104378712152 \\chi _1+104378807790 \\chi \
_2+208757519942 \\chi _{15}\\right)+q^{48}
   \\left(109118148396 \\chi _7+109118246184 \\chi _{10}+218236395402 \\chi \
_{20}\\right)+q^{337/7}
   \\left(114065518518 \\chi _5+114065418574 \\chi _{12}+228130936254 \\chi \
_{16}\\right)+q^{338/7}
   \\left(119229465048 \\chi _3+119229567072 \\chi _{14}+238459032120 \\chi \
_{18}\\right)+q^{339/7}
   \\left(124619431262 \\chi _8+124619327080 \\chi _9+249238759202 \\chi \
_{19}\\right)+q^{340/7} \\left(130244690084
   \\chi _6+130244796606 \\chi _{11}+260489485824 \\chi \
_{21}\\right)+q^{341/7} \\left(136115459242 \\chi
   _4+136115350388 \\chi _{13}+272230809630 \\chi _{17}\\right)+q^{342/7} \
\\left(142241907512 \\chi _1+142241796414
   \\chi _2+284483704816 \\chi _{15}\\right)+q^{49} \\left(148634759872 \\chi \
_7+148634646418 \\chi _{10}+297269405380
   \\chi _{20}\\right)+q^{344/7} \\left(155305251840 \\chi _5+155305367820 \
\\chi _{12}+310610619660 \\chi
   _{16}\\right)+q^{345/7} \\left(162265238008 \\chi _3+162265119512 \\chi \
_{14}+324530358456 \\chi
   _{18}\\right)+q^{346/7} \\left(169526537390 \\chi _8+169526658332 \\chi \
_9+339053194782 \\chi
   _{19}\\right)+q^{347/7} \\left(177102091208 \\chi _6+177101967720 \\chi \
_{11}+354204058928 \\chi
   _{21}\\right)+q^{348/7} \\left(185004709314 \\chi _4+185004835524 \\chi \
_{13}+370009545804 \\chi
   _{17}\\right)+q^{349/7} \\left(193248261304 \\chi _1+193248390244 \\chi \
_2+386496650560 \\chi _{15}\\right)+q^{50}
   \\left(201847009680 \\chi _7+201847141272 \\chi _{10}+403694150952 \\chi \
_{20}\\right)+q^{351/7}
   \\left(210815707232 \\chi _5+210815572890 \\chi _{12}+421631281136 \\chi \
_{16}\\right)+q^{352/7}
   \\left(220169514747 \\chi _3+220169652040 \\chi _{14}+440339165766 \\chi \
_{18}\\right)+q^{353/7}
   \\left(229924798404 \\chi _8+229924658158 \\chi _9+459849456562 \\chi \
_{19}\\right)+q^{354/7} \\left(240097838260
   \\chi _6+240097981366 \\chi _{11}+480195820676 \\chi \
_{21}\\right)+q^{355/7} \\left(250706328712 \\chi
   _4+250706182620 \\chi _{13}+501412510262 \\chi _{17}\\right)+q^{356/7} \
\\left(261768042300 \\chi _1+261767893020
   \\chi _2+523535935320 \\chi _{15}\\right)+q^{51} \\left(273301658134 \\chi \
_7+273301505674 \\chi _{10}+546603164906
   \\chi _{20}\\right)+q^{358/7} \\left(285326702034 \\chi _5+285326857602 \
\\chi _{12}+570653558530 \\chi
   _{16}\\right)+q^{359/7} \\left(297863691822 \\chi _3+297863533020 \\chi \
_{14}+595727224842 \\chi
   _{18}\\right)+q^{360/7} \\left(310933275716 \\chi _8+310933437950 \\chi \
_9+621866714802 \\chi
   _{19}\\right)+q^{361/7} \\left(324557786694 \\chi _6+324557621012 \\chi \
_{11}+649115406546 \\chi
   _{21}\\right)+q^{362/7} \\left(338759561976 \\chi _4+338759731024 \\chi \
_{13}+677519293000 \\chi
   _{17}\\right)+q^{363/7} \\left(353562558092 \\chi _1+353562730618 \\chi \
_2+707125289904 \\chi _{15}\\right)+q^{52}
   \\left(368991457780 \\chi _7+368991634024 \\chi _{10}+737983090604 \\chi \
_{20}\\right)+q^{365/7}
   \\left(385071803142 \\chi _5+385071623172 \\chi _{12}+770143426314 \\chi \
_{16}\\right)+q^{366/7}
   \\left(401829903162 \\chi _3+401830086758 \\chi _{14}+803659991150 \\chi \
_{18}\\right)+q^{367/7}
   \\left(419293904180 \\chi _8+419293716804 \\chi _9+838587619728 \\chi \
_{19}\\right)+q^{368/7} \\left(437492063338
   \\chi _6+437492254724 \\chi _{11}+874984318062 \\chi \
_{21}\\right)+q^{369/7} \\left(456454775390 \\chi
   _4+456454579994 \\chi _{13}+912909356674 \\chi _{17}\\right)+q^{370/7} \
\\left(476212789032 \\chi _1+476212589698
   \\chi _2+952425377432 \\chi _{15}\\right)+q^{53} \\left(496798317858 \\chi \
_7+496798114446 \\chi _{10}+993596432304
   \\chi _{20}\\right)+q^{372/7} \\left(518244980636 \\chi _5+518245188364 \
\\chi _{12}+1036490170336 \\chi
   _{16}\\right)+q^{373/7} \\left(540587999248 \\chi _3+540587787180 \\chi \
_{14}+1081175785068 \\chi
   _{18}\\right)+q^{374/7} \\left(563863051922 \\chi _8+563863268244 \\chi \
_9+1127726320166 \\chi
   _{19}\\right)+q^{375/7} \\left(588108370756 \\chi _6+588108150034 \\chi \
_{11}+1176216522184 \\chi
   _{21}\\right)+q^{376/7} \\left(613362504514 \\chi _4+613362729900 \\chi \
_{13}+1226725233008 \\chi
   _{17}\\right)+q^{377/7} \\left(639666476000 \\chi _1+639666706072 \\chi \
_2+1279333182072 \\chi _{15}\\right)+q^{54}
   \\left(667062616666 \\chi _7+667062851322 \\chi _{10}+1334125469430 \\chi \
_{20}\\right)+q^{379/7}
   \\left(695594748619 \\chi _5+695594509206 \\chi _{12}+1391189256354 \\chi \
_{16}\\right)+q^{380/7}
   \\left(725308068450 \\chi _3+725308312896 \\chi _{14}+1450616381346 \\chi \
_{18}\\right)+q^{381/7}
   \\left(756250597350 \\chi _8+756250347866 \\chi _9+1512500946728 \\chi \
_{19}\\right)+q^{382/7} \\left(788470890062
   \\chi _6+788471144512 \\chi _{11}+1576942033054 \\chi \
_{21}\\right)+q^{383/7} \\left(822020738190 \\chi
   _4+822020478600 \\chi _{13}+1644041216790 \\chi _{17}\\right)+q^{384/7} \
\\left(856952825864 \\chi _1+856952560866
   \\chi _2+1713905388290 \\chi _{15}\\right)+q^{55} \\left(893322214728 \
\\chi _7+893321944280 \\chi
   _{10}+1786644157418 \\chi _{20}\\right)+q^{386/7} \\left(931186272314 \
\\chi _5+931186548124 \\chi
   _{12}+1862372820438 \\chi _{16}\\right)+q^{387/7} \\left(970604964748 \
\\chi _3+970604683412 \\chi
   _{14}+1941209649792 \\chi _{18}\\right)+q^{388/7} \\left(1011639343672 \
\\chi _8+1011639630852 \\chi
   _9+2023278972880 \\chi _{19}\\right)+q^{389/7} \\left(1054354339380 \\chi \
_6+1054354046328 \\chi
   _{11}+2108708385708 \\chi _{21}\\right)+q^{390/7} \\left(1098815824096 \
\\chi _4+1098816122920 \\chi
   _{13}+2197631948704 \\chi _{17}\\right)+q^{391/7} \\left(1145093486464 \
\\chi _1+1145093791270 \\chi
   _2+2290187276016 \\chi _{15}\\right)+q^{56} \\left(1193259293678 \\chi \
_7+1193259604776 \\chi _{10}+2386518898454
   \\chi _{20}\\right)+q^{393/7} \\left(1243387770502 \\chi _5+1243387453090 \
\\chi _{12}+2486775225354 \\chi
   _{16}\\right)+q^{394/7} \\left(1295555856392 \\chi _3+1295556180048 \\chi \
_{14}+2591112034664 \\chi
   _{18}\\right)+q^{395/7} \\left(1349844839372 \\chi _8+1349844509272 \\chi \
_9+2699689348644 \\chi
   _{19}\\right)+q^{396/7} \\left(1406337359366 \\chi _6+1406337696230 \\chi \
_{11}+2812675057418 \\chi
   _{21}\\right)+q^{397/7} \\left(1465121001882 \\chi _4+1465120658202 \\chi \
_{13}+2930241658228 \\chi
   _{17}\\right)+q^{398/7} \\left(1526285208078 \\chi _1+1526284857666 \\chi \
_2+3052570065744 \\chi
   _{15}\\right)+q^{57} \\left(1589923282882 \\chi _7+1589922925534 \\chi \
_{10}+3179846210322 \\chi
   _{20}\\right)+q^{400/7} \\left(1656132314982 \\chi _5+1656132679626 \\chi \
_{12}+3312264992690 \\chi
   _{16}\\right)+q^{401/7} \\left(1725013579630 \\chi _3+1725013207644 \\chi \
_{14}+3450026787274 \\chi
   _{18}\\right)+q^{402/7} \\left(1796670583440 \\chi _8+1796670962668 \\chi \
_9+3593341548074 \\chi
   _{19}\\right)+q^{403/7} \\left(1871212774652 \\chi _6+1871212387940 \\chi \
_{11}+3742425160588 \\chi
   _{21}\\right)+q^{404/7} \\left(1948751681596 \\chi _4+1948752076160 \\chi \
_{13}+3897503757756 \\chi
   _{17}\\right)+q^{405/7} \\left(2029404756334 \\chi _1+2029405158788 \\chi \
_2+4058809917176 \\chi
   _{15}\\right)+q^{58} \\left(2113293366348 \\chi _7+2113293776622 \\chi \
_{10}+4226587140900 \\chi
   _{20}\\right)+q^{407/7} \\left(2200543182306 \\chi _5+2200542763965 \\chi \
_{12}+4401085946271 \\chi
   _{16}\\right)+q^{408/7} \\left(2291284044266 \\chi _3+2291284471038 \\chi \
_{14}+4582568517430 \\chi
   _{18}\\right)+q^{409/7} \\left(2385652534196 \\chi _8+2385652098918 \\chi \
_9+4771304630952 \\chi
   _{19}\\right)+q^{410/7} \\left(2483788049260 \\chi _6+2483788492968 \\chi \
_{11}+4967576542228 \\chi
   _{21}\\right)+q^{411/7} \\left(2585837595288 \\chi _4+2585837142918 \\chi \
_{13}+5171674740420 \\chi
   _{17}\\right)+q^{412/7} \\left(2691951742462 \\chi _1+2691951281006 \\chi \
_2+5383903021234 \\chi
   _{15}\\right)+q^{59} \\left(2802287297648 \\chi _7+2802286827040 \\chi \
_{10}+5604574124688 \\chi
   _{20}\\right)+q^{414/7} \\left(2917007260416 \\chi _5+2917007740082 \\chi \
_{12}+5834015002788 \\chi
   _{16}\\right)+q^{415/7} \\left(3036281383058 \\chi _3+3036280894042 \\chi \
_{14}+6072562274770 \\chi
   _{18}\\right)+q^{416/7} \\left(3160283630034 \\chi _8+3160284128818 \\chi \
_9+6320567758852 \\chi
   _{19}\\right)+q^{417/7} \\left(3289197123728 \\chi _6+3289196615116 \\chi \
_{11}+6578393741236 \\chi
   _{21}\\right)+q^{418/7} \\left(3423209101430 \\chi _4+3423209619812 \\chi \
_{13}+6846418718834 \\chi
   _{17}\\right)+q^{419/7} \\left(3562516004904 \\chi _1+3562516533340 \\chi \
_2+7125032538244 \\chi
   _{15}\\right)+q^{60} \\left(3707320909186 \\chi _7+3707321448110 \\chi \
_{10}+7414642359764 \\chi
   _{20}\\right)+q^{421/7} \\left(3857834074892 \\chi _5+3857833525384 \\chi \
_{12}+7715667597764 \\chi
   _{16}\\right)+q^{422/7} \\left(4014272810286 \\chi _3+4014273370308 \\chi \
_{14}+8028546180594 \\chi
   _{18}\\right)+q^{423/7} \\left(4176864927076 \\chi _8+4176864356250 \\chi \
_9+8353729285900 \\chi
   _{19}\\right)+q^{424/7} \\left(4345843630686 \\chi _6+4345844212796 \\chi \
_{11}+8691687840886 \\chi
   _{21}\\right)+q^{425/7} \\left(4521453854316 \\chi _4+4521453260824 \\chi \
_{13}+9042907115140 \\chi
   _{17}\\right)+q^{426/7} \\left(4703947037070 \\chi _1+4703946432284 \\chi \
_2+9407893472016 \\chi
   _{15}\\right)+q^{61} \\left(4893584681270 \\chi _7+4893584064854 \\chi \
_{10}+9787168743418 \\chi
   _{20}\\right)+q^{428/7} \\left(5090638342470 \\chi _5+5090638971012 \\chi \
_{12}+10181277313482 \\chi
   _{16}\\right)+q^{429/7} \\left(5295390454496 \\chi _3+5295389813744 \\chi \
_{14}+10590780271012 \\chi
   _{18}\\right)+q^{430/7} \\left(5508131057574 \\chi _8+5508131710494 \\chi \
_9+11016262765272 \\chi
   _{19}\\right)+q^{431/7} \\left(5729164333388 \\chi _6+5729163667960 \\chi \
_{11}+11458328001348 \\chi
   _{21}\\right)+q^{432/7} \\left(5958802100082 \\chi _4+5958802778516 \\chi \
_{13}+11917604881464 \\chi
   _{17}\\right)+q^{433/7} \\left(6197370537440 \\chi _1+6197371229012 \\chi \
_2+12394741763538 \\chi
   _{15}\\right)+q^{62} \\left(6445206885558 \\chi _7+6445207590212 \\chi \
_{10}+12890414475770 \\chi
   _{20}\\right)+q^{435/7} \\left(6702660273330 \\chi _5+6702659555256 \\chi \
_{12}+13405319831574 \\chi
   _{16}\\right)+q^{436/7} \\left(6970091612483 \\chi _3+6970092344542 \\chi \
_{14}+13940183954014 \\chi
   _{18}\\right)+q^{437/7} \\left(7247878183186 \\chi _8+7247877437016 \\chi \
_9+14495755620202 \\chi
   _{19}\\right)+q^{438/7} \\left(7536407072960 \\chi _6+7536407833168 \\chi \
_{11}+15072814909212 \\chi
   _{21}\\right)+q^{439/7} \\left(7836083533146 \\chi _4+7836082758492 \\chi \
_{13}+15672166288502 \\chi
   _{17}\\right)+q^{440/7} \\left(8147324235492 \\chi _1+8147323445826 \\chi \
_2+16294647681318 \\chi
   _{15}\\right)+q^{63} \\left(8470562045864 \\chi _7+8470561241064 \\chi \
_{10}+16941123290142 \\chi
   _{20}\\right)+q^{442/7} \\left(8806246099484 \\chi _5+8806246919392 \\chi \
_{12}+17612493015636 \\chi
   _{16}\\right)+q^{443/7} \\left(9154842964194 \\chi _3+9154842128780 \\chi \
_{14}+18309685092974 \\chi
   _{18}\\right)+q^{444/7} \\left(9516832512208 \\chi _8+9516833363716 \\chi \
_9+19033665879248 \\chi
   _{19}\\right)+q^{445/7} \\left(9892716541140 \\chi _6+9892715673366 \\chi \
_{11}+19785432211132 \\chi
   _{21}\\right)+q^{446/7} \\left(10283010389932 \\chi _4+10283011273932 \
\\chi _{13}+20566021663864 \\chi
   _{17}\\right)+q^{447/7} \\left(10688251859494 \\chi _1+10688252760132 \
\\chi _2+21376504623080 \\chi
   _{15}\\right)+q^{64} \\left(11108997014516 \\chi _7+11108997932440 \\chi \
_{10}+22217994943470 \\chi
   _{20}\\right)+q^{449/7} \\left(11545821377540 \\chi _5+11545820442160 \
\\chi _{12}+23091641819700 \\chi
   _{16}\\right)+q^{450/7} \\left(11999319953254 \\chi _3+11999320906042 \
\\chi _{14}+23998640862866 \\chi
   _{18}\\right)+q^{451/7} \\left(12470113321950 \\chi _8+12470112351288 \
\\chi _9+24940225669610 \\chi
   _{19}\\right)+q^{452/7} \\left(12958839220266 \\chi _6+12958840209472 \
\\chi _{11}+25917679429738 \\chi
   _{21}\\right)+q^{453/7} \\left(13466163596146 \\chi _4+13466162588234 \
\\chi _{13}+26932326188100 \\chi
   _{17}\\right)+q^{454/7} \\left(13992771968488 \\chi _1+13992770941870 \
\\chi _2+27985542906610 \\chi
   _{15}\\right)+q^{65} \\left(14539375776838 \\chi _7+14539374731028 \\chi \
_{10}+29078750507866 \\chi
   _{20}\\right)+q^{456/7} \\left(15106712671790 \\chi _5+15106713737462 \
\\chi _{12}+30213426413090 \\chi
   _{16}\\right)+q^{457/7} \\left(15695548176080 \\chi _3+15695547090320 \
\\chi _{14}+31391095262500 \\chi
   _{18}\\right)+q^{458/7} \\left(16306670472350 \\chi _8+16306671578188 \
\\chi _9+32613342050538 \\chi
   _{19}\\right)+q^{459/7} \\left(16940901818906 \\chi _6+16940900692510 \
\\chi _{11}+33881802515410 \\chi
   _{21}\\right)+q^{460/7} \\left(17599087823808 \\chi _4+17599088971526 \
\\chi _{13}+35198176791306 \\chi
   _{17}\\right)+q^{461/7} \\left(18282109198314 \\chi _1+18282110367570 \
\\chi _2+36564219565884 \\chi
   _{15}\\right)+q^{66} \\left(18990876539182 \\chi _7+18990877729956 \\chi \
_{10}+37981754273266 \\chi
   _{20}\\right)+q^{463/7} \\left(19726332060346 \\chi _5+19726330847490 \
\\chi _{12}+39452662903646 \\chi
   _{16}\\right)+q^{464/7} \\left(20489449817432 \\chi _3+20489451053136 \
\\chi _{14}+40978900870568 \\chi
   _{18}\\right)+q^{465/7} \\left(21281243861160 \\chi _8+21281242602384 \
\\chi _9+42562486467832 \\chi
   _{19}\\right)+q^{466/7} \\left(22102757523723 \\chi _6+22102758805604 \
\\chi _{11}+44205516325000 \\chi
   _{21}\\right)+q^{467/7} \\left(22955077960706 \\chi _4+22955076655156 \
\\chi _{13}+45910154615862 \\chi
   _{17}\\right)+q^{468/7} \\left(23839325227648 \\chi _1+23839323897632 \
\\chi _2+47678649129712 \\chi
   _{15}\\right)+q^{67} \\left(24756660735230 \\chi _7+24756659380468 \\chi \
_{10}+49513320111198 \\chi
   _{20}\\right)+q^{470/7} \\left(25708287855786 \\chi _5+25708289235324 \
\\chi _{12}+51416577091110 \\chi
   _{16}\\right)+q^{471/7} \\left(26695454375154 \\chi _3+26695452970258 \
\\chi _{14}+53390907350022 \\chi
   _{18}\\right)+q^{472/7} \\left(27719445996532 \\chi _8+27719447427658 \
\\chi _9+55438893419542 \\chi
   _{19}\\right)+q^{473/7} \\left(28781601371236 \\chi _6+28781599913592 \
\\chi _{11}+57563201284828 \\chi
   _{21}\\right)+q^{474/7} \\left(29883298549092 \\chi _4+29883300033272 \
\\chi _{13}+59766598587120 \\chi
   _{17}\\right)+q^{475/7} \\left(31025970463568 \\chi _1+31025971974942 \
\\chi _2+62051942433680 \\chi
   _{15}\\right)+q^{68} \\left(32211098459750 \\chi _7+32211099999220 \\chi \
_{10}+64422198458970 \\chi
   _{20}\\right)+q^{477/7} \\left(33440214900682 \\chi _5+33440213332830 \
\\chi _{12}+66880428238458 \\chi
   _{16}\\right)+q^{478/7} \\left(34714903760734 \\chi _3+34714905357048 \
\\chi _{14}+69429809112794 \\chi
   _{18}\\right)+q^{479/7} \\left(36036811476474 \\chi _8+36036809851018 \
\\chi _9+72073621327492 \\chi
   _{19}\\right)+q^{480/7} \\left(37407633497912 \\chi _6+37407635153430 \
\\chi _{11}+74815268656452 \\chi
   _{21}\\right)+q^{481/7} \\left(38829133410858 \\chi _4+38829131724920 \
\\chi _{13}+77658265130594 \\chi
   _{17}\\right)+q^{482/7} \\left(40303129173804 \\chi _1+40303127457368 \
\\chi _2+80606256631172 \\chi
   _{15}\\right)+q^{69} \\left(41831504471410 \\chi _7+41831502723792 \\chi \
_{10}+83663007200506 \\chi
   _{20}\\right)+q^{484/7} \\left(43416209866156 \\chi _5+43416211645982 \
\\chi _{12}+86832421506784 \\chi
   _{16}\\right)+q^{485/7} \\left(45059266342402 \\chi _3+45059264530004 \
\\chi _{14}+90118530872406 \\chi
   _{18}\\right)+q^{486/7} \\left(46762757399860 \\chi _8+46762759244896 \
\\chi _9+93525516650234 \\chi
   _{19}\\right)+q^{487/7} \\left(48528848852556 \\chi _6+48528846974092 \
\\chi _{11}+97057695821088 \\chi
   _{21}\\right)+q^{488/7} \\left(50359771777266 \\chi _4+50359773690198 \
\\chi _{13}+100719545467464 \\chi
   _{17}\\right)+q^{489/7} \\left(52257842992510 \\chi _1+52257844940282 \
\\chi _2+104515687938486 \\chi
   _{15}\\right)+q^{70} \\left(54225457169968 \\chi _7+54225459152724 \\chi \
_{10}+108450916316952 \\chi
   _{20}\\right)+q^{491/7} \\left(56265090656700 \\chi _5+56265088638168 \
\\chi _{12}+112530179294868 \\chi
   _{16}\\right)+q^{492/7} \\left(58379302810178 \\chi _3+58379304865570 \
\\chi _{14}+116758607681622 \\chi
   _{18}\\right)+q^{493/7} \\left(60570750466998 \\chi _8+60570748374298 \
\\chi _9+121141498835334 \\chi
   _{19}\\right)+q^{494/7} \\left(62842171141926 \\chi _6+62842173272076 \
\\chi _{11}+125684344414002 \\chi
   _{21}\\right)+q^{495/7} \\left(65196408260596 \\chi _4+65196406092168 \
\\chi _{13}+130392814358864 \\chi
   _{17}\\right)+q^{496/7} \\left(67636393997708 \\chi _1+67636391789826 \
\\chi _2+135272785781378 \\chi
   _{15}\\right)+q^{71} \\left(70165164453072 \\chi _7+70165162205271 \\chi \
_{10}+140330326658343 \\chi
   _{20}\\right)+q^{498/7} \\left(72785861806452 \\chi _5+72785864094310 \
\\chi _{12}+145571725907064 \\chi
   _{16}\\right)+q^{499/7} \\left(75501739480244 \\chi _3+75501737151410 \
\\chi _{14}+151003476625264 \\chi
   _{18}\\right)+q^{500/7} \\left(78316152602406 \\chi _8+78316154973444 \
\\chi _9+156632307575850 \\chi
   _{19}\\right)+q^{501/7} \\left(81232584190340 \\chi _6+81232581776632 \
\\chi _{11}+162465165973508 \\chi
   _{21}\\right)+q^{502/7} \\left(84254623908550 \\chi _4+84254626365148 \
\\chi _{13}+168509250267102 \\chi
   _{17}\\right)+q^{503/7} \\left(87385995070628 \\chi _1+87385997571070 \
\\chi _2+174771992641698 \\chi
   _{15}\\right)+O\\left(q^{72}\\right)\
\>", "Output",
 CellChangeTimes->{{3.5572034154834337`*^9, 3.557203431044188*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "7"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "19"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.551177732778845*^9, 3.551177752882126*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{
      SubscriptBox["\[Chi]", "10"], "+", 
      SubscriptBox["\[Chi]", "20"]}]},
    {"1", 
     SubscriptBox["\[Chi]", "5"]},
    {"2", 
     RowBox[{
      SubscriptBox["\[Chi]", "14"], "+", 
      SubscriptBox["\[Chi]", "18"]}]},
    {"3", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Chi]", "19"]}]},
    {"4", 
     RowBox[{
      SubscriptBox["\[Chi]", "6"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "21"]}]}]},
    {"5", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"6", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"7", 
     RowBox[{
      RowBox[{"3", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "20"]}]}]},
    {"8", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"9", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"10", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "19"]}]}]},
    {"11", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"5", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"11", " ", 
       SubscriptBox["\[Chi]", "21"]}]}]},
    {"12", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]},
    {"13", 
     RowBox[{
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"14", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["\[Chi]", "7"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "20"]}]}]},
    {"15", 
     RowBox[{
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"16", 
     RowBox[{
      RowBox[{"15", " ", 
       SubscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"18", " ", 
       SubscriptBox["\[Chi]", "14"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "18"]}]}]},
    {"17", 
     RowBox[{
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"36", " ", 
       SubscriptBox["\[Chi]", "19"]}]}]},
    {"18", 
     RowBox[{
      RowBox[{"22", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"46", " ", 
       SubscriptBox["\[Chi]", "21"]}]}]},
    {"19", 
     RowBox[{
      RowBox[{"28", " ", 
       SubscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"26", " ", 
       SubscriptBox["\[Chi]", "13"]}], "+", 
      RowBox[{"52", " ", 
       SubscriptBox["\[Chi]", "17"]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.551177749130034*^9, 3.551177753176969*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "7"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "19", ",", "1"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "21"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "19", ",", "1"}], "}"}]}], "]"}]}], 
      "}"}], "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552886601747843*^9, 3.552886609550023*^9}, {
  3.552887004360059*^9, 3.552887004523501*^9}, {3.5529091221015663`*^9, 
  3.5529091313735332`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"7", " ", "r"}], "0", "1", "2", "3", "4", "5", "6", "7", "8", 
     "9", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19"},
    {"1", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
     "8", "0", "0", "0", "0", "0", "0"},
    {"2", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
     "10", "0", "0", "0", "0", "0", "0"},
    {"3", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", 
     "0", "0", "0", "15", "0", "0", "0"},
    {"4", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "6", 
     "0", "0", "0", "0", "0", "0", "28"},
    {"5", "0", "1", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", 
     "0", "0", "14", "0", "0", "0", "0"},
    {"6", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "6", "0", 
     "0", "0", "0", "0", "0", "22", "0"},
    {"7", "0", "0", "0", "0", "0", "0", "0", "3", "0", "0", "0", "0", "0", 
     "0", "10", "0", "0", "0", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", 
     "0", "0", "0", "0", "20", "0", "0"},
    {"9", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", 
     "0", "0", "0", "0", "16", "0", "0"},
    {"10", "1", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", 
     "0", "12", "0", "0", "0", "0", "0"},
    {"11", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "5", "0", 
     "0", "0", "0", "0", "0", "24", "0"},
    {"12", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", 
     "0", "0", "12", "0", "0", "0", "0"},
    {"13", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "8", 
     "0", "0", "0", "0", "0", "0", "26"},
    {"14", "0", "0", "1", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", 
     "0", "0", "0", "18", "0", "0", "0"},
    {"15", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "0", 
     "16", "0", "0", "0", "0", "0", "0"},
    {"16", "0", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", 
     "0", "0", "26", "0", "0", "0", "0"},
    {"17", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "16", 
     "0", "0", "0", "0", "0", "0", "52"},
    {"18", "0", "0", "1", "0", "0", "0", "0", "0", "0", "8", "0", "0", "0", 
     "0", "0", "0", "32", "0", "0", "0"},
    {"19", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "10", "0", "0", 
     "0", "0", "0", "0", "36", "0", "0"},
    {"20", "1", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", 
     "0", "22", "0", "0", "0", "0", "0"},
    {"21", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "11", "0", 
     "0", "0", "0", "0", "0", "46", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.552887180198249*^9, 3.5529096769985723`*^9}]
}, Open  ]]
},
WindowSize->{1018, 966},
WindowMargins->{{120, Automatic}, {-7, Automatic}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 69846, 1722, 2178, "Input",
 InitializationCell->True],
Cell[70406, 1744, 2474, 47, 50, "Input"],
Cell[72883, 1793, 923, 23, 50, "Input"],
Cell[CellGroupData[{
Cell[73831, 1820, 297328, 7436, 6586, InheritFromParent],
Cell[371162, 9258, 46068, 825, 6619, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417267, 10088, 403, 12, 30, "Input"],
Cell[417673, 10102, 4527, 153, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422237, 10260, 1211, 35, 50, "Input"],
Cell[423451, 10297, 3213, 60, 364, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Mathematica files/8A_Moonshine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    287208,       7515]
NotebookOptionsPosition[    286453,       7486]
NotebookOutlinePosition[    286814,       7502]
CellTagsIndexPosition[    286771,       7499]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Theta", "-", " ", 
    RowBox[{"und", " ", "Etafunktion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "q", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"25", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"49", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"121", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"169", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"289", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"361", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"529", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"841", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"961", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1369", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1681", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1849", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2209", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2401", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2809", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3481", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"3721", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"4489", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5041", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5329", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"5929", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6241", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"6889", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7225", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"7921", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"8281", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9025", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"9409", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"10609", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"11881", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"12769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"13225", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"14641", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"15625", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"16129", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17161", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"17689", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"18769", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"19321", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"20449", "/", "24"}], ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"21025", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22201", "/", "24"}], ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"22801", "/", "24"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", "q"}], "-", 
         RowBox[{"72", 
          RowBox[{"q", "^", "2"}]}], "-", 
         RowBox[{"96", 
          RowBox[{"q", "^", "3"}]}], "-", 
         RowBox[{"168", 
          RowBox[{"q", "^", "4"}]}], "-", 
         RowBox[{"144", 
          RowBox[{"q", "^", "5"}]}], "-", 
         RowBox[{"288", 
          RowBox[{"q", "^", "6"}]}]}], ")"}]}], "/", "24"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "e2_1000"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"E2", "[", "q", "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"E2", "[", 
       RowBox[{"q", "^", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Summanden", " ", "der", " ", "\[Mu]"}], "-", "Reihen"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS3", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
        RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS4", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "8"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MuS2", "[", 
     RowBox[{"n_", ",", "q_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", "^", "n"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zerlegung", " ", "des", " ", "elliptischen", " ", "Genus"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"500", "/", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigma", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MuS2", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"2", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS3", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"MuS4", "[", 
             RowBox[{"n", ",", "q"}], "]"}], "/", 
            RowBox[{"Theta", "[", 
             RowBox[{"4", ",", "q"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "Decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dec", "[", 
     RowBox[{"F_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", "q", "]"}], "/", 
           RowBox[{
            RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}], "-", 
          RowBox[{"B", " ", 
           RowBox[{"Sigma", "[", "q", "]"}]}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Character", " ", "Table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ex", "[", "n_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"I", "/", "n"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"{", 
     RowBox[{
     "16", ",", "16", ",", "16", ",", "16", ",", "16", ",", "16", ",", "16", 
      ",", "16", ",", "16", ",", "16", ",", "16", ",", "16", ",", "16", ",", 
      "16", ",", "16", ",", "16"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
          ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", "1", ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"Ex", "[", "4", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "8", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Ex", "[", "8", "]"}], "^", "3"}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Ex", "[", "8", "]"}], "^", "3"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"Ex", "[", "4", "]"}]}], ",", 
          RowBox[{"Ex", "[", "8", "]"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}], "//", "FullSimplify"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Entwicklung", " ", "der", " ", "twisted", " ", "twining", " ", 
     "genera"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"(", 
     RowBox[{"g", ",", "1"}], ")"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg1", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"Psi", "[", 
         RowBox[{
          RowBox[{"1", "/", "4"}], ",", "q"}], "]"}]}], "+", 
       RowBox[{"8", 
        RowBox[{"Psi", "[", 
         RowBox[{
          RowBox[{"1", "/", "8"}], ",", "q"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fgx", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "^", "6"}]}], "/", 
       RowBox[{
        RowBox[{"Theta", "[", 
         RowBox[{"4", ",", "q"}], "]"}], "^", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FgxS", "[", "q_", "]"}], ":=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], "^", "6"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"Eta", "[", 
          RowBox[{"q", "^", "2"}], "]"}], "^", "6"}], "/", 
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"2", ",", "q"}], "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fg", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "8"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fg1", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "8"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "8"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "8"}], ",", "8"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "7"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FgX", "[", 
      RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"SeriesData", "[", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "m", " ", 
               RowBox[{"k", "/", "8"}]}], "]"}], 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"Fgx", "[", "q", "]"}], ",", 
               RowBox[{"k", "/", "8"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "0", ",", 
              RowBox[{"l", "*", "8"}]}], "}"}]}], "]"}], ",", "0", ",", 
          RowBox[{"l", "*", "8"}], ",", "8"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "7"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Fg", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"5", "/", "8"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "5"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"1", "/", "8"}]}], "]"}], 
           RowBox[{"FgX", "[", 
            RowBox[{"q", ",", "1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"7", "/", "8"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "7"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"2", "/", "8"}]}], "]"}], 
           RowBox[{"FgX", "[", 
            RowBox[{"q", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"3", "/", "8"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "3"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"2", "/", "8"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"1", "/", "8"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"7", "/", "8"}]}], "]"}], 
           RowBox[{"FgX", "[", 
            RowBox[{"q", ",", "7"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"6", "/", "8"}]}], "]"}], 
           RowBox[{"FgX", "[", 
            RowBox[{"q", ",", "6"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"3", "/", "8"}]}], "]"}], 
           RowBox[{"FgX", "[", 
            RowBox[{"q", ",", "3"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"6", "/", "8"}]}], "]"}], 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "6"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"5", "/", "8"}]}], "]"}], " ", 
           RowBox[{"FgX", "[", 
            RowBox[{"q", ",", "5"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"4", "/", "8"}]}], "]"}], " ", 
           RowBox[{"Fg", "[", 
            RowBox[{"q", ",", "4"}], "]"}]}], ",", " ", 
          RowBox[{"FgX", "[", 
           RowBox[{"q", ",", "0"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"4", "/", "8"}]}], "]"}], 
           RowBox[{"FgX", "[", 
            RowBox[{"q", ",", "4"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"-", "1"}]}], "*", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"chi", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "]"}], "*", 
         RowBox[{"F", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"Eta", "[", "q", "]"}], "^", "3"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.529053045327821*^9, 3.529053080560557*^9}, {
   3.529053112136609*^9, 3.529053166207844*^9}, {3.52905320676523*^9, 
   3.5290534587892323`*^9}, {3.529058256130266*^9, 3.529058373507183*^9}, {
   3.529058488198042*^9, 3.529058514408608*^9}, {3.5290588711275597`*^9, 
   3.529058874750656*^9}, 3.529059379929407*^9, {3.529059482471177*^9, 
   3.5290594832748528`*^9}, {3.529059797889114*^9, 3.5290598811066217`*^9}, 
   3.529059949821344*^9, {3.529060007693643*^9, 3.529060007885269*^9}, {
   3.529060065278593*^9, 3.529060068238212*^9}, {3.529060130672065*^9, 
   3.529060172672364*^9}, {3.52906027585106*^9, 3.529060310611478*^9}, {
   3.529061229486286*^9, 3.5290612296382313`*^9}, {3.529061272367587*^9, 
   3.529061273327024*^9}, {3.5290613453292427`*^9, 3.5290613497286367`*^9}, {
   3.529061843778968*^9, 3.529061844303555*^9}, {3.529061922575592*^9, 
   3.52906196347668*^9}, {3.5290629135291243`*^9, 3.529062914115203*^9}, {
   3.529062979424776*^9, 3.5290629797340097`*^9}, {3.529063045306489*^9, 
   3.5290630455230637`*^9}, {3.5290632031342278`*^9, 
   3.5290632032423897`*^9}, {3.5290642639799128`*^9, 
   3.5290642706115017`*^9}, {3.529064320132966*^9, 3.5290643445415*^9}, {
   3.529064400190981*^9, 3.5290644280070267`*^9}, {3.529065626286231*^9, 
   3.529065677152584*^9}, {3.5290657230581617`*^9, 3.529065729250153*^9}, {
   3.5290657830838947`*^9, 3.529065807379388*^9}, {3.529138976515037*^9, 
   3.529139009513504*^9}, {3.529142836929388*^9, 3.529142896400441*^9}, {
   3.52914307287498*^9, 3.529143074389686*^9}, {3.529143446141466*^9, 
   3.529143495791736*^9}, {3.529143567437233*^9, 3.529143590746599*^9}, {
   3.529143963655337*^9, 3.529143964970455*^9}, {3.529144248934821*^9, 
   3.529144249986907*^9}, 3.529144372471063*^9, {3.529144451033384*^9, 
   3.529144482117042*^9}, {3.529144719213326*^9, 3.529144857228467*^9}, {
   3.5366442698765163`*^9, 3.536644363165131*^9}, {3.536644406627419*^9, 
   3.53664441091324*^9}, {3.5366448189792128`*^9, 3.5366448459236603`*^9}, {
   3.5366451105217123`*^9, 3.536645180848803*^9}, {3.53664525552944*^9, 
   3.536645408099769*^9}, {3.5366476191398687`*^9, 3.536647735251445*^9}, {
   3.536647809036099*^9, 3.536647947249199*^9}, {3.536648081049554*^9, 
   3.5366481936395693`*^9}, {3.536648588780162*^9, 3.536648609217658*^9}, {
   3.5366486597718143`*^9, 3.5366486600374327`*^9}, {3.536648846287867*^9, 
   3.53664884635336*^9}, {3.5366498070267553`*^9, 3.536649862836732*^9}, {
   3.536649950691774*^9, 3.53664998692568*^9}, {3.536650111023528*^9, 
   3.53665023664596*^9}, {3.536650282594591*^9, 3.5366503077059937`*^9}, {
   3.536650346083363*^9, 3.536650346764874*^9}, {3.536650912643125*^9, 
   3.53665091674162*^9}, {3.536654035182932*^9, 3.536654064478599*^9}, {
   3.536654148937912*^9, 3.5366541549870253`*^9}, {3.536654196853551*^9, 
   3.536654199061414*^9}, {3.536654274300255*^9, 3.536654275961062*^9}, 
   3.536656011152996*^9, {3.536656048316979*^9, 3.5366560497672863`*^9}, {
   3.536656917261182*^9, 3.5366569173800697`*^9}, {3.5366586304960527`*^9, 
   3.536658742332621*^9}, {3.536658784078095*^9, 3.536658787614653*^9}, {
   3.536658877719882*^9, 3.5366589189839563`*^9}, {3.5366589622242317`*^9, 
   3.536658997889577*^9}, 3.53666183732483*^9, {3.536662764351836*^9, 
   3.536662764423566*^9}, {3.536673526336775*^9, 3.5366735684058437`*^9}, {
   3.5366736044231977`*^9, 3.536673676541572*^9}, {3.536673715021802*^9, 
   3.5366737510574503`*^9}, {3.536673876340192*^9, 3.5366738796428947`*^9}, {
   3.536674340766403*^9, 3.5366743756028023`*^9}, {3.536674486370697*^9, 
   3.53667457265252*^9}, 3.5366747625278807`*^9, {3.536674927616105*^9, 
   3.536674976272821*^9}, {3.5366753447604427`*^9, 3.536675416027588*^9}, 
   3.536675489686674*^9, {3.536675554990814*^9, 3.536675596081105*^9}, 
   3.5366759106759367`*^9, 3.53667650505739*^9, {3.536676595138538*^9, 
   3.53667659910787*^9}, {3.536676776508033*^9, 3.536676793007861*^9}, {
   3.5366768273411293`*^9, 3.536676829356*^9}, 3.53667687973737*^9, {
   3.536676941736524*^9, 3.536676948143444*^9}, 3.5366769807786903`*^9, {
   3.53667706853017*^9, 3.536677132417832*^9}, {3.536677251386945*^9, 
   3.536677303352242*^9}, {3.536677782687323*^9, 3.536677786779665*^9}, {
   3.536677844190205*^9, 3.536677845279928*^9}, {3.536677983858843*^9, 
   3.536677990740415*^9}, {3.536678095342005*^9, 3.536678096590289*^9}, {
   3.5366782183516827`*^9, 3.5366782566731462`*^9}, {3.536678333091988*^9, 
   3.536678353591838*^9}, 3.53667843501471*^9, 3.5366785627410173`*^9, {
   3.536679083247704*^9, 3.53667909045535*^9}, {3.536679220961137*^9, 
   3.536679223230805*^9}, {3.536679427171232*^9, 3.5366794295767937`*^9}, {
   3.536679677274159*^9, 3.536679684309607*^9}, 3.536679949225725*^9, {
   3.536680640147106*^9, 3.5366806653358*^9}, {3.536681914903697*^9, 
   3.536681919632039*^9}, {3.536687425272081*^9, 3.536687427019314*^9}, {
   3.53668765222554*^9, 3.536687658752083*^9}, 3.5366877170829906`*^9, {
   3.5366886486082773`*^9, 3.536688670134942*^9}, 3.536690909816661*^9, {
   3.53669130020494*^9, 3.536691376080348*^9}, {3.5366915772415257`*^9, 
   3.536691583519166*^9}, {3.536691770998165*^9, 3.5366917724327383`*^9}, 
   3.536691813426731*^9, 3.5366920014110737`*^9, {3.536692334980199*^9, 
   3.5366923414621563`*^9}, {3.536729974569006*^9, 3.536729975527131*^9}, {
   3.536730282037142*^9, 3.536730282515916*^9}, {3.536733111964569*^9, 
   3.536733123235587*^9}, {3.536733573720731*^9, 3.536733596495778*^9}, {
   3.536735032074239*^9, 3.5367350885345993`*^9}, {3.536735126402721*^9, 
   3.5367351535531073`*^9}, {3.5367351870622063`*^9, 3.536735204064513*^9}, {
   3.536735299590599*^9, 3.5367355011579323`*^9}, {3.536735542184334*^9, 
   3.536735650508789*^9}, {3.536736072104908*^9, 3.536736080568039*^9}, 
   3.5367361595062513`*^9, 3.5367367506422863`*^9, 3.536737812906822*^9, {
   3.536767549078026*^9, 3.536767569561393*^9}, {3.536769154756385*^9, 
   3.536769187724187*^9}, {3.536777233062016*^9, 3.5367772340143337`*^9}, {
   3.536779091022175*^9, 3.536779133966154*^9}, {3.536781027341722*^9, 
   3.536781032846946*^9}, {3.536847419773718*^9, 3.536847453712158*^9}, {
   3.536847542868898*^9, 3.536847581677876*^9}, {3.536847700817745*^9, 
   3.536847709943638*^9}, {3.536848097665244*^9, 3.53684810145116*^9}, {
   3.536848412166505*^9, 3.536848412284957*^9}, {3.53684881926763*^9, 
   3.536848850474666*^9}, {3.536850685549913*^9, 3.5368506857860003`*^9}, {
   3.5368510404133368`*^9, 3.536851040616269*^9}, 3.536855381640232*^9, {
   3.536856138048256*^9, 3.536856138232273*^9}, {3.53691996351248*^9, 
   3.536919991633377*^9}, 3.5369201512796164`*^9, {3.541503007098585*^9, 
   3.5415030090851593`*^9}, {3.5415031366447363`*^9, 3.541503136776016*^9}, {
   3.5415031831078157`*^9, 3.541503206866684*^9}, {3.541503265645022*^9, 
   3.541503267477515*^9}, 3.541503311445964*^9, {3.5415033721806192`*^9, 
   3.541503372516354*^9}, {3.541503639804903*^9, 3.541503639934476*^9}, 
   3.5415040566903133`*^9, {3.541504331590569*^9, 3.541504331987248*^9}, {
   3.5415048810606623`*^9, 3.541504881201747*^9}, {3.541560824379423*^9, 
   3.5415608247543783`*^9}, {3.541561455295018*^9, 3.541561455669086*^9}, 
   3.541561556723542*^9, {3.54156184779521*^9, 3.541561855966466*^9}, {
   3.541561926882227*^9, 3.5415619283845654`*^9}, {3.5415765777483263`*^9, 
   3.5415765780075703`*^9}, {3.541581068913471*^9, 3.5415810707398033`*^9}, 
   3.5417432205260973`*^9, {3.544952382874797*^9, 3.544952427248073*^9}, {
   3.544952922869933*^9, 3.54495292297696*^9}, {3.544953100659124*^9, 
   3.544953236711102*^9}, {3.544953512586677*^9, 3.544953549317178*^9}, {
   3.544953794196899*^9, 3.544953872565057*^9}, {3.544954089428842*^9, 
   3.544954093947548*^9}, {3.544954270492915*^9, 3.544954273478058*^9}, {
   3.5449543871000233`*^9, 3.544954457363899*^9}, 3.544955307584854*^9, {
   3.5449554259268913`*^9, 3.544955453084117*^9}, {3.544955496865345*^9, 
   3.5449555288242397`*^9}, 3.544955569420251*^9, 3.545022980416555*^9, {
   3.545023031090633*^9, 3.545023035371381*^9}, {3.5450231127197857`*^9, 
   3.545023149737513*^9}, {3.545023192718107*^9, 3.5450231955013523`*^9}, {
   3.5450232687250853`*^9, 3.545023276417304*^9}, {3.545023336733623*^9, 
   3.545023363069182*^9}, {3.545023466281129*^9, 3.545023479554942*^9}, {
   3.5450235162072687`*^9, 3.5450235239140387`*^9}, {3.545023555502803*^9, 
   3.5450235689844303`*^9}, 3.5450236329896173`*^9, 3.545023664432811*^9, {
   3.545023696621649*^9, 3.5450237059046593`*^9}, 3.5450238194209623`*^9, {
   3.545023869947975*^9, 3.545023870665534*^9}, {3.545024001789568*^9, 
   3.5450240297846117`*^9}, {3.545024191678536*^9, 3.545024229399313*^9}, {
   3.545024316035956*^9, 3.545024317576232*^9}, {3.545024363860971*^9, 
   3.5450244327684317`*^9}, {3.545024473486342*^9, 3.5450244952757463`*^9}, {
   3.545024619281343*^9, 3.545024626436961*^9}, {3.545024693276738*^9, 
   3.545024725800696*^9}, {3.54502787809258*^9, 3.5450278935262127`*^9}, 
   3.5450279239985228`*^9, {3.545028256144981*^9, 3.545028300160161*^9}, {
   3.545028336201803*^9, 3.545028399030182*^9}, 3.54502843307933*^9, 
   3.545028550229909*^9, {3.545028787751986*^9, 3.545028794176866*^9}, 
   3.5450292365737*^9, {3.5450308505917597`*^9, 3.545030910558378*^9}, {
   3.545030955178013*^9, 3.5450311012549343`*^9}, {3.5450348136331053`*^9, 
   3.5450348277940607`*^9}, 3.545035791204108*^9, {3.5450361180075817`*^9, 
   3.545036213180605*^9}, {3.545036332204859*^9, 3.545036363506711*^9}, {
   3.5450364680580387`*^9, 3.545036487085083*^9}, {3.545036526783375*^9, 
   3.5450366193662863`*^9}, {3.5450366623491507`*^9, 3.545036676450488*^9}, {
   3.54503672451606*^9, 3.545036737870721*^9}, {3.545036798300153*^9, 
   3.54503680337383*^9}, {3.545037466095785*^9, 3.545037478947146*^9}, {
   3.5450375410207233`*^9, 3.545037541312607*^9}, 3.545037662466803*^9, {
   3.545037714940598*^9, 3.5450377405835247`*^9}, 3.5450378368475924`*^9, {
   3.5450380563682632`*^9, 3.545038096468772*^9}, {3.545038182284317*^9, 
   3.545038195698985*^9}, {3.545038256601615*^9, 3.545038345526607*^9}, 
   3.545040436026731*^9, {3.5450405021032763`*^9, 3.5450405170676317`*^9}, {
   3.545040929515893*^9, 3.5450410112362957`*^9}, {3.54504105078039*^9, 
   3.545041130504343*^9}, {3.54504118652742*^9, 3.5450413458949842`*^9}, {
   3.5450416055673018`*^9, 3.545041610336052*^9}, {3.545042364733773*^9, 
   3.5450423893085527`*^9}, 3.5450424956231194`*^9, {3.5450425729451427`*^9, 
   3.545042580498254*^9}, {3.545043293703643*^9, 3.545043310642577*^9}, {
   3.545044408860054*^9, 3.545044497733472*^9}, {3.545044728297822*^9, 
   3.5450448362527637`*^9}, 3.545044882020698*^9, 3.545044963179391*^9, 
   3.5450450214337*^9, {3.54504505155768*^9, 3.545045078899485*^9}, {
   3.54504513754035*^9, 3.54504514354526*^9}, {3.54504518410143*^9, 
   3.545045197179929*^9}, {3.5450452990792313`*^9, 3.5450453414781427`*^9}, {
   3.5450453906397257`*^9, 3.5450454012827168`*^9}, 3.545045504890736*^9, {
   3.545046791043651*^9, 3.5450467916676283`*^9}, {3.5450468744375467`*^9, 
   3.545047010579589*^9}, 3.545047130271002*^9, {3.545047657208449*^9, 
   3.545047666796028*^9}, {3.5450481558167753`*^9, 3.545048160780772*^9}, 
   3.54504821617702*^9, 3.545057347979589*^9, 3.54505745265163*^9, {
   3.545057484999015*^9, 3.5450576293876877`*^9}, {3.54505767880838*^9, 
   3.5450577366476393`*^9}, {3.545057814759955*^9, 3.5450578393350363`*^9}, {
   3.545057921072673*^9, 3.54505810971301*^9}, {3.54505844876023*^9, 
   3.545058478278244*^9}, {3.545058808879015*^9, 3.545059040298202*^9}, {
   3.545059126966116*^9, 3.5450591306506844`*^9}, {3.545059162091316*^9, 
   3.5450591721544323`*^9}, 3.5450625950949574`*^9, 3.545062631472735*^9, {
   3.545102602741695*^9, 3.545102613695343*^9}, {3.545102789651826*^9, 
   3.545102808172373*^9}, {3.545372528505742*^9, 3.545372579752223*^9}, 
   3.545372654668227*^9, 3.5480822172308617`*^9, {3.548172339930017*^9, 
   3.548172398042831*^9}, {3.548498031370767*^9, 3.548498040881021*^9}, {
   3.549087537235991*^9, 3.549087641114792*^9}, {3.549087723662902*^9, 
   3.549087851861642*^9}, {3.549087888962579*^9, 3.5490879376038*^9}, {
   3.549088009983345*^9, 3.549088016067083*^9}, {3.549088107786233*^9, 
   3.549088120131527*^9}, {3.549088273516099*^9, 3.549088306288733*^9}, {
   3.549088401040217*^9, 3.549088446717358*^9}, {3.549793274178297*^9, 
   3.5497933991835947`*^9}, {3.549793601435011*^9, 3.549793676999765*^9}, {
   3.5497946892918053`*^9, 3.549794700645245*^9}, 3.551176452329525*^9, {
   3.555833240588058*^9, 3.5558332870422497`*^9}, {3.5558359066992292`*^9, 
   3.555835907147855*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multiplicities", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mlt", "=", 
   RowBox[{
    RowBox[{"multiplicities", " ", "+", " ", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{
          RowBox[{"Sigma", "[", "q", "]"}], "/", "24"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"multiplicities", " ", "/.", " ", 
        RowBox[{"q", "\[Rule]", "0"}]}], ")"}]}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5366792333266478`*^9, 3.536679236376277*^9}, {
   3.536680017916642*^9, 3.53668017199251*^9}, {3.536681933346816*^9, 
   3.536681937604684*^9}, {3.5366919880892067`*^9, 3.536691999280864*^9}, {
   3.536733737604924*^9, 3.5367337529966793`*^9}, {3.536848105605912*^9, 
   3.536848107966457*^9}, {3.5368482017853937`*^9, 3.5368483154484043`*^9}, 
   3.536848357682967*^9, {3.5368487132467546`*^9, 3.5368487387518806`*^9}, {
   3.5369200225957737`*^9, 3.5369200348541107`*^9}, {3.541502984392321*^9, 
   3.54150298632201*^9}, {3.541503120059676*^9, 3.541503121236615*^9}, {
   3.541503235384741*^9, 3.541503237831294*^9}, {3.5415033129531527`*^9, 
   3.541503314123343*^9}, {3.541503467224353*^9, 3.5415034699113283`*^9}, {
   3.541504096159945*^9, 3.5415041733585157`*^9}, {3.541504238232998*^9, 
   3.541504325671742*^9}, 3.5415045468426867`*^9, {3.541504813811878*^9, 
   3.541504829610754*^9}, {3.541561858463113*^9, 3.5415618729397087`*^9}, {
   3.541561957410471*^9, 3.541561958563384*^9}, {3.5415630233034363`*^9, 
   3.5415630299852667`*^9}, {3.5417434920733967`*^9, 3.541743495359906*^9}, {
   3.541743544849317*^9, 3.541743553298647*^9}, 3.544953258023871*^9, {
   3.5449537276011477`*^9, 3.544953729148902*^9}, {3.544954496981213*^9, 
   3.5449544970413437`*^9}, 3.545036367201592*^9, {3.5450415902208967`*^9, 
   3.545041590419676*^9}, 3.545046883290863*^9, {3.545047575045369*^9, 
   3.545047577180459*^9}, 3.5450577767457523`*^9, {3.5450590522762117`*^9, 
   3.545059053137569*^9}, {3.545372596255507*^9, 3.545372605086692*^9}, {
   3.555833295210286*^9, 3.555833302033331*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"decomposition", " ", "into", " ", "M_", "24", " ", "irreps"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dec", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "n"], " ", 
      RowBox[{"mlt", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQHXJhQ8O5yFeOs0wKmkD0xouTV4PouVa9a0H00pfF
teeB9DWdhDoQvfH+2n4QXffgDphu2tZ9+yaQ9grVfgyifyQw8t0C0v/cRPlB
9BI3thPKUa8cc3Ueg2kpiyTNVZmvHFVmHAHTf+bG7gPRCdccL4FovtPTr4Ho
jJ/P34LobyrnvoLoGd3yP8D6ttr/AdEu03dwrAbSh1a85QHRv04GK4FoM5V4
HRD9R/M+mI6QZDUF0VpR4mYg2oidwQFE711lAKZD1s1yA9EtWos8QPTDuCUx
IFrZ7heYXqqgVAiiXz9KqgTRXxY31YHoqmcsPSB6xulLTvuB9CqZLg8QrfVo
mcCs/FeO5wWnC4LorJuTVSMLXzmu6LioCaLL7DuNQLTvHk9jEP3IaokFiJ50
ws0RRP8Utn0UUvrKUVDm52MQDQDD5tnY
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Chi]", "9"], "+", 
      SubscriptBox["\[Chi]", "13"]}], ")"}], "+", 
    RowBox[{
     SubscriptBox["\[Chi]", "6"], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Chi]", "10"], "+", 
       SubscriptBox["\[Chi]", "14"]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SqrtBox["q"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", "q"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"14", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"20", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"40", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"46", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"46", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"54", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"64", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"84", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"84", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"98", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"112", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"112", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"129", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"129", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"148", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"148", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"168", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"168", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"192", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"192", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"220", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"220", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"248", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"248", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"282", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"282", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"320", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"320", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"360", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"360", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"408", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"408", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"460", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"460", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"514", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"516", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"580", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"580", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"652", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"652", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"728", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"728", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"816", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"816", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"912", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"912", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1016", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1016", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1134", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1134", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1264", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1264", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1404", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1404", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1560", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1560", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1734", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1734", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1920", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1920", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2129", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2129", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2358", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2358", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2604", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2604", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2880", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2880", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3180", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3180", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3504", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3504", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3864", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3864", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4256", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4256", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4680", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4680", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5148", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5148", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5658", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"5658", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6208", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6208", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6812", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6812", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7472", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7472", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8182", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"8182", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8962", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8960", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9808", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"9808", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10720", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10720", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11718", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"11718", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12800", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"12800", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13968", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"13968", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15240", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"15240", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16618", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16618", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18104", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"18104", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19720", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"19720", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21468", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"21468", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23350", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"23350", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25392", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"25392", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27600", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"27600", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29976", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"29976", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32550", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"32550", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "10"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35328", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"35328", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38313", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"38313", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41544", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"41544", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45026", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"45026", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48768", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"48768", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52808", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"52808", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"57156", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"57156", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"61828", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"61828", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66864", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"66864", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72280", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"72280", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78092", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"78092", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"84348", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"84348", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"91072", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"91072", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98280", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"98280", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"106032", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"106032", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"114352", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"114352", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"123264", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"123264", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132840", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"132840", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"143106", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"143106", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"154098", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"154098", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"165890", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"165892", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"178524", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"178524", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"192040", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"192040", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"206526", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"206526", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"222032", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"222032", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"238608", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"238608", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"256356", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"256356", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"275338", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"275338", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"295616", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"295616", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"317308", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"317308", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"340488", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"340488", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"365232", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"365232", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "14"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"391680", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"391680", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"419920", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"419920", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"450048", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"450048", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"482220", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"482220", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"516544", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"516544", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"553140", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"553140", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"592188", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"592188", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"633820", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"633820", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "15"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"678176", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"678176", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"725465", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"725465", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"775852", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"775852", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"829500", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"829500", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"886656", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"886656", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"947512", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"947512", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1012264", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1012264", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1081206", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1081206", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1154560", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1154560", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1232568", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1232568", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1315560", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1315560", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1403806", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1403806", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1497600", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1497600", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1597320", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1597320", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1703292", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1703292", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1815856", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1815856", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "17"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1935456", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1935456", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2062480", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2062480", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2197328", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2197328", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2340522", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2340522", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2492512", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2492512", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2653776", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2653776", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2824920", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2824920", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3006476", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3006476", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "18"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3199010", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3199008", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3403216", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3403216", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3619728", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3619728", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3849214", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3849214", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4092480", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4092480", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4350268", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4350268", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4623364", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4623364", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4912698", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4912698", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "19"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5219152", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5219152", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5543640", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5543640", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5887248", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"5887248", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6251000", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6251000", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6635968", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6635968", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7043420", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"7043420", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7474544", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7474544", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7930604", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7930604", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "20"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8413056", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"8413056", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8923296", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8923296", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9462802", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"9462802", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10033254", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"10033254", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10636288", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"10636288", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11273616", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11273616", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11947188", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"11947188", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12658914", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12658914", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "21"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13410784", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13410784", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14205057", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"14205057", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15043944", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15043944", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15929766", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"15929766", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16865136", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"16865136", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17852620", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"17852620", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18894920", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"18894920", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19995042", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"19995042", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21155968", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"21155968", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22380840", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"22380840", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23673120", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"23673120", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25036270", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"25036270", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26473920", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"26473920", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27990068", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"27990068", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29588728", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"29588728", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31274096", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"31274096", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33050784", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"33050784", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"34923424", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"34923424", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36896872", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"36896872", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38976444", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"38976444", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41167488", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"41167488", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43475616", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"43475616", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45906936", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"45906936", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48467622", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"48467622", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51164160", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"51164160", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54003560", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"54003560", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"56992952", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"56992952", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60139800", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"60139800", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"49", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63452162", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"63452164", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"66938260", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"66938260", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70606676", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"70606676", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74466678", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"74466678", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "25"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"78527704", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"78527704", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"82799640", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"82799640", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87293124", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"87293124", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92019000", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"92019000", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"51", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96988640", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"96988640", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"102214224", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"102214224", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"107708216", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"107708216", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"113483678", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"113483678", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "26"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"119554560", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"119554560", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"125935176", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"125935176", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"132640496", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"132640496", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"139686498", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"139686498", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"147089600", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"147089600", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"154866960", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"154866960", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"163036860", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"163036860", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"171618100", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"171618100", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "27"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"180630336", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"180630336", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"190094480", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"190094480", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"200032044", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"200032044", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"210465528", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"210465528", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"221418816", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"221418816", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"232916512", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"232916512", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"244984360", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"244984360", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"257649618", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"257649618", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"270940416", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"270940416", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"284886153", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"284886153", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"299517936", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"299517936", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"314867902", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"314867902", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"57", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"330969600", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"330969600", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"347858516", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"347858516", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"365571304", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"365571304", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"384146248", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"384146248", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"403623792", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"403623792", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"424045720", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"424045720", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"445455692", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"445455692", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"467899740", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"467899740", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"491425488", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"491425488", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"516082680", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"516082680", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"541923696", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"541923696", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"569002770", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"569002770", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"597376512", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"597376512", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"627104504", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"627104504", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"658248462", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"658248462", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"690872778", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"690872778", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"725045184", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"725045184", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"760835836", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"760835836", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"798317944", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"798317944", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"837568452", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"837568452", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "31"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"878667072", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"878667072", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"921696984", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"921696984", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"966745512", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"966745512", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1013903186", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1013903186", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1063264448", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1063264448", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1114928360", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1114928360", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1168997664", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1168997664", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"255", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1225579496", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1225579496", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1284786178", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1284786176", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"257", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1346734240", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1346734240", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"129", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1411545152", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1411545152", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"259", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1479346200", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1479346200", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"65", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1550269440", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1550269440", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"261", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1624452516", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1624452516", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1702039596", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1702039596", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"263", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1783180238", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1783180238", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "33"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1868030336", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1868030336", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1956753040", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1956753040", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2049517656", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2049517656", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"267", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2146500636", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2146500636", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2247886512", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2247886512", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"269", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2353866844", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2353866844", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2464641184", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2464641184", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"271", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2580418170", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2580418170", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2701414400", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2701414400", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"273", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2827855440", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2827855440", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"137", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2959977048", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2959977048", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"275", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3098023950", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3098023950", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3242251008", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3242251008", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"277", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3392924460", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3392924460", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3550320684", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3550320684", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"279", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3714727466", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3714727466", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "35"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3886445280", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3886445280", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"281", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4065786088", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4065786088", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4253074672", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4253074672", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"283", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4448649978", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4448649978", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4652863936", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4652863936", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"285", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4866082848", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"4866082848", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5088688872", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5088688872", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"287", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5321078820", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5321078820", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5563665600", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5563665600", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"289", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5816879873", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5816879873", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"145", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6081168776", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6081168776", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"291", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6356997528", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6356997528", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"73", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6644851200", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6644851200", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"293", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6945233380", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6945233380", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"147", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7258667964", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7258667964", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"295", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7585700976", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7585700976", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7926899312", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7926899312", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"297", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8282852640", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"8282852640", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8654175300", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8654175300", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"299", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9041505136", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"9041505136", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"75", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9445505456", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"9445505456", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"301", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9866867152", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9866867152", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10306307528", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"10306307528", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"303", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10764572364", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"10764572364", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11242438272", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"11242438272", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11740711456", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"11740711456", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"153", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12260230040", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"12260230040", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12801866562", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"12801866562", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13366526720", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"13366526720", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"309", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13955151960", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"13955151960", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"155", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14568722064", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"14568722064", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"311", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15208254050", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"15208254050", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "39"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15874804896", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"15874804896", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"313", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16569474320", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"16569474320", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17293403788", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"17293403788", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"315", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18047779380", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"18047779380", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18833834880", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"18833834880", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"317", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19652850820", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"19652850820", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20506157544", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"20506157544", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"319", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21395138604", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"21395138604", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22321229824", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"22321229824", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"321", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23285922696", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"23285922696", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24290768016", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"24290768016", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"323", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"25337375000", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"25337375000", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"81", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26427415042", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"26427415044", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27562625564", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"27562625564", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"163", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28744809324", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"28744809324", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"327", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"29975838472", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"29975838472", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31257658656", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"31257658656", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"329", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32592288560", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"32592288560", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"165", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"33981824208", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"33981824208", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"331", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35428443498", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"35428443498", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36934405904", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"36934405904", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"333", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38502057060", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"38502057060", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40133833800", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"40133833800", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"335", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"41832263932", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"41832263932", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43599971328", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"43599971328", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"45439681360", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"45439681360", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"169", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"47354220822", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"47354220822", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"339", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"49346523588", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"49346523588", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51419636352", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"51419636352", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"341", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"53576718968", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"53576718968", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"171", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"55821050516", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"55821050516", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"343", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"58156035504", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"58156035504", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "43"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60585204592", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"60585204592", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"345", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63112221072", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"63112221072", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"173", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65740887756", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"65740887756", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"68475147958", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"68475147958", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"71319092544", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"71319092544", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"349", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74276967468", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"74276967468", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"175", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77353175064", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"77353175064", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"351", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"80552281824", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"80552281824", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"83879026560", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"83879026560", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"353", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"87338322080", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"87338322080", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"177", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90935263728", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"90935263728", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"355", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"94675138200", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"94675138200", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"89", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98563425792", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"98563425792", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"357", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"102605809680", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"102605809680", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"179", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"106808185452", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"106808185452", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"359", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"111176664018", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"111176664018", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "45"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"115717581616", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"115717581616", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"361", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"120437510313", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"120437510313", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"125343261516", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"125343261516", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"363", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"130441896818", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"130441896818", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"135740739552", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"135740739552", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"365", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"141247378888", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"141247378888", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"183", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"146969681800", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"146969681800", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"152915805630", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"152915805630", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"159094202880", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"159094202880", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"369", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"165513634416", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"165513634416", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"185", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"172183183032", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"172183183032", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"371", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"179112259248", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"179112259248", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"186310615680", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"186310615680", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"373", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"193788361780", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"193788361780", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"187", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"201555970744", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"201555970744", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"375", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"209624295048", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"209624295048", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "47"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"218004582720", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"218004582720", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"226708485280", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"226708485280", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"189", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"235748074656", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"235748074656", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"379", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"245135861082", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"245135861082", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"254884802112", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"254884802112", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"381", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"265008321288", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"265008321288", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"275520327600", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"275520327600", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"383", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"286435225822", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"286435225822", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"297767937024", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"297767937024", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"385", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"309533919696", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"309533919696", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"193", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"321749181752", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"321749181752", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"387", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"334430302878", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"334430302878", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"97", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"347594457600", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"347594457600", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"389", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"361259429036", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"361259429036", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"195", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"375443633248", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"375443633248", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"391", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"390166144596", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"390166144596", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "49"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"405446711304", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"405446711304", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"393", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"421305782040", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"421305782040", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"197", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"437764533756", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"437764533756", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"395", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"454844889200", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"454844889200", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"99", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"472569546128", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"472569546128", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"490962007740", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"490962007740", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"199", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"510046602360", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"510046602360", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"399", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"529848515552", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"529848515552", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"550393823266", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"550393823264", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"401", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"571709514184", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"571709514184", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"201", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"593823524848", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"593823524848", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"403", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"616764775788", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"616764775788", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"640563196864", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"640563196864", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"405", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"665249765508", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"665249765508", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"203", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"690856546464", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"690856546464", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"407", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"717416720160", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"717416720160", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "51"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"744964624480", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"744964624480", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"773535798432", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"773535798432", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"205", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"803167013728", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"803167013728", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"411", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"833896320756", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"833896320756", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"865763096256", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"865763096256", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"413", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"898808078600", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"898808078600", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"207", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"933073418264", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"933073418264", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"415", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"968602729836", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"968602729836", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "52"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1005441131648", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1005441131648", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"417", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1043635300920", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1043635300920", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"209", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1083233530656", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1083233530656", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"419", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1124285773974", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1124285773974", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"105", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1166843704320", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1166843704320", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"421", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1210960777940", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1210960777940", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"211", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1256692283188", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1256692283188", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"423", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1304095406394", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1304095406394", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "53"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1353229300368", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1353229300368", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"425", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1404155139128", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1404155139128", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"213", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1456936190192", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1456936190192", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"427", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1511637889500", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"1511637889500", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1568327902160", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"1568327902160", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"429", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1627076201760", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"1627076201760", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1687955152200", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"1687955152200", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"431", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1751039575334", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"1751039575334", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "54"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1816406837760", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"1816406837760", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"433", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1884136940280", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"1884136940280", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"217", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1954312593104", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"1954312593104", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"435", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2027019310680", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2027019310680", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2102345509824", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2102345509824", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"437", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2180382593000", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2180382593000", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"219", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2261225052016", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"2261225052016", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"439", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2344970575626", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"2344970575626", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "55"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2431720141536", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"2431720141536", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"441", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2521578130137", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"2521578130137", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"221", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2614652442192", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"2614652442192", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2711054600534", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"2711054600534", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2810899874752", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"2810899874752", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"445", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2914307409744", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"2914307409744", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"223", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3021400338432", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"3021400338432", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"447", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3132305918116", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"3132305918116", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3247155671040", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"3247155671040", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"449", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3366085509128", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"3366085509128", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"225", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3489235882970", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"3489235882970", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"451", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3616751935908", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"3616751935908", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"113", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3748783641600", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"3748783641600", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"453", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3885485967000", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"3885485967000", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"227", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4027019041116", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"4027019041116", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"455", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4173548306552", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"4173548306552", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "57"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4325244698112", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"4325244698112", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"457", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4482284827280", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"4482284827280", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"229", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4644851149276", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"4644851149276", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"459", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4813132158576", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"4813132158576", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4987322590560", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"4987322590560", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"461", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5167623605804", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"5167623605804", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"231", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5354243003888", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"5354243003888", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5547395443842", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"5547395443842", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5747302647296", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"5747302647296", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"465", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5954193632160", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"5954193632160", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6168304953888", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"6168304953888", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"467", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6389880929082", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"6389880929082", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6619173890880", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"6619173890880", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"469", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6856444453024", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"6856444453024", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"235", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7101961755592", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"7101961755592", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"471", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7356003744544", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"7356003744544", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "59"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7618857460368", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"7618857460368", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"473", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7890819308120", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"7890819308120", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"237", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8172195363352", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"8172195363352", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"475", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8463301687350", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"8463301687350", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8764464624256", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"8764464624256", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"477", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9076021135380", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"9076021135380", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"239", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9398319143664", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"9398319143664", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"479", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9731717860334", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"9731717860334", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "60"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10076588150016", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"10076588150016", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"481", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10433312907552", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"10433312907552", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"241", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10802287416536", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"10802287416536", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"483", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11183919748248", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"11183919748248", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"121", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11578631173634", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"11578631173636", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"485", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11986856556584", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"11986856556584", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"243", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12409044790164", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"12409044790164", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"487", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12845659246602", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"12845659246602", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "61"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13297178208688", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"13297178208688", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"489", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13764095346600", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"13764095346600", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"245", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14246920209204", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"14246920209204", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"491", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14746178697502", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"14746178697502", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"123", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15262413585376", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"15262413585376", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"493", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15796185056120", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"15796185056120", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"247", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16348071221672", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"16348071221672", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"495", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16918668691160", " ", 
        SubscriptBox["\[Chi]", "9"]}], "+", 
       RowBox[{"16918668691160", " ", 
        SubscriptBox["\[Chi]", "13"]}]}], ")"}], " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17508593157120", " ", 
        SubscriptBox["\[Chi]", "6"]}], "+", 
       RowBox[{"17508593157120", " ", 
        SubscriptBox["\[Chi]", "8"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"497", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18118479964400", " ", 
        SubscriptBox["\[Chi]", "10"]}], "+", 
       RowBox[{"18118479964400", " ", 
        SubscriptBox["\[Chi]", "14"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"249", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18748984730912", " ", 
        SubscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"18748984730912", " ", 
        SubscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"499", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19400783987970", " ", 
        SubscriptBox["\[Chi]", "12"]}], "+", 
       RowBox[{"19400783987970", " ", 
        SubscriptBox["\[Chi]", "16"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "2"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20074575803264", " ", 
        SubscriptBox["\[Chi]", "5"]}], "+", 
       RowBox[{"20074575803264", " ", 
        SubscriptBox["\[Chi]", "7"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"501", "/", "8"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20771080458912", " ", 
        SubscriptBox["\[Chi]", "11"]}], "+", 
       RowBox[{"20771080458912", " ", 
        SubscriptBox["\[Chi]", "15"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"251", "/", "4"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21491041150476", " ", 
        SubscriptBox["\[Chi]", "1"]}], "+", 
       RowBox[{"21491041150476", " ", 
        SubscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "8"}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "63"],
     SeriesData[$CellContext`q, 0, {}, 0, 1512, 24],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, {
    Subscript[$CellContext`\[Chi], 9] + Subscript[$CellContext`\[Chi], 13], 0,
      0, 
     Subscript[$CellContext`\[Chi], 6], 0, 0, 
     Subscript[$CellContext`\[Chi], 10] + Subscript[$CellContext`\[Chi], 14], 
     0, 0, 2 Subscript[$CellContext`\[Chi], 2] + 
     2 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     2 Subscript[$CellContext`\[Chi], 12] + 
     2 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     2 Subscript[$CellContext`\[Chi], 5] + 
     4 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     4 Subscript[$CellContext`\[Chi], 11] + 
     4 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     4 Subscript[$CellContext`\[Chi], 1] + 
     4 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     6 Subscript[$CellContext`\[Chi], 9] + 
     6 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     8 Subscript[$CellContext`\[Chi], 6] + 
     8 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     9 Subscript[$CellContext`\[Chi], 10] + 
     9 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     12 Subscript[$CellContext`\[Chi], 2] + 
     12 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     14 Subscript[$CellContext`\[Chi], 12] + 
     14 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     16 Subscript[$CellContext`\[Chi], 5] + 
     16 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     20 Subscript[$CellContext`\[Chi], 11] + 
     20 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     24 Subscript[$CellContext`\[Chi], 1] + 
     24 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     28 Subscript[$CellContext`\[Chi], 9] + 
     28 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     34 Subscript[$CellContext`\[Chi], 6] + 
     32 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     40 Subscript[$CellContext`\[Chi], 10] + 
     40 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     46 Subscript[$CellContext`\[Chi], 2] + 
     46 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     54 Subscript[$CellContext`\[Chi], 12] + 
     54 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     64 Subscript[$CellContext`\[Chi], 5] + 
     64 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     72 Subscript[$CellContext`\[Chi], 11] + 
     72 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     84 Subscript[$CellContext`\[Chi], 1] + 
     84 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     98 Subscript[$CellContext`\[Chi], 9] + 
     98 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     112 Subscript[$CellContext`\[Chi], 6] + 
     112 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     129 Subscript[$CellContext`\[Chi], 10] + 
     129 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     148 Subscript[$CellContext`\[Chi], 2] + 
     148 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     168 Subscript[$CellContext`\[Chi], 12] + 
     168 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     192 Subscript[$CellContext`\[Chi], 5] + 
     192 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     220 Subscript[$CellContext`\[Chi], 11] + 
     220 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     248 Subscript[$CellContext`\[Chi], 1] + 
     248 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     282 Subscript[$CellContext`\[Chi], 9] + 
     282 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     320 Subscript[$CellContext`\[Chi], 6] + 
     320 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     360 Subscript[$CellContext`\[Chi], 10] + 
     360 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     408 Subscript[$CellContext`\[Chi], 2] + 
     408 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     460 Subscript[$CellContext`\[Chi], 12] + 
     460 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     514 Subscript[$CellContext`\[Chi], 5] + 
     516 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     580 Subscript[$CellContext`\[Chi], 11] + 
     580 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     652 Subscript[$CellContext`\[Chi], 1] + 
     652 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     728 Subscript[$CellContext`\[Chi], 9] + 
     728 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     816 Subscript[$CellContext`\[Chi], 6] + 
     816 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     912 Subscript[$CellContext`\[Chi], 10] + 
     912 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     1016 Subscript[$CellContext`\[Chi], 2] + 
     1016 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     1134 Subscript[$CellContext`\[Chi], 12] + 
     1134 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     1264 Subscript[$CellContext`\[Chi], 5] + 
     1264 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     1404 Subscript[$CellContext`\[Chi], 11] + 
     1404 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     1560 Subscript[$CellContext`\[Chi], 1] + 
     1560 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     1734 Subscript[$CellContext`\[Chi], 9] + 
     1734 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     1920 Subscript[$CellContext`\[Chi], 6] + 
     1920 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     2129 Subscript[$CellContext`\[Chi], 10] + 
     2129 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     2358 Subscript[$CellContext`\[Chi], 2] + 
     2358 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     2604 Subscript[$CellContext`\[Chi], 12] + 
     2604 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     2880 Subscript[$CellContext`\[Chi], 5] + 
     2880 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     3180 Subscript[$CellContext`\[Chi], 11] + 
     3180 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     3504 Subscript[$CellContext`\[Chi], 1] + 
     3504 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     3864 Subscript[$CellContext`\[Chi], 9] + 
     3864 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     4256 Subscript[$CellContext`\[Chi], 6] + 
     4256 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     4680 Subscript[$CellContext`\[Chi], 10] + 
     4680 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     5148 Subscript[$CellContext`\[Chi], 2] + 
     5148 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     5658 Subscript[$CellContext`\[Chi], 12] + 
     5658 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     6208 Subscript[$CellContext`\[Chi], 5] + 
     6208 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     6812 Subscript[$CellContext`\[Chi], 11] + 
     6812 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     7472 Subscript[$CellContext`\[Chi], 1] + 
     7472 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     8182 Subscript[$CellContext`\[Chi], 9] + 
     8182 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     8962 Subscript[$CellContext`\[Chi], 6] + 
     8960 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     9808 Subscript[$CellContext`\[Chi], 10] + 
     9808 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     10720 Subscript[$CellContext`\[Chi], 2] + 
     10720 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     11718 Subscript[$CellContext`\[Chi], 12] + 
     11718 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     12800 Subscript[$CellContext`\[Chi], 5] + 
     12800 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     13968 Subscript[$CellContext`\[Chi], 11] + 
     13968 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     15240 Subscript[$CellContext`\[Chi], 1] + 
     15240 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     16618 Subscript[$CellContext`\[Chi], 9] + 
     16618 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     18104 Subscript[$CellContext`\[Chi], 6] + 
     18104 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     19720 Subscript[$CellContext`\[Chi], 10] + 
     19720 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     21468 Subscript[$CellContext`\[Chi], 2] + 
     21468 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     23350 Subscript[$CellContext`\[Chi], 12] + 
     23350 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     25392 Subscript[$CellContext`\[Chi], 5] + 
     25392 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     27600 Subscript[$CellContext`\[Chi], 11] + 
     27600 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     29976 Subscript[$CellContext`\[Chi], 1] + 
     29976 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     32550 Subscript[$CellContext`\[Chi], 9] + 
     32550 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     35328 Subscript[$CellContext`\[Chi], 6] + 
     35328 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     38313 Subscript[$CellContext`\[Chi], 10] + 
     38313 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     41544 Subscript[$CellContext`\[Chi], 2] + 
     41544 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     45026 Subscript[$CellContext`\[Chi], 12] + 
     45026 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     48768 Subscript[$CellContext`\[Chi], 5] + 
     48768 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     52808 Subscript[$CellContext`\[Chi], 11] + 
     52808 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     57156 Subscript[$CellContext`\[Chi], 1] + 
     57156 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     61828 Subscript[$CellContext`\[Chi], 9] + 
     61828 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     66864 Subscript[$CellContext`\[Chi], 6] + 
     66864 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     72280 Subscript[$CellContext`\[Chi], 10] + 
     72280 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     78092 Subscript[$CellContext`\[Chi], 2] + 
     78092 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     84348 Subscript[$CellContext`\[Chi], 12] + 
     84348 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     91072 Subscript[$CellContext`\[Chi], 5] + 
     91072 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     98280 Subscript[$CellContext`\[Chi], 11] + 
     98280 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     106032 Subscript[$CellContext`\[Chi], 1] + 
     106032 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     114352 Subscript[$CellContext`\[Chi], 9] + 
     114352 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     123264 Subscript[$CellContext`\[Chi], 6] + 
     123264 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     132840 Subscript[$CellContext`\[Chi], 10] + 
     132840 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     143106 Subscript[$CellContext`\[Chi], 2] + 
     143106 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     154098 Subscript[$CellContext`\[Chi], 12] + 
     154098 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     165890 Subscript[$CellContext`\[Chi], 5] + 
     165892 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     178524 Subscript[$CellContext`\[Chi], 11] + 
     178524 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     192040 Subscript[$CellContext`\[Chi], 1] + 
     192040 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     206526 Subscript[$CellContext`\[Chi], 9] + 
     206526 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     222032 Subscript[$CellContext`\[Chi], 6] + 
     222032 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     238608 Subscript[$CellContext`\[Chi], 10] + 
     238608 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     256356 Subscript[$CellContext`\[Chi], 2] + 
     256356 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     275338 Subscript[$CellContext`\[Chi], 12] + 
     275338 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     295616 Subscript[$CellContext`\[Chi], 5] + 
     295616 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     317308 Subscript[$CellContext`\[Chi], 11] + 
     317308 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     340488 Subscript[$CellContext`\[Chi], 1] + 
     340488 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     365232 Subscript[$CellContext`\[Chi], 9] + 
     365232 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     391680 Subscript[$CellContext`\[Chi], 6] + 
     391680 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     419920 Subscript[$CellContext`\[Chi], 10] + 
     419920 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     450048 Subscript[$CellContext`\[Chi], 2] + 
     450048 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     482220 Subscript[$CellContext`\[Chi], 12] + 
     482220 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     516544 Subscript[$CellContext`\[Chi], 5] + 
     516544 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     553140 Subscript[$CellContext`\[Chi], 11] + 
     553140 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     592188 Subscript[$CellContext`\[Chi], 1] + 
     592188 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     633820 Subscript[$CellContext`\[Chi], 9] + 
     633820 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     678176 Subscript[$CellContext`\[Chi], 6] + 
     678176 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     725465 Subscript[$CellContext`\[Chi], 10] + 
     725465 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     775852 Subscript[$CellContext`\[Chi], 2] + 
     775852 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     829500 Subscript[$CellContext`\[Chi], 12] + 
     829500 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     886656 Subscript[$CellContext`\[Chi], 5] + 
     886656 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     947512 Subscript[$CellContext`\[Chi], 11] + 
     947512 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     1012264 Subscript[$CellContext`\[Chi], 1] + 
     1012264 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     1081206 Subscript[$CellContext`\[Chi], 9] + 
     1081206 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     1154560 Subscript[$CellContext`\[Chi], 6] + 
     1154560 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     1232568 Subscript[$CellContext`\[Chi], 10] + 
     1232568 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     1315560 Subscript[$CellContext`\[Chi], 2] + 
     1315560 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     1403806 Subscript[$CellContext`\[Chi], 12] + 
     1403806 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     1497600 Subscript[$CellContext`\[Chi], 5] + 
     1497600 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     1597320 Subscript[$CellContext`\[Chi], 11] + 
     1597320 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     1703292 Subscript[$CellContext`\[Chi], 1] + 
     1703292 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     1815856 Subscript[$CellContext`\[Chi], 9] + 
     1815856 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     1935456 Subscript[$CellContext`\[Chi], 6] + 
     1935456 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     2062480 Subscript[$CellContext`\[Chi], 10] + 
     2062480 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     2197328 Subscript[$CellContext`\[Chi], 2] + 
     2197328 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     2340522 Subscript[$CellContext`\[Chi], 12] + 
     2340522 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     2492512 Subscript[$CellContext`\[Chi], 5] + 
     2492512 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     2653776 Subscript[$CellContext`\[Chi], 11] + 
     2653776 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     2824920 Subscript[$CellContext`\[Chi], 1] + 
     2824920 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     3006476 Subscript[$CellContext`\[Chi], 9] + 
     3006476 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     3199010 Subscript[$CellContext`\[Chi], 6] + 
     3199008 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     3403216 Subscript[$CellContext`\[Chi], 10] + 
     3403216 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     3619728 Subscript[$CellContext`\[Chi], 2] + 
     3619728 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     3849214 Subscript[$CellContext`\[Chi], 12] + 
     3849214 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     4092480 Subscript[$CellContext`\[Chi], 5] + 
     4092480 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     4350268 Subscript[$CellContext`\[Chi], 11] + 
     4350268 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     4623364 Subscript[$CellContext`\[Chi], 1] + 
     4623364 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     4912698 Subscript[$CellContext`\[Chi], 9] + 
     4912698 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     5219152 Subscript[$CellContext`\[Chi], 6] + 
     5219152 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     5543640 Subscript[$CellContext`\[Chi], 10] + 
     5543640 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     5887248 Subscript[$CellContext`\[Chi], 2] + 
     5887248 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     6251000 Subscript[$CellContext`\[Chi], 12] + 
     6251000 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     6635968 Subscript[$CellContext`\[Chi], 5] + 
     6635968 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     7043420 Subscript[$CellContext`\[Chi], 11] + 
     7043420 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     7474544 Subscript[$CellContext`\[Chi], 1] + 
     7474544 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     7930604 Subscript[$CellContext`\[Chi], 9] + 
     7930604 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     8413056 Subscript[$CellContext`\[Chi], 6] + 
     8413056 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     8923296 Subscript[$CellContext`\[Chi], 10] + 
     8923296 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     9462802 Subscript[$CellContext`\[Chi], 2] + 
     9462802 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     10033254 Subscript[$CellContext`\[Chi], 12] + 
     10033254 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     10636288 Subscript[$CellContext`\[Chi], 5] + 
     10636288 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     11273616 Subscript[$CellContext`\[Chi], 11] + 
     11273616 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     11947188 Subscript[$CellContext`\[Chi], 1] + 
     11947188 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     12658914 Subscript[$CellContext`\[Chi], 9] + 
     12658914 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     13410784 Subscript[$CellContext`\[Chi], 6] + 
     13410784 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     14205057 Subscript[$CellContext`\[Chi], 10] + 
     14205057 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     15043944 Subscript[$CellContext`\[Chi], 2] + 
     15043944 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     15929766 Subscript[$CellContext`\[Chi], 12] + 
     15929766 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     16865136 Subscript[$CellContext`\[Chi], 5] + 
     16865136 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     17852620 Subscript[$CellContext`\[Chi], 11] + 
     17852620 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     18894920 Subscript[$CellContext`\[Chi], 1] + 
     18894920 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     19995042 Subscript[$CellContext`\[Chi], 9] + 
     19995042 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     21155968 Subscript[$CellContext`\[Chi], 6] + 
     21155968 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     22380840 Subscript[$CellContext`\[Chi], 10] + 
     22380840 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     23673120 Subscript[$CellContext`\[Chi], 2] + 
     23673120 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     25036270 Subscript[$CellContext`\[Chi], 12] + 
     25036270 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     26473920 Subscript[$CellContext`\[Chi], 5] + 
     26473920 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     27990068 Subscript[$CellContext`\[Chi], 11] + 
     27990068 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     29588728 Subscript[$CellContext`\[Chi], 1] + 
     29588728 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     31274096 Subscript[$CellContext`\[Chi], 9] + 
     31274096 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     33050784 Subscript[$CellContext`\[Chi], 6] + 
     33050784 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     34923424 Subscript[$CellContext`\[Chi], 10] + 
     34923424 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     36896872 Subscript[$CellContext`\[Chi], 2] + 
     36896872 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     38976444 Subscript[$CellContext`\[Chi], 12] + 
     38976444 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     41167488 Subscript[$CellContext`\[Chi], 5] + 
     41167488 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     43475616 Subscript[$CellContext`\[Chi], 11] + 
     43475616 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     45906936 Subscript[$CellContext`\[Chi], 1] + 
     45906936 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     48467622 Subscript[$CellContext`\[Chi], 9] + 
     48467622 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     51164160 Subscript[$CellContext`\[Chi], 6] + 
     51164160 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     54003560 Subscript[$CellContext`\[Chi], 10] + 
     54003560 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     56992952 Subscript[$CellContext`\[Chi], 2] + 
     56992952 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     60139800 Subscript[$CellContext`\[Chi], 12] + 
     60139800 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     63452162 Subscript[$CellContext`\[Chi], 5] + 
     63452164 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     66938260 Subscript[$CellContext`\[Chi], 11] + 
     66938260 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     70606676 Subscript[$CellContext`\[Chi], 1] + 
     70606676 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     74466678 Subscript[$CellContext`\[Chi], 9] + 
     74466678 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     78527704 Subscript[$CellContext`\[Chi], 6] + 
     78527704 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     82799640 Subscript[$CellContext`\[Chi], 10] + 
     82799640 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     87293124 Subscript[$CellContext`\[Chi], 2] + 
     87293124 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     92019000 Subscript[$CellContext`\[Chi], 12] + 
     92019000 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     96988640 Subscript[$CellContext`\[Chi], 5] + 
     96988640 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     102214224 Subscript[$CellContext`\[Chi], 11] + 
     102214224 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     107708216 Subscript[$CellContext`\[Chi], 1] + 
     107708216 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     113483678 Subscript[$CellContext`\[Chi], 9] + 
     113483678 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     119554560 Subscript[$CellContext`\[Chi], 6] + 
     119554560 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     125935176 Subscript[$CellContext`\[Chi], 10] + 
     125935176 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     132640496 Subscript[$CellContext`\[Chi], 2] + 
     132640496 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     139686498 Subscript[$CellContext`\[Chi], 12] + 
     139686498 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     147089600 Subscript[$CellContext`\[Chi], 5] + 
     147089600 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     154866960 Subscript[$CellContext`\[Chi], 11] + 
     154866960 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     163036860 Subscript[$CellContext`\[Chi], 1] + 
     163036860 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     171618100 Subscript[$CellContext`\[Chi], 9] + 
     171618100 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     180630336 Subscript[$CellContext`\[Chi], 6] + 
     180630336 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     190094480 Subscript[$CellContext`\[Chi], 10] + 
     190094480 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     200032044 Subscript[$CellContext`\[Chi], 2] + 
     200032044 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     210465528 Subscript[$CellContext`\[Chi], 12] + 
     210465528 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     221418816 Subscript[$CellContext`\[Chi], 5] + 
     221418816 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     232916512 Subscript[$CellContext`\[Chi], 11] + 
     232916512 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     244984360 Subscript[$CellContext`\[Chi], 1] + 
     244984360 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     257649618 Subscript[$CellContext`\[Chi], 9] + 
     257649618 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     270940416 Subscript[$CellContext`\[Chi], 6] + 
     270940416 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     284886153 Subscript[$CellContext`\[Chi], 10] + 
     284886153 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     299517936 Subscript[$CellContext`\[Chi], 2] + 
     299517936 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     314867902 Subscript[$CellContext`\[Chi], 12] + 
     314867902 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     330969600 Subscript[$CellContext`\[Chi], 5] + 
     330969600 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     347858516 Subscript[$CellContext`\[Chi], 11] + 
     347858516 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     365571304 Subscript[$CellContext`\[Chi], 1] + 
     365571304 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     384146248 Subscript[$CellContext`\[Chi], 9] + 
     384146248 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     403623792 Subscript[$CellContext`\[Chi], 6] + 
     403623792 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     424045720 Subscript[$CellContext`\[Chi], 10] + 
     424045720 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     445455692 Subscript[$CellContext`\[Chi], 2] + 
     445455692 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     467899740 Subscript[$CellContext`\[Chi], 12] + 
     467899740 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     491425488 Subscript[$CellContext`\[Chi], 5] + 
     491425488 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     516082680 Subscript[$CellContext`\[Chi], 11] + 
     516082680 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     541923696 Subscript[$CellContext`\[Chi], 1] + 
     541923696 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     569002770 Subscript[$CellContext`\[Chi], 9] + 
     569002770 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     597376512 Subscript[$CellContext`\[Chi], 6] + 
     597376512 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     627104504 Subscript[$CellContext`\[Chi], 10] + 
     627104504 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     658248462 Subscript[$CellContext`\[Chi], 2] + 
     658248462 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     690872778 Subscript[$CellContext`\[Chi], 12] + 
     690872778 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     725045184 Subscript[$CellContext`\[Chi], 5] + 
     725045184 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     760835836 Subscript[$CellContext`\[Chi], 11] + 
     760835836 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     798317944 Subscript[$CellContext`\[Chi], 1] + 
     798317944 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     837568452 Subscript[$CellContext`\[Chi], 9] + 
     837568452 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     878667072 Subscript[$CellContext`\[Chi], 6] + 
     878667072 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     921696984 Subscript[$CellContext`\[Chi], 10] + 
     921696984 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     966745512 Subscript[$CellContext`\[Chi], 2] + 
     966745512 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     1013903186 Subscript[$CellContext`\[Chi], 12] + 
     1013903186 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     1063264448 Subscript[$CellContext`\[Chi], 5] + 
     1063264448 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     1114928360 Subscript[$CellContext`\[Chi], 11] + 
     1114928360 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     1168997664 Subscript[$CellContext`\[Chi], 1] + 
     1168997664 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     1225579496 Subscript[$CellContext`\[Chi], 9] + 
     1225579496 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     1284786178 Subscript[$CellContext`\[Chi], 6] + 
     1284786176 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     1346734240 Subscript[$CellContext`\[Chi], 10] + 
     1346734240 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     1411545152 Subscript[$CellContext`\[Chi], 2] + 
     1411545152 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     1479346200 Subscript[$CellContext`\[Chi], 12] + 
     1479346200 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     1550269440 Subscript[$CellContext`\[Chi], 5] + 
     1550269440 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     1624452516 Subscript[$CellContext`\[Chi], 11] + 
     1624452516 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     1702039596 Subscript[$CellContext`\[Chi], 1] + 
     1702039596 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     1783180238 Subscript[$CellContext`\[Chi], 9] + 
     1783180238 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     1868030336 Subscript[$CellContext`\[Chi], 6] + 
     1868030336 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     1956753040 Subscript[$CellContext`\[Chi], 10] + 
     1956753040 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     2049517656 Subscript[$CellContext`\[Chi], 2] + 
     2049517656 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     2146500636 Subscript[$CellContext`\[Chi], 12] + 
     2146500636 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     2247886512 Subscript[$CellContext`\[Chi], 5] + 
     2247886512 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     2353866844 Subscript[$CellContext`\[Chi], 11] + 
     2353866844 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     2464641184 Subscript[$CellContext`\[Chi], 1] + 
     2464641184 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     2580418170 Subscript[$CellContext`\[Chi], 9] + 
     2580418170 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     2701414400 Subscript[$CellContext`\[Chi], 6] + 
     2701414400 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     2827855440 Subscript[$CellContext`\[Chi], 10] + 
     2827855440 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     2959977048 Subscript[$CellContext`\[Chi], 2] + 
     2959977048 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     3098023950 Subscript[$CellContext`\[Chi], 12] + 
     3098023950 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     3242251008 Subscript[$CellContext`\[Chi], 5] + 
     3242251008 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     3392924460 Subscript[$CellContext`\[Chi], 11] + 
     3392924460 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     3550320684 Subscript[$CellContext`\[Chi], 1] + 
     3550320684 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     3714727466 Subscript[$CellContext`\[Chi], 9] + 
     3714727466 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     3886445280 Subscript[$CellContext`\[Chi], 6] + 
     3886445280 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     4065786088 Subscript[$CellContext`\[Chi], 10] + 
     4065786088 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     4253074672 Subscript[$CellContext`\[Chi], 2] + 
     4253074672 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     4448649978 Subscript[$CellContext`\[Chi], 12] + 
     4448649978 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     4652863936 Subscript[$CellContext`\[Chi], 5] + 
     4652863936 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     4866082848 Subscript[$CellContext`\[Chi], 11] + 
     4866082848 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     5088688872 Subscript[$CellContext`\[Chi], 1] + 
     5088688872 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     5321078820 Subscript[$CellContext`\[Chi], 9] + 
     5321078820 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     5563665600 Subscript[$CellContext`\[Chi], 6] + 
     5563665600 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     5816879873 Subscript[$CellContext`\[Chi], 10] + 
     5816879873 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     6081168776 Subscript[$CellContext`\[Chi], 2] + 
     6081168776 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     6356997528 Subscript[$CellContext`\[Chi], 12] + 
     6356997528 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     6644851200 Subscript[$CellContext`\[Chi], 5] + 
     6644851200 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     6945233380 Subscript[$CellContext`\[Chi], 11] + 
     6945233380 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     7258667964 Subscript[$CellContext`\[Chi], 1] + 
     7258667964 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     7585700976 Subscript[$CellContext`\[Chi], 9] + 
     7585700976 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     7926899312 Subscript[$CellContext`\[Chi], 6] + 
     7926899312 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     8282852640 Subscript[$CellContext`\[Chi], 10] + 
     8282852640 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     8654175300 Subscript[$CellContext`\[Chi], 2] + 
     8654175300 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     9041505136 Subscript[$CellContext`\[Chi], 12] + 
     9041505136 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     9445505456 Subscript[$CellContext`\[Chi], 5] + 
     9445505456 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     9866867152 Subscript[$CellContext`\[Chi], 11] + 
     9866867152 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     10306307528 Subscript[$CellContext`\[Chi], 1] + 
     10306307528 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     10764572364 Subscript[$CellContext`\[Chi], 9] + 
     10764572364 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     11242438272 Subscript[$CellContext`\[Chi], 6] + 
     11242438272 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     11740711456 Subscript[$CellContext`\[Chi], 10] + 
     11740711456 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     12260230040 Subscript[$CellContext`\[Chi], 2] + 
     12260230040 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     12801866562 Subscript[$CellContext`\[Chi], 12] + 
     12801866562 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     13366526720 Subscript[$CellContext`\[Chi], 5] + 
     13366526720 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     13955151960 Subscript[$CellContext`\[Chi], 11] + 
     13955151960 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     14568722064 Subscript[$CellContext`\[Chi], 1] + 
     14568722064 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     15208254050 Subscript[$CellContext`\[Chi], 9] + 
     15208254050 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     15874804896 Subscript[$CellContext`\[Chi], 6] + 
     15874804896 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     16569474320 Subscript[$CellContext`\[Chi], 10] + 
     16569474320 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     17293403788 Subscript[$CellContext`\[Chi], 2] + 
     17293403788 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     18047779380 Subscript[$CellContext`\[Chi], 12] + 
     18047779380 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     18833834880 Subscript[$CellContext`\[Chi], 5] + 
     18833834880 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     19652850820 Subscript[$CellContext`\[Chi], 11] + 
     19652850820 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     20506157544 Subscript[$CellContext`\[Chi], 1] + 
     20506157544 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     21395138604 Subscript[$CellContext`\[Chi], 9] + 
     21395138604 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     22321229824 Subscript[$CellContext`\[Chi], 6] + 
     22321229824 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     23285922696 Subscript[$CellContext`\[Chi], 10] + 
     23285922696 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     24290768016 Subscript[$CellContext`\[Chi], 2] + 
     24290768016 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     25337375000 Subscript[$CellContext`\[Chi], 12] + 
     25337375000 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     26427415042 Subscript[$CellContext`\[Chi], 5] + 
     26427415044 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     27562625564 Subscript[$CellContext`\[Chi], 11] + 
     27562625564 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     28744809324 Subscript[$CellContext`\[Chi], 1] + 
     28744809324 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     29975838472 Subscript[$CellContext`\[Chi], 9] + 
     29975838472 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     31257658656 Subscript[$CellContext`\[Chi], 6] + 
     31257658656 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     32592288560 Subscript[$CellContext`\[Chi], 10] + 
     32592288560 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     33981824208 Subscript[$CellContext`\[Chi], 2] + 
     33981824208 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     35428443498 Subscript[$CellContext`\[Chi], 12] + 
     35428443498 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     36934405904 Subscript[$CellContext`\[Chi], 5] + 
     36934405904 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     38502057060 Subscript[$CellContext`\[Chi], 11] + 
     38502057060 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     40133833800 Subscript[$CellContext`\[Chi], 1] + 
     40133833800 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     41832263932 Subscript[$CellContext`\[Chi], 9] + 
     41832263932 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     43599971328 Subscript[$CellContext`\[Chi], 6] + 
     43599971328 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     45439681360 Subscript[$CellContext`\[Chi], 10] + 
     45439681360 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     47354220822 Subscript[$CellContext`\[Chi], 2] + 
     47354220822 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     49346523588 Subscript[$CellContext`\[Chi], 12] + 
     49346523588 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     51419636352 Subscript[$CellContext`\[Chi], 5] + 
     51419636352 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     53576718968 Subscript[$CellContext`\[Chi], 11] + 
     53576718968 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     55821050516 Subscript[$CellContext`\[Chi], 1] + 
     55821050516 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     58156035504 Subscript[$CellContext`\[Chi], 9] + 
     58156035504 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     60585204592 Subscript[$CellContext`\[Chi], 6] + 
     60585204592 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     63112221072 Subscript[$CellContext`\[Chi], 10] + 
     63112221072 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     65740887756 Subscript[$CellContext`\[Chi], 2] + 
     65740887756 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     68475147958 Subscript[$CellContext`\[Chi], 12] + 
     68475147958 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     71319092544 Subscript[$CellContext`\[Chi], 5] + 
     71319092544 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     74276967468 Subscript[$CellContext`\[Chi], 11] + 
     74276967468 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     77353175064 Subscript[$CellContext`\[Chi], 1] + 
     77353175064 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     80552281824 Subscript[$CellContext`\[Chi], 9] + 
     80552281824 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     83879026560 Subscript[$CellContext`\[Chi], 6] + 
     83879026560 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     87338322080 Subscript[$CellContext`\[Chi], 10] + 
     87338322080 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     90935263728 Subscript[$CellContext`\[Chi], 2] + 
     90935263728 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     94675138200 Subscript[$CellContext`\[Chi], 12] + 
     94675138200 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     98563425792 Subscript[$CellContext`\[Chi], 5] + 
     98563425792 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     102605809680 Subscript[$CellContext`\[Chi], 11] + 
     102605809680 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     106808185452 Subscript[$CellContext`\[Chi], 1] + 
     106808185452 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     111176664018 Subscript[$CellContext`\[Chi], 9] + 
     111176664018 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     115717581616 Subscript[$CellContext`\[Chi], 6] + 
     115717581616 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     120437510313 Subscript[$CellContext`\[Chi], 10] + 
     120437510313 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     125343261516 Subscript[$CellContext`\[Chi], 2] + 
     125343261516 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     130441896818 Subscript[$CellContext`\[Chi], 12] + 
     130441896818 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     135740739552 Subscript[$CellContext`\[Chi], 5] + 
     135740739552 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     141247378888 Subscript[$CellContext`\[Chi], 11] + 
     141247378888 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     146969681800 Subscript[$CellContext`\[Chi], 1] + 
     146969681800 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     152915805630 Subscript[$CellContext`\[Chi], 9] + 
     152915805630 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     159094202880 Subscript[$CellContext`\[Chi], 6] + 
     159094202880 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     165513634416 Subscript[$CellContext`\[Chi], 10] + 
     165513634416 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     172183183032 Subscript[$CellContext`\[Chi], 2] + 
     172183183032 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     179112259248 Subscript[$CellContext`\[Chi], 12] + 
     179112259248 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     186310615680 Subscript[$CellContext`\[Chi], 5] + 
     186310615680 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     193788361780 Subscript[$CellContext`\[Chi], 11] + 
     193788361780 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     201555970744 Subscript[$CellContext`\[Chi], 1] + 
     201555970744 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     209624295048 Subscript[$CellContext`\[Chi], 9] + 
     209624295048 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     218004582720 Subscript[$CellContext`\[Chi], 6] + 
     218004582720 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     226708485280 Subscript[$CellContext`\[Chi], 10] + 
     226708485280 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     235748074656 Subscript[$CellContext`\[Chi], 2] + 
     235748074656 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     245135861082 Subscript[$CellContext`\[Chi], 12] + 
     245135861082 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     254884802112 Subscript[$CellContext`\[Chi], 5] + 
     254884802112 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     265008321288 Subscript[$CellContext`\[Chi], 11] + 
     265008321288 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     275520327600 Subscript[$CellContext`\[Chi], 1] + 
     275520327600 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     286435225822 Subscript[$CellContext`\[Chi], 9] + 
     286435225822 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     297767937024 Subscript[$CellContext`\[Chi], 6] + 
     297767937024 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     309533919696 Subscript[$CellContext`\[Chi], 10] + 
     309533919696 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     321749181752 Subscript[$CellContext`\[Chi], 2] + 
     321749181752 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     334430302878 Subscript[$CellContext`\[Chi], 12] + 
     334430302878 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     347594457600 Subscript[$CellContext`\[Chi], 5] + 
     347594457600 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     361259429036 Subscript[$CellContext`\[Chi], 11] + 
     361259429036 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     375443633248 Subscript[$CellContext`\[Chi], 1] + 
     375443633248 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     390166144596 Subscript[$CellContext`\[Chi], 9] + 
     390166144596 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     405446711304 Subscript[$CellContext`\[Chi], 6] + 
     405446711304 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     421305782040 Subscript[$CellContext`\[Chi], 10] + 
     421305782040 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     437764533756 Subscript[$CellContext`\[Chi], 2] + 
     437764533756 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     454844889200 Subscript[$CellContext`\[Chi], 12] + 
     454844889200 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     472569546128 Subscript[$CellContext`\[Chi], 5] + 
     472569546128 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     490962007740 Subscript[$CellContext`\[Chi], 11] + 
     490962007740 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     510046602360 Subscript[$CellContext`\[Chi], 1] + 
     510046602360 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     529848515552 Subscript[$CellContext`\[Chi], 9] + 
     529848515552 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     550393823266 Subscript[$CellContext`\[Chi], 6] + 
     550393823264 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     571709514184 Subscript[$CellContext`\[Chi], 10] + 
     571709514184 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     593823524848 Subscript[$CellContext`\[Chi], 2] + 
     593823524848 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     616764775788 Subscript[$CellContext`\[Chi], 12] + 
     616764775788 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     640563196864 Subscript[$CellContext`\[Chi], 5] + 
     640563196864 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     665249765508 Subscript[$CellContext`\[Chi], 11] + 
     665249765508 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     690856546464 Subscript[$CellContext`\[Chi], 1] + 
     690856546464 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     717416720160 Subscript[$CellContext`\[Chi], 9] + 
     717416720160 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     744964624480 Subscript[$CellContext`\[Chi], 6] + 
     744964624480 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     773535798432 Subscript[$CellContext`\[Chi], 10] + 
     773535798432 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     803167013728 Subscript[$CellContext`\[Chi], 2] + 
     803167013728 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     833896320756 Subscript[$CellContext`\[Chi], 12] + 
     833896320756 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     865763096256 Subscript[$CellContext`\[Chi], 5] + 
     865763096256 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     898808078600 Subscript[$CellContext`\[Chi], 11] + 
     898808078600 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     933073418264 Subscript[$CellContext`\[Chi], 1] + 
     933073418264 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     968602729836 Subscript[$CellContext`\[Chi], 9] + 
     968602729836 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     1005441131648 Subscript[$CellContext`\[Chi], 6] + 
     1005441131648 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     1043635300920 Subscript[$CellContext`\[Chi], 10] + 
     1043635300920 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     1083233530656 Subscript[$CellContext`\[Chi], 2] + 
     1083233530656 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     1124285773974 Subscript[$CellContext`\[Chi], 12] + 
     1124285773974 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     1166843704320 Subscript[$CellContext`\[Chi], 5] + 
     1166843704320 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     1210960777940 Subscript[$CellContext`\[Chi], 11] + 
     1210960777940 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     1256692283188 Subscript[$CellContext`\[Chi], 1] + 
     1256692283188 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     1304095406394 Subscript[$CellContext`\[Chi], 9] + 
     1304095406394 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     1353229300368 Subscript[$CellContext`\[Chi], 6] + 
     1353229300368 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     1404155139128 Subscript[$CellContext`\[Chi], 10] + 
     1404155139128 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     1456936190192 Subscript[$CellContext`\[Chi], 2] + 
     1456936190192 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     1511637889500 Subscript[$CellContext`\[Chi], 12] + 
     1511637889500 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     1568327902160 Subscript[$CellContext`\[Chi], 5] + 
     1568327902160 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     1627076201760 Subscript[$CellContext`\[Chi], 11] + 
     1627076201760 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     1687955152200 Subscript[$CellContext`\[Chi], 1] + 
     1687955152200 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     1751039575334 Subscript[$CellContext`\[Chi], 9] + 
     1751039575334 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     1816406837760 Subscript[$CellContext`\[Chi], 6] + 
     1816406837760 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     1884136940280 Subscript[$CellContext`\[Chi], 10] + 
     1884136940280 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     1954312593104 Subscript[$CellContext`\[Chi], 2] + 
     1954312593104 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     2027019310680 Subscript[$CellContext`\[Chi], 12] + 
     2027019310680 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     2102345509824 Subscript[$CellContext`\[Chi], 5] + 
     2102345509824 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     2180382593000 Subscript[$CellContext`\[Chi], 11] + 
     2180382593000 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     2261225052016 Subscript[$CellContext`\[Chi], 1] + 
     2261225052016 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     2344970575626 Subscript[$CellContext`\[Chi], 9] + 
     2344970575626 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     2431720141536 Subscript[$CellContext`\[Chi], 6] + 
     2431720141536 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     2521578130137 Subscript[$CellContext`\[Chi], 10] + 
     2521578130137 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     2614652442192 Subscript[$CellContext`\[Chi], 2] + 
     2614652442192 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     2711054600534 Subscript[$CellContext`\[Chi], 12] + 
     2711054600534 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     2810899874752 Subscript[$CellContext`\[Chi], 5] + 
     2810899874752 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     2914307409744 Subscript[$CellContext`\[Chi], 11] + 
     2914307409744 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     3021400338432 Subscript[$CellContext`\[Chi], 1] + 
     3021400338432 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     3132305918116 Subscript[$CellContext`\[Chi], 9] + 
     3132305918116 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     3247155671040 Subscript[$CellContext`\[Chi], 6] + 
     3247155671040 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     3366085509128 Subscript[$CellContext`\[Chi], 10] + 
     3366085509128 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     3489235882970 Subscript[$CellContext`\[Chi], 2] + 
     3489235882970 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     3616751935908 Subscript[$CellContext`\[Chi], 12] + 
     3616751935908 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     3748783641600 Subscript[$CellContext`\[Chi], 5] + 
     3748783641600 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     3885485967000 Subscript[$CellContext`\[Chi], 11] + 
     3885485967000 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     4027019041116 Subscript[$CellContext`\[Chi], 1] + 
     4027019041116 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     4173548306552 Subscript[$CellContext`\[Chi], 9] + 
     4173548306552 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     4325244698112 Subscript[$CellContext`\[Chi], 6] + 
     4325244698112 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     4482284827280 Subscript[$CellContext`\[Chi], 10] + 
     4482284827280 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     4644851149276 Subscript[$CellContext`\[Chi], 2] + 
     4644851149276 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     4813132158576 Subscript[$CellContext`\[Chi], 12] + 
     4813132158576 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     4987322590560 Subscript[$CellContext`\[Chi], 5] + 
     4987322590560 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     5167623605804 Subscript[$CellContext`\[Chi], 11] + 
     5167623605804 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     5354243003888 Subscript[$CellContext`\[Chi], 1] + 
     5354243003888 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     5547395443842 Subscript[$CellContext`\[Chi], 9] + 
     5547395443842 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     5747302647296 Subscript[$CellContext`\[Chi], 6] + 
     5747302647296 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     5954193632160 Subscript[$CellContext`\[Chi], 10] + 
     5954193632160 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     6168304953888 Subscript[$CellContext`\[Chi], 2] + 
     6168304953888 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     6389880929082 Subscript[$CellContext`\[Chi], 12] + 
     6389880929082 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     6619173890880 Subscript[$CellContext`\[Chi], 5] + 
     6619173890880 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     6856444453024 Subscript[$CellContext`\[Chi], 11] + 
     6856444453024 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     7101961755592 Subscript[$CellContext`\[Chi], 1] + 
     7101961755592 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     7356003744544 Subscript[$CellContext`\[Chi], 9] + 
     7356003744544 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     7618857460368 Subscript[$CellContext`\[Chi], 6] + 
     7618857460368 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     7890819308120 Subscript[$CellContext`\[Chi], 10] + 
     7890819308120 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     8172195363352 Subscript[$CellContext`\[Chi], 2] + 
     8172195363352 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     8463301687350 Subscript[$CellContext`\[Chi], 12] + 
     8463301687350 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     8764464624256 Subscript[$CellContext`\[Chi], 5] + 
     8764464624256 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     9076021135380 Subscript[$CellContext`\[Chi], 11] + 
     9076021135380 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     9398319143664 Subscript[$CellContext`\[Chi], 1] + 
     9398319143664 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     9731717860334 Subscript[$CellContext`\[Chi], 9] + 
     9731717860334 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     10076588150016 Subscript[$CellContext`\[Chi], 6] + 
     10076588150016 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     10433312907552 Subscript[$CellContext`\[Chi], 10] + 
     10433312907552 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     10802287416536 Subscript[$CellContext`\[Chi], 2] + 
     10802287416536 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     11183919748248 Subscript[$CellContext`\[Chi], 12] + 
     11183919748248 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     11578631173634 Subscript[$CellContext`\[Chi], 5] + 
     11578631173636 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     11986856556584 Subscript[$CellContext`\[Chi], 11] + 
     11986856556584 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     12409044790164 Subscript[$CellContext`\[Chi], 1] + 
     12409044790164 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     12845659246602 Subscript[$CellContext`\[Chi], 9] + 
     12845659246602 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     13297178208688 Subscript[$CellContext`\[Chi], 6] + 
     13297178208688 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     13764095346600 Subscript[$CellContext`\[Chi], 10] + 
     13764095346600 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     14246920209204 Subscript[$CellContext`\[Chi], 2] + 
     14246920209204 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     14746178697502 Subscript[$CellContext`\[Chi], 12] + 
     14746178697502 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     15262413585376 Subscript[$CellContext`\[Chi], 5] + 
     15262413585376 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     15796185056120 Subscript[$CellContext`\[Chi], 11] + 
     15796185056120 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     16348071221672 Subscript[$CellContext`\[Chi], 1] + 
     16348071221672 Subscript[$CellContext`\[Chi], 4], 0, 0, 
     16918668691160 Subscript[$CellContext`\[Chi], 9] + 
     16918668691160 Subscript[$CellContext`\[Chi], 13], 0, 0, 
     17508593157120 Subscript[$CellContext`\[Chi], 6] + 
     17508593157120 Subscript[$CellContext`\[Chi], 8], 0, 0, 
     18118479964400 Subscript[$CellContext`\[Chi], 10] + 
     18118479964400 Subscript[$CellContext`\[Chi], 14], 0, 0, 
     18748984730912 Subscript[$CellContext`\[Chi], 2] + 
     18748984730912 Subscript[$CellContext`\[Chi], 3], 0, 0, 
     19400783987970 Subscript[$CellContext`\[Chi], 12] + 
     19400783987970 Subscript[$CellContext`\[Chi], 16], 0, 0, 
     20074575803264 Subscript[$CellContext`\[Chi], 5] + 
     20074575803264 Subscript[$CellContext`\[Chi], 7], 0, 0, 
     20771080458912 Subscript[$CellContext`\[Chi], 11] + 
     20771080458912 Subscript[$CellContext`\[Chi], 15], 0, 0, 
     21491041150476 Subscript[$CellContext`\[Chi], 1] + 
     21491041150476 Subscript[$CellContext`\[Chi], 4]}, 0, 1512, 24],
   Editable->False], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.557203464839531*^9, 3.557203470912142*^9}}],

Cell["\<\
\\left(\\chi _9+\\chi _{13}\\right)+\\sqrt[8]{q} \\chi _6+\\sqrt[4]{q} \
\\left(\\chi _{10}+\\chi _{14}\\right)+q^{3/8}
   \\left(2 \\chi _2+2 \\chi _3\\right)+\\sqrt{q} \\left(2 \\chi _{12}+2 \
\\chi _{16}\\right)+q^{5/8} \\left(2 \\chi _5+4
   \\chi _7\\right)+q^{3/4} \\left(4 \\chi _{11}+4 \\chi \
_{15}\\right)+q^{7/8} \\left(4 \\chi _1+4 \\chi _4\\right)+q
   \\left(6 \\chi _9+6 \\chi _{13}\\right)+q^{9/8} \\left(8 \\chi _6+8 \\chi \
_8\\right)+q^{5/4} \\left(9 \\chi _{10}+9
   \\chi _{14}\\right)+q^{11/8} \\left(12 \\chi _2+12 \\chi \
_3\\right)+q^{3/2} \\left(14 \\chi _{12}+14 \\chi
   _{16}\\right)+q^{13/8} \\left(16 \\chi _5+16 \\chi _7\\right)+q^{7/4} \
\\left(20 \\chi _{11}+20 \\chi
   _{15}\\right)+q^{15/8} \\left(24 \\chi _1+24 \\chi _4\\right)+q^2 \
\\left(28 \\chi _9+28 \\chi _{13}\\right)+q^{17/8}
   \\left(34 \\chi _6+32 \\chi _8\\right)+q^{9/4} \\left(40 \\chi _{10}+40 \
\\chi _{14}\\right)+q^{19/8} \\left(46 \\chi
   _2+46 \\chi _3\\right)+q^{5/2} \\left(54 \\chi _{12}+54 \\chi \
_{16}\\right)+q^{21/8} \\left(64 \\chi _5+64 \\chi
   _7\\right)+q^{11/4} \\left(72 \\chi _{11}+72 \\chi _{15}\\right)+q^{23/8} \
\\left(84 \\chi _1+84 \\chi _4\\right)+q^3
   \\left(98 \\chi _9+98 \\chi _{13}\\right)+q^{25/8} \\left(112 \\chi _6+112 \
\\chi _8\\right)+q^{13/4} \\left(129 \\chi
   _{10}+129 \\chi _{14}\\right)+q^{27/8} \\left(148 \\chi _2+148 \\chi \
_3\\right)+q^{7/2} \\left(168 \\chi _{12}+168
   \\chi _{16}\\right)+q^{29/8} \\left(192 \\chi _5+192 \\chi \
_7\\right)+q^{15/4} \\left(220 \\chi _{11}+220 \\chi
   _{15}\\right)+q^{31/8} \\left(248 \\chi _1+248 \\chi _4\\right)+q^4 \
\\left(282 \\chi _9+282 \\chi
   _{13}\\right)+q^{33/8} \\left(320 \\chi _6+320 \\chi _8\\right)+q^{17/4} \
\\left(360 \\chi _{10}+360 \\chi
   _{14}\\right)+q^{35/8} \\left(408 \\chi _2+408 \\chi _3\\right)+q^{9/2} \
\\left(460 \\chi _{12}+460 \\chi
   _{16}\\right)+q^{37/8} \\left(514 \\chi _5+516 \\chi _7\\right)+q^{19/4} \
\\left(580 \\chi _{11}+580 \\chi
   _{15}\\right)+q^{39/8} \\left(652 \\chi _1+652 \\chi _4\\right)+q^5 \
\\left(728 \\chi _9+728 \\chi
   _{13}\\right)+q^{41/8} \\left(816 \\chi _6+816 \\chi _8\\right)+q^{21/4} \
\\left(912 \\chi _{10}+912 \\chi
   _{14}\\right)+q^{43/8} \\left(1016 \\chi _2+1016 \\chi _3\\right)+q^{11/2} \
\\left(1134 \\chi _{12}+1134 \\chi
   _{16}\\right)+q^{45/8} \\left(1264 \\chi _5+1264 \\chi _7\\right)+q^{23/4} \
\\left(1404 \\chi _{11}+1404 \\chi
   _{15}\\right)+q^{47/8} \\left(1560 \\chi _1+1560 \\chi _4\\right)+q^6 \
\\left(1734 \\chi _9+1734 \\chi
   _{13}\\right)+q^{49/8} \\left(1920 \\chi _6+1920 \\chi _8\\right)+q^{25/4} \
\\left(2129 \\chi _{10}+2129 \\chi
   _{14}\\right)+q^{51/8} \\left(2358 \\chi _2+2358 \\chi _3\\right)+q^{13/2} \
\\left(2604 \\chi _{12}+2604 \\chi
   _{16}\\right)+q^{53/8} \\left(2880 \\chi _5+2880 \\chi _7\\right)+q^{27/4} \
\\left(3180 \\chi _{11}+3180 \\chi
   _{15}\\right)+q^{55/8} \\left(3504 \\chi _1+3504 \\chi _4\\right)+q^7 \
\\left(3864 \\chi _9+3864 \\chi
   _{13}\\right)+q^{57/8} \\left(4256 \\chi _6+4256 \\chi _8\\right)+q^{29/4} \
\\left(4680 \\chi _{10}+4680 \\chi
   _{14}\\right)+q^{59/8} \\left(5148 \\chi _2+5148 \\chi _3\\right)+q^{15/2} \
\\left(5658 \\chi _{12}+5658 \\chi
   _{16}\\right)+q^{61/8} \\left(6208 \\chi _5+6208 \\chi _7\\right)+q^{31/4} \
\\left(6812 \\chi _{11}+6812 \\chi
   _{15}\\right)+q^{63/8} \\left(7472 \\chi _1+7472 \\chi _4\\right)+q^8 \
\\left(8182 \\chi _9+8182 \\chi
   _{13}\\right)+q^{65/8} \\left(8962 \\chi _6+8960 \\chi _8\\right)+q^{33/4} \
\\left(9808 \\chi _{10}+9808 \\chi
   _{14}\\right)+q^{67/8} \\left(10720 \\chi _2+10720 \\chi \
_3\\right)+q^{17/2} \\left(11718 \\chi _{12}+11718 \\chi
   _{16}\\right)+q^{69/8} \\left(12800 \\chi _5+12800 \\chi \
_7\\right)+q^{35/4} \\left(13968 \\chi _{11}+13968 \\chi
   _{15}\\right)+q^{71/8} \\left(15240 \\chi _1+15240 \\chi _4\\right)+q^9 \
\\left(16618 \\chi _9+16618 \\chi
   _{13}\\right)+q^{73/8} \\left(18104 \\chi _6+18104 \\chi \
_8\\right)+q^{37/4} \\left(19720 \\chi _{10}+19720 \\chi
   _{14}\\right)+q^{75/8} \\left(21468 \\chi _2+21468 \\chi \
_3\\right)+q^{19/2} \\left(23350 \\chi _{12}+23350 \\chi
   _{16}\\right)+q^{77/8} \\left(25392 \\chi _5+25392 \\chi \
_7\\right)+q^{39/4} \\left(27600 \\chi _{11}+27600 \\chi
   _{15}\\right)+q^{79/8} \\left(29976 \\chi _1+29976 \\chi _4\\right)+q^{10} \
\\left(32550 \\chi _9+32550 \\chi
   _{13}\\right)+q^{81/8} \\left(35328 \\chi _6+35328 \\chi \
_8\\right)+q^{41/4} \\left(38313 \\chi _{10}+38313 \\chi
   _{14}\\right)+q^{83/8} \\left(41544 \\chi _2+41544 \\chi \
_3\\right)+q^{21/2} \\left(45026 \\chi _{12}+45026 \\chi
   _{16}\\right)+q^{85/8} \\left(48768 \\chi _5+48768 \\chi \
_7\\right)+q^{43/4} \\left(52808 \\chi _{11}+52808 \\chi
   _{15}\\right)+q^{87/8} \\left(57156 \\chi _1+57156 \\chi _4\\right)+q^{11} \
\\left(61828 \\chi _9+61828 \\chi
   _{13}\\right)+q^{89/8} \\left(66864 \\chi _6+66864 \\chi \
_8\\right)+q^{45/4} \\left(72280 \\chi _{10}+72280 \\chi
   _{14}\\right)+q^{91/8} \\left(78092 \\chi _2+78092 \\chi \
_3\\right)+q^{23/2} \\left(84348 \\chi _{12}+84348 \\chi
   _{16}\\right)+q^{93/8} \\left(91072 \\chi _5+91072 \\chi \
_7\\right)+q^{47/4} \\left(98280 \\chi _{11}+98280 \\chi
   _{15}\\right)+q^{95/8} \\left(106032 \\chi _1+106032 \\chi \
_4\\right)+q^{12} \\left(114352 \\chi _9+114352 \\chi
   _{13}\\right)+q^{97/8} \\left(123264 \\chi _6+123264 \\chi \
_8\\right)+q^{49/4} \\left(132840 \\chi _{10}+132840 \\chi
   _{14}\\right)+q^{99/8} \\left(143106 \\chi _2+143106 \\chi \
_3\\right)+q^{25/2} \\left(154098 \\chi _{12}+154098 \\chi
   _{16}\\right)+q^{101/8} \\left(165890 \\chi _5+165892 \\chi \
_7\\right)+q^{51/4} \\left(178524 \\chi _{11}+178524
   \\chi _{15}\\right)+q^{103/8} \\left(192040 \\chi _1+192040 \\chi \
_4\\right)+q^{13} \\left(206526 \\chi _9+206526
   \\chi _{13}\\right)+q^{105/8} \\left(222032 \\chi _6+222032 \\chi \
_8\\right)+q^{53/4} \\left(238608 \\chi
   _{10}+238608 \\chi _{14}\\right)+q^{107/8} \\left(256356 \\chi _2+256356 \
\\chi _3\\right)+q^{27/2} \\left(275338
   \\chi _{12}+275338 \\chi _{16}\\right)+q^{109/8} \\left(295616 \\chi \
_5+295616 \\chi _7\\right)+q^{55/4}
   \\left(317308 \\chi _{11}+317308 \\chi _{15}\\right)+q^{111/8} \
\\left(340488 \\chi _1+340488 \\chi _4\\right)+q^{14}
   \\left(365232 \\chi _9+365232 \\chi _{13}\\right)+q^{113/8} \\left(391680 \
\\chi _6+391680 \\chi _8\\right)+q^{57/4}
   \\left(419920 \\chi _{10}+419920 \\chi _{14}\\right)+q^{115/8} \
\\left(450048 \\chi _2+450048 \\chi
   _3\\right)+q^{29/2} \\left(482220 \\chi _{12}+482220 \\chi \
_{16}\\right)+q^{117/8} \\left(516544 \\chi _5+516544
   \\chi _7\\right)+q^{59/4} \\left(553140 \\chi _{11}+553140 \\chi \
_{15}\\right)+q^{119/8} \\left(592188 \\chi
   _1+592188 \\chi _4\\right)+q^{15} \\left(633820 \\chi _9+633820 \\chi \
_{13}\\right)+q^{121/8} \\left(678176 \\chi
   _6+678176 \\chi _8\\right)+q^{61/4} \\left(725465 \\chi _{10}+725465 \\chi \
_{14}\\right)+q^{123/8} \\left(775852
   \\chi _2+775852 \\chi _3\\right)+q^{31/2} \\left(829500 \\chi _{12}+829500 \
\\chi _{16}\\right)+q^{125/8}
   \\left(886656 \\chi _5+886656 \\chi _7\\right)+q^{63/4} \\left(947512 \
\\chi _{11}+947512 \\chi
   _{15}\\right)+q^{127/8} \\left(1012264 \\chi _1+1012264 \\chi \
_4\\right)+q^{16} \\left(1081206 \\chi _9+1081206 \\chi
   _{13}\\right)+q^{129/8} \\left(1154560 \\chi _6+1154560 \\chi \
_8\\right)+q^{65/4} \\left(1232568 \\chi _{10}+1232568
   \\chi _{14}\\right)+q^{131/8} \\left(1315560 \\chi _2+1315560 \\chi \
_3\\right)+q^{33/2} \\left(1403806 \\chi
   _{12}+1403806 \\chi _{16}\\right)+q^{133/8} \\left(1497600 \\chi \
_5+1497600 \\chi _7\\right)+q^{67/4} \\left(1597320
   \\chi _{11}+1597320 \\chi _{15}\\right)+q^{135/8} \\left(1703292 \\chi \
_1+1703292 \\chi _4\\right)+q^{17}
   \\left(1815856 \\chi _9+1815856 \\chi _{13}\\right)+q^{137/8} \
\\left(1935456 \\chi _6+1935456 \\chi
   _8\\right)+q^{69/4} \\left(2062480 \\chi _{10}+2062480 \\chi \
_{14}\\right)+q^{139/8} \\left(2197328 \\chi _2+2197328
   \\chi _3\\right)+q^{35/2} \\left(2340522 \\chi _{12}+2340522 \\chi \
_{16}\\right)+q^{141/8} \\left(2492512 \\chi
   _5+2492512 \\chi _7\\right)+q^{71/4} \\left(2653776 \\chi _{11}+2653776 \
\\chi _{15}\\right)+q^{143/8} \\left(2824920
   \\chi _1+2824920 \\chi _4\\right)+q^{18} \\left(3006476 \\chi _9+3006476 \
\\chi _{13}\\right)+q^{145/8} \\left(3199010
   \\chi _6+3199008 \\chi _8\\right)+q^{73/4} \\left(3403216 \\chi \
_{10}+3403216 \\chi _{14}\\right)+q^{147/8}
   \\left(3619728 \\chi _2+3619728 \\chi _3\\right)+q^{37/2} \\left(3849214 \
\\chi _{12}+3849214 \\chi
   _{16}\\right)+q^{149/8} \\left(4092480 \\chi _5+4092480 \\chi \
_7\\right)+q^{75/4} \\left(4350268 \\chi _{11}+4350268
   \\chi _{15}\\right)+q^{151/8} \\left(4623364 \\chi _1+4623364 \\chi \
_4\\right)+q^{19} \\left(4912698 \\chi _9+4912698
   \\chi _{13}\\right)+q^{153/8} \\left(5219152 \\chi _6+5219152 \\chi \
_8\\right)+q^{77/4} \\left(5543640 \\chi
   _{10}+5543640 \\chi _{14}\\right)+q^{155/8} \\left(5887248 \\chi \
_2+5887248 \\chi _3\\right)+q^{39/2} \\left(6251000
   \\chi _{12}+6251000 \\chi _{16}\\right)+q^{157/8} \\left(6635968 \\chi \
_5+6635968 \\chi _7\\right)+q^{79/4}
   \\left(7043420 \\chi _{11}+7043420 \\chi _{15}\\right)+q^{159/8} \
\\left(7474544 \\chi _1+7474544 \\chi
   _4\\right)+q^{20} \\left(7930604 \\chi _9+7930604 \\chi \
_{13}\\right)+q^{161/8} \\left(8413056 \\chi _6+8413056 \\chi
   _8\\right)+q^{81/4} \\left(8923296 \\chi _{10}+8923296 \\chi \
_{14}\\right)+q^{163/8} \\left(9462802 \\chi _2+9462802
   \\chi _3\\right)+q^{41/2} \\left(10033254 \\chi _{12}+10033254 \\chi _{16}\
\\right)+q^{165/8} \\left(10636288 \\chi
   _5+10636288 \\chi _7\\right)+q^{83/4} \\left(11273616 \\chi _{11}+11273616 \
\\chi _{15}\\right)+q^{167/8}
   \\left(11947188 \\chi _1+11947188 \\chi _4\\right)+q^{21} \\left(12658914 \
\\chi _9+12658914 \\chi
   _{13}\\right)+q^{169/8} \\left(13410784 \\chi _6+13410784 \\chi \
_8\\right)+q^{85/4} \\left(14205057 \\chi
   _{10}+14205057 \\chi _{14}\\right)+q^{171/8} \\left(15043944 \\chi \
_2+15043944 \\chi _3\\right)+q^{43/2}
   \\left(15929766 \\chi _{12}+15929766 \\chi _{16}\\right)+q^{173/8} \
\\left(16865136 \\chi _5+16865136 \\chi
   _7\\right)+q^{87/4} \\left(17852620 \\chi _{11}+17852620 \\chi \
_{15}\\right)+q^{175/8} \\left(18894920 \\chi
   _1+18894920 \\chi _4\\right)+q^{22} \\left(19995042 \\chi _9+19995042 \
\\chi _{13}\\right)+q^{177/8} \\left(21155968
   \\chi _6+21155968 \\chi _8\\right)+q^{89/4} \\left(22380840 \\chi \
_{10}+22380840 \\chi _{14}\\right)+q^{179/8}
   \\left(23673120 \\chi _2+23673120 \\chi _3\\right)+q^{45/2} \
\\left(25036270 \\chi _{12}+25036270 \\chi
   _{16}\\right)+q^{181/8} \\left(26473920 \\chi _5+26473920 \\chi \
_7\\right)+q^{91/4} \\left(27990068 \\chi
   _{11}+27990068 \\chi _{15}\\right)+q^{183/8} \\left(29588728 \\chi \
_1+29588728 \\chi _4\\right)+q^{23}
   \\left(31274096 \\chi _9+31274096 \\chi _{13}\\right)+q^{185/8} \
\\left(33050784 \\chi _6+33050784 \\chi
   _8\\right)+q^{93/4} \\left(34923424 \\chi _{10}+34923424 \\chi \
_{14}\\right)+q^{187/8} \\left(36896872 \\chi
   _2+36896872 \\chi _3\\right)+q^{47/2} \\left(38976444 \\chi _{12}+38976444 \
\\chi _{16}\\right)+q^{189/8}
   \\left(41167488 \\chi _5+41167488 \\chi _7\\right)+q^{95/4} \
\\left(43475616 \\chi _{11}+43475616 \\chi
   _{15}\\right)+q^{191/8} \\left(45906936 \\chi _1+45906936 \\chi \
_4\\right)+q^{24} \\left(48467622 \\chi _9+48467622
   \\chi _{13}\\right)+q^{193/8} \\left(51164160 \\chi _6+51164160 \\chi \
_8\\right)+q^{97/4} \\left(54003560 \\chi
   _{10}+54003560 \\chi _{14}\\right)+q^{195/8} \\left(56992952 \\chi \
_2+56992952 \\chi _3\\right)+q^{49/2}
   \\left(60139800 \\chi _{12}+60139800 \\chi _{16}\\right)+q^{197/8} \
\\left(63452162 \\chi _5+63452164 \\chi
   _7\\right)+q^{99/4} \\left(66938260 \\chi _{11}+66938260 \\chi \
_{15}\\right)+q^{199/8} \\left(70606676 \\chi
   _1+70606676 \\chi _4\\right)+q^{25} \\left(74466678 \\chi _9+74466678 \
\\chi _{13}\\right)+q^{201/8} \\left(78527704
   \\chi _6+78527704 \\chi _8\\right)+q^{101/4} \\left(82799640 \\chi \
_{10}+82799640 \\chi _{14}\\right)+q^{203/8}
   \\left(87293124 \\chi _2+87293124 \\chi _3\\right)+q^{51/2} \
\\left(92019000 \\chi _{12}+92019000 \\chi
   _{16}\\right)+q^{205/8} \\left(96988640 \\chi _5+96988640 \\chi \
_7\\right)+q^{103/4} \\left(102214224 \\chi
   _{11}+102214224 \\chi _{15}\\right)+q^{207/8} \\left(107708216 \\chi \
_1+107708216 \\chi _4\\right)+q^{26}
   \\left(113483678 \\chi _9+113483678 \\chi _{13}\\right)+q^{209/8} \
\\left(119554560 \\chi _6+119554560 \\chi
   _8\\right)+q^{105/4} \\left(125935176 \\chi _{10}+125935176 \\chi \
_{14}\\right)+q^{211/8} \\left(132640496 \\chi
   _2+132640496 \\chi _3\\right)+q^{53/2} \\left(139686498 \\chi \
_{12}+139686498 \\chi _{16}\\right)+q^{213/8}
   \\left(147089600 \\chi _5+147089600 \\chi _7\\right)+q^{107/4} \
\\left(154866960 \\chi _{11}+154866960 \\chi
   _{15}\\right)+q^{215/8} \\left(163036860 \\chi _1+163036860 \\chi \
_4\\right)+q^{27} \\left(171618100 \\chi
   _9+171618100 \\chi _{13}\\right)+q^{217/8} \\left(180630336 \\chi \
_6+180630336 \\chi _8\\right)+q^{109/4}
   \\left(190094480 \\chi _{10}+190094480 \\chi _{14}\\right)+q^{219/8} \
\\left(200032044 \\chi _2+200032044 \\chi
   _3\\right)+q^{55/2} \\left(210465528 \\chi _{12}+210465528 \\chi \
_{16}\\right)+q^{221/8} \\left(221418816 \\chi
   _5+221418816 \\chi _7\\right)+q^{111/4} \\left(232916512 \\chi \
_{11}+232916512 \\chi _{15}\\right)+q^{223/8}
   \\left(244984360 \\chi _1+244984360 \\chi _4\\right)+q^{28} \
\\left(257649618 \\chi _9+257649618 \\chi
   _{13}\\right)+q^{225/8} \\left(270940416 \\chi _6+270940416 \\chi \
_8\\right)+q^{113/4} \\left(284886153 \\chi
   _{10}+284886153 \\chi _{14}\\right)+q^{227/8} \\left(299517936 \\chi \
_2+299517936 \\chi _3\\right)+q^{57/2}
   \\left(314867902 \\chi _{12}+314867902 \\chi _{16}\\right)+q^{229/8} \
\\left(330969600 \\chi _5+330969600 \\chi
   _7\\right)+q^{115/4} \\left(347858516 \\chi _{11}+347858516 \\chi \
_{15}\\right)+q^{231/8} \\left(365571304 \\chi
   _1+365571304 \\chi _4\\right)+q^{29} \\left(384146248 \\chi _9+384146248 \
\\chi _{13}\\right)+q^{233/8}
   \\left(403623792 \\chi _6+403623792 \\chi _8\\right)+q^{117/4} \
\\left(424045720 \\chi _{10}+424045720 \\chi
   _{14}\\right)+q^{235/8} \\left(445455692 \\chi _2+445455692 \\chi \
_3\\right)+q^{59/2} \\left(467899740 \\chi
   _{12}+467899740 \\chi _{16}\\right)+q^{237/8} \\left(491425488 \\chi \
_5+491425488 \\chi _7\\right)+q^{119/4}
   \\left(516082680 \\chi _{11}+516082680 \\chi _{15}\\right)+q^{239/8} \
\\left(541923696 \\chi _1+541923696 \\chi
   _4\\right)+q^{30} \\left(569002770 \\chi _9+569002770 \\chi \
_{13}\\right)+q^{241/8} \\left(597376512 \\chi
   _6+597376512 \\chi _8\\right)+q^{121/4} \\left(627104504 \\chi \
_{10}+627104504 \\chi _{14}\\right)+q^{243/8}
   \\left(658248462 \\chi _2+658248462 \\chi _3\\right)+q^{61/2} \
\\left(690872778 \\chi _{12}+690872778 \\chi
   _{16}\\right)+q^{245/8} \\left(725045184 \\chi _5+725045184 \\chi \
_7\\right)+q^{123/4} \\left(760835836 \\chi
   _{11}+760835836 \\chi _{15}\\right)+q^{247/8} \\left(798317944 \\chi \
_1+798317944 \\chi _4\\right)+q^{31}
   \\left(837568452 \\chi _9+837568452 \\chi _{13}\\right)+q^{249/8} \
\\left(878667072 \\chi _6+878667072 \\chi
   _8\\right)+q^{125/4} \\left(921696984 \\chi _{10}+921696984 \\chi \
_{14}\\right)+q^{251/8} \\left(966745512 \\chi
   _2+966745512 \\chi _3\\right)+q^{63/2} \\left(1013903186 \\chi \
_{12}+1013903186 \\chi _{16}\\right)+q^{253/8}
   \\left(1063264448 \\chi _5+1063264448 \\chi _7\\right)+q^{127/4} \
\\left(1114928360 \\chi _{11}+1114928360 \\chi
   _{15}\\right)+q^{255/8} \\left(1168997664 \\chi _1+1168997664 \\chi \
_4\\right)+q^{32} \\left(1225579496 \\chi
   _9+1225579496 \\chi _{13}\\right)+q^{257/8} \\left(1284786178 \\chi \
_6+1284786176 \\chi _8\\right)+q^{129/4}
   \\left(1346734240 \\chi _{10}+1346734240 \\chi _{14}\\right)+q^{259/8} \
\\left(1411545152 \\chi _2+1411545152 \\chi
   _3\\right)+q^{65/2} \\left(1479346200 \\chi _{12}+1479346200 \\chi \
_{16}\\right)+q^{261/8} \\left(1550269440 \\chi
   _5+1550269440 \\chi _7\\right)+q^{131/4} \\left(1624452516 \\chi \
_{11}+1624452516 \\chi _{15}\\right)+q^{263/8}
   \\left(1702039596 \\chi _1+1702039596 \\chi _4\\right)+q^{33} \
\\left(1783180238 \\chi _9+1783180238 \\chi
   _{13}\\right)+q^{265/8} \\left(1868030336 \\chi _6+1868030336 \\chi \
_8\\right)+q^{133/4} \\left(1956753040 \\chi
   _{10}+1956753040 \\chi _{14}\\right)+q^{267/8} \\left(2049517656 \\chi \
_2+2049517656 \\chi _3\\right)+q^{67/2}
   \\left(2146500636 \\chi _{12}+2146500636 \\chi _{16}\\right)+q^{269/8} \
\\left(2247886512 \\chi _5+2247886512 \\chi
   _7\\right)+q^{135/4} \\left(2353866844 \\chi _{11}+2353866844 \\chi \
_{15}\\right)+q^{271/8} \\left(2464641184 \\chi
   _1+2464641184 \\chi _4\\right)+q^{34} \\left(2580418170 \\chi \
_9+2580418170 \\chi _{13}\\right)+q^{273/8}
   \\left(2701414400 \\chi _6+2701414400 \\chi _8\\right)+q^{137/4} \
\\left(2827855440 \\chi _{10}+2827855440 \\chi
   _{14}\\right)+q^{275/8} \\left(2959977048 \\chi _2+2959977048 \\chi \
_3\\right)+q^{69/2} \\left(3098023950 \\chi
   _{12}+3098023950 \\chi _{16}\\right)+q^{277/8} \\left(3242251008 \\chi \
_5+3242251008 \\chi _7\\right)+q^{139/4}
   \\left(3392924460 \\chi _{11}+3392924460 \\chi _{15}\\right)+q^{279/8} \
\\left(3550320684 \\chi _1+3550320684 \\chi
   _4\\right)+q^{35} \\left(3714727466 \\chi _9+3714727466 \\chi \
_{13}\\right)+q^{281/8} \\left(3886445280 \\chi
   _6+3886445280 \\chi _8\\right)+q^{141/4} \\left(4065786088 \\chi \
_{10}+4065786088 \\chi _{14}\\right)+q^{283/8}
   \\left(4253074672 \\chi _2+4253074672 \\chi _3\\right)+q^{71/2} \
\\left(4448649978 \\chi _{12}+4448649978 \\chi
   _{16}\\right)+q^{285/8} \\left(4652863936 \\chi _5+4652863936 \\chi \
_7\\right)+q^{143/4} \\left(4866082848 \\chi
   _{11}+4866082848 \\chi _{15}\\right)+q^{287/8} \\left(5088688872 \\chi \
_1+5088688872 \\chi _4\\right)+q^{36}
   \\left(5321078820 \\chi _9+5321078820 \\chi _{13}\\right)+q^{289/8} \
\\left(5563665600 \\chi _6+5563665600 \\chi
   _8\\right)+q^{145/4} \\left(5816879873 \\chi _{10}+5816879873 \\chi \
_{14}\\right)+q^{291/8} \\left(6081168776 \\chi
   _2+6081168776 \\chi _3\\right)+q^{73/2} \\left(6356997528 \\chi \
_{12}+6356997528 \\chi _{16}\\right)+q^{293/8}
   \\left(6644851200 \\chi _5+6644851200 \\chi _7\\right)+q^{147/4} \
\\left(6945233380 \\chi _{11}+6945233380 \\chi
   _{15}\\right)+q^{295/8} \\left(7258667964 \\chi _1+7258667964 \\chi \
_4\\right)+q^{37} \\left(7585700976 \\chi
   _9+7585700976 \\chi _{13}\\right)+q^{297/8} \\left(7926899312 \\chi \
_6+7926899312 \\chi _8\\right)+q^{149/4}
   \\left(8282852640 \\chi _{10}+8282852640 \\chi _{14}\\right)+q^{299/8} \
\\left(8654175300 \\chi _2+8654175300 \\chi
   _3\\right)+q^{75/2} \\left(9041505136 \\chi _{12}+9041505136 \\chi \
_{16}\\right)+q^{301/8} \\left(9445505456 \\chi
   _5+9445505456 \\chi _7\\right)+q^{151/4} \\left(9866867152 \\chi \
_{11}+9866867152 \\chi _{15}\\right)+q^{303/8}
   \\left(10306307528 \\chi _1+10306307528 \\chi _4\\right)+q^{38} \
\\left(10764572364 \\chi _9+10764572364 \\chi
   _{13}\\right)+q^{305/8} \\left(11242438272 \\chi _6+11242438272 \\chi \
_8\\right)+q^{153/4} \\left(11740711456 \\chi
   _{10}+11740711456 \\chi _{14}\\right)+q^{307/8} \\left(12260230040 \\chi \
_2+12260230040 \\chi _3\\right)+q^{77/2}
   \\left(12801866562 \\chi _{12}+12801866562 \\chi _{16}\\right)+q^{309/8} \
\\left(13366526720 \\chi _5+13366526720
   \\chi _7\\right)+q^{155/4} \\left(13955151960 \\chi _{11}+13955151960 \
\\chi _{15}\\right)+q^{311/8}
   \\left(14568722064 \\chi _1+14568722064 \\chi _4\\right)+q^{39} \
\\left(15208254050 \\chi _9+15208254050 \\chi
   _{13}\\right)+q^{313/8} \\left(15874804896 \\chi _6+15874804896 \\chi \
_8\\right)+q^{157/4} \\left(16569474320 \\chi
   _{10}+16569474320 \\chi _{14}\\right)+q^{315/8} \\left(17293403788 \\chi \
_2+17293403788 \\chi _3\\right)+q^{79/2}
   \\left(18047779380 \\chi _{12}+18047779380 \\chi _{16}\\right)+q^{317/8} \
\\left(18833834880 \\chi _5+18833834880
   \\chi _7\\right)+q^{159/4} \\left(19652850820 \\chi _{11}+19652850820 \
\\chi _{15}\\right)+q^{319/8}
   \\left(20506157544 \\chi _1+20506157544 \\chi _4\\right)+q^{40} \
\\left(21395138604 \\chi _9+21395138604 \\chi
   _{13}\\right)+q^{321/8} \\left(22321229824 \\chi _6+22321229824 \\chi \
_8\\right)+q^{161/4} \\left(23285922696 \\chi
   _{10}+23285922696 \\chi _{14}\\right)+q^{323/8} \\left(24290768016 \\chi \
_2+24290768016 \\chi _3\\right)+q^{81/2}
   \\left(25337375000 \\chi _{12}+25337375000 \\chi _{16}\\right)+q^{325/8} \
\\left(26427415042 \\chi _5+26427415044
   \\chi _7\\right)+q^{163/4} \\left(27562625564 \\chi _{11}+27562625564 \
\\chi _{15}\\right)+q^{327/8}
   \\left(28744809324 \\chi _1+28744809324 \\chi _4\\right)+q^{41} \
\\left(29975838472 \\chi _9+29975838472 \\chi
   _{13}\\right)+q^{329/8} \\left(31257658656 \\chi _6+31257658656 \\chi \
_8\\right)+q^{165/4} \\left(32592288560 \\chi
   _{10}+32592288560 \\chi _{14}\\right)+q^{331/8} \\left(33981824208 \\chi \
_2+33981824208 \\chi _3\\right)+q^{83/2}
   \\left(35428443498 \\chi _{12}+35428443498 \\chi _{16}\\right)+q^{333/8} \
\\left(36934405904 \\chi _5+36934405904
   \\chi _7\\right)+q^{167/4} \\left(38502057060 \\chi _{11}+38502057060 \
\\chi _{15}\\right)+q^{335/8}
   \\left(40133833800 \\chi _1+40133833800 \\chi _4\\right)+q^{42} \
\\left(41832263932 \\chi _9+41832263932 \\chi
   _{13}\\right)+q^{337/8} \\left(43599971328 \\chi _6+43599971328 \\chi \
_8\\right)+q^{169/4} \\left(45439681360 \\chi
   _{10}+45439681360 \\chi _{14}\\right)+q^{339/8} \\left(47354220822 \\chi \
_2+47354220822 \\chi _3\\right)+q^{85/2}
   \\left(49346523588 \\chi _{12}+49346523588 \\chi _{16}\\right)+q^{341/8} \
\\left(51419636352 \\chi _5+51419636352
   \\chi _7\\right)+q^{171/4} \\left(53576718968 \\chi _{11}+53576718968 \
\\chi _{15}\\right)+q^{343/8}
   \\left(55821050516 \\chi _1+55821050516 \\chi _4\\right)+q^{43} \
\\left(58156035504 \\chi _9+58156035504 \\chi
   _{13}\\right)+q^{345/8} \\left(60585204592 \\chi _6+60585204592 \\chi \
_8\\right)+q^{173/4} \\left(63112221072 \\chi
   _{10}+63112221072 \\chi _{14}\\right)+q^{347/8} \\left(65740887756 \\chi \
_2+65740887756 \\chi _3\\right)+q^{87/2}
   \\left(68475147958 \\chi _{12}+68475147958 \\chi _{16}\\right)+q^{349/8} \
\\left(71319092544 \\chi _5+71319092544
   \\chi _7\\right)+q^{175/4} \\left(74276967468 \\chi _{11}+74276967468 \
\\chi _{15}\\right)+q^{351/8}
   \\left(77353175064 \\chi _1+77353175064 \\chi _4\\right)+q^{44} \
\\left(80552281824 \\chi _9+80552281824 \\chi
   _{13}\\right)+q^{353/8} \\left(83879026560 \\chi _6+83879026560 \\chi \
_8\\right)+q^{177/4} \\left(87338322080 \\chi
   _{10}+87338322080 \\chi _{14}\\right)+q^{355/8} \\left(90935263728 \\chi \
_2+90935263728 \\chi _3\\right)+q^{89/2}
   \\left(94675138200 \\chi _{12}+94675138200 \\chi _{16}\\right)+q^{357/8} \
\\left(98563425792 \\chi _5+98563425792
   \\chi _7\\right)+q^{179/4} \\left(102605809680 \\chi _{11}+102605809680 \
\\chi _{15}\\right)+q^{359/8}
   \\left(106808185452 \\chi _1+106808185452 \\chi _4\\right)+q^{45} \
\\left(111176664018 \\chi _9+111176664018 \\chi
   _{13}\\right)+q^{361/8} \\left(115717581616 \\chi _6+115717581616 \\chi _8\
\\right)+q^{181/4} \\left(120437510313
   \\chi _{10}+120437510313 \\chi _{14}\\right)+q^{363/8} \\left(125343261516 \
\\chi _2+125343261516 \\chi
   _3\\right)+q^{91/2} \\left(130441896818 \\chi _{12}+130441896818 \\chi \
_{16}\\right)+q^{365/8} \\left(135740739552
   \\chi _5+135740739552 \\chi _7\\right)+q^{183/4} \\left(141247378888 \\chi \
_{11}+141247378888 \\chi
   _{15}\\right)+q^{367/8} \\left(146969681800 \\chi _1+146969681800 \\chi _4\
\\right)+q^{46} \\left(152915805630 \\chi
   _9+152915805630 \\chi _{13}\\right)+q^{369/8} \\left(159094202880 \\chi \
_6+159094202880 \\chi _8\\right)+q^{185/4}
   \\left(165513634416 \\chi _{10}+165513634416 \\chi _{14}\\right)+q^{371/8} \
\\left(172183183032 \\chi
   _2+172183183032 \\chi _3\\right)+q^{93/2} \\left(179112259248 \\chi \
_{12}+179112259248 \\chi
   _{16}\\right)+q^{373/8} \\left(186310615680 \\chi _5+186310615680 \\chi _7\
\\right)+q^{187/4} \\left(193788361780
   \\chi _{11}+193788361780 \\chi _{15}\\right)+q^{375/8} \\left(201555970744 \
\\chi _1+201555970744 \\chi
   _4\\right)+q^{47} \\left(209624295048 \\chi _9+209624295048 \\chi \
_{13}\\right)+q^{377/8} \\left(218004582720 \\chi
   _6+218004582720 \\chi _8\\right)+q^{189/4} \\left(226708485280 \\chi \
_{10}+226708485280 \\chi
   _{14}\\right)+q^{379/8} \\left(235748074656 \\chi _2+235748074656 \\chi _3\
\\right)+q^{95/2} \\left(245135861082
   \\chi _{12}+245135861082 \\chi _{16}\\right)+q^{381/8} \\left(254884802112 \
\\chi _5+254884802112 \\chi
   _7\\right)+q^{191/4} \\left(265008321288 \\chi _{11}+265008321288 \\chi \
_{15}\\right)+q^{383/8} \\left(275520327600
   \\chi _1+275520327600 \\chi _4\\right)+q^{48} \\left(286435225822 \\chi \
_9+286435225822 \\chi
   _{13}\\right)+q^{385/8} \\left(297767937024 \\chi _6+297767937024 \\chi _8\
\\right)+q^{193/4} \\left(309533919696
   \\chi _{10}+309533919696 \\chi _{14}\\right)+q^{387/8} \\left(321749181752 \
\\chi _2+321749181752 \\chi
   _3\\right)+q^{97/2} \\left(334430302878 \\chi _{12}+334430302878 \\chi \
_{16}\\right)+q^{389/8} \\left(347594457600
   \\chi _5+347594457600 \\chi _7\\right)+q^{195/4} \\left(361259429036 \\chi \
_{11}+361259429036 \\chi
   _{15}\\right)+q^{391/8} \\left(375443633248 \\chi _1+375443633248 \\chi _4\
\\right)+q^{49} \\left(390166144596 \\chi
   _9+390166144596 \\chi _{13}\\right)+q^{393/8} \\left(405446711304 \\chi \
_6+405446711304 \\chi _8\\right)+q^{197/4}
   \\left(421305782040 \\chi _{10}+421305782040 \\chi _{14}\\right)+q^{395/8} \
\\left(437764533756 \\chi
   _2+437764533756 \\chi _3\\right)+q^{99/2} \\left(454844889200 \\chi \
_{12}+454844889200 \\chi
   _{16}\\right)+q^{397/8} \\left(472569546128 \\chi _5+472569546128 \\chi _7\
\\right)+q^{199/4} \\left(490962007740
   \\chi _{11}+490962007740 \\chi _{15}\\right)+q^{399/8} \\left(510046602360 \
\\chi _1+510046602360 \\chi
   _4\\right)+q^{50} \\left(529848515552 \\chi _9+529848515552 \\chi \
_{13}\\right)+q^{401/8} \\left(550393823266 \\chi
   _6+550393823264 \\chi _8\\right)+q^{201/4} \\left(571709514184 \\chi \
_{10}+571709514184 \\chi
   _{14}\\right)+q^{403/8} \\left(593823524848 \\chi _2+593823524848 \\chi _3\
\\right)+q^{101/2} \\left(616764775788
   \\chi _{12}+616764775788 \\chi _{16}\\right)+q^{405/8} \\left(640563196864 \
\\chi _5+640563196864 \\chi
   _7\\right)+q^{203/4} \\left(665249765508 \\chi _{11}+665249765508 \\chi \
_{15}\\right)+q^{407/8} \\left(690856546464
   \\chi _1+690856546464 \\chi _4\\right)+q^{51} \\left(717416720160 \\chi \
_9+717416720160 \\chi
   _{13}\\right)+q^{409/8} \\left(744964624480 \\chi _6+744964624480 \\chi _8\
\\right)+q^{205/4} \\left(773535798432
   \\chi _{10}+773535798432 \\chi _{14}\\right)+q^{411/8} \\left(803167013728 \
\\chi _2+803167013728 \\chi
   _3\\right)+q^{103/2} \\left(833896320756 \\chi _{12}+833896320756 \\chi \
_{16}\\right)+q^{413/8} \\left(865763096256
   \\chi _5+865763096256 \\chi _7\\right)+q^{207/4} \\left(898808078600 \\chi \
_{11}+898808078600 \\chi
   _{15}\\right)+q^{415/8} \\left(933073418264 \\chi _1+933073418264 \\chi _4\
\\right)+q^{52} \\left(968602729836 \\chi
   _9+968602729836 \\chi _{13}\\right)+q^{417/8} \\left(1005441131648 \\chi \
_6+1005441131648 \\chi
   _8\\right)+q^{209/4} \\left(1043635300920 \\chi _{10}+1043635300920 \\chi \
_{14}\\right)+q^{419/8}
   \\left(1083233530656 \\chi _2+1083233530656 \\chi _3\\right)+q^{105/2} \
\\left(1124285773974 \\chi
   _{12}+1124285773974 \\chi _{16}\\right)+q^{421/8} \\left(1166843704320 \
\\chi _5+1166843704320 \\chi
   _7\\right)+q^{211/4} \\left(1210960777940 \\chi _{11}+1210960777940 \\chi \
_{15}\\right)+q^{423/8}
   \\left(1256692283188 \\chi _1+1256692283188 \\chi _4\\right)+q^{53} \
\\left(1304095406394 \\chi _9+1304095406394
   \\chi _{13}\\right)+q^{425/8} \\left(1353229300368 \\chi _6+1353229300368 \
\\chi _8\\right)+q^{213/4}
   \\left(1404155139128 \\chi _{10}+1404155139128 \\chi \
_{14}\\right)+q^{427/8} \\left(1456936190192 \\chi
   _2+1456936190192 \\chi _3\\right)+q^{107/2} \\left(1511637889500 \\chi \
_{12}+1511637889500 \\chi
   _{16}\\right)+q^{429/8} \\left(1568327902160 \\chi _5+1568327902160 \\chi \
_7\\right)+q^{215/4} \\left(1627076201760
   \\chi _{11}+1627076201760 \\chi _{15}\\right)+q^{431/8} \
\\left(1687955152200 \\chi _1+1687955152200 \\chi
   _4\\right)+q^{54} \\left(1751039575334 \\chi _9+1751039575334 \\chi \
_{13}\\right)+q^{433/8} \\left(1816406837760
   \\chi _6+1816406837760 \\chi _8\\right)+q^{217/4} \\left(1884136940280 \
\\chi _{10}+1884136940280 \\chi
   _{14}\\right)+q^{435/8} \\left(1954312593104 \\chi _2+1954312593104 \\chi \
_3\\right)+q^{109/2} \\left(2027019310680
   \\chi _{12}+2027019310680 \\chi _{16}\\right)+q^{437/8} \
\\left(2102345509824 \\chi _5+2102345509824 \\chi
   _7\\right)+q^{219/4} \\left(2180382593000 \\chi _{11}+2180382593000 \\chi \
_{15}\\right)+q^{439/8}
   \\left(2261225052016 \\chi _1+2261225052016 \\chi _4\\right)+q^{55} \
\\left(2344970575626 \\chi _9+2344970575626
   \\chi _{13}\\right)+q^{441/8} \\left(2431720141536 \\chi _6+2431720141536 \
\\chi _8\\right)+q^{221/4}
   \\left(2521578130137 \\chi _{10}+2521578130137 \\chi \
_{14}\\right)+q^{443/8} \\left(2614652442192 \\chi
   _2+2614652442192 \\chi _3\\right)+q^{111/2} \\left(2711054600534 \\chi \
_{12}+2711054600534 \\chi
   _{16}\\right)+q^{445/8} \\left(2810899874752 \\chi _5+2810899874752 \\chi \
_7\\right)+q^{223/4} \\left(2914307409744
   \\chi _{11}+2914307409744 \\chi _{15}\\right)+q^{447/8} \
\\left(3021400338432 \\chi _1+3021400338432 \\chi
   _4\\right)+q^{56} \\left(3132305918116 \\chi _9+3132305918116 \\chi \
_{13}\\right)+q^{449/8} \\left(3247155671040
   \\chi _6+3247155671040 \\chi _8\\right)+q^{225/4} \\left(3366085509128 \
\\chi _{10}+3366085509128 \\chi
   _{14}\\right)+q^{451/8} \\left(3489235882970 \\chi _2+3489235882970 \\chi \
_3\\right)+q^{113/2} \\left(3616751935908
   \\chi _{12}+3616751935908 \\chi _{16}\\right)+q^{453/8} \
\\left(3748783641600 \\chi _5+3748783641600 \\chi
   _7\\right)+q^{227/4} \\left(3885485967000 \\chi _{11}+3885485967000 \\chi \
_{15}\\right)+q^{455/8}
   \\left(4027019041116 \\chi _1+4027019041116 \\chi _4\\right)+q^{57} \
\\left(4173548306552 \\chi _9+4173548306552
   \\chi _{13}\\right)+q^{457/8} \\left(4325244698112 \\chi _6+4325244698112 \
\\chi _8\\right)+q^{229/4}
   \\left(4482284827280 \\chi _{10}+4482284827280 \\chi \
_{14}\\right)+q^{459/8} \\left(4644851149276 \\chi
   _2+4644851149276 \\chi _3\\right)+q^{115/2} \\left(4813132158576 \\chi \
_{12}+4813132158576 \\chi
   _{16}\\right)+q^{461/8} \\left(4987322590560 \\chi _5+4987322590560 \\chi \
_7\\right)+q^{231/4} \\left(5167623605804
   \\chi _{11}+5167623605804 \\chi _{15}\\right)+q^{463/8} \
\\left(5354243003888 \\chi _1+5354243003888 \\chi
   _4\\right)+q^{58} \\left(5547395443842 \\chi _9+5547395443842 \\chi \
_{13}\\right)+q^{465/8} \\left(5747302647296
   \\chi _6+5747302647296 \\chi _8\\right)+q^{233/4} \\left(5954193632160 \
\\chi _{10}+5954193632160 \\chi
   _{14}\\right)+q^{467/8} \\left(6168304953888 \\chi _2+6168304953888 \\chi \
_3\\right)+q^{117/2} \\left(6389880929082
   \\chi _{12}+6389880929082 \\chi _{16}\\right)+q^{469/8} \
\\left(6619173890880 \\chi _5+6619173890880 \\chi
   _7\\right)+q^{235/4} \\left(6856444453024 \\chi _{11}+6856444453024 \\chi \
_{15}\\right)+q^{471/8}
   \\left(7101961755592 \\chi _1+7101961755592 \\chi _4\\right)+q^{59} \
\\left(7356003744544 \\chi _9+7356003744544
   \\chi _{13}\\right)+q^{473/8} \\left(7618857460368 \\chi _6+7618857460368 \
\\chi _8\\right)+q^{237/4}
   \\left(7890819308120 \\chi _{10}+7890819308120 \\chi \
_{14}\\right)+q^{475/8} \\left(8172195363352 \\chi
   _2+8172195363352 \\chi _3\\right)+q^{119/2} \\left(8463301687350 \\chi \
_{12}+8463301687350 \\chi
   _{16}\\right)+q^{477/8} \\left(8764464624256 \\chi _5+8764464624256 \\chi \
_7\\right)+q^{239/4} \\left(9076021135380
   \\chi _{11}+9076021135380 \\chi _{15}\\right)+q^{479/8} \
\\left(9398319143664 \\chi _1+9398319143664 \\chi
   _4\\right)+q^{60} \\left(9731717860334 \\chi _9+9731717860334 \\chi \
_{13}\\right)+q^{481/8} \\left(10076588150016
   \\chi _6+10076588150016 \\chi _8\\right)+q^{241/4} \\left(10433312907552 \
\\chi _{10}+10433312907552 \\chi
   _{14}\\right)+q^{483/8} \\left(10802287416536 \\chi _2+10802287416536 \
\\chi _3\\right)+q^{121/2}
   \\left(11183919748248 \\chi _{12}+11183919748248 \\chi \
_{16}\\right)+q^{485/8} \\left(11578631173634 \\chi
   _5+11578631173636 \\chi _7\\right)+q^{243/4} \\left(11986856556584 \\chi \
_{11}+11986856556584 \\chi
   _{15}\\right)+q^{487/8} \\left(12409044790164 \\chi _1+12409044790164 \
\\chi _4\\right)+q^{61} \\left(12845659246602
   \\chi _9+12845659246602 \\chi _{13}\\right)+q^{489/8} \
\\left(13297178208688 \\chi _6+13297178208688 \\chi
   _8\\right)+q^{245/4} \\left(13764095346600 \\chi _{10}+13764095346600 \
\\chi _{14}\\right)+q^{491/8}
   \\left(14246920209204 \\chi _2+14246920209204 \\chi _3\\right)+q^{123/2} \
\\left(14746178697502 \\chi
   _{12}+14746178697502 \\chi _{16}\\right)+q^{493/8} \\left(15262413585376 \
\\chi _5+15262413585376 \\chi
   _7\\right)+q^{247/4} \\left(15796185056120 \\chi _{11}+15796185056120 \
\\chi _{15}\\right)+q^{495/8}
   \\left(16348071221672 \\chi _1+16348071221672 \\chi _4\\right)+q^{62} \
\\left(16918668691160 \\chi _9+16918668691160
   \\chi _{13}\\right)+q^{497/8} \\left(17508593157120 \\chi \
_6+17508593157120 \\chi _8\\right)+q^{249/4}
   \\left(18118479964400 \\chi _{10}+18118479964400 \\chi \
_{14}\\right)+q^{499/8} \\left(18748984730912 \\chi
   _2+18748984730912 \\chi _3\\right)+q^{125/2} \\left(19400783987970 \\chi \
_{12}+19400783987970 \\chi
   _{16}\\right)+q^{501/8} \\left(20074575803264 \\chi _5+20074575803264 \
\\chi _7\\right)+q^{251/4}
   \\left(20771080458912 \\chi _{11}+20771080458912 \\chi \
_{15}\\right)+q^{503/8} \\left(21491041150476 \\chi
   _1+21491041150476 \\chi _4\\right)+O\\left(q^{63}\\right)\
\>", "Output",
 CellChangeTimes->{{3.557203466511828*^9, 3.557203475902986*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"dec", ",", 
        RowBox[{"k", "/", "8"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "20"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.55117648234208*^9, 3.551176512301949*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{
      SubscriptBox["\[Chi]", "9"], "+", 
      SubscriptBox["\[Chi]", "13"]}]},
    {"1", 
     SubscriptBox["\[Chi]", "6"]},
    {"2", 
     RowBox[{
      SubscriptBox["\[Chi]", "10"], "+", 
      SubscriptBox["\[Chi]", "14"]}]},
    {"3", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "3"]}]}]},
    {"4", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"5", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "7"]}]}]},
    {"6", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"7", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"8", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Chi]", "13"]}]}]},
    {"9", 
     RowBox[{
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Chi]", "8"]}]}]},
    {"10", 
     RowBox[{
      RowBox[{"9", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"9", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"11", 
     RowBox[{
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SubscriptBox["\[Chi]", "3"]}]}]},
    {"12", 
     RowBox[{
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"14", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]},
    {"13", 
     RowBox[{
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Chi]", "7"]}]}]},
    {"14", 
     RowBox[{
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "11"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Chi]", "15"]}]}]},
    {"15", 
     RowBox[{
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "1"]}], "+", 
      RowBox[{"24", " ", 
       SubscriptBox["\[Chi]", "4"]}]}]},
    {"16", 
     RowBox[{
      RowBox[{"28", " ", 
       SubscriptBox["\[Chi]", "9"]}], "+", 
      RowBox[{"28", " ", 
       SubscriptBox["\[Chi]", "13"]}]}]},
    {"17", 
     RowBox[{
      RowBox[{"34", " ", 
       SubscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Chi]", "8"]}]}]},
    {"18", 
     RowBox[{
      RowBox[{"40", " ", 
       SubscriptBox["\[Chi]", "10"]}], "+", 
      RowBox[{"40", " ", 
       SubscriptBox["\[Chi]", "14"]}]}]},
    {"19", 
     RowBox[{
      RowBox[{"46", " ", 
       SubscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"46", " ", 
       SubscriptBox["\[Chi]", "3"]}]}]},
    {"20", 
     RowBox[{
      RowBox[{"54", " ", 
       SubscriptBox["\[Chi]", "12"]}], "+", 
      RowBox[{"54", " ", 
       SubscriptBox["\[Chi]", "16"]}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5511765057659903`*^9, 3.5511765127156343`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"mlt", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"k", "/", "8"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "19", ",", "1"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Insert", "[", 
   RowBox[{"lst", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", "r"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "19", ",", "1"}], "}"}]}], "]"}]}], 
      "}"}], "]"}], ",", "1"}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.552886970126247*^9, 3.552886987446618*^9}, {
  3.5529809760153627`*^9, 3.552980986589881*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"8", " ", "r"}], "0", "1", "2", "3", "4", "5", "6", "7", "8", 
     "9", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", 
     "0", "0", "24", "0", "0", "0", "0"},
    {"2", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "12", "0", 
     "0", "0", "0", "0", "0", "0", "46"},
    {"3", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "12", "0", 
     "0", "0", "0", "0", "0", "0", "46"},
    {"4", "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", 
     "0", "0", "24", "0", "0", "0", "0"},
    {"5", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
     "16", "0", "0", "0", "0", "0", "0"},
    {"6", "0", "1", "0", "0", "0", "0", "0", "0", "0", "8", "0", "0", "0", 
     "0", "0", "0", "0", "34", "0", "0"},
    {"7", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "0", "0", 
     "16", "0", "0", "0", "0", "0", "0"},
    {"8", "0", "0", "0", "0", "0", "0", "0", "0", "0", "8", "0", "0", "0", 
     "0", "0", "0", "0", "32", "0", "0"},
    {"9", "1", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", 
     "0", "0", "0", "28", "0", "0", "0"},
    {"10", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "9", "0", "0", 
     "0", "0", "0", "0", "0", "40", "0"},
    {"11", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "0", 
     "0", "20", "0", "0", "0", "0", "0"},
    {"12", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "14", 
     "0", "0", "0", "0", "0", "0", "0"},
    {"13", "1", "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", "0", "0", 
     "0", "0", "0", "28", "0", "0", "0"},
    {"14", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "9", "0", "0", 
     "0", "0", "0", "0", "0", "40", "0"},
    {"15", "0", "0", "0", "0", "0", "0", "4", "0", "0", "0", "0", "0", "0", 
     "0", "20", "0", "0", "0", "0", "0"},
    {"16", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "14", 
     "0", "0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.552886987944744*^9, 3.552980987396299*^9}]
}, Open  ]]
},
WindowSize->{1018, 966},
WindowMargins->{{161, Automatic}, {-1, Automatic}},
CellContext->Notebook,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 44473, 1063, 1380, "Input",
 InitializationCell->True],
Cell[45033, 1085, 2376, 46, 50, "Input"],
Cell[47412, 1133, 944, 23, 50, "Input"],
Cell[CellGroupData[{
Cell[48381, 1160, 195827, 5477, 3839, InheritFromParent],
Cell[244211, 6639, 34212, 601, 4827, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278460, 7245, 402, 12, 30, "Input"],
Cell[278865, 7259, 3756, 133, 348, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282658, 7397, 1160, 34, 50, "Input"],
Cell[283821, 7433, 2616, 50, 284, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Routines/Groups/Group01.g <==
#
# Group 1 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(4,19)(5,23)(6,7)(11,15)(12,20)(13,16)(17,24)(21,22);
#
# Obstr. type 1
#
k:=(1,2)(3,8)(6,12)(7,20)(9,18)(10,14)(17,21)(22,24);
#g*k=k*g;
#h*k=k*h;
#ci(g,h,k)-ci(g,k,h);


==> anc/Routines/Groups/Group02.g <==
#
# Group 2 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,10)(2,14)(3,8)(6,24)(9,18)(11,19)(12,22)(13,23);
#
# Obstr. type 1
#
k:=(3,9)(6,12)(7,21)(8,18)(11,19)(13,23)(17,20)(22,24);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);


==> anc/Routines/Groups/Group03.g <==
#
# Group 3 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(2,14)(3,8)(5,16)(6,19)(11,24)(12,13)(20,21)(22,23);
#
# Obstr. type 1
#
k:=(1,9)(2,3)(6,11)(8,14)(10,18)(12,13)(19,24)(22,23);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group04.g <==
#
# Group 4 (a representative in the Sylow 2-subgroup of M24)
#
g:=(1,10)(2,14)(3,8)(4,7)(5,20)(6,11)(9,18)(12,13)(15,17)(16,21)(19,24)(22,23);
h:=(1,9)(2,3)(4,15)(5,16)(6,19)(7,17)(8,14)(10,18)(11,24)(12,23)(13,22)(20,21);
#
# Obstr. type 2 with k=identity
#
# (ci2(g^-1,h^-1,())-ci2(h,g,g^-1)-ci2(g^-1,h,h^-1)-ci2(g^-1,(),h)) mod 4;

==> anc/Routines/Groups/Group05.g <==
#
# Group 5 (a representative in the Sylow 2-subgroup of M24)
#
g:=(1,10)(2,14)(3,8)(4,7)(5,20)(6,11)(9,18)(12,13)(15,17)(16,21)(19,24)(22,23);
h:=(1,2)(3,18)(4,6)(5,12)(7,11)(8,9)(10,14)(13,20)(15,24)(16,22)(17,19)(21,23);
#
# Obstr. type 2 with k=identity
#
k:=();
# ci2(g^-1,h^-1,())-ci2(h,g,g^-1)-ci2(g^-1,h,h^-1)-ci2(g^-1,(),h);

==> anc/Routines/Groups/Group06.g <==
#
# Group 6 (a representative in the Sylow 2-subgroup of M24)
#
g:=(1,10)(2,14)(3,8)(4,7)(5,20)(6,11)(9,18)(12,13)(15,17)(16,21)(19,24)(22,23);
h:=(1,2)(3,9)(4,5)(6,24)(7,20)(8,18)(10,14)(11,19)(12,22)(13,23)(15,16)(17,21);

#
# Obstr. type 1
#
k:=(4,5)(6,12)(7,20)(11,13)(15,16)(17,21)(19,23)(22,24);
# g*k=k*g;
# h*k=k*h;
# (ci2(g,h,k)-ci2(g,k,h)) mod 4;

==> anc/Routines/Groups/Group07.g <==
#
# Group 7 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,10)(2,14)(3,18)(6,22)(7,21)(8,9)(12,24)(17,20);
#
# Obstr. type 1
#
k:=(4,11)(5,13)(6,17)(7,24)(12,21)(15,19)(16,23)(20,22);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group08.g <==
#
# Group 8 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,10)(2,14)(3,8)(4,7)(5,20)(6,11)(9,18)(12,13)(15,17)(16,21)(19,24)(22,23);
#
# Obstr. type 1
#
k:=(3,8)(4,6,16,22)(5,12,15,24)(7,11,21,23)(9,18)(13,17,19,20);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);


==> anc/Routines/Groups/Group09.g <==
#
# Group 9 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,10)(2,14)(3,18)(4,19)(5,23)(6,21)(7,22)(8,9)(11,15)(12,17)(13,16)(20,24);
#
# Obstr. type 1
#
k:=(4,11)(5,13)(6,17)(7,24)(12,21)(15,19)(16,23)(20,22);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group10.g <==
#
# Group 10 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,10)(2,14)(3,18)(4,6,16,22)(5,12,15,24)(7,13,21,19)(8,9)(11,17,23,20);
#
# Obstr. type 1
#
k:=(4,11)(5,13)(6,17)(7,24)(12,21)(15,19)(16,23)(20,22);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group11.g <==
#
# Group 11 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,2,10,14)(3,9,8,18)(4,20)(5,17)(6,22,24,12)(7,16)(11,13,19,23)(15,21);
#
# Obstr. type 1
#
k:=(4,20)(5,7)(6,23)(11,22)(12,19)(13,24)(15,21)(16,17);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group12.g <==
#
# Group 12 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,3,14,18)(2,9,10,8)(6,13,12,11)(7,20)(17,21)(19,24,23,22);
#
# Obstr. type 1
#
k:=(4,5)(6,12)(7,20)(11,13)(15,16)(17,21)(19,23)(22,24);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group13.g <==
#
# Group 13 (representative in sy2)
#

g:=(1,10)(2,14)(3,8)(4,16)(5,15)(6,12)(7,21)(9,18)(11,13)(17,20)(19,23)(22,24);
h:= (1,2)(3,18)(4,7,15,17)(5,20,16,21)(6,19,24,11)(8,9)(10,14)(12,23,22,13);

# Multipliers

k:=(1,9,2,3)(6,13,22,19)(7,21)(8,10,18,14)(11,24,23,12)(17,20);
# k^-1*g*h*k=h;
# k^-1*g*k=g;
# (ci2(g,g,h)+ci2(g,g*h,k)-ci2(g,k,h)) mod 4;

r:= (3,8)(4,11,5,13)(6,20,12,7)(9,18)(15,19,16,23)(17,24,21,22);
# r^-1*g*h^2*r=g;
# r^-1*h*r=h;
# (ci2(h,h^-2*g,r)-ci2(h,h,g*h^-1)-ci2(h,h,g*h^-2)-ci2(h,r,g)) mod 4;

==> anc/Routines/Groups/Group14.g <==
#
# Group 14 (a representative in the Sylow 2-subgroup of M24)
#
g:=(1,10)(2,14)(3,8)(4,19,15,11)(5,23,16,13)(6,17,24,7)(9,18)(12,21,22,20);
h:=(1,2)(3,18)(4,6)(5,12)(7,11)(8,9)(10,14)(13,20)(15,24)(16,22)(17,19)(21,23);
#
# Obstr. type 1
#
k:=(4,5)(6,12)(7,20)(11,13)(15,16)(17,21)(19,23)(22,24);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group15.g <==
#
# Group 15 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,2,10,14)(3,9,8,18)(4,19,7,24)(5,13,20,12)(6,15,11,17)(16,23,21,22);
#
# Obstr. type 1
#
k:=(4,20)(5,7)(6,23)(11,22)(12,19)(13,24)(15,21)(16,17);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group16.g <==
#
# Group 16 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,3,14,18)(2,9,10,8)(4,19,17,22)(5,23,21,24)(6,16,13,20)(7,12,15,11);
#
# Obstr. type 1
#
k:=(4,5)(6,12)(7,20)(11,13)(15,16)(17,21)(19,23)(22,24);
# g*k=k*g;
# h*k=k*h;
# (ci2(g,h,k)-ci2(g,k,h)) mod 4;

==> anc/Routines/Groups/Group17.g <==
#
# Group 17 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(2,14)(3,8)(4,19,7,6)(5,13,20,22)(11,17,24,15)(12,16,23,21);
#
# Obstr. type 1
#
k:=(1,10)(4,12,7,23)(5,24,20,11)(6,21,19,16)(9,18)(13,15,22,17);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group18.g <==
#
# Group 18 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(1,2,10,14)(3,9,8,18)(5,16)(6,11,24,19)(7,17)(12,23,22,13);
#
# Obstr. type 1
#
k:=(4,20)(5,7)(6,23)(11,22)(12,19)(13,24)(15,21)(16,17);
# g*k=k*g;
# h*k=k*h;
# ci2(g,h,k)-ci2(g,k,h);

==> anc/Routines/Groups/Group19.g <==
#
# Group 19 (a representative in the Sylow 2-subgroup of M24)
#
g:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
h:=(2,14)(3,9,8,18)(5,16)(6,13,22,11)(7,20,17,21)(12,19,24,23);
#
# Obstr. type 1
#
k:=(1,10)(3,9,8,18)(5,16)(6,19,22,23)(7,21,17,20)(11,12,13,24);
# g*k=k*g;
# h*k=k*h;
# (ci2(g,h,k)-ci2(g,k,h)) mod 4;

==> anc/Routines/Groups/Group20.g <==
#
# Group 20 (a representative in the Sylow 2-subgroup of M24)
#
g:=(2,14)(3,8)(4,20,15,21)(5,17,16,7)(6,12,24,22)(11,13,19,23);
h:=(1,10)(4,5,15,16)(6,13,24,23)(7,20,17,21)(9,18)(11,12,19,22);
#
# Obstr. type 2
#
k:=(1,18)(2,3)(5,16)(8,14)(9,10)(12,22)(13,23)(20,21);
# k^-1*g^-1*k=g;
# k^-1*h^-1*k=h;
# (ci2(g^-1,h^-1,k)-ci2(h,g,g^-1)-ci2(g^-1,h,h^-1)-ci2(g^-1,k,h)) mod 4;

==> anc/Routines/Groups/Group21.g <==
#
# Group 21 (a representative in the Sylow 2-subgroup of M24)
#
g:=(2,14)(3,8)(4,19,7,6)(5,13,20,22)(11,17,24,15)(12,16,23,21);
h:=(1,10)(4,12,7,23)(5,24,20,11)(6,21,19,16)(9,18)(13,15,22,17);
#
# Obstr. type 1
#
k:=(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21);
# g*k=k*g;
# h*k=k*h;
# (ci2(g,h,k)-ci2(g,k,h)) mod 4;

==> anc/Routines/Groups/Group22.g <==
#
# Group 22 (a representative in the Sylow 2-subgroup of M24)
#
g:=(1,9,2,8)(3,10,18,14)(4,19,16,23)(5,13,15,11)(6,7,22,20)(12,21,24,17);
h:=(1,3,2,18)(4,7,5,21)(6,11,12,23)(8,14,9,10)(13,24,19,22)(15,17,16,20);
#
# Obstr. type 2
#
k:=(3,18)(4,5)(6,22)(8,9)(11,19)(12,24)(13,23)(15,16);
# k^-1*g^-1*k=g;
# k^-1*h^-1*k=h;
# (ci2(g^-1,h^-1,k)-ci2(h,g,g^-1)-ci2(g^-1,h,h^-1)-ci2(g^-1,k,h)) mod 4;

==> anc/Routines/Groups/Group23.g <==
#
# Group 23 (representative in sy2)
#

g:=(3,8)(4,21,15,20)(5,17,16,7)(6,19,24,11)(9,18)(12,23,22,13);
h:=(1,10)(2,14)(3,9)(4,11,5,13)(6,17,12,21)(7,22,20,24)(8,18)(15,19,16,23);

# Multipliers
k:=(1,2,10,14)(3,9,8,18)(5,16)(6,11,24,19)(7,17)(12,23,22,13);
# k^-1*g*h*k=h;
# k^-1*g*k=g;
# (ci2(g,g,h)+ci2(g,g*h,k)-ci2(g,k,h)) mod 4;

r:=(1,2)(3,8)(6,12)(7,20)(9,18)(10,14)(17,21)(22,24);
# r^-1*g*h^2*r=g;
# r^-1*h*r=h;
# (ci2(h,h^-2*g,r)-ci2(h,h,g*h^-1)-ci2(h,h,g*h^-2)-ci2(h,r,g)) mod 4;

==> anc/Routines/Groups/Group24.g <==
#
# Group 24 (representative in sy2)
#

g:=(3,8)(4,21,15,20)(5,17,16,7)(6,19,24,11)(9,18)(12,23,22,13);
h:=(1,2,10,14)(3,9,8,18)(4,5,15,16)(6,13)(7,21,17,20)(11,22)(12,19)(23,24);

# Multipliers

k:=(3,9)(4,12,5,6)(7,11,20,13)(8,18)(15,22,16,24)(17,19,21,23)
# k^-1*g*h*k=h;
# k^-1*g*k=g;
# (ci2(g,g,h)+ci2(g,g*h,k)-ci2(g,k,h)) mod 4;

r:=(1,3)(2,9)(4,20)(5,7)(8,10)(14,18)(15,21)(16,17);
# r^-1*g*h^2*r=g;
# r^-1*h*r=h;
# (ci2(h,h^-2*g,r)-ci2(h,h,g*h^-1)-ci2(h,h,g*h^-2)-ci2(h,r,g)) mod 4;


==> anc/Routines/Groups/Group25.g <==
#
# Group 25 (a representative in the Sylow 2-subgroup of M24)
#
g:=(3,8)(4,21,15,20)(5,17,16,7)(6,19,24,11)(9,18)(12,23,22,13);
h:=(3,9)(4,6,5,12)(7,13,20,11)(8,18)(15,24,16,22)(17,23,21,19);
#
# Obstr. type 2
#
k:=(1,10)(2,14)(6,12)(7,17)(11,23)(13,19)(20,21)(22,24);
# k^-1*g^-1*k=g;
# k^-1*h^-1*k=h;
# (ci2(g^-1,h^-1,k)-ci2(h,g,g^-1)-ci2(g^-1,h,h^-1)-ci2(g^-1,k,h)) mod 4;

==> anc/Routines/Groups/Group26.g <==
#
# Group 26 (a representative in the Sylow 2-subgroup of M24)
#
g:=(3,8)(4,21,15,20)(5,17,16,7)(6,19,24,11)(9,18)(12,23,22,13);
h:=(1,2,10,14)(3,9,8,18)(5,16)(6,11,24,19)(7,17)(12,23,22,13);
#
# Obstr. type 2
#
k:=(2,14)(4,20)(5,17)(7,16)(9,18)(11,19)(12,22)(15,21);
# k^-1*g^-1*k=g;
# k^-1*h^-1*k=h;
# (ci2(g^-1,h^-1,k)-ci2(h,g,g^-1)-ci2(g^-1,h,h^-1)-ci2(g^-1,k,h)) mod 4;

==> anc/Routines/Groups/Group27.g <==
#
# Group 27 (representative in sy2)
#

g:=(1,10)(2,14)(3,8)(4,5)(6,22)(7,20)(9,18)(11,23)(12,24)(13,19)(15,16)(17,21);
h:= (2, 14)(3, 9, 8, 18)(4, 6, 21, 19, 15, 24, 20, 11)(5, 22, 17, 13, 16, 12, 7, 23);

# Multipliers

k:=(1, 10)(2, 14)(3, 18)(4, 11)(5, 13)(6, 20)(7, 12)(8, 9)(15, 19)(16, 23)(17, 22)(21, 24);
# k^-1*g*h^4*k=g;
# k^-1*h^-1*k=h;
# (ci2(h,h,g*h)+ci2(h,h,g*h^2)+ci2(h,h,g*h^3)+ci2(g^4*h,h^-1,k)-ci2(h,g,g)-ci2(g^4*h,h,h^-1)-ci2(g^4*h,k,h)) mod 4;

r:= (1, 2)(3, 9)(6, 22)(8, 18)(10, 14)(11, 23)(12, 24)(13, 19);
# r^-1*g*r=g;
# r^-1*g*h*r=h;
# (ci2(g,g,h)+ci2(g,g*h,r)-ci2(g,r,h)) mod 4;

==> anc/Routines/Groups/Group28.g <==
#
# Group 28 
#
g:=(2,24)(4,11)(5,23)(6,10)(8,20)(13,19)(15,16)(18,21);
h:=(2,8,23,16,11,21)(3,9,22)(4,18,24,20,5,15)(6,13)(7,12,17)(10,19);# g and h generate Group 18
#
# Obstr. type 2 (see the file example18.g)
#
k:=(1,14)(3,7)(4,5)(8,21)(9,17)(11,23)(12,22)(18,20);# k is in the normaliser of Group 18
# k^-1*g^-1*k=g;
# k^-1*h^-1*k=h;
# (cigg(g^-1,h^-1,k)-cigg(h,g,g^-1)-cigg(g^-1,h,h^-1)-cigg(g^-1,k,h)) mod exp;



==> anc/Routines/Groups/Group29.g <==
#
# Group 29 
#
g:=(2,24)(4,11)(5,23)(6,10)(8,20)(13,19)(15,16)(18,21);
h:=(1,14)(3,7,22,17,9,12)(4,10,5)(6,23,11)(8,19,21,20,13,18)(15,16);

#
# Obstr. type 2 (see the file example18.g)
#
k:=(2,24)(4,6)(5,23)(7,12)(8,13)(9,22)(10,11)(19,20);
# k^-1*g^-1*k=g;
# k^-1*h^-1*k=h;
# (cigg(g^-1,h^-1,k)-cigg(h,g,g^-1)-cigg(g^-1,h,h^-1)-cigg(g^-1,k,h)) mod exp;



==> anc/Routines/Groups/Group30.g <==
#
# Group 30
#
g:=(1,4)(2,24)(3,21)(5,6)(7,19)(8,11)(9,10)(12,15)(13,22)(14,17)(16,23)(18,20);
h:=(1,2,3,23,13,5)(4,24,21,16,22,6)(7,15,8,14,20,10)(9,19,12,11,17,18);
#
# Obstr. type 2 (see the file example18.g)
#
k:=(2,5)(3,13)(6,24)(7,20)(12,17)(14,15)(18,19)(21,22);
# k^-1*g^-1*k=g;
# k^-1*h^-1*k=h;
# (cigg(g^-1,h^-1,k)-cigg(h,g,g^-1)-cigg(g^-1,h,h^-1)-cigg(g^-1,k,h)) mod 6;




==> anc/Routines/Groups/Group31.g <==
#
# Group 31
#
g:=(1,4)(2,24)(3,21)(5,6)(7,19)(8,11)(9,10)(12,15)(13,22)(14,17)(16,23)(18,20);
h:=(1,2,3,12,17,9)(4,24,21,15,14,10)(5,20,19,8,23,22)(6,18,7,11,16,13);
#
# Obstr. type 2 (see the file example18.g)
#
k:=(2,9)(3,17)(5,19)(6,7)(8,22)(10,24)(11,13)(14,21);
# k^-1*g^-1*k=g;
# k^-1*h^-1*k=h;
# (cigg(g^-1,h^-1,k)-cigg(h,g,g^-1)-cigg(g^-1,h,h^-1)-cigg(g^-1,k,h)) mod 6;





==> anc/Routines/Groups/Group32.g <==
#
# Group 32 
#
g:=(1,4)(2,24)(3,21)(5,6)(7,19)(8,11)(9,10)(12,15)(13,22)(14,17)(16,23)(18,20);
h:=(1,23)(2,3,17,10,12,13,5,19,8,18)(4,16)(6,7,11,20,24,21,14,9,15,22);
#
# Obstr. type 2
#
k:=(3,18)(5,12)(6,15)(7,9)(8,17)(10,19)(11,14)(20,21);
# k^-1*g^-1*k=g;
# k^-1*h^-1*k=h;
# (ci(g^-1,h^-1,k)-ci(h,g,g^-1)-ci(g^-1,h,h^-1)-ci(g^-1,k,h)) mod 10;

==> anc/Routines/Groups/Group33.g <==
#
# Group 33 (a representative in the Sylow 3-subgroup)
#


g:=(2,23,11)(3,20,10)(5,14,9)(6,16,13)(7,19,22)(12,24,18);
h:=(2,22,13)(4,21,8)(5,14,9)(6,23,7)(11,19,16)(12,18,24);

# Multipliers (see example32.g)

k:=(1,17,15)(3,9,24)(5,18,20)(6,16,13)(7,22,19)(10,14,12);
# k^-1*g*k=g;
# k^-1*g*h*k=h;
# (ci3(g,g,h)+ci3(g,g*h,k)-ci3(g,k,h)) mod 3;

r:=(3,4,10,21)(5,18)(6,16,19,7)(8,20)(9,24,14,12)(11,22,23,13);
# r^-1*g^-1*r=h;
# r^-1*h*r=g;
# (-ci(h,g,g^-1)+ci(h,g^-1,r)-ci(h,r,h));

==> anc/Routines/Groups/Group34.g <==
#
# Group 34 (a representative in the Sylow 3-subgroup
#

g:=(2,23,11)(3,20,10)(5,14,9)(6,16,13)(7,19,22)(12,24,18);
h:=(1,15,17)(2,19,16)(3,18,5)(4,21,8)(6,11,7)(9,10,24)(12,14,20)(13,23,22);

# Multipliers

k:=(2,7,16)(3,20,10)(4,21,8)(5,9,14)(6,11,22)(13,23,19);
# k^-1*g*k=g
# k^-1*g*h*k=h;
# (ci3(g,g,h)+ci3(g,g*h,k)-ci3(g,k,h)) mod 3;

# (ci3(h,h,g^-1)+ci3(h,h,h*g^-1)+ci3(h,h,h^2*g^-1)) mod 3;

==> anc/Routines/ProjCharTables/ctbl2Aext.g <==
tbl2Aext:= function()
local tbl, i;
tbl:=rec();
tbl.UnderlyingGroup:=
Group( [ (  1,  2)(  3, 16)(  4,  7)(  5, 11)(  6, 32)(  9, 47)( 10, 52)( 12, 58)( 13, 22)( 15, 69)( 19, 81)( 20, 29)( 21, 77)( 23, 38)\
    ( 24, 37)( 25, 94)( 26, 90)( 27, 98)( 31, 89)( 33, 79)( 35, 60)( 36, 39)( 40, 72)( 42, 46)( 43, 44)( 45,104)( 48,100)( 49, 68)\
    ( 50, 67)( 53,112)( 54, 78)( 55, 71)( 56, 97)( 61, 86)( 62, 73)( 63, 70)( 64,110)( 65, 75)( 66, 76)( 74, 99)( 80,111)( 87,105)\
    (113,114,123,115)(116,137,174,138)(117,145,159,120)(118,132,125,126)(119,154,150,155)(121,165,175,166)(122,143,176,168)\
    (124,177,131,152)(127,129,133,135)(128,144,134,178)(130,189,136,185)(139,151,199,182)(140,180,197,157)(141,183,202,153)\
    (142,195,164,181)(146,162,184,200)(147,161,198,211)(148,204,212,170)(149,218,188,173)(156,203,172,191)(158,206,210,193)\
    (160,167,213,163)(169,219,222,223)(171,224,216,217)(179,209,190,208)(186,187,194,201)(192,207,205,196)(214,220,221,215), \
  (  1,  3,  4)(  2,  5, 22, 20,  6, 10)(  7, 25, 95, 99,105, 36)(  8, 41, 81, 82, 45, 42)(  9, 29, 12)( 11, 30, 71, 54, 34, 38)\
    ( 13, 50, 60, 73, 16, 46)( 14, 65, 66)( 15, 70,109, 47, 43, 39)( 17, 77, 33, 28,100, 32)( 18, 37, 53)( 19, 52, 58, 89, 97, 26)\
    ( 21, 63, 88, 23, 87, 85)( 24, 91,107, 49, 83, 92)( 27, 90, 74)( 31, 51,104, 35,103,101)( 40, 78, 62, 98, 79, 56)( 44, 96, 48, 94,108,\
     55)( 57, 93, 75,102,106,110)( 59, 64,111)( 61,112)( 67, 69, 72)( 68, 86, 84)( 76, 80)(113,116,117)(114,124,178,142,119,125)\
    (115,131,144,164,150,118)(120,148,205,136,204,160)(121,167,153,173,196,168)(122,172,137,176,156,138)(123,174,159)(126,139,200,132,199,\
     162)(127,185,181)(128,182,194,134,151,186)(129,141,179,135,202,190)(130,170,213,145,212,192)(133,189,195)(140,193,177)\
    (143,175,163,183,218,207)(146,169,224,201,219,214)(147,165,215,210,149,216)(152,197,206)(154,180,211)(155,157,161)(158,188,171,198,\
     166,220)(184,222,217,187,223,221)(191,208)(203,209), (  2,  5)(  3, 18)(  4, 37)(  6, 20)(  7, 23)(  8, 43)(  9, 68)( 10,112)\
    ( 12, 59)( 13, 73)( 14, 67)( 15, 55)( 16, 17)( 19, 71)( 21, 99)( 22, 61)( 24, 31)( 25, 51)( 26, 34)( 27, 29)( 28, 50)( 30, 58)\
    ( 32, 33)( 35, 49)( 36,107)( 38, 89)( 39,106)( 40, 78)( 41, 96)( 42,110)( 44,102)( 45,108)( 46, 77)( 47, 48)( 56, 76)( 57, 94)\
    ( 60,100)( 62, 80)( 63, 83)( 64, 74)( 65, 69)( 70, 82)( 75, 81)( 79, 98)( 84, 90)( 85,101)( 86,111)( 87, 91)( 88,104)( 92, 95)\
    ( 93,109)(103,105)(114,118)(115,125)(116,180)(117,161)(119,203)(120,184)(121,148)(122,162)(124,209)(127,197)(128,134)(129,151)\
    (130,201)(131,208)(133,140)(135,182)(136,187)(137,139)(138,199)(141,194)(142,144)(143,147)(145,146)(149,219)(150,191)(152,177)\
    (153,158)(157,174)(159,211)(160,215)(163,221)(164,178)(165,169)(166,222)(167,214)(168,198)(170,218)(171,192)(173,204)(175,212)\
    (176,200)(179,190)(181,195)(183,210)(185,206)(186,202)(188,223)(189,193)(196,224)(205,216)(207,217)(213,220), \
  (  2, 20)(  3, 12)(  4, 74)(  5,  6)(  9, 69)( 10, 62)( 11, 54)( 14, 84)( 16, 26)( 17, 34)( 18, 59)( 19, 46)( 22, 56)( 24, 75)( 28, 30)\
    ( 31, 81)( 32, 33)( 35, 42)( 36,109)( 37, 64)( 38,100)( 39, 95)( 40, 98)( 41, 45)( 44, 87)( 49,110)( 50, 58)( 53, 66)( 57, 83)\
    ( 60, 89)( 61, 76)( 63, 94)( 65, 68)( 67, 90)( 71, 77)( 78, 79)( 80,112)( 85, 88)( 86,111)( 91,102)( 92,106)( 93,107)( 96,108)\
    (101,104)(114,164)(115,142)(116,133)(117,189)(118,178)(119,124)(121,175)(122,202)(125,144)(126,132)(127,174)(128,134)(129,138)\
    (131,150)(135,137)(139,182)(140,180)(141,176)(143,168)(147,198)(148,212)(151,199)(152,177)(153,183)(154,155)(157,197)(158,210)\
    (159,185)(160,192)(161,193)(162,186)(163,207)(167,196)(170,204)(171,215)(173,218)(191,208)(194,200)(203,209)(205,213)(206,211)\
    (214,224)(216,220)(217,221) ] );\
tbl.ConjugacyClasses:=\
[\
ConjugacyClass( tbl.UnderlyingGroup,\
()),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 72)(  2, 40)(  3, 67)(  4, 69)(  5, 78)(  6, 79)(  7, 15)(  8,103)(  9, 74)( 10, 56)( 11, 54)( 12, 90)( 13, 73)( 14, 18)( 16, 50)\
( 17, 28)( 19, 89)( 20, 98)( 21, 48)( 22, 62)( 23, 55)( 24, 75)( 25, 70)( 26, 58)( 27, 29)( 30, 34)( 31, 81)( 32, 33)( 35, 42)( 36, 39)\
( 37, 65)( 38, 71)( 41,101)( 43,105)( 44, 87)( 45,104)( 46, 60)( 47, 99)( 49,110)( 51, 82)( 52, 97)( 53, 66)( 57, 83)( 59, 84)( 61, 80)\
( 63, 94)( 64, 68)( 76,112)( 77,100)( 85, 96)( 86,111)( 88,108)( 91,102)( 92, 93)( 95,109)(106,107)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(113,123)(114,115)(116,174)(117,159)(118,125)(119,150)(120,145)(121,175)(122,176)(124,131)(126,132)(127,133)(128,134)(129,135)(130,136)\
(137,138)(139,199)(140,197)(141,202)(142,164)(143,168)(144,178)(146,184)(147,198)(148,212)(149,188)(151,182)(152,177)(153,183)(154,155)\
(156,172)(157,180)(158,210)(160,213)(161,211)(162,200)(163,167)(165,166)(169,222)(170,204)(171,216)(173,218)(179,190)(181,195)(185,189)\
(186,194)(187,201)(191,203)(192,205)(193,206)(196,207)(208,209)(214,221)(215,220)(217,224)(219,223)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 72)(  2, 40)(  3, 67)(  4, 69)(  5, 78)(  6, 79)(  7, 15)(  8,103)(  9, 74)( 10, 56)( 11, 54)( 12, 90)( 13, 73)( 14, 18)( 16, 50)\
( 17, 28)( 19, 89)( 20, 98)( 21, 48)( 22, 62)( 23, 55)( 24, 75)( 25, 70)( 26, 58)( 27, 29)( 30, 34)( 31, 81)( 32, 33)( 35, 42)( 36, 39)\
( 37, 65)( 38, 71)( 41,101)( 43,105)( 44, 87)( 45,104)( 46, 60)( 47, 99)( 49,110)( 51, 82)( 52, 97)( 53, 66)( 57, 83)( 59, 84)( 61, 80)\
( 63, 94)( 64, 68)( 76,112)( 77,100)( 85, 96)( 86,111)( 88,108)( 91,102)( 92, 93)( 95,109)(106,107)(113,123)(114,115)(116,174)(117,159)\
(118,125)(119,150)(120,145)(121,175)(122,176)(124,131)(126,132)(127,133)(128,134)(129,135)(130,136)(137,138)(139,199)(140,197)(141,202)\
(142,164)(143,168)(144,178)(146,184)(147,198)(148,212)(149,188)(151,182)(152,177)(153,183)(154,155)(156,172)(157,180)(158,210)(160,213)\
(161,211)(162,200)(163,167)(165,166)(169,222)(170,204)(171,216)(173,218)(179,190)(181,195)(185,189)(186,194)(187,201)(191,203)(192,205)\
(193,206)(196,207)(208,209)(214,221)(215,220)(217,224)(219,223)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 27)(  2, 40)(  3, 12)(  4, 69)(  7, 47)(  8,103)(  9, 74)( 10, 56)( 11, 33)( 13, 52)( 14, 59)( 15, 99)( 16, 26)( 17, 30)( 18, 84)\
( 20, 98)( 21, 23)( 22, 62)( 24, 49)( 28, 34)( 29, 72)( 31, 42)( 32, 54)( 35, 81)( 36,109)( 38, 71)( 39, 95)( 41, 45)( 44, 87)( 48, 55)\
( 50, 58)( 51, 82)( 53, 86)( 63, 94)( 66,111)( 67, 90)( 73, 97)( 75,110)( 77,100)( 85,108)( 88, 96)( 92,107)( 93,106)(101,104)(113,181)\
(114,115)(116,127)(117,159)(120,136)(121,175)(123,195)(126,128)(129,137)(130,145)(132,134)(133,174)(135,138)(139,182)(140,180)(142,164)\
(143,183)(146,187)(147,158)(151,199)(152,154)(153,168)(155,177)(156,190)(157,197)(160,192)(162,200)(163,207)(167,196)(169,222)(171,220)\
(172,179)(173,218)(184,201)(185,189)(186,194)(191,203)(198,210)(205,213)(208,209)(214,217)(215,216)(219,223)(221,224)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 53)(  2, 10)(  3, 18)(  5,112)(  6, 61)(  7, 31)(  8, 44)(  9, 74)( 11, 52)( 12, 84)( 13, 33)( 14, 67)( 15, 81)( 16, 17)( 20, 22)\
( 21, 49)( 23, 24)( 25, 83)( 26, 30)( 27, 86)( 28, 50)( 29,111)( 32, 73)( 34, 58)( 35, 99)( 36, 88)( 39,108)( 40, 56)( 41, 93)( 42, 47)\
( 43,102)( 45,106)( 46, 60)( 48,110)( 51, 63)( 54, 97)( 55, 75)( 57, 70)( 59, 90)( 62, 98)( 64, 68)( 66, 72)( 76, 78)( 77,100)( 79, 80)\
( 82, 94)( 85, 95)( 87,103)( 91,105)( 92,101)( 96,109)(104,107)(113,154)(114,203)(115,191)(116,157)(118,119)(120,168)(121,219)(123,155)\
(124,144)(125,150)(126,172)(127,197)(128,179)(129,182)(130,183)(131,178)(132,156)(133,140)(134,190)(135,151)(136,153)(137,139)(138,199)\
(141,202)(142,209)(143,145)(146,147)(148,149)(152,181)(158,187)(160,221)(163,215)(164,208)(165,204)(166,170)(167,220)(169,173)(171,196)\
(174,180)(175,223)(177,195)(184,198)(185,189)(186,194)(188,212)(192,224)(193,206)(201,210)(205,217)(207,216)(213,214)(218,222)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 53)(  2, 22)(  3, 18)(  5, 61)(  6,112)(  7, 35)(  8, 94)(  9, 74)( 10, 20)( 11, 97)( 12, 84)( 13, 32)( 14, 67)( 15, 42)( 16, 28)\
( 17, 50)( 19, 89)( 21, 24)( 23, 49)( 25, 91)( 26, 34)( 27, 86)( 29,111)( 30, 58)( 31, 99)( 33, 73)( 36, 85)( 38, 71)( 39, 96)( 40, 62)\
( 41,106)( 43, 57)( 44, 82)( 45, 93)( 47, 81)( 48, 75)( 51, 87)( 52, 54)( 55,110)( 56, 98)( 59, 90)( 63,103)( 64, 68)( 66, 72)( 70,102)\
( 76, 79)( 78, 80)( 83,105)( 88, 95)( 92,104)(101,107)(108,109)(113,154)(114,209)(115,208)(116,157)(118,124)(119,144)(120,153)(121,169)\
(122,176)(123,155)(125,131)(126,156)(127,197)(128,190)(129,151)(130,143)(132,172)(133,140)(134,179)(135,182)(136,168)(137,199)(138,139)\
(142,203)(145,183)(146,210)(147,201)(148,165)(149,204)(150,178)(152,181)(158,184)(160,217)(162,200)(163,216)(164,191)(166,212)(167,171)\
(170,188)(173,219)(174,180)(175,222)(177,195)(185,189)(187,198)(192,214)(193,206)(196,220)(205,221)(207,215)(213,224)(218,223)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 66, 72, 53)(  2, 62, 40, 22)(  3, 59, 67, 84)(  4, 74, 69,  9)(  5, 80, 78, 61)(  6, 76, 79,112)(  7, 81, 15, 31)(  8, 87,103, 44)\
( 10, 20, 56, 98)( 11, 52, 54, 97)( 12, 14, 90, 18)( 13, 32, 73, 33)( 16, 34, 50, 30)( 17, 26, 28, 58)( 19, 46, 89, 60)( 21,110, 48, 49)\
( 23, 75, 55, 24)( 25, 57, 70, 83)( 27,111, 29, 86)( 35, 99, 42, 47)( 36, 85, 39, 96)( 37, 64, 65, 68)( 38,100, 71, 77)( 41,107,101,106)\
( 43, 91,105,102)( 45, 92,104, 93)( 51, 94, 82, 63)( 88,109,108, 95)(113,154,123,155)(114,208,115,209)(116,140,174,197)(117,185,159,189)\
(118,131,125,124)(119,144,150,178)(120,168,145,143)(121,223,175,219)(122,141,176,202)(126,156,132,172)(127,180,133,157)(128,190,134,179)\
(129,199,135,139)(130,183,136,153)(137,151,138,182)(142,191,164,203)(146,147,184,198)(148,188,212,149)(152,195,177,181)(158,201,210,187)\
(160,224,213,217)(161,206,211,193)(162,194,200,186)(163,216,167,171)(165,204,166,170)(169,173,222,218)(192,221,205,214)(196,220,207,215)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 53, 72, 66)(  2, 22, 40, 62)(  3, 84, 67, 59)(  4,  9, 69, 74)(  5, 61, 78, 80)(  6,112, 79, 76)(  7, 31, 15, 81)(  8, 44,103, 87)\
( 10, 98, 56, 20)( 11, 97, 54, 52)( 12, 18, 90, 14)( 13, 33, 73, 32)( 16, 30, 50, 34)( 17, 58, 28, 26)( 19, 60, 89, 46)( 21, 49, 48,110)\
( 23, 24, 55, 75)( 25, 83, 70, 57)( 27, 86, 29,111)( 35, 47, 42, 99)( 36, 96, 39, 85)( 37, 68, 65, 64)( 38, 77, 71,100)( 41,106,101,107)\
( 43,102,105, 91)( 45, 93,104, 92)( 51, 63, 82, 94)( 88, 95,108,109)(113,154,123,155)(114,208,115,209)(116,140,174,197)(117,185,159,189)\
(118,131,125,124)(119,144,150,178)(120,168,145,143)(121,223,175,219)(122,141,176,202)(126,156,132,172)(127,180,133,157)(128,190,134,179)\
(129,199,135,139)(130,183,136,153)(137,151,138,182)(142,191,164,203)(146,147,184,198)(148,188,212,149)(152,195,177,181)(158,201,210,187)\
(160,224,213,217)(161,206,211,193)(162,194,200,186)(163,216,167,171)(165,204,166,170)(169,173,222,218)(192,221,205,214)(196,220,207,215)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  3, 25)(  4, 99)(  7, 74)(  8, 14)(  9, 15)( 10, 61)( 12,105)( 13, 66)( 16, 94)( 17, 91)( 18,103)( 19, 35)( 21, 64)( 22, 76)( 23, 37)\
( 24, 38)( 26, 44)( 28,102)( 30, 57)( 31, 46)( 34, 83)( 42, 89)( 43, 90)( 47, 69)( 48, 68)( 49,100)( 50, 63)( 51, 59)( 52, 86)( 53, 73)\
( 55, 65)( 56, 80)( 58, 87)( 60, 81)( 62,112)( 67, 70)( 71, 75)( 77,110)( 82, 84)( 95,109)( 97,111)(106,107)(113,132,123,126)\
(114,125,115,118)(116,218,174,173)(117,183,159,153)(119,124,150,131)(120,141,145,202)(121,127,175,133)(122,130,176,136)(128,181,134,195)\
(129,166,135,165)(137,188,138,149)(139,222,199,169)(140,170,197,204)(142,178,164,144)(143,189,168,185)(146,200,184,162)(147,161,198,211)\
(148,157,212,180)(151,223,182,219)(152,154,177,155)(156,179,172,190)(158,193,210,206)(160,216,213,171)(163,224,167,217)(186,187,194,201)\
(191,208,203,209)(192,220,205,215)(196,214,207,221)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 72)(  2, 40)(  3, 70)(  4, 47)(  5, 78)(  6, 79)(  7,  9)(  8, 18)( 10, 80)( 11, 54)( 12, 43)( 13, 53)( 14,103)( 15, 74)( 16, 63)\
( 17,102)( 19, 42)( 20, 98)( 21, 68)( 22,112)( 23, 65)( 24, 71)( 25, 67)( 26, 87)( 27, 29)( 28, 91)( 30, 83)( 31, 60)( 32, 33)( 34, 57)\
( 35, 89)( 36, 39)( 37, 55)( 38, 75)( 41,101)( 44, 58)( 45,104)( 46, 81)( 48, 64)( 49, 77)( 50, 94)( 51, 84)( 52,111)( 56, 61)( 59, 82)\
( 62, 76)( 66, 73)( 69, 99)( 85, 96)( 86, 97)( 88,108)( 90,105)( 92, 93)(100,110)(113,132,123,126)(114,125,115,118)(116,218,174,173)\
(117,183,159,153)(119,124,150,131)(120,141,145,202)(121,127,175,133)(122,130,176,136)(128,181,134,195)(129,166,135,165)(137,188,138,149)\
(139,222,199,169)(140,170,197,204)(142,178,164,144)(143,189,168,185)(146,200,184,162)(147,161,198,211)(148,157,212,180)(151,223,182,219)\
(152,154,177,155)(156,179,172,190)(158,193,210,206)(160,216,213,171)(163,224,167,217)(186,187,194,201)(191,208,203,209)(192,220,205,215)\
(196,214,207,221)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  2, 20)(  3,105, 12, 25)(  4,  7, 74, 99)(  5,  6)(  8, 14, 82, 84)(  9, 47, 69, 15)( 10,112, 56, 76)( 11, 54)( 13, 66, 73, 53)\
( 16, 44, 58, 63)( 17, 83, 30,102)( 18, 51, 59,103)( 19, 31, 60, 42)( 21, 64, 23, 37)( 22, 80, 62, 61)( 24, 71,110,100)( 26, 94, 50, 87)\
( 28, 57, 34, 91)( 32, 33)( 35, 89, 81, 46)( 36, 95, 39,109)( 38, 49, 77, 75)( 40, 98)( 41, 45)( 43, 90, 70, 67)( 48, 68, 55, 65)\
( 52, 86, 97,111)( 78, 79)( 85, 88)( 92,107, 93,106)( 96,108)(101,104)(113,132)(114,144,115,178)(116,121,133,218)(117,168,189,183)\
(118,164,125,142)(119,150)(120,141,136,122)(123,126)(127,173,174,175)(128,195)(129,149,137,165)(130,176,145,202)(134,181)(135,188,138,166)\
(139,219,151,169)(140,148,180,170)(143,185,153,159)(146,200,201,186)(147,211,158,206)(152,155,177,154)(156,179,172,190)(157,204,197,212)\
(160,220,213,215)(161,210,193,198)(162,187,194,184)(163,221)(167,214)(171,192,216,205)(182,222,199,223)(191,203)(196,217)(207,224)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 27)(  2, 98)(  3, 25)(  4, 15)(  5,  6)(  7, 69)(  8, 18)(  9, 99)( 10, 76)( 11, 32)( 12,105)( 13, 86)( 14,103)( 16, 94)( 17,102)\
( 19, 31)( 20, 40)( 21, 37)( 22, 61)( 23, 64)( 24, 77)( 26, 44)( 28, 91)( 29, 72)( 30, 83)( 33, 54)( 34, 57)( 35, 46)( 38,110)( 42, 60)\
( 43, 90)( 47, 74)( 48, 65)( 49, 71)( 50, 63)( 51, 84)( 52, 66)( 53, 97)( 55, 68)( 56,112)( 58, 87)( 59, 82)( 62, 80)( 67, 70)( 73,111)\
( 75,100)( 78, 79)( 81, 89)( 85, 96)( 88,108)( 92, 93)( 95,109)(113,134)(114,178)(115,144)(116,173)(117,143)(118,164)(119,150)(120,122)\
(121,127)(123,128)(125,142)(126,195)(129,165)(130,202)(132,181)(133,175)(135,166)(136,141)(137,149)(138,188)(139,222)(140,170)(145,176)\
(146,194)(147,206)(148,180)(151,223)(153,189)(154,155)(157,212)(158,211)(159,168)(160,216)(161,210)(162,201)(163,224)(167,217)(169,199)\
(171,213)(174,218)(179,190)(182,219)(183,185)(184,186)(187,200)(192,220)(193,198)(196,214)(197,204)(205,215)(207,221)(208,209)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 97, 32,111)(  2, 76,  6, 22)(  3, 51, 58,102)(  4, 99, 19, 35)(  5, 56, 98, 80)(  7, 46, 81,  9)(  8, 16, 57, 12)( 10, 20, 61, 78)\
( 11, 66, 27, 13)( 14,105, 30, 94)( 15, 60, 31, 74)( 17, 44, 84, 70)( 18, 43, 34, 63)( 21, 77,110, 64)( 23, 71, 24, 65)( 25, 28, 87, 59)\
( 26, 91, 67, 82)( 29, 73, 54, 53)( 33, 86, 72, 52)( 36, 88)( 37, 55, 38, 75)( 39,108)( 40,112, 79, 62)( 41, 92)( 42, 69, 47, 89)\
( 45,106,104,107)( 48,100, 49, 68)( 50, 83, 90,103)( 85,109, 96, 95)( 93,101)(113,155,134,179)(114,191,144,131)(115,203,178,124)\
(116,170,137,219)(117,183,122,130)(118,119,164,208)(120,189,143,141)(121,139,166,157)(123,154,128,190)(125,150,142,209)(126,172,181,152)\
(127,148,135,169)(129,222,133,212)(132,156,195,177)(136,159,153,176)(138,223,174,204)(140,218,182,188)(145,185,168,202)(146,161,147,200)\
(149,197,173,151)(158,194,201,206)(160,196,213,207)(162,184,211,198)(163,205)(165,180,175,199)(167,192)(171,221,216,214)(186,187,193,210)\
(215,217)(220,224)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 52, 32,111)(  2, 80,  6, 10)(  3,103, 16,102)(  4,  7, 60, 35)(  5, 62, 98, 76)(  8, 50, 91, 67)(  9, 99, 89, 81)( 11, 66, 27, 73)\
( 12, 82, 58, 57)( 13, 54, 53, 29)( 14, 25, 17, 94)( 15, 46, 42, 69)( 18, 70, 28, 63)( 19, 31, 74, 47)( 20,112, 78, 22)( 21,100, 24, 65)\
( 23, 38,110, 64)( 26, 83, 90, 51)( 30, 44, 84, 43)( 33, 86, 72, 97)( 34, 87, 59,105)( 36, 85, 39, 96)( 37, 48, 77, 75)( 40, 61, 79, 56)\
( 41,107)( 45, 93,104, 92)( 49, 68, 55, 71)( 88, 95)(101,106)(108,109)(113,154,128,190)(114,209,144,119)(115,208,178,150)(116,148,135,223)\
(117,168,202,136)(118,131,164,203)(120,185,183,122)(121,139,149,140)(123,155,134,179)(124,142,191,125)(126,172,195,152)(127,170,137,222)\
(129,219,174,212)(130,159,143,141)(132,156,181,177)(133,204,138,169)(145,189,153,176)(146,211,210,186)(147,200,187,206)(151,166,180,173)\
(157,218,182,165)(158,194,184,161)(160,163,213,167)(162,201,193,198)(171,224,216,217)(175,199,188,197)(192,207)(196,205)(214,215)\
(220,221)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 13, 32, 53)(  2,112,  6, 22)(  3, 51, 16, 83)(  4,  7, 60, 35)(  5, 56, 98, 61)(  8, 58, 91, 12)(  9, 99, 89, 81)( 10, 20, 80, 78)\
( 11, 86, 27, 97)( 14, 43, 17, 44)( 15, 46, 42, 69)( 18,105, 28, 87)( 19, 31, 74, 47)( 21, 77, 24, 37)( 23, 71,110, 68)( 25, 30, 94, 84)\
( 26,102, 90,103)( 29, 52, 54,111)( 33, 66, 72, 73)( 34, 63, 59, 70)( 36, 85, 39, 96)( 38, 49, 64, 55)( 40, 76, 79, 62)( 41,106)\
( 45, 92,104, 93)( 48,100, 75, 65)( 50, 57, 67, 82)( 88, 95)(101,107)(108,109)(113,177,134,172)(114,203,178,124)(115,191,144,131)\
(116,170,129,169)(117,143,141,136)(118,119,142,208)(120,185,153,176)(121,182,188,180)(122,145,189,183)(123,152,128,156)(125,150,164,209)\
(126,179,181,154)(127,148,138,219)(130,159,168,202)(132,190,195,155)(133,212,137,223)(135,222,174,204)(139,166,197,218)(140,173,199,165)\
(146,161,158,186)(147,162,201,206)(149,157,175,151)(160,167)(163,213)(171,224)(184,211,210,194)(187,193,198,200)(192,196,205,207)\
(214,220,221,215)(216,217)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  2,  5)(  3, 51, 12,103)(  4, 21, 74, 23)(  6, 20)(  7, 64, 99, 37)(  8, 67, 82, 90)(  9, 55, 69, 48)( 10, 22, 56, 62)( 13, 66, 73, 53)\
( 14, 43, 84, 70)( 15, 68, 47, 65)( 16, 57, 58, 91)( 17, 87, 30, 94)( 18,105, 59, 25)( 19, 49, 60, 75)( 24, 89,110, 46)( 26,102, 50, 83)\
( 27, 29)( 28, 44, 34, 63)( 31, 77, 42, 38)( 32, 33)( 35, 71, 81,100)( 36,107, 39,106)( 40, 78)( 41, 96)( 45,108)( 52,111, 97, 86)\
( 61,112, 80, 76)( 79, 98)( 85,101)( 88,104)( 92, 95, 93,109)(113,132,123,126)(114,115)(116,170,127,212)(117,210,185,147)(119,209,150,208)\
(120,194,130,200)(121,197,173,180)(122,201,202,184)(124,191,131,203)(128,195,134,181)(129,222,138,219)(133,148,174,204)(135,169,137,223)\
(136,162,145,186)(139,166,182,149)(140,218,157,175)(141,146,176,187)(142,164)(143,193,183,211)(151,188,199,165)(152,154)(153,161,168,206)\
(155,177)(156,190)(158,189,198,159)(160,205)(163,196,167,207)(171,215)(172,179)(192,213)(214,217,221,224)(216,220)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  2,  6)(  3,103)(  4, 23)(  5, 20)(  7, 64)(  8, 67)(  9, 48)( 11, 54)( 12, 51)( 13, 66)( 14, 70)( 15, 68)( 16,102)( 17, 63)( 18, 25)\
( 19, 24)( 21, 74)( 22, 62)( 26, 57)( 27, 29)( 28, 94)( 30, 44)( 31,100)( 34, 87)( 35, 38)( 36, 92)( 37, 99)( 39, 93)( 40, 79)( 41,108)\
( 42, 71)( 43, 84)( 45, 96)( 46, 49)( 47, 65)( 50, 91)( 52,111)( 53, 73)( 55, 69)( 58, 83)( 59,105)( 60,110)( 75, 89)( 76,112)( 77, 81)\
( 78, 98)( 82, 90)( 85,104)( 86, 97)( 88,101)( 95,106)(107,109)(113,126)(114,164)(115,142)(116,212)(117,147)(118,144)(119,203)(120,186)\
(121,197)(122,146)(123,132)(124,208)(125,178)(127,170)(128,195)(129,223)(130,162)(131,209)(133,204)(134,181)(135,219)(136,200)(137,222)\
(138,169)(139,188)(140,175)(141,201)(143,193)(145,194)(148,174)(149,199)(150,191)(151,166)(152,154)(153,161)(155,177)(156,179)(157,218)\
(158,189)(159,198)(163,167)(165,182)(168,206)(171,216)(172,190)(173,180)(176,184)(183,211)(185,210)(187,202)(214,221)(215,220)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 27, 72, 29)(  2,  5, 40, 78)(  3, 82, 67, 51)(  4, 23, 69, 55)(  6, 98, 79, 20)(  7, 64, 15, 68)(  8, 90,103, 12)(  9, 48, 74, 21)\
( 10, 62, 56, 22)( 11, 33, 54, 32)( 13,111, 73, 86)( 14, 43, 18,105)( 16, 57, 50, 83)( 17, 44, 28, 87)( 19, 24, 89, 75)( 25, 84, 70, 59)\
( 26,102, 58, 91)( 30, 63, 34, 94)( 31,100, 81, 77)( 35, 38, 42, 71)( 36, 92, 39, 93)( 37, 47, 65, 99)( 41, 88,101,108)( 45, 85,104, 96)\
( 46, 49, 60,110)( 52, 66, 97, 53)( 61,112, 80, 76)( 95,106,109,107)(113,134)(116,170)(117,198)(119,208)(120,186)(121,157)(122,184)\
(123,128)(124,203)(126,181)(127,212)(129,169)(130,162)(131,191)(132,195)(133,148)(135,222)(136,200)(137,219)(138,223)(139,166)(140,173)\
(141,187)(143,193)(145,194)(146,176)(147,159)(149,182)(150,209)(151,188)(153,161)(158,185)(160,213)(163,167)(165,199)(168,206)(171,216)\
(174,204)(175,180)(183,211)(189,210)(192,205)(197,218)(201,202)(215,220)(217,224)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 27, 72, 29)(  2,  5, 40, 78)(  3, 82, 67, 51)(  4, 23, 69, 55)(  6, 98, 79, 20)(  7, 64, 15, 68)(  8, 90,103, 12)(  9, 48, 74, 21)\
( 10, 62, 56, 22)( 11, 33, 54, 32)( 13,111, 73, 86)( 14, 43, 18,105)( 16, 57, 50, 83)( 17, 44, 28, 87)( 19, 24, 89, 75)( 25, 84, 70, 59)\
( 26,102, 58, 91)( 30, 63, 34, 94)( 31,100, 81, 77)( 35, 38, 42, 71)( 36, 92, 39, 93)( 37, 47, 65, 99)( 41, 88,101,108)( 45, 85,104, 96)\
( 46, 49, 60,110)( 52, 66, 97, 53)( 61,112, 80, 76)( 95,106,109,107)(113,128)(114,115)(116,204)(117,147)(118,125)(119,209)(120,194)\
(121,180)(122,146)(123,134)(124,191)(126,195)(127,148)(129,222)(130,200)(131,203)(132,181)(133,212)(135,169)(136,162)(137,223)(138,219)\
(139,165)(140,218)(141,201)(142,164)(143,206)(144,178)(145,186)(149,151)(150,208)(152,177)(153,211)(154,155)(156,172)(157,175)(158,189)\
(159,198)(161,183)(166,199)(168,193)(170,174)(173,197)(176,184)(179,190)(182,188)(185,210)(187,202)(196,207)(214,221)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  2, 64,  7,  6, 74, 21)(  3,103,104, 18, 25, 85)(  4, 23, 20, 37, 99,  5)(  8, 45, 14, 70, 96, 67)(  9, 48, 40, 68, 15, 79)\
( 10,100, 49, 61, 46, 31)( 11,111, 52, 54, 86, 97)( 12, 51,101, 59,105, 88)( 13, 32, 66)( 16,102, 39, 28, 94, 93)( 17, 63, 92, 50, 91, 36)\
( 19, 42, 22, 38, 75,112)( 24, 76, 89, 35, 62, 71)( 26, 83,109, 30, 87,106)( 27, 29)( 33, 53, 73)( 34, 44,107, 58, 57, 95)\
( 41, 84, 43,108, 90, 82)( 47, 78, 69, 55, 98, 65)( 56, 77,110, 80, 60, 81)(113,154,128)(114,141,130,144,186,146)(115,202,136,178,194,184)\
(116,218,224,180,212,167)(117,158,150,161,168,208)(118,200,201,142,122,145)(119,211,143,209,159,210)(120,125,162,187,164,176)\
(121,214,197,204,196,127)(123,155,134)(124,193,153,203,189,198)(126,181,152,132,195,177)(129,165,171,182,219,213)(131,206,183,191,185,147)\
(133,175,221,140,170,207)(135,166,216,151,223,160)(137,149,220,199,169,192)(138,188,215,139,222,205)(148,163,174,173,217,157)(156,172)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 72)(  2, 68,  7, 79, 74, 48)(  3,  8,104, 14, 25, 96)(  4, 55, 20, 65, 99, 78)(  5, 69, 23, 98, 37, 47)(  6,  9, 21, 40, 64, 15)\
( 10, 77, 49, 80, 46, 81)( 11, 86, 52)( 12, 82,101, 84,105,108)( 13, 33, 66, 73, 32, 53)( 16, 91, 39, 17, 94, 92)( 18, 70, 85, 67,103, 45)\
( 19, 35, 22, 71, 75, 76)( 24,112, 89, 42, 62, 38)( 26, 57,109, 34, 87,107)( 28, 63, 93, 50,102, 36)( 30, 44,106, 58, 83, 95)\
( 31, 56,100,110, 61, 60)( 41, 59, 43, 88, 90, 51)( 54,111, 97)(113,154,128)(114,141,130,144,186,146)(115,202,136,178,194,184)\
(116,218,224,180,212,167)(117,158,150,161,168,208)(118,200,201,142,122,145)(119,211,143,209,159,210)(120,125,162,187,164,176)\
(121,214,197,204,196,127)(123,155,134)(124,193,153,203,189,198)(126,181,152,132,195,177)(129,165,171,182,219,213)(131,206,183,191,185,147)\
(133,175,221,140,170,207)(135,166,216,151,223,160)(137,149,220,199,169,192)(138,188,215,139,222,205)(148,163,174,173,217,157)(156,172)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 27, 72, 29)(  2, 64, 47, 78,  4, 21, 40, 68, 99,  5, 69, 48)(  3,  8, 41, 18, 25,108, 67,103,101, 14, 70, 88)(  6,  9, 55, 20, 37,\
  15, 79, 74, 23, 98, 65,  7)( 10, 77, 75,112, 19, 31, 56,100, 24, 76, 89, 81)( 11, 66, 52, 32,111, 13, 54, 53, 97, 33, 86, 73)\
( 12, 82, 45, 59,105, 96, 90, 51,104, 84, 43, 85)( 16,102, 95, 28, 63,107, 50, 91,109, 17, 94,106)( 22, 71, 49, 61, 46, 42, 62, 38,110,\
  80, 60, 35)( 26, 83, 36, 30, 44, 92, 58, 57, 39, 34, 87, 93)(113,152,134,195,155,132,123,177,128,181,154,126)(114,141,145,118,162,146,\
 115,202,120,125,200,184)(116,173,214,157,148,207,174,218,221,180,212,196)(117,147,131,206,143,208,159,198,124,193,168,209)\
(119,211,183,203,185,158,150,161,153,191,189,210)(121,217,197,204,167,127,175,224,140,170,163,133)(122,130,144,194,201,164,176,136,178,\
 186,187,142)(129,165,220,151,219,205,135,166,215,182,223,192)(137,149,171,139,169,160,138,188,216,199,222,213)(156,179,172,190)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 29, 72, 27)(  2, 68, 47,  5,  4, 48, 40, 64, 99, 78, 69, 21)(  3,103, 41, 14, 25, 88, 67,  8,101, 18, 70,108)(  6, 74, 55, 98, 37,\
   7, 79,  9, 23, 20, 65, 15)( 10,100, 75, 76, 19, 81, 56, 77, 24,112, 89, 31)( 11, 53, 52, 33,111, 73, 54, 66, 97, 32, 86, 13)\
( 12, 51, 45, 84,105, 85, 90, 82,104, 59, 43, 96)( 16, 91, 95, 17, 63,106, 50,102,109, 28, 94,107)( 22, 38, 49, 80, 46, 35, 62, 71,110,\
  61, 60, 42)( 26, 57, 36, 34, 44, 93, 58, 83, 39, 30, 87, 92)(113,152,134,195,155,132,123,177,128,181,154,126)(114,141,145,118,162,146,\
 115,202,120,125,200,184)(116,173,214,157,148,207,174,218,221,180,212,196)(117,147,131,206,143,208,159,198,124,193,168,209)\
(119,211,183,203,185,158,150,161,153,191,189,210)(121,217,197,204,167,127,175,224,140,170,163,133)(122,130,144,194,201,164,176,136,178,\
 186,187,142)(129,165,220,151,219,205,135,166,215,182,223,192)(137,149,171,139,169,160,138,188,216,199,222,213)(156,179,172,190)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  2,  4, 99)(  3, 25,101)(  5, 64, 21)(  6, 37, 23)(  7, 20, 74)(  8,108, 14)(  9, 15, 98)( 10, 19, 24)( 11,111, 97)( 12,105,104)\
( 13, 33, 66)( 16, 63,109)( 17,102,107)( 18,103, 88)( 22, 46,110)( 26, 44, 39)( 28, 91,106)( 30, 57, 93)( 31, 76, 77)( 32, 53, 73)\
( 34, 83, 92)( 35, 61, 38)( 36, 58, 87)( 40, 69, 47)( 41, 67, 70)( 42, 80, 71)( 43, 45, 90)( 48, 78, 68)( 49, 62, 60)( 50, 94, 95)\
( 51, 85, 59)( 52, 54, 86)( 55, 79, 65)( 56, 89, 75)( 81,112,100)( 82, 96, 84)(113,155,128)(114,162,120)(115,200,145)(116,148,221)\
(117,143,124)(118,202,184)(119,185,153)(121,167,140)(122,201,178)(123,154,134)(125,141,146)(126,195,177)(127,170,217)(129,219,215)\
(130,164,186)(131,159,168)(132,181,152)(133,204,224)(135,223,220)(136,142,194)(137,169,216)(138,222,171)(139,188,213)(144,176,187)\
(147,208,193)(149,160,199)(150,189,183)(151,166,192)(157,218,196)(158,191,211)(161,210,203)(163,197,175)(165,205,182)(173,207,180)\
(174,212,214)(198,209,206)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 72)(  2, 69, 99, 40,  4, 47)(  3, 70,101, 67, 25, 41)(  5, 68, 21, 78, 64, 48)(  6, 65, 23, 79, 37, 55)(  7, 98, 74, 15, 20,  9)\
(  8, 88, 14,103,108, 18)( 10, 89, 24, 56, 19, 75)( 11, 86, 97, 54,111, 52)( 12, 43,104, 90,105, 45)( 13, 32, 66, 73, 33, 53)\
( 16, 94,109, 50, 63, 95)( 17, 91,107, 28,102,106)( 22, 60,110, 62, 46, 49)( 26, 87, 39, 58, 44, 36)( 27, 29)( 30, 83, 93, 34, 57, 92)\
( 31,112, 77, 81, 76,100)( 35, 80, 38, 42, 61, 71)( 51, 96, 59, 82, 85, 84)(113,155,128)(114,162,120)(115,200,145)(116,148,221)\
(117,143,124)(118,202,184)(119,185,153)(121,167,140)(122,201,178)(123,154,134)(125,141,146)(126,195,177)(127,170,217)(129,219,215)\
(130,164,186)(131,159,168)(132,181,152)(133,204,224)(135,223,220)(136,142,194)(137,169,216)(138,222,171)(139,188,213)(144,176,187)\
(147,208,193)(149,160,199)(150,189,183)(151,166,192)(157,218,196)(158,191,211)(161,210,203)(163,197,175)(165,205,182)(173,207,180)\
(174,212,214)(198,209,206)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  2,  4, 99)(  3, 25,101)(  5, 64, 21)(  6, 37, 23)(  7, 20, 74)(  8,108, 14)(  9, 15, 98)( 10, 19, 24)( 11,111, 97)( 12,105,104)\
( 13, 33, 66)( 16, 63,109)( 17,102,107)( 18,103, 88)( 22, 46,110)( 26, 44, 39)( 28, 91,106)( 30, 57, 93)( 31, 76, 77)( 32, 53, 73)\
( 34, 83, 92)( 35, 61, 38)( 36, 58, 87)( 40, 69, 47)( 41, 67, 70)( 42, 80, 71)( 43, 45, 90)( 48, 78, 68)( 49, 62, 60)( 50, 94, 95)\
( 51, 85, 59)( 52, 54, 86)( 55, 79, 65)( 56, 89, 75)( 81,112,100)( 82, 96, 84)(113,154,128,123,155,134)(114,200,120,115,162,145)\
(116,212,221,174,148,214)(117,168,124,159,143,131)(118,141,184,125,202,146)(119,189,153,150,185,183)(121,163,140,175,167,197)\
(122,187,178,176,201,144)(126,181,177,132,195,152)(127,204,217,133,170,224)(129,223,215,135,219,220)(130,142,186,136,164,194)\
(137,222,216,138,169,171)(139,149,213,199,188,160)(147,209,193,198,208,206)(151,165,192,182,166,205)(156,172)(157,173,196,180,218,207)\
(158,203,211,210,191,161)(179,190)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 72)(  2, 69, 99, 40,  4, 47)(  3, 70,101, 67, 25, 41)(  5, 68, 21, 78, 64, 48)(  6, 65, 23, 79, 37, 55)(  7, 98, 74, 15, 20,  9)\
(  8, 88, 14,103,108, 18)( 10, 89, 24, 56, 19, 75)( 11, 86, 97, 54,111, 52)( 12, 43,104, 90,105, 45)( 13, 32, 66, 73, 33, 53)\
( 16, 94,109, 50, 63, 95)( 17, 91,107, 28,102,106)( 22, 60,110, 62, 46, 49)( 26, 87, 39, 58, 44, 36)( 27, 29)( 30, 83, 93, 34, 57, 92)\
( 31,112, 77, 81, 76,100)( 35, 80, 38, 42, 61, 71)( 51, 96, 59, 82, 85, 84)(113,154,128,123,155,134)(114,200,120,115,162,145)\
(116,212,221,174,148,214)(117,168,124,159,143,131)(118,141,184,125,202,146)(119,189,153,150,185,183)(121,163,140,175,167,197)\
(122,187,178,176,201,144)(126,181,177,132,195,152)(127,204,217,133,170,224)(129,223,215,135,219,220)(130,142,186,136,164,194)\
(137,222,216,138,169,171)(139,149,213,199,188,160)(147,209,193,198,208,206)(151,165,192,182,166,205)(156,172)(157,173,196,180,218,207)\
(158,203,211,210,191,161)(179,190)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 27)(  2, 69,  7, 98, 74, 47)(  3, 25,104)(  4, 15, 20,  9, 99, 40)(  5, 64, 23,  6, 37, 21)(  8, 85, 14,103, 96, 18)\
( 10, 19, 49, 22, 46, 75)( 11, 66, 52, 32, 86, 13)( 12,105,101)( 16, 94, 39)( 17,102, 92, 28, 91, 93)( 24, 56, 89,110, 62, 60)\
( 26, 87,109)( 29, 72)( 30, 57,106, 34, 83,107)( 31, 76,100, 35, 61, 71)( 33,111, 73, 54, 53, 97)( 36, 50, 63)( 38, 81,112, 77, 42, 80)\
( 41, 90, 43)( 44, 95, 58)( 45, 67, 70)( 48, 78, 68, 55, 79, 65)( 51,108, 59, 82, 88, 84)(113,177,128,181,154,132)(114,200,130,142,186,145\
 )(115,162,136,164,194,120)(116,148,224,174,212,217)(117,183,150,185,168,131)(118,202,201,178,122,184)(119,189,143,124,159,153)\
(121,196,197)(123,152,134,195,155,126)(125,141,187,144,176,146)(127,170,214,133,204,221)(129,223,171,135,219,216)(137,222,220,138,169,215)\
(139,188,205)(140,175,207)(147,209,206,210,191,211)(149,192,199)(151,166,160)(156,190)(157,173,163)(158,203,161,198,208,193)(165,213,182)\
(167,180,218)(172,179)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 29)(  2,  4,  7, 20, 74, 99)(  3, 70,104, 67, 25, 45)(  5, 68, 23, 79, 37, 48)(  6, 65, 21, 78, 64, 55)(  8, 96, 14)\
(  9, 47, 40, 69, 15, 98)( 10, 89, 49, 62, 46, 24)( 11, 53, 52, 33, 86, 73)( 12, 43,101, 90,105, 41)( 13, 54, 66, 97, 32,111)\
( 16, 63, 39, 50, 94, 36)( 17, 91, 92)( 18,103, 85)( 19,110, 22, 60, 75, 56)( 26, 44,109, 58, 87, 95)( 27, 72)( 28,102, 93)( 30, 83,106)\
( 31,112,100, 42, 61, 38)( 34, 57,107)( 35, 80, 71, 81, 76, 77)( 51, 88, 59)( 82,108, 84)(113,177,128,181,154,132)(114,200,130,142,186,145\
 )(115,162,136,164,194,120)(116,148,224,174,212,217)(117,183,150,185,168,131)(118,202,201,178,122,184)(119,189,143,124,159,153)\
(121,196,197)(123,152,134,195,155,126)(125,141,187,144,176,146)(127,170,214,133,204,221)(129,223,171,135,219,216)(137,222,220,138,169,215)\
(139,188,205)(140,175,207)(147,209,206,210,191,211)(149,192,199)(151,166,160)(156,190)(157,173,163)(158,203,161,198,208,193)(165,213,182)\
(167,180,218)(172,179)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  2, 64, 88, 12)(  3, 20, 37, 85)(  4,104, 18,  5)(  6, 74,101, 59)(  7,105)(  8, 55)(  9, 41, 84, 79)( 10,100, 92, 17)( 11,111, 54, 86)\
( 14, 78, 69, 45)( 15, 43)( 16, 80, 60, 39)( 19,109, 58, 76)( 21, 51)( 22, 71,107, 30)( 23,103)( 24, 57, 35, 44)( 25, 99)( 26,112, 89, 95)\
( 27, 29)( 28, 56, 77, 93)( 31, 63, 49, 91)( 32, 66)( 33, 53)( 34, 62, 38,106)( 36, 50, 61, 46)( 40, 68,108, 90)( 42, 87, 75, 83)( 47, 70)\
( 48, 82)( 65, 96, 67, 98)( 81, 94,110,102)(113,177,190,132,123,152,179,126)(114,194,163,140,115,186,167,197)(116,118,176,214,174,125,122,\
 221)(117,216,199,150,159,171,139,119)(120,218,130,121,145,173,136,175)(124,185,220,182,131,189,215,151)(127,178,202,224,133,144,141,217)\
(128,195,155,156,134,181,154,172)(129,203,193,192,135,191,206,205)(137,209,211,160,138,208,161,213)(142,200,196,180,164,162,207,157)\
(143,188,147,223,168,149,198,219)(146,170,201,212,184,204,187,148)(153,166,210,169,183,165,158,222)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 72)(  2, 68, 88, 90)(  3, 98, 37, 96)(  4, 45, 18, 78)(  5, 69,104, 14)(  6,  9,101, 84)(  7, 43)(  8, 23)( 10, 77, 92, 28)\
( 11, 86, 54,111)( 12, 40, 64,108)( 13, 73)( 15,105)( 16, 61, 60, 36)( 17, 56,100, 93)( 19, 95, 58,112)( 20, 65, 85, 67)( 21, 82)\
( 22, 38,107, 34)( 24, 83, 35, 87)( 25, 47)( 26, 76, 89,109)( 30, 62, 71,106)( 31, 94, 49,102)( 32, 53)( 33, 66)( 39, 50, 80, 46)\
( 41, 59, 79, 74)( 42, 44, 75, 57)( 48, 51)( 52, 97)( 55,103)( 63,110, 91, 81)( 70, 99)(113,177,190,132,123,152,179,126)(114,194,163,140,\
 115,186,167,197)(116,118,176,214,174,125,122,221)(117,216,199,150,159,171,139,119)(120,218,130,121,145,173,136,175)(124,185,220,182,131,\
 189,215,151)(127,178,202,224,133,144,141,217)(128,195,155,156,134,181,154,172)(129,203,193,192,135,191,206,205)(137,209,211,160,138,208,\
 161,213)(142,200,196,180,164,162,207,157)(143,188,147,223,168,149,198,219)(146,170,201,212,184,204,187,148)(153,166,210,169,183,165,158,\
 222)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 27, 72, 29)(  2, 64, 96, 90)(  3, 98, 65, 88)(  4,101, 14, 78)(  5, 69, 41, 18)(  6,  9, 45, 59)(  7,105, 47, 70)(  8, 48, 51, 23)\
( 10, 77,106, 28)( 11, 66, 54, 53)( 12, 40, 68, 85)( 13, 52)( 15, 43, 99, 25)( 16, 80, 60, 95)( 17, 56,100,107)( 19, 36, 58, 76)\
( 20, 37,108, 67)( 21, 82, 55,103)( 22, 38, 93, 34)( 24, 57, 81, 63)( 26,112, 89, 39)( 30, 62, 71, 92)( 31, 94, 75, 83)( 32,111)( 33, 86)\
( 35, 87,110,102)( 42, 44, 49, 91)( 46,109, 50, 61)( 73, 97)( 74,104, 84, 79)(113,155,190,134)(114,186,196,140)(115,194,207,197)\
(116,118,176,217)(117,215,199,150)(119,159,220,139)(120,173)(121,130,175,136)(122,224,174,125)(123,154,179,128)(124,189,216,151)\
(126,181,152,172)(127,178,202,221)(129,191,206,213)(131,185,171,182)(132,195,177,156)(133,144,141,214)(135,203,193,160)(137,208,161,205)\
(138,209,211,192)(142,162,163,180)(143,188,158,169)(145,218)(146,170,184,204)(147,219,183,165)(148,187)(149,210,222,168)(153,166,198,223)\
(157,164,200,167)(201,212)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 53, 13, 33)(  2, 68, 39, 17)(  3, 22, 71,104)(  4,107, 26,  5)(  6,  9, 93, 50)(  7, 91)(  8, 75, 25, 35)( 10, 77, 41, 12)\
( 11, 29, 86, 52)( 14, 76, 19, 96)( 15,102)( 16, 79, 74, 92)( 18,112, 89, 85)( 20, 37, 95, 30)( 21, 63)( 23, 87, 55, 44)( 24, 70, 42,103)\
( 27,111, 97, 54)( 28, 40, 64, 36)( 31, 51, 49,105)( 32, 72, 66, 73)( 34, 98, 65,109)( 38, 45, 67, 62)( 43, 81, 82,110)( 46, 88, 84, 80)\
( 47, 57, 99, 83)( 48, 94)( 56,100,101, 90)( 58, 78, 69,106)( 59, 61, 60,108)(113,195,123,181)(114,186,220,129)(115,194,215,135)\
(116,119,117,207)(118,176,213,139)(120,222,136,223)(121,143,212,198)(122,160,199,125)(124,189,163,133)(126,154)(127,131,185,167)\
(128,177,134,152)(130,219,145,169)(132,155)(137,142,200,171)(138,164,162,216)(140,191,193,224)(141,205,182,178)(144,202,192,151)\
(146,166,201,188)(147,175,168,148)(149,184,165,187)(150,159,196,174)(153,170,210,173)(156,190)(157,209,211,221)(158,218,183,204)\
(161,214,180,208)(172,179)(197,203,206,217)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 86, 13, 11, 72,111, 73, 54)(  2, 68, 95, 17, 40, 64,109, 28)(  3, 62, 71,101, 67, 22, 38, 41)(  4, 92, 26,  5, 69, 93, 58, 78)\
(  6, 74,107, 16, 79,  9,106, 50)(  7, 91, 47, 57, 15,102, 99, 83)(  8,110, 43, 35,103, 49,105, 42)( 10,100,104, 12, 56, 77, 45, 90)\
( 14, 76, 19, 88, 18,112, 89,108)( 20, 37, 39, 30, 98, 65, 36, 34)( 21, 94, 55, 87, 48, 63, 23, 44)( 24, 70, 31, 82, 75, 25, 81, 51)\
( 27, 66, 97, 32, 29, 53, 52, 33)( 46, 96, 59, 61, 60, 85, 84, 80)(113,123)(114,194,216,135)(115,186,171,129)(116,119,159,167)\
(117,163,174,150)(118,176,205,139)(120,169,145,222)(121,183,204,147)(122,192,199,125)(124,185,196,133)(126,152)(127,131,189,207)\
(128,155,134,154)(130,223,136,219)(132,177)(137,164,200,220)(138,142,162,215)(140,203,206,214)(141,213,182,178)(143,212,210,218)\
(144,202,160,151)(146,166,184,165)(148,158,173,168)(149,201,188,187)(153,170,198,175)(157,208,161,217)(180,209,211,224)(191,193,221,197)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 86, 13, 11, 72,111, 73, 54)(  2, 68, 95, 17, 40, 64,109, 28)(  3, 62, 71,101, 67, 22, 38, 41)(  4, 92, 26,  5, 69, 93, 58, 78)\
(  6, 74,107, 16, 79,  9,106, 50)(  7, 91, 47, 57, 15,102, 99, 83)(  8,110, 43, 35,103, 49,105, 42)( 10,100,104, 12, 56, 77, 45, 90)\
( 14, 76, 19, 88, 18,112, 89,108)( 20, 37, 39, 30, 98, 65, 36, 34)( 21, 94, 55, 87, 48, 63, 23, 44)( 24, 70, 31, 82, 75, 25, 81, 51)\
( 27, 66, 97, 32, 29, 53, 52, 33)( 46, 96, 59, 61, 60, 85, 84, 80)(114,186,216,129)(115,194,171,135)(116,150,159,163)(117,167,174,119)\
(118,122,205,199)(120,222,145,169)(121,153,204,198)(124,189,196,127)(125,176,192,139)(126,177)(128,154,134,155)(130,219,136,223)\
(131,185,207,133)(132,152)(137,142,200,215)(138,164,162,220)(140,191,206,221)(141,160,182,144)(143,148,210,173)(146,165,184,166)\
(147,175,183,170)(149,187,188,201)(151,178,202,213)(156,172)(157,209,161,224)(158,218,168,212)(179,190)(180,208,211,217)(181,195)\
(193,214,197,203)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1,  2, 38, 34, 81,109, 25)(  3,  7, 45, 82, 54, 56, 46)(  4, 16, 48, 96, 44, 97,  5)(  6, 74, 58, 23, 88, 94, 73)(  8, 33, 22, 89, 90,\
  47, 41)(  9, 26, 55,108, 63, 13, 79)( 10, 60, 67, 15,104, 51, 11)( 12, 99,101,103, 32, 62, 19)( 14, 75, 93, 57,111, 80, 65)\
( 17, 35, 39, 43, 27, 20, 77)( 18, 24, 92, 83, 86, 61, 37)( 21, 85, 87, 52, 78, 69, 50)( 28, 42, 36,105, 29, 98,100)( 30, 31, 95, 70, 72,\
  40, 71)( 49,107, 91, 53,112, 68, 84)( 59,110,106,102, 66, 76, 64)(113,125,200,180,184,171,175,123,118,162,157,146,216,121)\
(114,159,133,183,196,165,172,115,117,127,153,207,166,156)(116,143,163,149,179,142,185,174,168,167,188,190,164,189)(119,202,138,147,221,\
 212,132,150,141,137,198,214,148,126)(120,205,223,177,208,161,139,145,192,219,152,209,211,199)(122,129,210,217,170,128,131,176,135,158,\
 224,204,134,124)(130,160,222,155,203,193,182,136,213,169,154,191,206,151)(140,201,215,218,181,144,194,197,187,220,173,195,178,186)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 40, 38, 30, 81, 95, 25, 72,  2, 71, 34, 31,109, 70)(  3, 15, 45, 51, 54, 10, 46, 67,  7,104, 82, 11, 56, 60)(  4, 50, 48, 85, 44,\
  52,  5, 69, 16, 21, 96, 87, 97, 78)(  6,  9, 58, 55, 88, 63, 73, 79, 74, 26, 23,108, 94, 13)(  8, 32, 22, 19, 90, 99, 41,103, 33, 62,\
  89, 12, 47,101)( 14, 24, 93, 83,111, 61, 65, 18, 75, 92, 57, 86, 80, 37)( 17, 42, 39,105, 27, 98, 77, 28, 35, 36, 43, 29, 20,100)\
( 49,106, 91, 66,112, 64, 84,110,107,102, 53, 76, 68, 59)(113,125,200,180,184,171,175,123,118,162,157,146,216,121)(114,159,133,183,196,\
 165,172,115,117,127,153,207,166,156)(116,143,163,149,179,142,185,174,168,167,188,190,164,189)(119,202,138,147,221,212,132,150,141,137,\
 198,214,148,126)(120,205,223,177,208,161,139,145,192,219,152,209,211,199)(122,129,210,217,170,128,131,176,135,158,224,204,134,124)\
(130,160,222,155,203,193,182,136,213,169,154,191,206,151)(140,201,215,218,181,144,194,197,187,220,173,195,178,186)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1,  2, 38, 34, 81,109, 25)(  3,  7, 45, 82, 54, 56, 46)(  4, 16, 48, 96, 44, 97,  5)(  6, 74, 58, 23, 88, 94, 73)(  8, 33, 22, 89, 90,\
  47, 41)(  9, 26, 55,108, 63, 13, 79)( 10, 60, 67, 15,104, 51, 11)( 12, 99,101,103, 32, 62, 19)( 14, 75, 93, 57,111, 80, 65)\
( 17, 35, 39, 43, 27, 20, 77)( 18, 24, 92, 83, 86, 61, 37)( 21, 85, 87, 52, 78, 69, 50)( 28, 42, 36,105, 29, 98,100)( 30, 31, 95, 70, 72,\
  40, 71)( 49,107, 91, 53,112, 68, 84)( 59,110,106,102, 66, 76, 64)(113,118,200,157,184,216,175)(114,117,133,153,196,166,172)\
(115,159,127,183,207,165,156)(116,168,163,188,179,164,185)(119,141,138,198,221,148,132)(120,192,223,152,208,211,139)(121,123,125,162,180,\
 146,171)(122,135,210,224,170,134,131)(124,176,129,158,217,204,128)(126,150,202,137,147,214,212)(130,213,222,154,203,206,182)\
(136,160,169,155,191,193,151)(140,187,215,173,181,178,194)(142,189,174,143,167,149,190)(144,186,197,201,220,218,195)(145,205,219,177,209,\
 161,199)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 40, 38, 30, 81, 95, 25, 72,  2, 71, 34, 31,109, 70)(  3, 15, 45, 51, 54, 10, 46, 67,  7,104, 82, 11, 56, 60)(  4, 50, 48, 85, 44,\
  52,  5, 69, 16, 21, 96, 87, 97, 78)(  6,  9, 58, 55, 88, 63, 73, 79, 74, 26, 23,108, 94, 13)(  8, 32, 22, 19, 90, 99, 41,103, 33, 62,\
  89, 12, 47,101)( 14, 24, 93, 83,111, 61, 65, 18, 75, 92, 57, 86, 80, 37)( 17, 42, 39,105, 27, 98, 77, 28, 35, 36, 43, 29, 20,100)\
( 49,106, 91, 66,112, 64, 84,110,107,102, 53, 76, 68, 59)(113,118,200,157,184,216,175)(114,117,133,153,196,166,172)(115,159,127,183,207,\
 165,156)(116,168,163,188,179,164,185)(119,141,138,198,221,148,132)(120,192,223,152,208,211,139)(121,123,125,162,180,146,171)\
(122,135,210,224,170,134,131)(124,176,129,158,217,204,128)(126,150,202,137,147,214,212)(130,213,222,154,203,206,182)(136,160,169,155,191,\
 193,151)(140,187,215,173,181,178,194)(142,189,174,143,167,149,190)(144,186,197,201,220,218,195)(145,205,219,177,209,161,199)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1,  2, 38, 92, 83, 81, 67, 72, 40, 71, 93, 57, 31,  3)(  4,101,103, 24, 34, 86, 78, 69, 41,  8, 75, 30,111,  5)(  6, 74, 45, 82, 49,\
  28, 66, 79,  9,104, 51,110, 17, 53)(  7, 58, 52, 61, 60,109, 70, 15, 26, 97, 80, 46, 95, 25)( 10, 37, 88, 94, 48, 84, 54, 56, 65,108,\
  63, 21, 59, 11)( 12, 29, 98,100,107,102, 42, 90, 27, 20, 77,106, 91, 35)( 13, 76, 89, 36,105, 99, 16, 73,112, 19, 39, 43, 47, 50)\
( 14, 33, 22, 64, 85, 87, 23, 18, 32, 62, 68, 96, 44, 55)(113,119,176,160,175,153,133,123,150,122,213,121,183,127)(114,162,171,169,120,\
 138,190,115,200,216,222,145,137,179)(116,195,124,202,192,218,143,174,181,131,141,205,173,168)(117,207,148,184,180,132,125,159,196,212,\
 146,157,126,118)(128,178,185,167,204,187,140,134,144,189,163,170,201,197)(129,172,142,194,220,219,136,135,156,164,186,215,223,130)\
(139,154,209,193,224,149,147,199,155,208,206,217,188,198)(151,152,203,161,221,166,210,182,177,191,211,214,165,158)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 40, 38, 93, 83, 31, 67)(  2, 71, 92, 57, 81,  3, 72)(  4, 41,103, 75, 34,111, 78)(  5, 69,101,  8, 24, 30, 86)(  6,  9, 45, 51, 49,\
  17, 66)(  7, 26, 52, 80, 60, 95, 70)( 10, 65, 88, 63, 48, 59, 54)( 11, 56, 37,108, 94, 21, 84)( 12, 27, 98, 77,107, 91, 42)\
( 13,112, 89, 39,105, 47, 16)( 14, 32, 22, 68, 85, 44, 23)( 15, 58, 97, 61, 46,109, 25)( 18, 33, 62, 64, 96, 87, 55)( 19, 36, 43, 99, 50,\
  73, 76)( 20,100,106,102, 35, 90, 29)( 28, 53, 79, 74,104, 82,110)(113,119,176,160,175,153,133,123,150,122,213,121,183,127)\
(114,162,171,169,120,138,190,115,200,216,222,145,137,179)(116,195,124,202,192,218,143,174,181,131,141,205,173,168)(117,207,148,184,180,\
 132,125,159,196,212,146,157,126,118)(128,178,185,167,204,187,140,134,144,189,163,170,201,197)(129,172,142,194,220,219,136,135,156,164,\
 186,215,223,130)(139,154,209,193,224,149,147,199,155,208,206,217,188,198)(151,152,203,161,221,166,210,182,177,191,211,214,165,158)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1,  2, 38, 92, 83, 81, 67, 72, 40, 71, 93, 57, 31,  3)(  4,101,103, 24, 34, 86, 78, 69, 41,  8, 75, 30,111,  5)(  6, 74, 45, 82, 49,\
  28, 66, 79,  9,104, 51,110, 17, 53)(  7, 58, 52, 61, 60,109, 70, 15, 26, 97, 80, 46, 95, 25)( 10, 37, 88, 94, 48, 84, 54, 56, 65,108,\
  63, 21, 59, 11)( 12, 29, 98,100,107,102, 42, 90, 27, 20, 77,106, 91, 35)( 13, 76, 89, 36,105, 99, 16, 73,112, 19, 39, 43, 47, 50)\
( 14, 33, 22, 64, 85, 87, 23, 18, 32, 62, 68, 96, 44, 55)(113,150,176,213,175,183,133)(114,200,171,222,120,137,190)(115,162,216,169,145,\
 138,179)(116,181,124,141,192,173,143)(117,196,148,146,180,126,125)(118,159,207,212,184,157,132)(119,122,160,121,153,127,123)\
(128,144,185,163,204,201,140)(129,156,142,186,220,223,136)(130,135,172,164,194,215,219)(131,202,205,218,168,174,195)(134,178,189,167,170,\
 187,197)(139,155,209,206,224,188,147)(149,198,199,154,208,193,217)(151,177,203,211,221,165,210)(152,191,161,214,166,158,182)),\
ConjugacyClass( tbl.UnderlyingGroup,\
(  1, 40, 38, 93, 83, 31, 67)(  2, 71, 92, 57, 81,  3, 72)(  4, 41,103, 75, 34,111, 78)(  5, 69,101,  8, 24, 30, 86)(  6,  9, 45, 51, 49,\
  17, 66)(  7, 26, 52, 80, 60, 95, 70)( 10, 65, 88, 63, 48, 59, 54)( 11, 56, 37,108, 94, 21, 84)( 12, 27, 98, 77,107, 91, 42)\
( 13,112, 89, 39,105, 47, 16)( 14, 32, 22, 68, 85, 44, 23)( 15, 58, 97, 61, 46,109, 25)( 18, 33, 62, 64, 96, 87, 55)( 19, 36, 43, 99, 50,\
  73, 76)( 20,100,106,102, 35, 90, 29)( 28, 53, 79, 74,104, 82,110)(113,150,176,213,175,183,133)(114,200,171,222,120,137,190)\
(115,162,216,169,145,138,179)(116,181,124,141,192,173,143)(117,196,148,146,180,126,125)(118,159,207,212,184,157,132)(119,122,160,121,153,\
 127,123)(128,144,185,163,204,201,140)(129,156,142,186,220,223,136)(130,135,172,164,194,215,219)(131,202,205,218,168,174,195)\
(134,178,189,167,170,187,197)(139,155,209,206,224,188,147)(149,198,199,154,208,193,217)(151,177,203,211,221,165,210)(152,191,161,214,166,\
 158,182)),\
];\
tbl.IdentificationOfConjugacyClasses:=\
[ 1 .. 44 ];\
tbl.Irr:=\
[ [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], \
  [ 3, 3, 3, 3, 3, 3, 3, 3, 3, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, \
      1, E(7)^3+E(7)^5+E(7)^6, E(7)^3+E(7)^5+E(7)^6, E(7)^3+E(7)^5+E(7)^6, E(7)^3+E(7)^5+E(7)^6, E(7)+E(7)^2+E(7)^4, E(7)+E(7)^2+E(7)^4, \
      E(7)+E(7)^2+E(7)^4, E(7)+E(7)^2+E(7)^4 ], [ 3, 3, 3, 3, 3, 3, 3, 3, 3, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, \
      0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, E(7)+E(7)^2+E(7)^4, E(7)+E(7)^2+E(7)^4, E(7)+E(7)^2+E(7)^4, E(7)+E(7)^2+E(7)^4, \
      E(7)^3+E(7)^5+E(7)^6, E(7)^3+E(7)^5+E(7)^6, E(7)^3+E(7)^5+E(7)^6, E(7)^3+E(7)^5+E(7)^6 ], \
  [ 6, 6, 6, 6, 6, 6, 6, 6, 6, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1 ], [ 7, 7, 7, 7, 7, 7, 7, 7, 7, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, \
      1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 7, 7, 7, 7, 7, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 3, 3, 3, 3, -1, -1, -1, -1, 1, 1, 1, 1, 1, \
      1, -1, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 7, 7, 7, 7, -1, -1, 7, -1, -1, -1, -1, -1, 3, -1, 3, -1, -1, -1, 3, 3, 1, 1, \
      -1, -1, 1, 1, 1, 1, -1, -1, -1, -1, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 7, 7, 7, 7, -1, -1, 7, -1, -1, 3, 3, -1, -1, -1, -1, 3, -1, 3, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, \
      -1, -1, 1, 1, -1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 7, 7, 7, 7, 7, -1, -1, -1, -1, 3, 3, 3, 3, -1, -1, -1, -1, -1, -1, -1, -1, \
      -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 8, 8, 8, 8, 8, 8, 8, 8, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, \
      -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ], [ 8, 8, -8, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 0, \
      0, 0, 0, 2, 2, -2, -2, 0, 0, 0, 0, 0, 0, -2, 2, -1, -1, 1, 1, -1, -1, 1, 1 ], \
  [ 8, -8, -8, 8, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 2, -2, \
      -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, -1, -1, 1 ], [ 8, -8, 8, -8, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 2, -2, 2, -2, 0, 0, 2, -2, 0, 0, 0, 0, 1, -1, 1, -1, -1, 1, -1, 1 ], \
  [ 8, -8, -8, 8, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -E(3)+E(3)^2, E(3)-E(3)^2, -1, 1, \
      -1, 1, 1, -1, -E(3)+E(3)^2, E(3)-E(3)^2, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, -1, -1, 1 ], \
  [ 8, -8, -8, 8, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, E(3)-E(3)^2, -E(3)+E(3)^2, -1, 1, -1, 1, 1, -1, E(3)-E(3)^2, \
      -E(3)+E(3)^2, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, -1, -1, 1 ], [ 14, 14, 14, 14, 14, -2, -2, -2, -2, 2, 2, 2, 2, -2, -2, -2, 2, \
      2, 2, 2, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 14, 14, 14, 14, -2, -2, 14, -2, -2, 2, 2, -2, 2, -2, 2, 2, -2, 2, 2, 2, -1, -1, 1, 1, -1, -1, -1, -1, 1, \
      1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 21, 21, 21, 21, 21, -3, -3, -3, -3, -3, -3, -3, -3, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, \
      0, 0, 0, 0, 0, 0, 0, 1, 1, 1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 21, 21, 21, 21, -3, -3, 21, -3, -3, -3, -3, 1, 1, 1, 1, -3, 1, -3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 1, 1, -1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 21, 21, 21, 21, -3, 5, -3, -3, -3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 5, 5, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 21, 21, 21, 21, -3, -3, 21, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, -3, -3, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 0, -1, -1, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 21, 21, 21, 21, -3, 5, -3, -3, -3, 1, 1, -3, 5, 1, -3, 1, 1, -3, 1, 1, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 21, 21, 21, 21, -3, 5, -3, -3, -3, 1, 1, 1, -3, 1, 1, -3, -3, 5, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, -1, -1, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 21, 21, 21, 21, -3, 5, -3, -3, -3, 5, 5, -3, 1, 1, 1, -3, 1, 1, -3, -3, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 21, 21, 21, 21, 21, -3, -3, -3, -3, 1, 1, 1, 1, 1, 1, 1, -3, -3, -3, -3, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 0, -1, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 24, 24, -24, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, -E(7)-E(7)^2-E(7)^4, -E(7)-E(7)^2-E(7)^4, E(7)+E(7)^2+E(7)^4, E(7)+E(7)^2+E(7)^4, \
      -E(7)^3-E(7)^5-E(7)^6, -E(7)^3-E(7)^5-E(7)^6, E(7)^3+E(7)^5+E(7)^6, E(7)^3+E(7)^5+E(7)^6 ], \
  [ 24, 24, -24, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, -2, 2, -E(7)^3-E(7)^5-E(7)^6, -E(7)^3-E(7)^5-E(7)^6, E(7)^3+E(7)^5+E(7)^6, E(7)^3+E(7)^5+E(7)^6, -E(7)-E(7)^2-E(7)^4, \
      -E(7)-E(7)^2-E(7)^4, E(7)+E(7)^2+E(7)^4, E(7)+E(7)^2+E(7)^4 ], [ 24, -24, -24, 24, 0, 0, 0, -12, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -E(7)-E(7)^2-E(7)^4, E(7)+E(7)^2+E(7)^4, E(7)+E(7)^2+E(7)^4, -E(7)-E(7)^2-E(7)^4,\
      E(7)^3+E(7)^5+E(7)^6, -E(7)^3-E(7)^5-E(7)^6, -E(7)^3-E(7)^5-E(7)^6, E(7)^3+E(7)^5+E(7)^6 ], \
  [ 24, -24, -24, 24, 0, 0, 0, -12, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 0, -E(7)^3-E(7)^5-E(7)^6, E(7)^3+E(7)^5+E(7)^6, E(7)^3+E(7)^5+E(7)^6, -E(7)^3-E(7)^5-E(7)^6, E(7)+E(7)^2+E(7)^4, \
      -E(7)-E(7)^2-E(7)^4, -E(7)-E(7)^2-E(7)^4, E(7)+E(7)^2+E(7)^4 ], [ 24, -24, 24, -24, 0, 0, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, E(7)^3+E(7)^5+E(7)^6, -E(7)^3-E(7)^5-E(7)^6, E(7)^3+E(7)^5+E(7)^6, \
      -E(7)^3-E(7)^5-E(7)^6, -E(7)-E(7)^2-E(7)^4, E(7)+E(7)^2+E(7)^4, -E(7)-E(7)^2-E(7)^4, E(7)+E(7)^2+E(7)^4 ], \
  [ 24, -24, 24, -24, 0, 0, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, \
      0, 0, 0, E(7)+E(7)^2+E(7)^4, -E(7)-E(7)^2-E(7)^4, E(7)+E(7)^2+E(7)^4, -E(7)-E(7)^2-E(7)^4, -E(7)^3-E(7)^5-E(7)^6, \
      E(7)^3+E(7)^5+E(7)^6, -E(7)^3-E(7)^5-E(7)^6, E(7)^3+E(7)^5+E(7)^6 ], \
  [ 28, 28, 28, 28, -4, -4, -4, 4, 4, 4, 4, 0, -4, 0, 0, 0, 0, -4, 4, 4, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 28, 28, 28, 28, -4, -4, -4, 4, 4, -4, -4, 0, 4, 0, 0, 0, 0, 4, -4, -4, -1, -1, 1, 1, 1, 1, 1, \
      1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 42, 42, 42, 42, -6, 10, -6, -6, -6, -2, -2, 2, -2, -2, 2, 2, 2, -2, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 48, 48, -48, -48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 8, 0, 0, 0, 0, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, 1, -1, -1 ], \
  [ 48, -48, 48, -48, 0, 0, 0, 0, 0, 8, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, 1, -1, 1, -1 ], [ 56, 56, 56, 56, -8, -8, -8, 8, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, \
      -1, -1, -1, -1, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 56, 56, -56, -56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 2, 2, -2, \
      -2, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 56, -56, -56, 56, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      -2, 2, 2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 56, -56, 56, -56, 0, 0, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, \
      2, -2, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 56, -56, -56, 56, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      -E(3)+E(3)^2, E(3)-E(3)^2, 1, -1, -1, 1, 1, -1, E(3)-E(3)^2, -E(3)+E(3)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 56, -56, -56, 56, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, E(3)-E(3)^2, -E(3)+E(3)^2, 1, -1, -1, 1, 1, -1, -E(3)+E(3)^2, \
      E(3)-E(3)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], \
  [ 64, 64, -64, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 2, \
      2, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 1, -1, -1, 1, 1 ], [ 64, -64, 64, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
      0, 0, -2, 2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -1, -1, 1, -1, 1 ] ];\
tbl.NrConjugacyClasses:=\
44;\
tbl.Size:=\
43008;\
tbl.OrdersClassRepresentatives:=\
[ 1, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 2, 4, 4, 4, 4, 2, 4, 4, 6, 6, 12, 12, 3, 6, 6, 6, 6, 6, 8, 8, 4, 4, \
  8, 8, 14, 14, 7, 14, 14, 14, 14, 7 ];\
tbl.SizesCentralizers:=\
[ 43008, 43008, 43008, 43008, 1536, 512, 1536, 768, 768, 256, 256, 64, 128, 32, 64, 64, 64, 128, 256, 256, 24, 24, 24, 24, 48, 48, 48, \
  48, 24, 24, 32, 32, 16, 16, 32, 32, 28, 28, 28, 28, 28, 28, 28, 28 ];\
tbl.SizesConjugacyClasses:=\
[ 1, 1, 1, 1, 28, 84, 28, 56, 56, 168, 168, 672, 336, 1344, 672, 672, 672, 336, 168, 168, 1792, 1792, 1792, 1792, 896, 896, 896, 896, \
  1792, 1792, 1344, 1344, 2688, 2688, 1344, 1344, 1536, 1536, 1536, 1536, 1536, 1536, 1536, 1536 ];\
tbl.UnderlyingCharacteristic:=\
0;\
tbl.ClassNames:=\
[ "1a", "2a", "2b", "2c", "2d", "2e", "2f", "4a", "4b", "4c", "4d", "4e", "2g", "4f", "4g", "4h", "4i", "2h", "4j", "4k", "6a", "6b", \
  "12a", "12b", "3a", "6c", "6d", "6e", "6f", "6g", "8a", "8b", "4l", "4m", "8c", "8d", "14a", "14b", "7a", "14c", "14d", "14e", "14f", \
  "7b" ];\
tbl.Identifier:=\
"CT1";\
tbl.InfoText:=\
"origin: Dixon's Algorithm";\
tbl.ComputedPowerMaps:=\
[ [ 1 .. 44 ], [ 1, 1, 1, 1, 1, 1, 1, 4, 4, 3, 3, 5, 1, 6, 7, 7, 5, 1, 2, 2, 25, 25, 28, 28, 25, 25, 25, 25, 25, 25, 10, 10, \
      13, 18, 20, 20, 39, 39, 39, 39, 44, 44, 44, 44 ], [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 7, 7, 8, \
      9, 1, 2, 3, 4, 5, 5, 31, 32, 33, 34, 35, 36, 42, 41, 44, 43, 38, 37, 40, 39 ],, \
  [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 21, 23, 24, 25, 26, 27, 28, 30, 29, \
      31, 32, 33, 34, 35, 36, 42, 41, 44, 43, 38, 37, 40, 39 ],, [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, \
      21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 3, 4, 1, 2, 4, 3, 2, 1 ],,,, \
  [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 21, 23, 24, 25, 26, 27, 28, 30, \
      29, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44 ],, [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, \
      20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 42, 41, 44, 43, 38, 37, 40, 39 ] ];\
tbl.ComputedClassFusions:=\
[ rec(\
      map := [ 1, 1, 2, 2, 4, 6, 3, 5, 5, 13, 13, 16, 10, 15, 9, 12, 14, 11, 8, 7, 24, 24, 26, 26, 22, 22, 23, 23, 25, 25, 21, 21, 19, \
          20, 18, 17, 28, 28, 27, 27, 30, 30, 29, 29 ],\
      name := "CTM24" ) ];\
for i in [1..Length(tbl.ConjugacyClasses)] do\
  SetSize(tbl.ConjugacyClasses[i],tbl.SizesConjugacyClasses[i]);\
od;\
ConvertToCharacterTableNC(tbl);\
return tbl;\
end;\
tbl2Aext:= tbl2Aext();\
proj2A:=GroupHomomorphismByImages( Group( [ (  1,  2)(  3, 16)(  4,  7)(  5, 11)(  6, 32)(  9, 47)( 10, 52)( 12, 58)( 13, 22)( 15, 69)
    ( 19, 81)( 20, 29)( 21, 77)( 23, 38)( 24, 37)( 25, 94)( 26, 90)( 27, 98)( 31, 89)( 33, 79)( 35, 60)( 36, 39)( 40, 72)
    ( 42, 46)( 43, 44)( 45,104)( 48,100)( 49, 68)( 50, 67)( 53,112)( 54, 78)( 55, 71)( 56, 97)( 61, 86)( 62, 73)( 63, 70)
    ( 64,110)( 65, 75)( 66, 76)( 74, 99)( 80,111)( 87,105)(113,114,123,115)(116,137,174,138)(117,145,159,120)(118,132,125,126)
    (119,154,150,155)(121,165,175,166)(122,143,176,168)(124,177,131,152)(127,129,133,135)(128,144,134,178)(130,189,136,185)
    (139,151,199,182)(140,180,197,157)(141,183,202,153)(142,195,164,181)(146,162,184,200)(147,161,198,211)(148,204,212,170)
    (149,218,188,173)(156,203,172,191)(158,206,210,193)(160,167,213,163)(169,219,222,223)(171,224,216,217)(179,209,190,208)
    (186,187,194,201)(192,207,205,196)(214,220,221,215), (  1,  3,  4)(  2,  5, 22, 20,  6, 10)(  7, 25, 95, 99,105, 36)
    (  8, 41, 81, 82, 45, 42)(  9, 29, 12)( 11, 30, 71, 54, 34, 38)( 13, 50, 60, 73, 16, 46)( 14, 65, 66)( 15, 70,109, 47, 43, 39
     )( 17, 77, 33, 28,100, 32)( 18, 37, 53)( 19, 52, 58, 89, 97, 26)( 21, 63, 88, 23, 87, 85)( 24, 91,107, 49, 83, 92)
    ( 27, 90, 74)( 31, 51,104, 35,103,101)( 40, 78, 62, 98, 79, 56)( 44, 96, 48, 94,108, 55)( 57, 93, 75,102,106,110)
    ( 59, 64,111)( 61,112)( 67, 69, 72)( 68, 86, 84)( 76, 80)(113,116,117)(114,124,178,142,119,125)(115,131,144,164,150,118)
    (120,148,205,136,204,160)(121,167,153,173,196,168)(122,172,137,176,156,138)(123,174,159)(126,139,200,132,199,162)
    (127,185,181)(128,182,194,134,151,186)(129,141,179,135,202,190)(130,170,213,145,212,192)(133,189,195)(140,193,177)
    (143,175,163,183,218,207)(146,169,224,201,219,214)(147,165,215,210,149,216)(152,197,206)(154,180,211)(155,157,161)
    (158,188,171,198,166,220)(184,222,217,187,223,221)(191,208)(203,209), (  2,  5)(  3, 18)(  4, 37)(  6, 20)(  7, 23)(  8, 43)
    (  9, 68)( 10,112)( 12, 59)( 13, 73)( 14, 67)( 15, 55)( 16, 17)( 19, 71)( 21, 99)( 22, 61)( 24, 31)( 25, 51)( 26, 34)
    ( 27, 29)( 28, 50)( 30, 58)( 32, 33)( 35, 49)( 36,107)( 38, 89)( 39,106)( 40, 78)( 41, 96)( 42,110)( 44,102)( 45,108)
    ( 46, 77)( 47, 48)( 56, 76)( 57, 94)( 60,100)( 62, 80)( 63, 83)( 64, 74)( 65, 69)( 70, 82)( 75, 81)( 79, 98)( 84, 90)
    ( 85,101)( 86,111)( 87, 91)( 88,104)( 92, 95)( 93,109)(103,105)(114,118)(115,125)(116,180)(117,161)(119,203)(120,184)
    (121,148)(122,162)(124,209)(127,197)(128,134)(129,151)(130,201)(131,208)(133,140)(135,182)(136,187)(137,139)(138,199)
    (141,194)(142,144)(143,147)(145,146)(149,219)(150,191)(152,177)(153,158)(157,174)(159,211)(160,215)(163,221)(164,178)
    (165,169)(166,222)(167,214)(168,198)(170,218)(171,192)(173,204)(175,212)(176,200)(179,190)(181,195)(183,210)(185,206)
    (186,202)(188,223)(189,193)(196,224)(205,216)(207,217)(213,220), (  2, 20)(  3, 12)(  4, 74)(  5,  6)(  9, 69)( 10, 62)
    ( 11, 54)( 14, 84)( 16, 26)( 17, 34)( 18, 59)( 19, 46)( 22, 56)( 24, 75)( 28, 30)( 31, 81)( 32, 33)( 35, 42)( 36,109)
    ( 37, 64)( 38,100)( 39, 95)( 40, 98)( 41, 45)( 44, 87)( 49,110)( 50, 58)( 53, 66)( 57, 83)( 60, 89)( 61, 76)( 63, 94)
    ( 65, 68)( 67, 90)( 71, 77)( 78, 79)( 80,112)( 85, 88)( 86,111)( 91,102)( 92,106)( 93,107)( 96,108)(101,104)(114,164)
    (115,142)(116,133)(117,189)(118,178)(119,124)(121,175)(122,202)(125,144)(126,132)(127,174)(128,134)(129,138)(131,150)
    (135,137)(139,182)(140,180)(141,176)(143,168)(147,198)(148,212)(151,199)(152,177)(153,183)(154,155)(157,197)(158,210)
    (159,185)(160,192)(161,193)(162,186)(163,207)(167,196)(170,204)(171,215)(173,218)(191,208)(194,200)(203,209)(205,213)
    (206,211)(214,224)(216,220)(217,221) ] ), Group( [ ( 4,15)( 5,16)( 6,24)( 7,17)(11,19)(12,22)(13,23)(20,21), 
  ( 1,18)( 2,10)( 3, 9)( 4,11)( 8,14)(12,21)(15,19)(20,22), ( 1, 9)( 2, 8)( 3,18)( 4,12)(10,14)(11,21)(15,22)(19,20), 
  ( 1, 8)( 2, 9)( 3,10)( 4,15)(11,19)(12,22)(14,18)(20,21), ( 1,10)( 2, 3)( 4, 7)( 8,14)( 9,18)(12,23)(13,22)(15,17), 
  ( 1, 9, 3)( 2,18,10)( 4, 7, 6)(12,20,23)(13,22,21)(15,17,24), ( 1,18,14,10)( 2, 9, 8, 3)( 4, 7, 6, 5)(11,13,22,21)(12,20,19,23)
    (15,17,24,16) ] ), [ (113,123)(114,115)(116,174)(117,159)(118,125)(119,150)(120,145)(121,175)(122,176)(124,131)(126,132)
    (127,133)(128,134)(129,135)(130,136)(137,138)(139,199)(140,197)(141,202)(142,164)(143,168)(144,178)(146,184)(147,198)
    (148,212)(149,188)(151,182)(152,177)(153,183)(154,155)(156,172)(157,180)(158,210)(160,213)(161,211)(162,200)(163,167)
    (165,166)(169,222)(170,204)(171,216)(173,218)(179,190)(181,195)(185,189)(186,194)(187,201)(191,203)(192,205)(193,206)
    (196,207)(208,209)(214,221)(215,220)(217,224)(219,223), (  3, 12)(  4, 74)(  7, 99)(  8, 82)(  9, 69)( 10, 56)( 13, 73)
    ( 14, 84)( 15, 47)( 16, 58)( 17, 30)( 18, 59)( 19, 60)( 21, 23)( 22, 62)( 24,110)( 25,105)( 26, 50)( 28, 34)( 31, 42)
    ( 35, 81)( 36, 39)( 37, 64)( 38, 77)( 43, 70)( 44, 63)( 46, 89)( 48, 55)( 49, 75)( 51,103)( 52, 97)( 53, 66)( 57, 91)
    ( 61, 80)( 65, 68)( 67, 90)( 71,100)( 76,112)( 83,102)( 86,111)( 87, 94)( 92, 93)( 95,109)(106,107)(114,115)(116,133)
    (117,189)(118,125)(120,136)(121,218)(122,141)(127,174)(129,137)(130,145)(135,138)(139,151)(140,180)(142,164)(143,153)
    (144,178)(146,201)(147,158)(148,170)(149,165)(152,177)(154,155)(156,172)(157,197)(159,185)(160,213)(161,193)(162,194)
    (166,188)(168,183)(169,219)(171,216)(173,175)(176,202)(179,190)(182,199)(184,187)(186,200)(192,205)(198,210)(204,212)
    (206,211)(215,220)(222,223), (  3, 25)(  4, 99)(  7, 74)(  8, 14)(  9, 15)( 10, 61)( 12,105)( 13, 66)( 16, 94)( 17, 91)
    ( 18,103)( 19, 35)( 21, 64)( 22, 76)( 23, 37)( 24, 38)( 26, 44)( 28,102)( 30, 57)( 31, 46)( 34, 83)( 42, 89)( 43, 90)
    ( 47, 69)( 48, 68)( 49,100)( 50, 63)( 51, 59)( 52, 86)( 53, 73)( 55, 65)( 56, 80)( 58, 87)( 60, 81)( 62,112)( 67, 70)
    ( 71, 75)( 77,110)( 82, 84)( 95,109)( 97,111)(106,107)(113,126,123,132)(114,118,115,125)(116,173,174,218)(117,153,159,183)
    (119,131,150,124)(120,202,145,141)(121,133,175,127)(122,136,176,130)(128,195,134,181)(129,165,135,166)(137,149,138,188)
    (139,169,199,222)(140,204,197,170)(142,144,164,178)(143,185,168,189)(146,162,184,200)(147,211,198,161)(148,180,212,157)
    (151,219,182,223)(152,155,177,154)(156,190,172,179)(158,206,210,193)(160,171,213,216)(163,217,167,224)(186,201,194,187)
    (191,209,203,208)(192,215,205,220)(196,221,207,214), (  3, 25)(  4, 99)(  7, 74)(  8, 14)(  9, 15)( 10, 61)( 12,105)( 13, 66)
    ( 16, 94)( 17, 91)( 18,103)( 19, 35)( 21, 64)( 22, 76)( 23, 37)( 24, 38)( 26, 44)( 28,102)( 30, 57)( 31, 46)( 34, 83)
    ( 42, 89)( 43, 90)( 47, 69)( 48, 68)( 49,100)( 50, 63)( 51, 59)( 52, 86)( 53, 73)( 55, 65)( 56, 80)( 58, 87)( 60, 81)
    ( 62,112)( 67, 70)( 71, 75)( 77,110)( 82, 84)( 95,109)( 97,111)(106,107)(113,132,123,126)(114,125,115,118)(116,218,174,173)
    (117,183,159,153)(119,124,150,131)(120,141,145,202)(121,127,175,133)(122,130,176,136)(128,181,134,195)(129,166,135,165)
    (137,188,138,149)(139,222,199,169)(140,170,197,204)(142,178,164,144)(143,189,168,185)(146,200,184,162)(147,161,198,211)
    (148,157,212,180)(151,223,182,219)(152,154,177,155)(156,179,172,190)(158,193,210,206)(160,216,213,171)(163,224,167,217)
    (186,187,194,201)(191,208,203,209)(192,220,205,215)(196,214,207,221), (  3, 64)(  4, 59)(  7,103)(  8, 15)(  9, 14)( 10, 80)
    ( 12, 37)( 13, 73)( 16, 38)( 17, 89)( 18, 74)( 19, 28)( 21, 25)( 22, 76)( 23,105)( 24, 94)( 26,100)( 30, 46)( 31, 57)
    ( 34, 60)( 35,102)( 36, 93)( 39, 92)( 42, 91)( 43, 55)( 44, 49)( 47, 82)( 48, 70)( 50, 71)( 51, 99)( 53, 66)( 56, 61)
    ( 58, 77)( 62,112)( 63, 75)( 65, 90)( 67, 68)( 69, 84)( 81, 83)( 87,110)( 95,106)(107,109)(113,128,123,134)(114,142,115,164)
    (116,176,174,122)(117,138,159,137)(118,178,125,144)(119,203,150,191)(120,121,145,175)(124,208,131,209)(126,181,132,195)
    (127,141,133,202)(129,189,135,185)(130,173,136,218)(139,211,199,161)(140,194,197,186)(143,165,168,166)(146,148,184,212)
    (147,222,198,169)(149,183,188,153)(151,206,182,193)(152,156,177,172)(154,190,155,179)(157,200,180,162)(158,223,210,219)
    (160,220,213,215)(163,196,167,207)(170,187,204,201)(171,205,216,192)(214,224,221,217), (  3, 64)(  4, 59)(  7,103)(  8, 15)
    (  9, 14)( 10, 80)( 12, 37)( 13, 73)( 16, 38)( 17, 89)( 18, 74)( 19, 28)( 21, 25)( 22, 76)( 23,105)( 24, 94)( 26,100)
    ( 30, 46)( 31, 57)( 34, 60)( 35,102)( 36, 93)( 39, 92)( 42, 91)( 43, 55)( 44, 49)( 47, 82)( 48, 70)( 50, 71)( 51, 99)
    ( 53, 66)( 56, 61)( 58, 77)( 62,112)( 63, 75)( 65, 90)( 67, 68)( 69, 84)( 81, 83)( 87,110)( 95,106)(107,109)(113,134,123,128)
    (114,164,115,142)(116,122,174,176)(117,137,159,138)(118,144,125,178)(119,191,150,203)(120,175,145,121)(124,209,131,208)
    (126,195,132,181)(127,202,133,141)(129,185,135,189)(130,218,136,173)(139,161,199,211)(140,186,197,194)(143,166,168,165)
    (146,212,184,148)(147,169,198,222)(149,153,188,183)(151,193,182,206)(152,172,177,156)(154,179,155,190)(157,162,180,200)
    (158,219,210,223)(160,215,213,220)(163,207,167,196)(170,201,204,187)(171,192,216,205)(214,217,221,224), 
  (  2,  3, 99,  6, 18, 23)(  4, 25, 88, 37,103,101)(  5, 59, 21, 20, 12,  7)(  8, 41, 69, 70,108, 65)(  9, 43, 96, 68, 82, 45)
    ( 10, 58, 35, 61, 34, 24)( 11,111, 97, 54, 86, 52)( 13, 33, 66)( 14, 55, 40, 67, 47, 79)( 15, 78, 84, 48, 98, 90)
    ( 16, 31, 76, 28, 49, 62)( 17,110, 22, 50, 81,112)( 19, 83, 92, 38, 87, 36)( 26, 42, 80, 30, 75, 56)( 27, 29)( 32, 53, 73)
    ( 39, 89, 57, 93, 71, 44)( 46,102,107,100, 94, 95)( 51,104, 74,105, 85, 64)( 60, 91,106, 77, 63,109)(113,179,154,123,190,155)
    (114,133,136,178,197,146)(115,127,130,144,140,184)(116,145,125,157,187,142)(117,222,215,211,149,192)(118,180,201,164,174,120)
    (119,139,158,208,137,143)(121,214,194,170,207,141)(122,218,217,162,148,167)(124,182,198,191,135,183)(128,134)
    (129,153,131,151,147,203)(138,168,150,199,210,209)(152,195,156)(159,169,220,161,188,205)(160,185,223,171,193,165)
    (163,176,173,224,200,212)(166,213,189,219,216,206)(172,177,181)(175,221,186,204,196,202), 
  (  2,  5)(  3, 18)(  4, 37)(  6, 20)(  7, 23)(  8, 43)(  9, 68)( 10,112)( 12, 59)( 13, 73)( 14, 67)( 15, 55)( 16, 17)( 19, 71)
    ( 21, 99)( 22, 61)( 24, 31)( 25, 51)( 26, 34)( 27, 29)( 28, 50)( 30, 58)( 32, 33)( 35, 49)( 36,107)( 38, 89)( 39,106)
    ( 40, 78)( 41, 96)( 42,110)( 44,102)( 45,108)( 46, 77)( 47, 48)( 56, 76)( 57, 94)( 60,100)( 62, 80)( 63, 83)( 64, 74)
    ( 65, 69)( 70, 82)( 75, 81)( 79, 98)( 84, 90)( 85,101)( 86,111)( 87, 91)( 88,104)( 92, 95)( 93,109)(103,105)(114,118)
    (115,125)(116,180)(117,161)(119,203)(120,184)(121,148)(122,162)(124,209)(127,197)(128,134)(129,151)(130,201)(131,208)
    (133,140)(135,182)(136,187)(137,139)(138,199)(141,194)(142,144)(143,147)(145,146)(149,219)(150,191)(152,177)(153,158)
    (157,174)(159,211)(160,215)(163,221)(164,178)(165,169)(166,222)(167,214)(168,198)(170,218)(171,192)(173,204)(175,212)
    (176,200)(179,190)(181,195)(183,210)(185,206)(186,202)(188,223)(189,193)(196,224)(205,216)(207,217)(213,220), 
  (  2,  6)(  3, 18)(  4, 37)(  5, 20)(  7, 21)(  8, 70)(  9, 68)( 10, 61)( 11, 54)( 12, 59)( 14, 67)( 15, 48)( 16, 28)( 17, 50)
    ( 19, 38)( 22,112)( 23, 99)( 24, 35)( 25,103)( 26, 30)( 27, 29)( 31, 49)( 34, 58)( 36, 92)( 39, 93)( 40, 79)( 41,108)
    ( 42, 75)( 43, 82)( 44, 57)( 45, 96)( 46,100)( 47, 55)( 51,105)( 52, 97)( 56, 80)( 60, 77)( 62, 76)( 63, 91)( 64, 74)
    ( 65, 69)( 71, 89)( 78, 98)( 81,110)( 83, 87)( 84, 90)( 85,104)( 86,111)( 88,101)( 94,102)( 95,107)(106,109)(113,123)
    (114,178)(115,144)(116,157)(117,211)(118,164)(119,208)(120,201)(121,170)(122,162)(124,191)(125,142)(127,140)(128,134)
    (129,151)(130,184)(131,203)(133,197)(135,182)(136,146)(137,139)(138,199)(141,194)(143,158)(145,187)(147,153)(148,218)
    (149,222)(150,209)(154,155)(159,161)(160,171)(163,224)(165,223)(166,219)(167,217)(168,210)(169,188)(173,212)(174,180)
    (175,204)(176,200)(179,190)(183,198)(185,193)(186,202)(189,206)(192,215)(196,221)(205,220)(207,214)(213,216), 
  (  2, 23, 18,  6, 99,  3)(  4,101,103, 37, 88, 25)(  5,  7, 12, 20, 21, 59)(  8, 65,108, 70, 69, 41)(  9, 45, 82, 68, 96, 43)
    ( 10, 24, 34, 61, 35, 58)( 11, 52, 86, 54, 97,111)( 13, 66, 33)( 14, 79, 47, 67, 40, 55)( 15, 90, 98, 48, 84, 78)
    ( 16, 62, 49, 28, 76, 31)( 17,112, 81, 50, 22,110)( 19, 36, 87, 38, 92, 83)( 26, 56, 75, 30, 80, 42)( 27, 29)( 32, 73, 53)
    ( 39, 44, 71, 93, 57, 89)( 46, 95, 94,100,107,102)( 51, 64, 85,105, 74,104)( 60,109, 63, 77,106, 91)(113,155,190,123,154,179)
    (114,146,197,178,136,133)(115,184,140,144,130,127)(116,142,187,157,125,145)(117,192,149,211,215,222)(118,120,174,164,201,180)
    (119,143,137,208,158,139)(121,141,207,170,194,214)(122,167,148,162,217,218)(124,183,135,191,198,182)(128,134)
    (129,203,147,151,131,153)(138,209,210,199,150,168)(152,156,195)(159,205,188,161,220,169)(160,165,193,171,223,185)
    (163,212,200,224,173,176)(166,206,216,219,189,213)(172,181,177)(175,202,196,204,186,221), 
  (  2,101)(  3, 18)(  4, 37)(  5, 85)(  6, 88)(  7,105)(  8, 55)(  9, 68)( 10, 92)( 12, 59)( 14, 67)( 15, 43)( 20,104)( 21, 51)
    ( 22,107)( 23,103)( 24, 87)( 25, 99)( 27, 29)( 31, 91)( 35, 83)( 36, 61)( 39, 80)( 40, 41)( 42, 57)( 44, 75)( 45, 98)
    ( 47, 70)( 48, 82)( 49, 63)( 56, 93)( 62,106)( 64, 74)( 65, 69)( 76,109)( 78, 96)( 79,108)( 81,102)( 84, 90)( 86,111)
    ( 94,110)( 95,112)(113,154,123,155)(114,214,115,221)(116,197,174,140)(117,189,159,185)(118,167,125,163)(119,215,150,220)
    (120,170,145,204)(121,187,175,201)(122,194,176,186)(124,216,131,171)(126,172,132,156)(127,157,133,180)(128,190,134,179)
    (129,138,135,137)(130,148,136,212)(139,151,199,182)(141,200,202,162)(142,224,164,217)(143,166,168,165)(144,196,178,207)
    (146,173,184,218)(147,222,198,169)(149,183,188,153)(152,195,177,181)(158,219,210,223)(160,191,213,203)(161,193,211,206)
    (192,209,205,208), (  2,101)(  3, 18)(  4, 37)(  5, 85)(  6, 88)(  7,105)(  8, 55)(  9, 68)( 10, 92)( 12, 59)( 14, 67)
    ( 15, 43)( 20,104)( 21, 51)( 22,107)( 23,103)( 24, 87)( 25, 99)( 27, 29)( 31, 91)( 35, 83)( 36, 61)( 39, 80)( 40, 41)
    ( 42, 57)( 44, 75)( 45, 98)( 47, 70)( 48, 82)( 49, 63)( 56, 93)( 62,106)( 64, 74)( 65, 69)( 76,109)( 78, 96)( 79,108)
    ( 81,102)( 84, 90)( 86,111)( 94,110)( 95,112)(113,155,123,154)(114,221,115,214)(116,140,174,197)(117,185,159,189)
    (118,163,125,167)(119,220,150,215)(120,204,145,170)(121,201,175,187)(122,186,176,194)(124,171,131,216)(126,156,132,172)
    (127,180,133,157)(128,179,134,190)(129,137,135,138)(130,212,136,148)(139,182,199,151)(141,162,202,200)(142,217,164,224)
    (143,165,168,166)(144,207,178,196)(146,218,184,173)(147,169,198,222)(149,153,188,183)(152,181,177,195)(158,223,210,219)
    (160,203,213,191)(161,206,211,193)(192,208,205,209), (  1,  2)(  3, 16)(  4,  7)(  5, 11)(  6, 32)(  9, 47)( 10, 52)( 12, 58)
    ( 13, 22)( 15, 69)( 19, 81)( 20, 29)( 21, 77)( 23, 38)( 24, 37)( 25, 94)( 26, 90)( 27, 98)( 31, 89)( 33, 79)( 35, 60)
    ( 36, 39)( 40, 72)( 42, 46)( 43, 44)( 45,104)( 48,100)( 49, 68)( 50, 67)( 53,112)( 54, 78)( 55, 71)( 56, 97)( 61, 86)
    ( 62, 73)( 63, 70)( 64,110)( 65, 75)( 66, 76)( 74, 99)( 80,111)( 87,105)(113,114,123,115)(116,137,174,138)(117,145,159,120)
    (118,132,125,126)(119,154,150,155)(121,165,175,166)(122,143,176,168)(124,177,131,152)(127,129,133,135)(128,144,134,178)
    (130,189,136,185)(139,151,199,182)(140,180,197,157)(141,183,202,153)(142,195,164,181)(146,162,184,200)(147,161,198,211)
    (148,204,212,170)(149,218,188,173)(156,203,172,191)(158,206,210,193)(160,167,213,163)(169,219,222,223)(171,224,216,217)
    (179,209,190,208)(186,187,194,201)(192,207,205,196)(214,220,221,215), (  1,  2)(  3, 16)(  4,  7)(  5, 11)(  6, 32)(  9, 47)
    ( 10, 52)( 12, 58)( 13, 22)( 15, 69)( 19, 81)( 20, 29)( 21, 77)( 23, 38)( 24, 37)( 25, 94)( 26, 90)( 27, 98)( 31, 89)
    ( 33, 79)( 35, 60)( 36, 39)( 40, 72)( 42, 46)( 43, 44)( 45,104)( 48,100)( 49, 68)( 50, 67)( 53,112)( 54, 78)( 55, 71)
    ( 56, 97)( 61, 86)( 62, 73)( 63, 70)( 64,110)( 65, 75)( 66, 76)( 74, 99)( 80,111)( 87,105)(113,115,123,114)(116,138,174,137)
    (117,120,159,145)(118,126,125,132)(119,155,150,154)(121,166,175,165)(122,168,176,143)(124,152,131,177)(127,135,133,129)
    (128,178,134,144)(130,185,136,189)(139,182,199,151)(140,157,197,180)(141,153,202,183)(142,181,164,195)(146,200,184,162)
    (147,211,198,161)(148,170,212,204)(149,173,188,218)(156,191,172,203)(158,193,210,206)(160,163,213,167)(169,223,222,219)
    (171,217,216,224)(179,208,190,209)(186,201,194,187)(192,196,205,207)(214,215,221,220), (  1,  3,  4)(  2,  5, 22, 20,  6, 10)
    (  7, 25, 95, 99,105, 36)(  8, 41, 81, 82, 45, 42)(  9, 29, 12)( 11, 30, 71, 54, 34, 38)( 13, 50, 60, 73, 16, 46)
    ( 14, 65, 66)( 15, 70,109, 47, 43, 39)( 17, 77, 33, 28,100, 32)( 18, 37, 53)( 19, 52, 58, 89, 97, 26)( 21, 63, 88, 23, 87, 85
     )( 24, 91,107, 49, 83, 92)( 27, 90, 74)( 31, 51,104, 35,103,101)( 40, 78, 62, 98, 79, 56)( 44, 96, 48, 94,108, 55)
    ( 57, 93, 75,102,106,110)( 59, 64,111)( 61,112)( 67, 69, 72)( 68, 86, 84)( 76, 80)(113,116,117)(114,124,178,142,119,125)
    (115,131,144,164,150,118)(120,148,205,136,204,160)(121,167,153,173,196,168)(122,172,137,176,156,138)(123,174,159)
    (126,139,200,132,199,162)(127,185,181)(128,182,194,134,151,186)(129,141,179,135,202,190)(130,170,213,145,212,192)
    (133,189,195)(140,193,177)(143,175,163,183,218,207)(146,169,224,201,219,214)(147,165,215,210,149,216)(152,197,206)
    (154,180,211)(155,157,161)(158,188,171,198,166,220)(184,222,217,187,223,221)(191,208)(203,209), 
  (  1,  4,  3)(  2, 10,  6, 20, 22,  5)(  7, 36,105, 99, 95, 25)(  8, 42, 45, 82, 81, 41)(  9, 12, 29)( 11, 38, 34, 54, 71, 30)
    ( 13, 46, 16, 73, 60, 50)( 14, 66, 65)( 15, 39, 43, 47,109, 70)( 17, 32,100, 28, 33, 77)( 18, 53, 37)( 19, 26, 97, 89, 58, 52
     )( 21, 85, 87, 23, 88, 63)( 24, 92, 83, 49,107, 91)( 27, 74, 90)( 31,101,103, 35,104, 51)( 40, 56, 79, 98, 62, 78)
    ( 44, 55,108, 94, 48, 96)( 57,110,106,102, 75, 93)( 59,111, 64)( 61,112)( 67, 72, 69)( 68, 84, 86)( 76, 80)(113,117,116)
    (114,125,119,142,178,124)(115,118,150,164,144,131)(120,160,204,136,205,148)(121,168,196,173,153,167)(122,138,156,176,137,172)
    (123,159,174)(126,162,199,132,200,139)(127,181,185)(128,186,151,134,194,182)(129,190,202,135,179,141)(130,192,212,145,213,170
     )(133,195,189)(140,177,193)(143,207,218,183,163,175)(146,214,219,201,224,169)(147,216,149,210,215,165)(152,206,197)
    (154,211,180)(155,161,157)(158,220,166,198,171,188)(184,221,223,187,217,222)(191,208)(203,209), 
  (  1, 14,112, 25, 72, 18, 76, 70)(  2,102, 13,  3, 40, 91, 73, 67)(  4, 75, 89, 23, 69, 24, 19, 55)(  5, 82, 86, 58, 78, 51,
     111, 26)(  6,  8, 53, 50, 79,103, 66, 16)(  7, 64, 47, 37, 15, 68, 99, 65)(  9, 49, 46, 48, 74,110, 60, 21)( 10, 44, 11, 34,
     56, 87, 54, 30)( 12, 98, 83, 97, 90, 20, 57, 52)( 17, 62, 94, 32, 28, 22, 63, 33)( 27, 84, 61, 43, 29, 59, 80,105)
    ( 31,100, 42, 38, 81, 77, 35, 71)( 36, 41, 85,106, 39,101, 96,107)( 45, 88, 93, 95,104,108, 92,109)(113,174,191,222)
    (114,165,152,199)(115,166,177,139)(116,203,169,123)(117,201,159,187)(118,121,190,157)(119,212,132,138)(120,211,183,186)
    (122,158,176,210)(124,170,128,129)(125,175,179,180)(126,137,150,148)(127,208,223,195)(130,206,143,200)(131,204,134,135)
    (133,209,219,181)(136,193,168,162)(140,178,173,156)(141,147,202,198)(142,188,155,151)(144,218,172,197)(145,161,153,194)
    (146,185,184,189)(149,154,182,164)(163,171)(167,216)(192,205)(196,215,207,220), (  1, 70, 76, 18, 72, 25,112, 14)
    (  2, 67, 73, 91, 40,  3, 13,102)(  4, 55, 19, 24, 69, 23, 89, 75)(  5, 26,111, 51, 78, 58, 86, 82)(  6, 16, 66,103, 79, 50,
      53,  8)(  7, 65, 99, 68, 15, 37, 47, 64)(  9, 21, 60,110, 74, 48, 46, 49)( 10, 30, 54, 87, 56, 34, 11, 44)( 12, 52, 57, 20,
     90, 97, 83, 98)( 17, 33, 63, 22, 28, 32, 94, 62)( 27,105, 80, 59, 29, 43, 61, 84)( 31, 71, 35, 77, 81, 38, 42,100)
    ( 36,107, 96,101, 39,106, 85, 41)( 45,109, 92,108,104, 95, 93, 88)(113,222,191,174)(114,199,152,165)(115,139,177,166)
    (116,123,169,203)(117,187,159,201)(118,157,190,121)(119,138,132,212)(120,186,183,211)(122,210,176,158)(124,129,128,170)
    (125,180,179,175)(126,148,150,137)(127,195,223,208)(130,200,143,206)(131,135,134,204)(133,181,219,209)(136,162,168,193)
    (140,156,173,178)(141,198,202,147)(142,151,155,188)(144,197,172,218)(145,194,153,161)(146,189,184,185)(149,164,182,154)
    (163,171)(167,216)(192,205)(196,220,207,215) ], [ ( 4,15)( 5,16)( 6,24)( 7,17)(11,19)(12,22)(13,23)(20,21), 
  ( 1,14)( 2,10)( 3, 9)( 6,24)( 7,17)( 8,18)(12,22)(20,21), ( 3, 9)( 4,19,15,11)( 5,23,16,13)( 6,20,24,21)( 7,22,17,12)( 8,18), 
  ( 3, 9)( 4,11,15,19)( 5,13,16,23)( 6,21,24,20)( 7,12,17,22)( 8,18), ( 2,10)( 4,16,15, 5)( 6, 7,24,17)( 8,18)(11,13,19,23)
    (12,21,22,20), ( 2,10)( 4, 5,15,16)( 6,17,24, 7)( 8,18)(11,23,19,13)(12,20,22,21), ( 1, 3,14)( 4,17,21,23,22,24)( 5,19)
    ( 6,15, 7,20,13,12)( 8,10,18)(11,16), ( 1, 3)( 2,18)( 4,13)( 5,19)( 6,21)( 7,12)( 8,10)( 9,14)(11,16)(15,23)(17,22)(20,24), 
  ( 4,23)( 5,19)( 6,20)( 7,12)(11,16)(13,15)(17,22)(21,24), ( 1,14, 3)( 4,24,22,23,21,17)( 5,19)( 6,12,13,20, 7,15)( 8,18,10)
    (11,16), ( 1, 3)( 4, 6,15,24)( 5,17,16, 7)( 9,14)(11,12,19,22)(13,21,23,20), ( 1, 3)( 4,24,15, 6)( 5, 7,16,17)( 9,14)
    (11,22,19,12)(13,20,23,21), ( 1,10)( 2,14)( 4, 7,15,17)( 5,20,16,21)( 6,23,24,13)(11,12,19,22), 
  ( 1,10)( 2,14)( 4,17,15, 7)( 5,21,16,20)( 6,13,24,23)(11,22,19,12), ( 1, 9,18, 3,14, 2)( 5,12,17,16,22, 7)( 6,13,20)( 8,10)
    (11,19)(21,24,23), ( 1, 2,14, 3,18, 9)( 5, 7,22,16,17,12)( 6,20,13)( 8,10)(11,19)(21,23,24), 
  ( 1,18,10, 8)( 2, 3,14, 9)( 4,15)( 5,16)( 6,22)( 7,23,20,19)(11,17,13,21)(12,24), ( 1, 8,10,18)( 2, 9,14, 3)( 4,15)( 5,16)
    ( 6,22)( 7,19,20,23)(11,21,13,17)(12,24) ] );;

==> anc/Routines/ProjCharTables/ctbl2Bext.g <==
tbl2Bext:= function()
local tbl, i;
tbl:=rec();
tbl.UnderlyingGroup:=
Group( [ (  1,  2,  9,  3)(  4, 19)(  5, 26, 46, 27)(  6, 34, 45, 35)(  7, 11, 48, 39)(  8, 10, 47, 41)( 12, 50,113, 32)( 13, 54,115, 33)( 14, 20, 21, 58)( 15, 63, 55, 56)
    ( 16, 67, 51, 52)( 17, 30,106, 70)( 18, 38,103, 73)( 22, 88, 23, 89)( 24, 97,114, 98)( 25,100,116,101)( 28, 79,122,108)( 29, 72, 44,104)( 31, 49,127, 66)( 36, 78,112,118)
    ( 37, 75, 43,107)( 40, 76)( 42, 77)( 53, 94, 64, 69)( 57, 90, 68, 65)( 59,119,154,136)( 60,109,156,137)( 61, 91, 96,141)( 62, 95, 92,142)( 71,128,152,145)( 74,129,153,147)
    ( 80,120,134,117)( 81,110,135,105)( 82, 84,157,139)( 83, 85,159,140)( 86,151,123,124)( 87,149,125,126)( 93,150)( 99,132,130,143)(102,133,131,144)(111,146,121,148)(138,155,158,160
     )(161,162,165,163)(164,169)(166,173,188,174)(167,175,179,178)(168,170,183,180)(171,181,189,176)(172,184)(177,190,198,191)(182,185,196,194)(186,192)(187,195,199,193)(197,200), 
  (  1,  4)(  3, 14)(  5, 28)(  6, 36)(  7, 40)(  8, 42)(  9, 20)( 12, 51)( 13, 55)( 15, 62)( 16, 61)( 17, 71)( 18, 74)( 19, 21)( 22, 90)( 23, 94)( 24, 67)( 25, 63)( 26,103)( 27,105)
    ( 29,111)( 30,112)( 31, 93)( 32,114)( 33,116)( 34,106)( 35,117)( 37,121)( 38,122)( 39,123)( 41,125)( 43,109)( 44,119)( 45,128)( 46,129)( 47,126)( 48,124)( 50, 91)( 52, 82)
    ( 53,130)( 54, 95)( 56, 83)( 57,131)( 59,107)( 60,104)( 64, 68)( 65,143)( 66,138)( 69,144)( 70, 80)( 72, 75)( 73, 81)( 76, 86)( 77, 87)( 78,152)( 79,153)( 84, 97)( 85,100)
    ( 88, 99)( 89,102)( 92,101)( 96, 98)(108,110)(113,139)(115,140)(118,120)(127,155)(132,133)(134,145)(135,147)(136,137)(141,157)(142,159)(146,154)(148,156)(150,158)(161,164)
    (163,168)(165,170)(166,176)(169,183)(171,186)(172,178)(173,189)(175,185)(177,193)(179,182)(184,196)(187,197)(188,192)(190,199)(198,200), (  2,  9,  3)(  4, 20, 21)(  5, 29, 30)
    (  6, 37, 38)( 10, 48, 41)( 11, 47, 39)( 12, 52, 53)( 13, 56, 57)( 14, 19, 58)( 15, 64, 65)( 16, 68, 69)( 17, 72, 44)( 18, 75, 43)( 22, 91, 92)( 23, 95, 96)( 24, 83, 99)
    ( 25, 82,102)( 26, 70,104)( 27,106, 46)( 28,109,110)( 32, 94, 63)( 33, 90, 67)( 34, 73,107)( 35,103, 45)( 36,119,120)( 40,124, 87)( 42,126, 86)( 49,127, 66)( 50,115, 51)
    ( 54,113, 55)( 59, 78,137)( 60, 79,136)( 61, 88,141)( 62, 89,142)( 71,146,147)( 74,148,145)( 76,149,123)( 77,151,125)( 80,154,122)( 81,156,112)( 84,116,144)( 85,114,143)
    ( 93,155,158)( 97,159,140)( 98,132,130)(100,157,139)(101,133,131)(105,118,134)(108,135,117)(111,128,152)(121,129,153)(138,150,160)(162,166,163)(164,170,171)(165,173,174)
    (167,177,179)(168,169,181)(172,185,187)(175,190,191)(176,183,192)(180,189,186)(182,184,195)(193,196,200)(194,199,197), (  1,  5, 31,  6)(  2, 10, 49, 11)(  3, 15, 66, 16)
    (  4, 22, 93, 23)(  7, 33,  8, 32)(  9, 43,127, 44)( 12, 26, 13, 34)( 14, 59,138, 60)( 17, 41, 18, 39)( 19, 76,150, 77)( 20, 80,155, 81)( 21, 84,158, 85)( 24, 28, 25, 36)
    ( 27, 57, 35, 53)( 29, 38, 37, 30)( 40,121, 42,111)( 45, 73, 46, 70)( 47, 65, 48, 69)( 50, 56, 54, 52)( 51,106, 55,103)( 58,132,160,133)( 61,140, 62,139)( 63, 94, 67, 90)
    ( 64, 72, 68, 75)( 71,105, 74,117)( 78,101, 79, 98)( 82,126, 83,124)( 86,110, 87,120)( 88,146, 89,148)( 91,143, 95,144)( 92,154, 96,156)( 97,108,100,118)( 99,153,102,152)
    (104,115,107,113)(109,128,119,129)(112,114,122,116)(123,130,125,131)(134,142,135,141)(136,151,137,149)(145,159,147,157)(162,167)(164,172)(165,175)(166,177)(168,182)(169,184)
    (171,187)(173,190)(180,194)(189,199), (  1,  7, 31,  8)(  2, 12, 49, 13)(  3, 17, 66, 18)(  4, 24, 93, 25)(  5, 32,  6, 33)(  9, 45,127, 46)( 10, 34, 11, 26)( 14, 61,138, 62)
    ( 15, 39, 16, 41)( 19, 78,150, 79)( 20, 82,155, 83)( 21, 86,158, 87)( 22, 36, 23, 28)( 27,104, 35,107)( 29, 90, 37, 94)( 30, 63, 38, 67)( 40,122, 42,112)( 43, 70, 44, 73)
    ( 47, 54, 48, 50)( 51, 75, 55, 72)( 52, 65, 56, 69)( 53,115, 57,113)( 58,134,160,135)( 59,139, 60,140)( 64,106, 68,103)( 71,123, 74,125)( 76, 98, 77,101)( 80,124, 81,126)
    ( 84,120, 85,110)( 88,100, 89, 97)( 91,119, 95,109)( 92,153, 96,152)( 99,156,102,154)(105,131,117,130)(108,148,118,146)(111,116,121,114)(128,144,129,143)(132,141,133,142)
    (136,145,137,147)(149,159,151,157)(164,172)(165,175)(166,177)(170,185)(174,191)(180,194)(181,195)(183,196)(188,198)(189,199) ] );
tbl.ConjugacyClasses:=
[
ConjugacyClass( tbl.UnderlyingGroup,
()),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 31)(  2, 49)(  3, 66)(  4, 93)(  5,  6)(  7,  8)(  9,127)( 10, 11)( 12, 13)( 14,138)( 15, 16)( 17, 18)( 19,150)( 20,155)( 21,158)( 22, 23)( 24, 25)( 26, 34)( 27, 35)( 28, 36)
( 29, 37)( 30, 38)( 32, 33)( 39, 41)( 40, 42)( 43, 44)( 45, 46)( 47, 48)( 50, 54)( 51, 55)( 52, 56)( 53, 57)( 58,160)( 59, 60)( 61, 62)( 63, 67)( 64, 68)( 65, 69)( 70, 73)( 71, 74)
( 72, 75)( 76, 77)( 78, 79)( 80, 81)( 82, 83)( 84, 85)( 86, 87)( 88, 89)( 90, 94)( 91, 95)( 92, 96)( 97,100)( 98,101)( 99,102)(103,106)(104,107)(105,117)(108,118)(109,119)(110,120)
(111,121)(112,122)(113,115)(114,116)(123,125)(124,126)(128,129)(130,131)(132,133)(134,135)(136,137)(139,140)(141,142)(143,144)(145,147)(146,148)(149,151)(152,153)(154,156)(157,159)),
ConjugacyClass( tbl.UnderlyingGroup,
(  2, 26)(  3, 16)(  4,112)(  5,  6)(  9, 54)( 10, 12)( 11, 13)( 14, 74)( 15, 66)( 17, 41)( 18, 39)( 19, 98)( 20, 80)( 21,158)( 22,116)( 23,114)( 24, 40)( 25, 42)( 27, 57)( 28,111)
( 30, 38)( 32, 33)( 34, 49)( 35, 53)( 36,121)( 43, 56)( 44, 52)( 45, 48)( 46, 47)( 50,127)( 51, 64)( 55, 68)( 58,159)( 59,105)( 60,117)( 61,125)( 62,123)( 63, 67)( 65, 73)( 69, 70)
( 71,138)( 72,103)( 75,106)( 76, 79)( 77, 78)( 81,155)( 82,124)( 83,126)( 86, 87)( 88,118)( 89,108)( 91,144)( 93,122)( 95,143)( 97,148)( 99,102)(100,146)(101,150)(104,113)(107,115)
(109,128)(119,129)(130,140)(131,139)(132,145)(133,147)(134,151)(135,149)(136,142)(137,141)(154,156)(157,160)(161,178)(166,177)(171,187)(173,190)(181,195)(183,196)(186,197)(188,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  2, 68)(  3,113)(  4, 93)(  5,  6)(  9, 70)( 10, 72)( 11, 75)( 12,103)( 13,106)( 14,140)( 15,107)( 16,104)( 17, 53)( 18, 57)( 19,148)( 20, 81)( 21,154)( 24, 25)( 26, 55)( 27, 39)
( 29, 37)( 32, 33)( 34, 51)( 35, 41)( 40, 42)( 43, 46)( 44, 45)( 47, 56)( 48, 52)( 49, 64)( 50, 65)( 54, 69)( 58,132)( 59, 61)( 60, 62)( 66,115)( 71,131)( 73,127)( 74,130)( 76, 89)
( 77, 88)( 78,118)( 79,108)( 80,155)( 82,126)( 83,124)( 84, 92)( 85, 96)( 86, 99)( 87,102)( 90, 94)( 91,144)( 95,143)( 97, 98)(100,101)(105,125)(109,128)(110,152)(112,122)(117,123)
(119,129)(120,153)(133,160)(134,141)(135,142)(136,149)(137,151)(138,139)(145,159)(146,150)(147,157)(156,158)(162,167)(165,175)(166,177)(169,184)(170,185)(171,187)(173,190)(176,193)
(181,195)(183,196)(186,197)(189,199)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 37, 31, 29)(  2, 55, 49, 51)(  3, 41, 66, 39)(  4, 23, 93, 22)(  5, 30,  6, 38)(  7, 94,  8, 90)(  9, 46,127, 45)( 10,103, 11,106)( 12, 72, 13, 75)( 14,139,138,140)
( 15, 18, 16, 17)( 19, 76,150, 77)( 20,143,155,144)( 21,154,158,156)( 24, 28, 25, 36)( 26, 68, 34, 64)( 27,115, 35,113)( 32, 63, 33, 67)( 40,111, 42,121)( 43, 70, 44, 73)
( 47, 50, 48, 54)( 52, 65, 56, 69)( 53,104, 57,107)( 58,134,160,135)( 59, 61, 60, 62)( 71,130, 74,131)( 78, 98, 79,101)( 80, 95, 81, 91)( 82,128, 83,129)( 84, 96, 85, 92)
( 86, 99, 87,102)( 88,146, 89,148)( 97,118,100,108)(105,125,117,123)(109,126,119,124)(110,153,120,152)(112,114,122,116)(132,142,133,141)(136,147,137,145)(149,159,151,157)(162,167)
(165,175)(166,177)(168,182)(173,190)(176,193)(180,194)(181,195)(186,197)(192,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  7, 31,  8)(  2, 10, 49, 11)(  3, 41, 66, 39)(  4, 40, 93, 42)(  5, 33,  6, 32)(  9, 48,127, 47)( 12, 34, 13, 26)( 14,125,138,123)( 15, 18, 16, 17)( 19, 77,150, 76)
( 20,124,155,126)( 21, 87,158, 86)( 22,121, 23,111)( 24,122, 25,112)( 27,113, 35,115)( 28,116, 36,114)( 29, 90, 37, 94)( 30, 67, 38, 63)( 43, 69, 44, 65)( 45, 50, 46, 54)
( 51,106, 55,103)( 52, 73, 56, 70)( 53,107, 57,104)( 58,151,160,149)( 59,131, 60,130)( 61, 71, 62, 74)( 64, 75, 68, 72)( 78,101, 79, 98)( 80, 82, 81, 83)( 84,120, 85,110)
( 88,146, 89,148)( 91,129, 95,128)( 92,153, 96,152)( 97,118,100,108)( 99,154,102,156)(105,139,117,140)(109,144,119,143)(132,137,133,136)(134,157,135,159)(141,147,142,145)(162,167)
(163,179)(166,177)(168,182)(169,184)(176,193)(181,195)(183,196)(188,198)(192,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  8, 31,  7)(  2, 11, 49, 10)(  3, 39, 66, 41)(  4, 42, 93, 40)(  5, 32,  6, 33)(  9, 47,127, 48)( 12, 26, 13, 34)( 14,123,138,125)( 15, 17, 16, 18)( 19, 76,150, 77)
( 20,126,155,124)( 21, 86,158, 87)( 22,111, 23,121)( 24,112, 25,122)( 27,115, 35,113)( 28,114, 36,116)( 29, 94, 37, 90)( 30, 63, 38, 67)( 43, 65, 44, 69)( 45, 54, 46, 50)
( 51,103, 55,106)( 52, 70, 56, 73)( 53,104, 57,107)( 58,149,160,151)( 59,130, 60,131)( 61, 74, 62, 71)( 64, 72, 68, 75)( 78, 98, 79,101)( 80, 83, 81, 82)( 84,110, 85,120)
( 88,148, 89,146)( 91,128, 95,129)( 92,152, 96,153)( 97,108,100,118)( 99,156,102,154)(105,140,117,139)(109,143,119,144)(132,136,133,137)(134,159,135,157)(141,145,142,147)(162,167)
(163,179)(166,177)(168,182)(169,184)(176,193)(181,195)(183,196)(188,198)(192,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(161,178)(162,167)(163,179)(164,172)(165,175)(166,177)(168,182)(169,184)(170,185)(171,187)(173,190)(174,191)(176,193)(180,194)(181,195)(183,196)(186,197)(188,198)(189,199)(192,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 31)(  2, 49)(  3, 66)(  4, 93)(  5,  6)(  7,  8)(  9,127)( 10, 11)( 12, 13)( 14,138)( 15, 16)( 17, 18)( 19,150)( 20,155)( 21,158)( 22, 23)( 24, 25)( 26, 34)( 27, 35)( 28, 36)
( 29, 37)( 30, 38)( 32, 33)( 39, 41)( 40, 42)( 43, 44)( 45, 46)( 47, 48)( 50, 54)( 51, 55)( 52, 56)( 53, 57)( 58,160)( 59, 60)( 61, 62)( 63, 67)( 64, 68)( 65, 69)( 70, 73)( 71, 74)
( 72, 75)( 76, 77)( 78, 79)( 80, 81)( 82, 83)( 84, 85)( 86, 87)( 88, 89)( 90, 94)( 91, 95)( 92, 96)( 97,100)( 98,101)( 99,102)(103,106)(104,107)(105,117)(108,118)(109,119)(110,120)
(111,121)(112,122)(113,115)(114,116)(123,125)(124,126)(128,129)(130,131)(132,133)(134,135)(136,137)(139,140)(141,142)(143,144)(145,147)(146,148)(149,151)(152,153)(154,156)(157,159)
(161,178)(162,167)(163,179)(164,172)(165,175)(166,177)(168,182)(169,184)(170,185)(171,187)(173,190)(174,191)(176,193)(180,194)(181,195)(183,196)(186,197)(188,198)(189,199)(192,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(  3,  9)(  4, 20)(  5, 30)(  6, 38)(  7,  8)( 10, 11)( 12, 13)( 15, 50)( 16, 54)( 17, 46)( 18, 45)( 19, 58)( 22, 91)( 23, 95)( 24, 83)( 25, 82)( 27, 44)( 28,119)( 32, 67)( 33, 63)
( 35, 43)( 36,109)( 39, 48)( 40,126)( 41, 47)( 42,124)( 51, 64)( 52, 57)( 53, 56)( 55, 68)( 59,117)( 60,105)( 61, 62)( 65,115)( 66,127)( 69,113)( 70,104)( 72,106)( 73,107)( 75,103)
( 76,151)( 77,149)( 78,135)( 79,134)( 80,112)( 81,122)( 86, 87)( 88,142)( 89,141)( 90, 94)( 93,155)( 97,132)( 98,159)(100,133)(101,157)(108,137)(110,120)(111,129)(114,143)(116,144)
(118,136)(121,128)(123,125)(130,140)(131,139)(145,148)(146,147)(150,160)(152,153)(154,156)(161,188)(162,174)(163,165)(164,176)(166,173)(167,191)(168,189)(169,180)(170,192)(171,183)
(172,193)(175,179)(177,190)(178,198)(181,186)(182,199)(184,194)(185,200)(187,196)(195,197)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 31)(  2, 49)(  3,127)(  4,155)(  5, 38)(  6, 30)(  9, 66)( 14,138)( 15, 54)( 16, 50)( 17, 45)( 18, 46)( 19,160)( 20, 93)( 21,158)( 22, 95)( 23, 91)( 24, 82)( 25, 83)( 26, 34)
( 27, 43)( 28,109)( 29, 37)( 32, 63)( 33, 67)( 35, 44)( 36,119)( 39, 47)( 40,124)( 41, 48)( 42,126)( 51, 68)( 52, 53)( 55, 64)( 56, 57)( 58,150)( 59,105)( 60,117)( 65,113)( 69,115)
( 70,107)( 71, 74)( 72,103)( 73,104)( 75,106)( 76,149)( 77,151)( 78,134)( 79,135)( 80,122)( 81,112)( 84, 85)( 88,141)( 89,142)( 92, 96)( 97,133)( 98,157)( 99,102)(100,132)(101,159)
(108,136)(111,128)(114,144)(116,143)(118,137)(121,129)(130,139)(131,140)(145,146)(147,148)(161,188)(162,174)(163,165)(164,176)(166,173)(167,191)(168,189)(169,180)(170,192)(171,183)
(172,193)(175,179)(177,190)(178,198)(181,186)(182,199)(184,194)(185,200)(187,196)(195,197)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  6, 29, 30)(  2, 11)(  3, 44, 53, 50)(  4, 81,114, 91)(  5, 37, 38, 31)(  7, 33, 90, 63)(  8, 32, 94, 67)(  9, 16, 56, 35)( 10, 49)( 12, 26)( 13, 34)( 14, 60, 71,117)
( 15, 52, 27,127)( 17, 73,115, 47)( 18, 70,113, 48)( 19,133,108,151)( 20, 23,143,112)( 21, 85,158, 84)( 22,144,122,155)( 24,126,111,119)( 25,124,121,109)( 28,128, 40, 82)
( 36,129, 42, 83)( 39, 65,104, 46)( 41, 69,107, 45)( 43, 57, 54, 66)( 51, 75, 55, 72)( 58, 77,137, 97)( 59, 74,105,138)( 61,140,123,130)( 62,139,125,131)( 64,103, 68,106)
( 76,136,100,160)( 78,142,148,157)( 79,141,146,159)( 80,116, 95, 93)( 86,110, 87,120)( 88,134,101,147)( 89,135, 98,145)( 92,156)( 96,154)( 99,152)(102,153)(118,149,150,132)(161,198)
(162,191,167,174)(163,165,179,175)(164,193,172,176)(166,173)(168,189)(169,180)(170,200)(171,196,187,183)(177,190)(178,188)(181,197)(182,199)(184,194)(185,192)(186,195)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 32, 29, 63)(  2, 64, 26, 55)(  3, 54, 35, 56)(  4,126, 23,129)(  5, 94, 30,  8)(  6, 90, 38,  7)(  9, 57, 43, 15)( 10, 72, 12,106)( 11, 75, 13,103)( 14, 71,138, 74)
( 16,127, 53, 44)( 17, 48,107, 69)( 18, 47,104, 65)( 19,151, 89,147)( 20,121, 95, 42)( 21,153)( 22,128, 93,124)( 24, 80, 28,143)( 25, 81, 36,144)( 27, 52, 66, 50)( 31, 33, 37, 67)
( 34, 51, 49, 68)( 39, 45,113, 70)( 40,155,111, 91)( 41, 46,115, 73)( 58,148,141, 77)( 59, 60)( 61,123, 62,125)( 76,160,146,142)( 78,157, 97,136)( 79,159,100,137)( 82,114,109,112)
( 83,116,119,122)( 84, 99, 85,102)( 86, 96)( 87, 92)( 88,145,150,149)( 98,135,108,132)(101,134,118,133)(110,154,120,156)(139,140)(152,158)(161,188,178,198)(162,191,167,174)
(163,175,179,165)(164,193,172,176)(166,190,177,173)(168,199)(169,180)(170,192)(171,196)(181,186,195,197)(182,189)(183,187)(184,194)(185,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 90)(  2, 12)(  3, 69)(  4,128)(  5, 33)(  6, 32)(  7, 29)(  8, 37)(  9,115)( 10, 26)( 11, 34)( 13, 49)( 14,123)( 15, 73)( 16, 70)( 17, 56)( 18, 52)( 19,147)( 20,111)( 21, 87)
( 22,126)( 23,124)( 24,143)( 25,144)( 27, 47)( 28, 80)( 30, 67)( 31, 94)( 35, 48)( 36, 81)( 38, 63)( 39, 44)( 40, 95)( 41, 43)( 42, 91)( 45, 53)( 46, 57)( 50,104)( 51,103)( 54,107)
( 55,106)( 58,148)( 59,140)( 60,139)( 61, 71)( 62, 74)( 64, 72)( 65, 66)( 68, 75)( 76,142)( 77,141)( 78,137)( 79,136)( 82,114)( 83,116)( 84,110)( 85,120)( 86,158)( 88,149)( 89,151)
( 92,153)( 93,129)( 96,152)( 97,159)( 98,133)( 99,156)(100,157)(101,132)(102,154)(105,130)(108,134)(109,112)(113,127)(117,131)(118,135)(119,122)(121,155)(125,138)(145,150)(146,160)
(161,198,178,188)(162,174,167,191)(163,165,179,175)(164,193,172,176)(166,173,177,190)(168,199,182,189)(169,194,184,180)(170,192,185,200)(171,183,187,196)(181,186,195,197)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 94)(  2, 13)(  3, 65)(  4,129)(  5, 32)(  6, 33)(  7, 37)(  8, 29)(  9,113)( 10, 34)( 11, 26)( 12, 49)( 14,125)( 15, 70)( 16, 73)( 17, 52)( 18, 56)( 19,145)( 20,121)( 21, 86)
( 22,124)( 23,126)( 24,144)( 25,143)( 27, 48)( 28, 81)( 30, 63)( 31, 90)( 35, 47)( 36, 80)( 38, 67)( 39, 43)( 40, 91)( 41, 44)( 42, 95)( 45, 57)( 46, 53)( 50,107)( 51,106)( 54,104)
( 55,103)( 58,146)( 59,139)( 60,140)( 61, 74)( 62, 71)( 64, 75)( 66, 69)( 68, 72)( 76,141)( 77,142)( 78,136)( 79,137)( 82,116)( 83,114)( 84,120)( 85,110)( 87,158)( 88,151)( 89,149)
( 92,152)( 93,128)( 96,153)( 97,157)( 98,132)( 99,154)(100,159)(101,133)(102,156)(105,131)(108,135)(109,122)(111,155)(112,119)(115,127)(117,130)(118,134)(123,138)(147,150)(148,160)
(161,198,178,188)(162,174,167,191)(163,165,179,175)(164,193,172,176)(166,173,177,190)(168,199,182,189)(169,194,184,180)(170,192,185,200)(171,183,187,196)(181,186,195,197)),
ConjugacyClass( tbl.UnderlyingGroup,
(  2,  9,  3)(  4, 20, 21)(  5, 29, 30)(  6, 37, 38)( 10, 48, 41)( 11, 47, 39)( 12, 52, 53)( 13, 56, 57)( 14, 19, 58)( 15, 64, 65)( 16, 68, 69)( 17, 72, 44)( 18, 75, 43)( 22, 91, 92)
( 23, 95, 96)( 24, 83, 99)( 25, 82,102)( 26, 70,104)( 27,106, 46)( 28,109,110)( 32, 94, 63)( 33, 90, 67)( 34, 73,107)( 35,103, 45)( 36,119,120)( 40,124, 87)( 42,126, 86)( 49,127, 66)
( 50,115, 51)( 54,113, 55)( 59, 78,137)( 60, 79,136)( 61, 88,141)( 62, 89,142)( 71,146,147)( 74,148,145)( 76,149,123)( 77,151,125)( 80,154,122)( 81,156,112)( 84,116,144)( 85,114,143)
( 93,155,158)( 97,159,140)( 98,132,130)(100,157,139)(101,133,131)(105,118,134)(108,135,117)(111,128,152)(121,129,153)(138,150,160)(162,166,163)(164,170,171)(165,173,174)(167,177,179)
(168,169,181)(172,185,187)(175,190,191)(176,183,192)(180,189,186)(182,184,195)(193,196,200)(194,199,197)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 31)(  2,127,  3, 49,  9, 66)(  4,155, 21, 93, 20,158)(  5, 37, 30,  6, 29, 38)(  7,  8)( 10, 47, 41, 11, 48, 39)( 12, 56, 53, 13, 52, 57)( 14,150, 58,138, 19,160)
( 15, 68, 65, 16, 64, 69)( 17, 75, 44, 18, 72, 43)( 22, 95, 92, 23, 91, 96)( 24, 82, 99, 25, 83,102)( 26, 73,104, 34, 70,107)( 27,103, 46, 35,106, 45)( 28,119,110, 36,109,120)
( 32, 90, 63, 33, 94, 67)( 40,126, 87, 42,124, 86)( 50,113, 51, 54,115, 55)( 59, 79,137, 60, 78,136)( 61, 89,141, 62, 88,142)( 71,148,147, 74,146,145)( 76,151,123, 77,149,125)
( 80,156,122, 81,154,112)( 84,114,144, 85,116,143)( 97,157,140,100,159,139)( 98,133,130,101,132,131)(105,108,134,117,118,135)(111,129,152,121,128,153)(162,166,163)(164,170,171)
(165,173,174)(167,177,179)(168,169,181)(172,185,187)(175,190,191)(176,183,192)(180,189,186)(182,184,195)(193,196,200)(194,199,197)),
ConjugacyClass( tbl.UnderlyingGroup,
(  2,  9,  3)(  4, 20, 21)(  5, 29, 30)(  6, 37, 38)( 10, 48, 41)( 11, 47, 39)( 12, 52, 53)( 13, 56, 57)( 14, 19, 58)( 15, 64, 65)( 16, 68, 69)( 17, 72, 44)( 18, 75, 43)( 22, 91, 92)
( 23, 95, 96)( 24, 83, 99)( 25, 82,102)( 26, 70,104)( 27,106, 46)( 28,109,110)( 32, 94, 63)( 33, 90, 67)( 34, 73,107)( 35,103, 45)( 36,119,120)( 40,124, 87)( 42,126, 86)( 49,127, 66)
( 50,115, 51)( 54,113, 55)( 59, 78,137)( 60, 79,136)( 61, 88,141)( 62, 89,142)( 71,146,147)( 74,148,145)( 76,149,123)( 77,151,125)( 80,154,122)( 81,156,112)( 84,116,144)( 85,114,143)
( 93,155,158)( 97,159,140)( 98,132,130)(100,157,139)(101,133,131)(105,118,134)(108,135,117)(111,128,152)(121,129,153)(138,150,160)(161,178)(162,177,163,167,166,179)(164,185,171,172,
 170,187)(165,190,174,175,173,191)(168,184,181,182,169,195)(176,196,192,193,183,200)(180,199,186,194,189,197)(188,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 31)(  2,127,  3, 49,  9, 66)(  4,155, 21, 93, 20,158)(  5, 37, 30,  6, 29, 38)(  7,  8)( 10, 47, 41, 11, 48, 39)( 12, 56, 53, 13, 52, 57)( 14,150, 58,138, 19,160)
( 15, 68, 65, 16, 64, 69)( 17, 75, 44, 18, 72, 43)( 22, 95, 92, 23, 91, 96)( 24, 82, 99, 25, 83,102)( 26, 73,104, 34, 70,107)( 27,103, 46, 35,106, 45)( 28,119,110, 36,109,120)
( 32, 90, 63, 33, 94, 67)( 40,126, 87, 42,124, 86)( 50,113, 51, 54,115, 55)( 59, 79,137, 60, 78,136)( 61, 89,141, 62, 88,142)( 71,148,147, 74,146,145)( 76,151,123, 77,149,125)
( 80,156,122, 81,154,112)( 84,114,144, 85,116,143)( 97,157,140,100,159,139)( 98,133,130,101,132,131)(105,108,134,117,118,135)(111,129,152,121,128,153)(161,178)(162,177,163,167,166,
 179)(164,185,171,172,170,187)(165,190,174,175,173,191)(168,184,181,182,169,195)(176,196,192,193,183,200)(180,199,186,194,189,197)(188,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 67, 37,  7, 38, 94, 31, 63, 29,  8, 30, 90)(  2, 46, 41, 10, 54, 66, 49, 45, 39, 11, 50,  3)(  4,129,154, 40, 95,102, 93,128,156, 42, 91, 99)(  5, 32,  6, 33)(  9,115, 55, 48,
  27,103,127,113, 51, 47, 35,106)( 12, 69,104, 34, 44, 53, 13, 65,107, 26, 43, 57)( 14,118,134,125,100,157,138,108,135,123, 97,159)( 15, 64, 56, 18, 75, 70, 16, 68, 52, 17, 72, 73)
( 19,160,139, 77,149,117,150, 58,140, 76,151,105)( 20,120, 23,124, 85,111,155,110, 22,126, 84,121)( 21, 24,143, 87,122,109,158, 25,144, 86,112,119)( 28, 80,153,116, 82, 96, 36, 81,
 152,114, 83, 92)( 59,148,145,131, 88,141, 60,146,147,130, 89,142)( 61,101,132, 71, 79,137, 62, 98,133, 74, 78,136)(162,166,163,167,177,179)(164,170,171)(165,190,174)
(168,169,195,182,184,181)(172,185,187)(173,191,175)(176,183,200,193,196,192)(180,199,197)(186,194,189)(188,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 63, 37,  8, 38, 90, 31, 67, 29,  7, 30, 94)(  2, 45, 41, 11, 54,  3, 49, 46, 39, 10, 50, 66)(  4,128,154, 42, 95, 99, 93,129,156, 40, 91,102)(  5, 33,  6, 32)(  9,113, 55, 47,
  27,106,127,115, 51, 48, 35,103)( 12, 65,104, 26, 44, 57, 13, 69,107, 34, 43, 53)( 14,108,134,123,100,159,138,118,135,125, 97,157)( 15, 68, 56, 17, 75, 73, 16, 64, 52, 18, 72, 70)
( 19, 58,139, 76,149,105,150,160,140, 77,151,117)( 20,110, 23,126, 85,121,155,120, 22,124, 84,111)( 21, 25,143, 86,122,119,158, 24,144, 87,112,109)( 28, 81,153,114, 82, 92, 36, 80,
 152,116, 83, 96)( 59,146,145,130, 88,142, 60,148,147,131, 89,141)( 61, 98,132, 74, 79,136, 62,101,133, 71, 78,137)(162,166,163,167,177,179)(164,170,171)(165,190,174)
(168,169,195,182,184,181)(172,185,187)(173,191,175)(176,183,200,193,196,192)(180,199,197)(186,194,189)(188,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  2, 97,113, 14, 69,132)(  3,130, 70, 58, 55,148)(  4,155,154)(  5, 29, 30,  6, 37, 38)(  7,  8)(  9,145, 68, 19,104,140)( 10,108, 35,123, 44,136)( 11,118, 27,125, 43,137)
( 12, 79, 17, 62, 45,135)( 13, 78, 18, 61, 46,134)( 15, 71, 50,157, 34,101)( 16, 74, 54,159, 26, 98)( 20,156, 93)( 21,122, 81)( 22,143, 84,114, 91, 96)( 23,144, 85,116, 95, 92)
( 24, 83, 86, 25, 82, 87)( 28,128,152,111,109,110)( 32, 90, 63)( 33, 94, 67)( 36,129,153,121,119,120)( 39, 59, 56,151,106, 88)( 40,124,102, 42,126, 99)( 41, 60, 52,149,103, 89)
( 47,141, 75, 77, 57,105)( 48,142, 72, 76, 53,117)( 49,100,115,138, 65,133)( 51,146, 66,131, 73,160)( 64,150,107,139,127,147)( 80,158,112)(161,188)(162,197,163,189,177,180)
(164,176,187,192,170,196)(165,195,174,169,190,168)(166,194,167,186,179,199)(171,200,185,183,172,193)(173,182,175,181,191,184)(178,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 31)(  2,100,113,138, 69,133)(  3,131, 70,160, 55,146)(  4, 20,154, 93,155,156)(  5, 37, 30)(  6, 29, 38)(  9,147, 68,150,104,139)( 10,118, 35,125, 44,137)( 11,108, 27,123, 43,
 136)( 12, 78, 17, 61, 45,134)( 13, 79, 18, 62, 46,135)( 14, 65,132, 49, 97,115)( 15, 74, 50,159, 34, 98)( 16, 71, 54,157, 26,101)( 19,107,140,127,145, 64)( 21,112, 81,158,122, 80)
( 22,144, 84,116, 91, 92)( 23,143, 85,114, 95, 96)( 24, 82, 86)( 25, 83, 87)( 28,129,152,121,109,120)( 32, 94, 63, 33, 90, 67)( 36,128,153,111,119,110)( 39, 60, 56,149,106, 89)
( 40,126,102)( 41, 59, 52,151,103, 88)( 42,124, 99)( 47,142, 75, 76, 57,117)( 48,141, 72, 77, 53,105)( 51,148, 66,130, 73, 58)(161,188)(162,197,163,189,177,180)(164,176,187,192,170,
 196)(165,195,174,169,190,168)(166,194,167,186,179,199)(171,200,185,183,172,193)(173,182,175,181,191,184)(178,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 67, 37,  7, 30, 94)(  2, 76, 17, 59, 65,132)(  3, 71, 47,141, 75,100)(  4,128,156, 25,144, 87)(  5, 32)(  6, 33)(  8, 38, 90, 31, 63, 29)(  9,145, 68,118, 41, 61)
( 10,150, 15,130, 43,136)( 11, 19, 16,131, 44,137)( 12,146,113,140, 46,134)( 13,148,115,139, 45,135)( 14, 52,151,103, 98,104)( 18, 60, 69,133, 49, 77)( 20,152,114,126, 92, 36)
( 21, 40, 95, 99,122,119)( 22, 83, 84,111, 80,110)( 23, 82, 85,121, 81,120)( 24,143, 86, 93,129,154)( 26, 89, 27,105, 50,157)( 28,155,153,116,124, 96)( 34, 88, 35,117, 54,159)
( 39, 62,127,147, 64,108)( 42, 91,102,112,109,158)( 48,142, 72, 97, 66, 74)( 51, 79, 53,123, 73, 58)( 55, 78, 57,125, 70,160)( 56,149,106,101,107,138)(161,198,178,188)
(162,197,163,199,166,180,167,186,179,189,177,194)(164,176,187,200,185,183,172,193,171,192,170,196)(165,181,174,169,173,182,175,195,191,184,190,168)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 63, 37,  8, 30, 90)(  2, 77, 17, 60, 65,133)(  3, 74, 47,142, 75, 97)(  4,129,156, 24,144, 86)(  5, 33)(  6, 32)(  7, 38, 94, 31, 67, 29)(  9,147, 68,108, 41, 62)
( 10, 19, 15,131, 43,137)( 11,150, 16,130, 44,136)( 12,148,113,139, 46,135)( 13,146,115,140, 45,134)( 14, 56,151,106, 98,107)( 18, 59, 69,132, 49, 76)( 20,153,114,124, 92, 28)
( 21, 42, 95,102,122,109)( 22, 82, 84,121, 80,120)( 23, 83, 85,111, 81,110)( 25,143, 87, 93,128,154)( 26, 88, 27,117, 50,159)( 34, 89, 35,105, 54,157)( 36,155,152,116,126, 96)
( 39, 61,127,145, 64,118)( 40, 91, 99,112,119,158)( 48,141, 72,100, 66, 71)( 51, 78, 53,125, 73,160)( 52,149,103,101,104,138)( 55, 79, 57,123, 70, 58)(161,198,178,188)
(162,197,163,199,166,180,167,186,179,189,177,194)(164,176,187,200,185,183,172,193,171,192,170,196)(165,181,174,169,173,182,175,195,191,184,190,168)),
ConjugacyClass( tbl.UnderlyingGroup,
(  2, 97)(  3,145)(  4,156)(  5,  6)(  9,130)( 10,118)( 11,108)( 12, 78)( 13, 79)( 14, 69)( 15,157)( 16,159)( 17,134)( 18,135)( 19, 55)( 20,155)( 21,122)( 22, 96)( 23, 92)( 24, 86)
( 25, 87)( 26, 98)( 27,136)( 28,120)( 29, 30)( 32, 33)( 34,101)( 35,137)( 36,110)( 37, 38)( 39,142)( 40, 99)( 41,141)( 42,102)( 43,123)( 44,125)( 45, 61)( 46, 62)( 47, 60)( 48, 59)
( 49,100)( 50, 71)( 51,150)( 52,105)( 53,151)( 54, 74)( 56,117)( 57,149)( 58,104)( 63, 94)( 64,146)( 65,138)( 66,147)( 67, 90)( 68,148)( 70,140)( 72, 88)( 73,139)( 75, 89)( 76,106)
( 77,103)( 84,114)( 85,116)( 91,143)( 93,154)( 95,144)(107,160)(109,129)(111,153)(112,158)(113,132)(115,133)(119,128)(121,152)(124,126)(127,131)(162,169)(163,195)(164,187)(165,189)
(166,182)(167,184)(168,177)(171,172)(173,194)(174,197)(175,199)(179,181)(180,190)(183,200)(186,191)(192,196)),
ConjugacyClass( tbl.UnderlyingGroup,
(  2, 97)(  3,145)(  4,156)(  5,  6)(  9,130)( 10,118)( 11,108)( 12, 78)( 13, 79)( 14, 69)( 15,157)( 16,159)( 17,134)( 18,135)( 19, 55)( 20,155)( 21,122)( 22, 96)( 23, 92)( 24, 86)
( 25, 87)( 26, 98)( 27,136)( 28,120)( 29, 30)( 32, 33)( 34,101)( 35,137)( 36,110)( 37, 38)( 39,142)( 40, 99)( 41,141)( 42,102)( 43,123)( 44,125)( 45, 61)( 46, 62)( 47, 60)( 48, 59)
( 49,100)( 50, 71)( 51,150)( 52,105)( 53,151)( 54, 74)( 56,117)( 57,149)( 58,104)( 63, 94)( 64,146)( 65,138)( 66,147)( 67, 90)( 68,148)( 70,140)( 72, 88)( 73,139)( 75, 89)( 76,106)
( 77,103)( 84,114)( 85,116)( 91,143)( 93,154)( 95,144)(107,160)(109,129)(111,153)(112,158)(113,132)(115,133)(119,128)(121,152)(124,126)(127,131)(161,178)(162,184)(163,181)(164,171)
(165,199)(166,168)(167,169)(170,185)(172,187)(173,180)(174,186)(175,189)(176,193)(177,182)(179,195)(183,192)(188,198)(190,194)(191,197)(196,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  5, 31,  6)(  2, 88, 51, 79)(  3,160,107,145)(  4, 96,112, 84)(  7, 33,  8, 32)(  9, 62, 65,105)( 10,146,106, 98)( 11,148,103,101)( 12, 19, 75,100)( 13,150, 72, 97)
( 14, 45,131, 56)( 15,133,113,159)( 16,132,115,157)( 17,137, 27,135)( 18,136, 35,134)( 21, 23,154,116)( 22,156,114,158)( 24,120, 40,152)( 25,110, 42,153)( 26, 76, 64,118)
( 28, 86,121, 99)( 29, 37)( 30, 38)( 34, 77, 68,108)( 36, 87,111,102)( 39,151, 53,142)( 41,149, 57,141)( 43,139, 48, 74)( 44,140, 47, 71)( 46,130, 52,138)( 49, 89, 55, 78)
( 50, 60, 70,125)( 54, 59, 73,123)( 58,104,147, 66)( 61, 69,117,127)( 63, 67)( 85, 93, 92,122)( 90, 94)( 91,144, 95,143)(109,129,119,128)(162,169)(163,195,179,181)(164,171,172,187)
(165,189)(166,182,177,168)(167,184)(170,185)(173,194,190,180)(174,197,191,186)(175,199)(176,193)(183,192,196,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  6, 31,  5)(  2, 89, 51, 78)(  3, 58,107,147)(  4, 92,112, 85)(  7, 32,  8, 33)(  9, 61, 65,117)( 10,148,106,101)( 11,146,103, 98)( 12,150, 75, 97)( 13, 19, 72,100)
( 14, 46,131, 52)( 15,132,113,157)( 16,133,115,159)( 17,136, 27,134)( 18,137, 35,135)( 20,155)( 21, 22,154,114)( 23,156,116,158)( 24,110, 40,153)( 25,120, 42,152)( 26, 77, 64,108)
( 28, 87,121,102)( 34, 76, 68,118)( 36, 86,111, 99)( 39,149, 53,141)( 41,151, 57,142)( 43,140, 48, 71)( 44,139, 47, 74)( 45,130, 56,138)( 49, 88, 55, 79)( 50, 59, 70,123)
( 54, 60, 73,125)( 62, 69,105,127)( 66,160,104,145)( 80, 81)( 82, 83)( 84, 93, 96,122)( 91,143, 95,144)(109,128,119,129)(124,126)(162,169)(163,195,179,181)(164,171,172,187)(165,189)
(166,182,177,168)(167,184)(170,185)(173,194,190,180)(174,197,191,186)(175,199)(176,193)(183,192,196,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  7, 31,  8)(  2, 78, 51, 89)(  3,134,107,136)(  4, 86,112, 99)(  5, 33,  6, 32)(  9, 61, 65,117)( 10,101,106,148)( 11, 98,103,146)( 12,100, 75, 19)( 13, 97, 72,150)
( 14, 45,131, 56)( 15,142,113,151)( 16,141,115,149)( 17,147, 27, 58)( 18,145, 35,160)( 20, 82)( 21, 24,154, 40)( 22,110,114,153)( 23,120,116,152)( 25,156, 42,158)( 26,118, 64, 76)
( 28, 96,121, 84)( 29, 67)( 30, 94)( 34,108, 68, 77)( 36, 92,111, 85)( 37, 63)( 38, 90)( 39,159, 53,133)( 41,157, 57,132)( 43,140, 48, 71)( 44,139, 47, 74)( 46,130, 52,138)
( 49, 79, 55, 88)( 50, 60, 70,125)( 54, 59, 73,123)( 62, 69,105,127)( 66,135,104,137)( 80,126)( 81,124)( 83,155)( 87,122,102, 93)( 91,128, 95,129)(109,143,119,144)(162,169)
(163,195,179,181)(164,171,172,187)(165,199)(166,168,177,182)(167,184)(170,185)(173,194,190,180)(174,186,191,197)(175,189)(183,192,196,200)(188,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  8, 31,  7)(  2, 79, 51, 88)(  3,135,107,137)(  4, 87,112,102)(  5, 32,  6, 33)(  9, 62, 65,105)( 10, 98,106,146)( 11,101,103,148)( 12, 97, 75,150)( 13,100, 72, 19)
( 14, 46,131, 52)( 15,141,113,149)( 16,142,115,151)( 17,145, 27,160)( 18,147, 35, 58)( 20, 83)( 21, 25,154, 42)( 22,120,114,152)( 23,110,116,153)( 24,156, 40,158)( 26,108, 64, 77)
( 28, 92,121, 85)( 29, 63)( 30, 90)( 34,118, 68, 76)( 36, 96,111, 84)( 37, 67)( 38, 94)( 39,157, 53,132)( 41,159, 57,133)( 43,139, 48, 74)( 44,140, 47, 71)( 45,130, 56,138)
( 49, 78, 55, 89)( 50, 59, 70,123)( 54, 60, 73,125)( 61, 69,117,127)( 66,134,104,136)( 80,124)( 81,126)( 82,155)( 86,122, 99, 93)( 91,129, 95,128)(109,144,119,143)(162,169)
(163,195,179,181)(164,171,172,187)(165,199)(166,168,177,182)(167,184)(170,185)(173,194,190,180)(174,186,191,197)(175,189)(183,192,196,200)(188,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 33, 31, 32)(  2, 19, 49,150)(  3,137, 66,136)(  4,120, 93,110)(  5,  7,  6,  8)(  9,131,127,130)( 10, 77, 11, 76)( 12, 89, 13, 88)( 14, 69,138, 65)( 15,151, 16,149)
( 17, 58, 18,160)( 20, 82,155, 83)( 21,121,158,111)( 22, 87, 23, 86)( 24, 92, 25, 96)( 26,146, 34,148)( 27,147, 35,145)( 28,156, 36,154)( 29, 94, 37, 90)( 30, 67, 38, 63)
( 39,132, 41,133)( 40, 85, 42, 84)( 43,125, 44,123)( 45, 61, 46, 62)( 47, 59, 48, 60)( 50, 71, 54, 74)( 51,100, 55, 97)( 52,105, 56,117)( 53,157, 57,159)( 64, 98, 68,101)
( 70,140, 73,139)( 72, 79, 75, 78)( 80,124, 81,126)( 91,128, 95,129)( 99,114,102,116)(103,118,106,108)(104,134,107,135)(109,144,119,143)(112,152,122,153)(113,142,115,141)(162,169)
(163,195)(164,187)(165,199)(166,168)(167,184)(171,172)(173,194)(174,186)(175,189)(176,193)(177,182)(179,181)(180,190)(183,200)(188,198)(191,197)(192,196)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 37,  5, 38, 31, 29,  6, 30)(  2,118,103, 19, 49,108,106,150)(  3,136,115,141, 66,137,113,142)(  4, 21,116, 92, 93,158,114, 96)(  7, 94, 33, 63,  8, 90, 32, 67)(  9, 74, 47, 62,
 127, 71, 48, 61)( 10,100, 51, 77, 11, 97, 55, 76)( 12, 98, 68, 88, 13,101, 64, 89)( 14, 52,125, 73,138, 56,123, 70)( 15,149,107,135, 16,151,104,134)( 17,160, 53,157, 18, 58, 57,159)
( 20,144, 81, 91,155,143, 80, 95)( 22, 85,112,156, 23, 84,122,154)( 24, 99,111,120, 25,102,121,110)( 26, 79, 75,148, 34, 78, 72,146)( 27,147, 39,133, 35,145, 41,132)( 28,152, 40, 87,
 36,153, 42, 86)( 43,105, 65,140, 44,117, 69,139)( 45, 60, 50,130, 46, 59, 54,131)( 82,128,124,119, 83,129,126,109)(162,169,167,184)(163,181,179,195)(164,187)(165,189,175,199)
(166,168)(171,172)(173,180)(174,186,191,197)(176,193)(177,182)(183,192,196,200)(190,194)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 37,  5, 38, 31, 29,  6, 30)(  2,118,103, 19, 49,108,106,150)(  3,136,115,141, 66,137,113,142)(  4, 21,116, 92, 93,158,114, 96)(  7, 94, 33, 63,  8, 90, 32, 67)(  9, 74, 47, 62,
 127, 71, 48, 61)( 10,100, 51, 77, 11, 97, 55, 76)( 12, 98, 68, 88, 13,101, 64, 89)( 14, 52,125, 73,138, 56,123, 70)( 15,149,107,135, 16,151,104,134)( 17,160, 53,157, 18, 58, 57,159)
( 20,144, 81, 91,155,143, 80, 95)( 22, 85,112,156, 23, 84,122,154)( 24, 99,111,120, 25,102,121,110)( 26, 79, 75,148, 34, 78, 72,146)( 27,147, 39,133, 35,145, 41,132)( 28,152, 40, 87,
 36,153, 42, 86)( 43,105, 65,140, 44,117, 69,139)( 45, 60, 50,130, 46, 59, 54,131)( 82,128,124,119, 83,129,126,109)(161,178)(162,184,167,169)(163,195,179,181)(164,171)
(165,199,175,189)(166,182)(168,177)(170,185)(172,187)(173,194)(174,197,191,186)(180,190)(183,200,196,192)(188,198)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  2,114, 96, 88,  7, 10, 28,152,146, 31, 49,116, 92, 89,  8, 11, 36,153,148)(  3,143,157, 45,105, 41,109,135, 50,139, 66,144,159, 46,117, 39,119,134, 54,140)(  4,158,118,  5,
  72, 40, 86,100, 33, 64, 93, 21,108,  6, 75, 42, 87, 97, 32, 68)(  9, 71,113, 20,137, 48, 62, 35,124,133,127, 74,115,155,136, 47, 61, 27,126,132)( 12,122,110, 79, 30, 34, 25, 84,
  98, 67, 13,112,120, 78, 38, 26, 24, 85,101, 63)( 14, 53, 80,160, 52,125,107, 82,149, 73,138, 57, 81, 58, 56,123,104, 83,151, 70)( 15,128,145, 65,131, 18, 91,141, 43, 60, 16,129,
 147, 69,130, 17, 95,142, 44, 59)( 19, 29,106, 23,102, 77, 90, 55,111,156,150, 37,103, 22, 99, 76, 94, 51,121,154)(161,174,164,171,197)(162,200,196,169,198,167,192,183,184,188)
(163,176,195,166,182,179,193,181,177,168)(165,199,173,185,180)(170,194,175,189,190)(172,187,186,178,191)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 49,114, 92, 88,  8, 10, 36,152,148, 31,  2,116, 96, 89,  7, 11, 28,153,146)(  3,144,157, 46,105, 39,109,134, 50,140, 66,143,159, 45,117, 41,119,135, 54,139)(  4, 21,118,  6,
  72, 42, 86, 97, 33, 68, 93,158,108,  5, 75, 40, 87,100, 32, 64)(  9, 74,113,155,137, 47, 62, 27,124,132,127, 71,115, 20,136, 48, 61, 35,126,133)( 12,112,110, 78, 30, 26, 25, 85,
  98, 63, 13,122,120, 79, 38, 34, 24, 84,101, 67)( 14, 57, 80, 58, 52,123,107, 83,149, 70,138, 53, 81,160, 56,125,104, 82,151, 73)( 15,129,145, 69,131, 17, 91,142, 43, 59, 16,128,
 147, 65,130, 18, 95,141, 44, 60)( 19, 37,106, 22,102, 76, 90, 51,111,154,150, 29,103, 23, 99, 77, 94, 55,121,156)(161,174,164,171,197)(162,200,196,169,198,167,192,183,184,188)
(163,176,195,166,182,179,193,181,177,168)(165,199,173,185,180)(170,194,175,189,190)(172,187,186,178,191)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  2,114, 96, 88,  7, 10, 28,152,146, 31, 49,116, 92, 89,  8, 11, 36,153,148)(  3,143,157, 45,105, 41,109,135, 50,139, 66,144,159, 46,117, 39,119,134, 54,140)(  4,158,118,  5,
  72, 40, 86,100, 33, 64, 93, 21,108,  6, 75, 42, 87, 97, 32, 68)(  9, 71,113, 20,137, 48, 62, 35,124,133,127, 74,115,155,136, 47, 61, 27,126,132)( 12,122,110, 79, 30, 34, 25, 84,
  98, 67, 13,112,120, 78, 38, 26, 24, 85,101, 63)( 14, 53, 80,160, 52,125,107, 82,149, 73,138, 57, 81, 58, 56,123,104, 83,151, 70)( 15,128,145, 65,131, 18, 91,141, 43, 60, 16,129,
 147, 69,130, 17, 95,142, 44, 59)( 19, 29,106, 23,102, 77, 90, 55,111,156,150, 37,103, 22, 99, 76, 94, 51,121,154)(161,191,164,187,197,178,174,172,171,186)(162,192,196,184,198)
(163,193,195,177,182)(165,189,173,170,180,175,199,190,185,194)(166,168,179,176,181)(167,200,183,169,188)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 49,114, 92, 88,  8, 10, 36,152,148, 31,  2,116, 96, 89,  7, 11, 28,153,146)(  3,144,157, 46,105, 39,109,134, 50,140, 66,143,159, 45,117, 41,119,135, 54,139)(  4, 21,118,  6,
  72, 42, 86, 97, 33, 68, 93,158,108,  5, 75, 40, 87,100, 32, 64)(  9, 74,113,155,137, 47, 62, 27,124,132,127, 71,115, 20,136, 48, 61, 35,126,133)( 12,112,110, 78, 30, 26, 25, 85,
  98, 63, 13,122,120, 79, 38, 34, 24, 84,101, 67)( 14, 57, 80, 58, 52,123,107, 83,149, 70,138, 53, 81,160, 56,125,104, 82,151, 73)( 15,129,145, 69,131, 17, 91,142, 43, 59, 16,128,
 147, 65,130, 18, 95,141, 44, 60)( 19, 37,106, 22,102, 76, 90, 51,111,154,150, 29,103, 23, 99, 77, 94, 55,121,156)(161,191,164,187,197,178,174,172,171,186)(162,192,196,184,198)
(163,193,195,177,182)(165,189,173,170,180,175,199,190,185,194)(166,168,179,176,181)(167,200,183,169,188)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 13, 22,152,118)(  2,  4, 84, 76, 67)(  3,144,132, 52,140)(  5, 51, 24, 21,148)(  6, 55, 25,158,146)(  7, 26,121, 92,100)(  8, 34,111, 96, 97)(  9, 60, 15,128,160)
( 10, 40,120, 19, 38)( 11, 42,110,150, 30)( 12, 23,153,108, 31)( 14, 53, 80,145, 46)( 16,129, 58,127, 59)( 17, 95,151, 47,131)( 18, 91,149, 48,130)( 20,134, 43, 71,115)
( 27,124,157, 69, 62)( 28, 99, 98, 94, 72)( 29, 64,116,154, 78)( 32,103,112, 86, 89)( 33,106,122, 87, 88)( 35,126,159, 65, 61)( 36,102,101, 90, 75)( 37, 68,114,156, 79)
( 39,109,136, 70,117)( 41,119,137, 73,105)( 44, 74,113,155,135)( 45,138, 57, 81,147)( 49, 93, 85, 77, 63)( 50,123,104, 83,142)( 54,125,107, 82,141)( 56,139, 66,143,133)
(161,191,172,171,197)(162,192,183,184,188)(163,193,181,166,182)(164,187,186,178,174)(165,199,190,185,180)(167,200,196,169,198)(168,179,176,195,177)(170,194,175,189,173)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 12, 22,153,118, 31, 13, 23,152,108)(  2, 93, 84, 77, 67, 49,  4, 85, 76, 63)(  3,143,132, 56,140, 66,144,133, 52,139)(  5, 55, 24,158,148,  6, 51, 25, 21,146)(  7, 34,121, 96,
 100,  8, 26,111, 92, 97)(  9, 59, 15,129,160,127, 60, 16,128, 58)( 10, 42,120,150, 38, 11, 40,110, 19, 30)( 14, 57, 80,147, 46,138, 53, 81,145, 45)( 17, 91,151, 48,131, 18, 95,149,
  47,130)( 20,135, 43, 74,115,155,134, 44, 71,113)( 27,126,157, 65, 62, 35,124,159, 69, 61)( 28,102, 98, 90, 72, 36, 99,101, 94, 75)( 29, 68,116,156, 78, 37, 64,114,154, 79)
( 32,106,112, 87, 89, 33,103,122, 86, 88)( 39,119,136, 73,117, 41,109,137, 70,105)( 50,125,104, 82,142, 54,123,107, 83,141)(161,191,172,171,197)(162,192,183,184,188)(163,193,181,166,
 182)(164,187,186,178,174)(165,199,190,185,180)(167,200,196,169,198)(168,179,176,195,177)(170,194,175,189,173)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 13, 22,152,118)(  2,  4, 84, 76, 67)(  3,144,132, 52,140)(  5, 51, 24, 21,148)(  6, 55, 25,158,146)(  7, 26,121, 92,100)(  8, 34,111, 96, 97)(  9, 60, 15,128,160)
( 10, 40,120, 19, 38)( 11, 42,110,150, 30)( 12, 23,153,108, 31)( 14, 53, 80,145, 46)( 16,129, 58,127, 59)( 17, 95,151, 47,131)( 18, 91,149, 48,130)( 20,134, 43, 71,115)
( 27,124,157, 69, 62)( 28, 99, 98, 94, 72)( 29, 64,116,154, 78)( 32,103,112, 86, 89)( 33,106,122, 87, 88)( 35,126,159, 65, 61)( 36,102,101, 90, 75)( 37, 68,114,156, 79)
( 39,109,136, 70,117)( 41,119,137, 73,105)( 44, 74,113,155,135)( 45,138, 57, 81,147)( 49, 93, 85, 77, 63)( 50,123,104, 83,142)( 54,125,107, 82,141)( 56,139, 66,143,133)
(161,174,172,187,197,178,191,164,171,186)(162,200,183,169,188,167,192,196,184,198)(163,176,181,177,182,179,193,195,166,168)(165,189,190,170,180,175,199,173,185,194)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 12, 22,153,118, 31, 13, 23,152,108)(  2, 93, 84, 77, 67, 49,  4, 85, 76, 63)(  3,143,132, 56,140, 66,144,133, 52,139)(  5, 55, 24,158,148,  6, 51, 25, 21,146)(  7, 34,121, 96,
 100,  8, 26,111, 92, 97)(  9, 59, 15,129,160,127, 60, 16,128, 58)( 10, 42,120,150, 38, 11, 40,110, 19, 30)( 14, 57, 80,147, 46,138, 53, 81,145, 45)( 17, 91,151, 48,131, 18, 95,149,
  47,130)( 20,135, 43, 74,115,155,134, 44, 71,113)( 27,126,157, 65, 62, 35,124,159, 69, 61)( 28,102, 98, 90, 72, 36, 99,101, 94, 75)( 29, 68,116,156, 78, 37, 64,114,154, 79)
( 32,106,112, 87, 89, 33,103,122, 86, 88)( 39,119,136, 73,117, 41,109,137, 70,105)( 50,125,104, 82,142, 54,123,107, 83,141)(161,174,172,187,197,178,191,164,171,186)(162,200,183,169,
 188,167,192,196,184,198)(163,176,181,177,182,179,193,195,166,168)(165,189,190,170,180,175,199,173,185,194)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,  2,114,157, 63, 64,121,145)(  3, 71,113,130)(  4,137,  6, 26, 24,151, 94, 55)(  5, 34, 25,149, 90, 51, 93,136)(  7, 11, 28,134, 30, 72, 23,142)(  8, 10, 36,135, 38, 75, 22,141)
(  9,143, 96, 88, 44,126, 86, 97)( 12,112,160, 37,103, 42,133, 33)( 13,122, 58, 29,106, 40,132, 32)( 14, 53,123,107,138, 57,125,104)( 15,139, 18,105, 16,140, 17,117)( 19, 56, 80,120,
 79, 54,129,156)( 20,158,118, 47,109,153,146, 69)( 21,108, 48,119,152,148, 65,155)( 27, 59, 39, 62)( 31, 49,116,159, 67, 68,111,147)( 35, 60, 41, 61)( 43,124, 87,100,127,144, 92, 89)
( 45, 91, 99, 76, 70, 83, 85,101)( 46, 95,102, 77, 73, 82, 84, 98)( 50,128,154,150, 52, 81,110, 78)( 66, 74,115,131)(161,162,164,195)(163,199,179,189)(165,176,171,184,175,193,187,169
 )(166,185,196,186,177,170,183,197)(167,172,181,178)(168,190)(173,182)(174,200,180,198,191,192,194,188)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 49,114,159, 63, 68,121,147)(  2,116,157, 67, 64,111,145, 31)(  3, 74,113,131)(  4,136,  6, 34, 24,149, 94, 51)(  5, 26, 25,151, 90, 55, 93,137)(  7, 10, 28,135, 30, 75, 23,141)
(  8, 11, 36,134, 38, 72, 22,142)(  9,144, 96, 89, 44,124, 86,100)( 12,122,160, 29,103, 40,133, 32)( 13,112, 58, 37,106, 42,132, 33)( 14, 57,123,104,138, 53,125,107)( 15,140, 18,117,
 16,139, 17,105)( 19, 52, 80,110, 79, 50,129,154)( 20, 21,118, 48,109,152,146, 65)( 27, 60, 39, 61)( 35, 59, 41, 62)( 43,126, 87, 97,127,143, 92, 88)( 45, 95, 99, 77, 70, 82, 85, 98)
( 46, 91,102, 76, 73, 83, 84,101)( 47,119,153,148, 69,155,158,108)( 54,128,156,150, 56, 81,120, 78)( 66, 71,115,130)(161,162,164,195)(163,199,179,189)(165,176,171,184,175,193,187,169
 )(166,185,196,186,177,170,183,197)(167,172,181,178)(168,190)(173,182)(174,200,180,198,191,192,194,188)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 11, 24,136)(  2,112,132,  8)(  3,117)(  4,151, 63, 75)(  5, 13,114,147)(  6, 12,116,145)(  7, 49,122,133)(  9, 91,152, 89)( 10, 25,137, 31)( 14, 35,138, 27)( 15, 62, 53,131)
( 16, 61, 57,130)( 17, 74,104, 60)( 18, 71,107, 59)( 19, 50,109, 99)( 20, 84, 79, 56)( 21, 97, 44, 82)( 22,135, 29, 51)( 23,134, 37, 55)( 26, 36,142, 32)( 28,141, 33, 34)
( 30, 64, 40, 58)( 38, 68, 42,160)( 39,140)( 41,139)( 43, 83,158,100)( 45,144,156, 77)( 46,143,154, 76)( 47,129, 96,148)( 48,128, 92,146)( 52,155, 85, 78)( 54,119,102,150)
( 65, 80, 87,108)( 66,105)( 67, 72, 93,149)( 69, 81, 86,118)( 70,126,120,101)( 73,124,110, 98)( 88,127, 95,153)( 90,103,121,157)( 94,106,111,159)(113,123,115,125)(161,162,164,181)
(163,199)(165,193,187,169)(166,170,196,197)(167,172,195,178)(168,190)(171,184,175,176)(173,182)(174,192,194,198)(177,185,183,186)(179,189)(180,188,191,200)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 51, 28, 58, 67, 26, 22,133)(  2, 40,142,  6, 68,112,135, 90)(  3, 71, 41, 61, 66, 74, 39, 62)(  4,145, 33, 72, 25,159, 29, 10)(  5, 64,122,134, 94, 49, 42,141)(  7,103,116,149,
 38, 13,121,137)(  8,106,114,151, 30, 12,111,136)(  9,128,110, 89, 43, 80,156, 97)( 11, 93,147, 32, 75, 24,157, 37)( 14, 16,140,107)( 15,139,104,138)( 17,117, 57,123)( 18,105, 53,125
 )( 19, 52,126, 92, 78, 54,144, 86)( 20,152,101, 46,119,158, 77, 70)( 21, 76, 73,155,153, 98, 45,109)( 23,132, 31, 55, 36,160, 63, 34)( 27, 60,113,131, 35, 59,115,130)
( 44, 81,154,100,127,129,120, 88)( 47, 91, 85,148, 65, 82,102,118)( 48, 95, 84,146, 69, 83, 99,108)( 50,143, 87,150, 56,124, 96, 79)(161,162,164,195)(163,189)(165,193,187,169,175,
 176,171,184)(166,185,196,197,177,170,183,186)(167,172,181,178)(168,190,182,173)(174,200,180,188,191,192,194,198)(179,199)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1, 55, 28,160, 67, 34, 22,132)(  2, 42,142,  5, 68,122,135, 94)(  3, 74, 41, 62, 66, 71, 39, 61)(  4,147, 33, 75, 25,157, 29, 11)(  6, 64,112,134, 90, 49, 40,141)(  7,106,116,151,
 38, 12,121,136)(  8,103,114,149, 30, 13,111,137)(  9,129,110, 88, 43, 81,156,100)( 10, 93,145, 32, 72, 24,159, 37)( 14, 15,140,104)( 16,139,107,138)( 17,105, 57,125)( 18,117, 53,123
 )( 19, 56,126, 96, 78, 50,144, 87)( 20,153,101, 45,119, 21, 77, 73)( 23,133, 31, 51, 36, 58, 63, 26)( 27, 59,113,130, 35, 60,115,131)( 44, 80,154, 97,127,128,120, 89)
( 46,109,158, 76, 70,155,152, 98)( 47, 95, 85,146, 65, 83,102,108)( 48, 91, 84,148, 69, 82, 99,118)( 52,124, 92, 79, 54,143, 86,150)(161,162,164,195)(163,189)(165,193,187,169,175,
 176,171,184)(166,185,196,197,177,170,183,186)(167,172,181,178)(168,190,182,173)(174,200,180,188,191,192,194,198)(179,199)),
ConjugacyClass( tbl.UnderlyingGroup,
(  1,103,122,141)(  2,111,149, 29)(  3,117, 27,138)(  4,157, 38, 26)(  5, 75, 36,132)(  6, 72, 28,133)(  7, 55, 25,145)(  8, 51, 24,147)(  9,109, 85, 89)( 10, 23, 58, 94)
( 11, 22,160, 90)( 12, 42,135, 67)( 13, 40,134, 63)( 14, 66,105, 35)( 15, 62, 16, 61)( 17, 74, 18, 71)( 19, 54, 95, 21)( 20,102,100, 43)( 30, 34, 93,159)( 31,106,112,142)
( 32, 68,116,137)( 33, 64,114,136)( 37, 49,121,151)( 39,140,115,123)( 41,139,113,125)( 44,155, 99, 97)( 45,129, 87, 76)( 46,128, 86, 77)( 47,144,120,148)( 48,143,110,146)
( 50, 91,158,150)( 52, 82,153, 79)( 53,130)( 56, 83,152, 78)( 57,131)( 59,104)( 60,107)( 65,124,154,108)( 69,126,156,118)( 70, 81, 92, 98)( 73, 80, 96,101)( 84, 88,127,119)
(161,162,164,181)(163,189,179,199)(165,176,171,184)(166,170,196,186)(167,172,195,178)(168,190,182,173)(169,175,193,187)(174,192,194,188)(177,185,183,197)(180,198,191,200)),
];
tbl.IdentificationOfConjugacyClasses:=
[ 1 .. 48 ];
tbl.Irr:=
[ [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1 ], 
  [ 4, 4, 4, 4, 4, 4, 4, 4, 4, 2, 2, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0 ], 
  [ 4, 4, 4, 4, 4, 4, 4, 4, 4, -2, -2, -2, -2, -2, -2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0 ], 
  [ 4, -4, 0, 0, 0, -4*E(4), 4*E(4), -4, 4, 2, -2, 0, 0, -2*E(4), 2*E(4), 1, -1, -1, 1, E(4), -E(4), -1, 1, -E(4), E(4), 0, 0, 2, -2, 2*E(4), -2*E(4), 
      0, 0, 0, E(4), -E(4), -E(4), E(4), -1, 1, 1, -1, -1+E(4), 1-E(4), 0, 1+E(4), -1-E(4), 0 ], [ 4, -4, 0, 0, 0, 4*E(4), -4*E(4), -4, 4, 2, -2, 0, 0, 2*E(4), -2*E(4), 
      1, -1, -1, 1, -E(4), E(4), -1, 1, E(4), -E(4), 0, 0, 2, -2, -2*E(4), 2*E(4), 0, 0, 0, -E(4), E(4), E(4), -E(4), -1, 1, 1, -1, -1-E(4), 1+E(4), 0, 1-E(4), -1+E(4), 0 ], 
  [ 4, -4, 0, 0, 0, -4*E(4), 4*E(4), -4, 4, -2, 2, 0, 0, 2*E(4), -2*E(4), 1, -1, -1, 1, E(4), -E(4), 1, -1, E(4), -E(4), 0, 0, 2, -2, 2*E(4), 
      -2*E(4), 0, 0, 0, E(4), -E(4), -E(4), E(4), -1, 1, 1, -1, 1-E(4), -1+E(4), 0, -1-E(4), 1+E(4), 0 ], [ 4, -4, 0, 0, 0, 4*E(4), -4*E(4), -4, 4, -2, 2, 0, 0, -2*E(4), 2*E(4), 
      1, -1, -1, 1, -E(4), E(4), 1, -1, -E(4), E(4), 0, 0, 2, -2, -2*E(4), 2*E(4), 0, 0, 0, -E(4), E(4), E(4), -E(4), -1, 1, 1, -1, 1+E(4), -1-E(4), 0, -1+E(4), 1-E(4), 0 ], 
  [ 5, 5, 5, 5, 5, 5, 5, 5, 5, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1 ], 
  [ 5, 5, 5, 5, 5, 5, 5, 5, 5, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -1 ], 
  [ 6, 6, 6, 6, 6, 6, 6, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -2, -2, -2, -2, -2, -2, -2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ], 
  [ 6, 6, -2, -2, 2, -6, -6, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, -2, -2, 2, 2, -2, 0, 0, -1, -1, -1, -1, 1, 1, 1, 1, 0, 0, -2, 0, 0, 2 ], 
  [ 6, 6, -2, -2, 2, -6, -6, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, -2, -2, 2, 2, -2, 0, 0, -1, -1, -1, -1, 1, 1, 1, 1, 0, 0, 2, 0, 0, -2 ], 
  [ 6, 6, -2, -2, 2, -6, -6, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 2, 2, -2, -2, 2, 0, 0, -1, -1, -1, -1, 1, 1, 1, 1, -2*E(4), -2*E(4), 0, 2*E(4), 2*E(4), 0 ]
    , [ 6, 6, -2, -2, 2, -6, -6, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 2, 2, -2, -2, 2, 0, 
      0, -1, -1, -1, -1, 1, 1, 1, 1, 2*E(4), 2*E(4), 0, -2*E(4), -2*E(4), 0 ], [ 10, 10, 2, 2, -2, -10, -10, 10, 10, -2, -2, -2, 2, 2, 2, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -2, -2, 
      -2, -2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 10, 10, 2, 2, -2, -10, -10, 10, 10, 4, 4, 0, 
      0, -4, -4, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 2, 2, 2, 2, -2, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 10, 10, 2, 2, -2, -10, -10, 10, 10, 2, 2, 2, -2, -2, -2, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, -2, -2, -2, -2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 10, 10, 2, 2, -2, -10, -10, 10, 10, -4, -4, 0, 0, 4, 4, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 2, 2, 2, 2, -2, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 12, 12, -4, 4, 0, 0, 0, -12, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 2, 2, -2, -2, 0, 0, 0, 0, 0, 0 ], 
  [ 12, 12, -4, 4, 0, 0, 0, -12, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 2, 2, -2, -2, 0, 0, 0, 0, 0, 0 ], 
  [ 15, 15, -1, -1, -1, 15, 15, 15, 15, -3, -3, 1, 1, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 3, 3, 3, 3, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -1, -1, 1 ], 
  [ 15, 15, -1, -1, -1, 15, 15, 15, 15, -3, -3, 1, 1, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, -1, -1, -1, -1, 3, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 1, 1, -1 ], 
  [ 15, 15, -1, -1, -1, 15, 15, 15, 15, 3, 3, -1, -1, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 3, 3, 3, 3, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 1, 1, -1 ], 
  [ 15, 15, -1, -1, -1, 15, 15, 15, 15, 3, 3, -1, -1, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, -1, -1, -1, -1, 3, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -1, -1, 1 ], 
  [ 16, -16, 0, 0, 0, -16*E(4), 16*E(4), -16, 16, 4, -4, 0, 0, -4*E(4), 4*E(4), 1, -1, -1, 1, E(4), -E(4), 1, -1, E(4), -E(4), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -E(4), E(4), E(4), -E(4), 1, -1, -1, 1, 0, 0, 0, 0, 0, 0 ], [ 16, -16, 0, 0, 0, 16*E(4), -16*E(4), -16, 16, 4, -4, 0, 0, 4*E(4), -4*E(4), 1, -1, -1, 1, 
      -E(4), E(4), 1, -1, -E(4), E(4), 0, 0, 0, 0, 0, 0, 0, 0, 0, E(4), -E(4), -E(4), E(4), 1, -1, -1, 1, 0, 0, 0, 0, 0, 0 ], 
  [ 16, -16, 0, 0, 0, -16*E(4), 16*E(4), -16, 16, -4, 4, 0, 0, 4*E(4), -4*E(4), 1, -1, -1, 
      1, E(4), -E(4), -1, 1, -E(4), E(4), 0, 0, 0, 0, 0, 0, 0, 0, 0, -E(4), E(4), E(4), -E(4), 1, -1, -1, 1, 0, 0, 0, 0, 0, 0 ], 
  [ 16, -16, 0, 0, 0, 16*E(4), -16*E(4), -16, 16, -4, 4, 0, 0, -4*E(4), 4*E(4), 1, -1, -1, 1, -E(4), E(4), -1, 1, E(4), -E(4), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, E(4), -E(4), -E(4), E(4), 1, -1, -1, 1, 0, 0, 0, 0, 0, 0 ], [ 16, -16, 0, 0, 0, 0, 0, 16, -16, 0, 0, 0, 0, 0, 0, -2, 2, -2, 2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -E(20)-E(20)^9+E(20)^13+E(20)^17, E(20)+E(20)^9-E(20)^13-E(20)^17, -E(20)-E(20)^9+E(20)^13+E(20)^17, E(20)+E(20)^9-E(20)^13-E(20)^17, 1, -1, 
      1, -1, 0, 0, 0, 0, 0, 0 ], [ 16, -16, 0, 0, 0, 0, 0, 16, -16, 0, 0, 0, 0, 0, 0, -2, 2, -2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, E(20)+E(20)^9-E(20)^13-E(20)^17, -E(20)-E(20)^9+E(20)^13+E(20)^17, E(20)+E(20)^9-E(20)^13-E(20)^17, -E(20)-E(20)^9+E(20)^13+E(20)^17, 1, -1, 1, -1, 
      0, 0, 0, 0, 0, 0 ], [ 20, 20, 4, 4, -4, -20, -20, 20, 20, -2, -2, 2, -2, 2, 2, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 20, 20, 4, 4, -4, -20, -20, 20, 20, 2, 2, -2, 2, -2, -2, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 20, 20, 4, -4, 0, 0, 0, -20, -20, 0, 0, 0, 0, 0, 0, 
      2, 2, -2, -2, 0, 0, 0, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 20, 20, 4, -4, 0, 0, 0, -20, -20, 0, 0, 0, 0, 0, 0, 2, 2, -2, -2, 0, 
      0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 20, -20, 0, 0, 0, 
      -20*E(4), 20*E(4), -20, 20, -2, 2, 0, 0, 2*E(4), -2*E(4), -1, 1, 1, -1, -E(4), E(4), 1, -1, E(4), -E(4), 0, 0, 2, -2, 2*E(4), -2*E(4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -1+E(4), 1-E(4), 0, 1+E(4), -1-E(4), 0 ], [ 20, -20, 0, 0, 0, 20*E(4), -20*E(4), -20, 20, -2, 2, 0, 0, -2*E(4), 2*E(4), -1, 1, 1, -1, 
      E(4), -E(4), 1, -1, -E(4), E(4), 0, 0, 2, -2, -2*E(4), 2*E(4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1-E(4), 1+E(4), 0, 1-E(4), -1+E(4), 0 ], 
  [ 20, -20, 0, 0, 0, -20*E(4), 20*E(4), -20, 20, 2, -2, 0, 0, -2*E(4), 2*E(4), -1, 1, 1, -1, -E(4), E(4), -1, 1, -E(4), E(4), 0, 
      0, 2, -2, 2*E(4), -2*E(4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1-E(4), -1+E(4), 0, -1-E(4), 1+E(4), 0 ], [ 20, -20, 0, 0, 0, 20*E(4), -20*E(4), -20, 20, 2, -2, 0, 0, 2*E(4), 
      -2*E(4), -1, 1, 1, -1, E(4), -E(4), -1, 1, E(4), -E(4), 0, 0, 2, -2, -2*E(4), 2*E(4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1+E(4), -1-E(4), 0, -1+E(4), 1-E(4), 0 ], 
  [ 24, 24, -8, -8, 8, -24, -24, 24, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0 ], 
  [ 24, -24, 0, 0, 0, -24*E(4), 24*E(4), -24, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, -4*E(4), 4*E(4), 0, 0, 0, 
      E(4), -E(4), -E(4), E(4), -1, 1, 1, -1, 0, 0, 0, 0, 0, 0 ], [ 24, -24, 0, 0, 0, 24*E(4), -24*E(4), -24, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -4, 4, 4*E(4), -4*E(4), 0, 0, 0, -E(4), E(4), E(4), -E(4), -1, 1, 1, -1, 0, 0, 0, 0, 0, 0 ], [ 24, 24, -8, 8, 0, 0, 0, -24, -24, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -E(5)+E(5)^2+E(5)^3-E(5)^4, -E(5)+E(5)^2+E(5)^3-E(5)^4, E(5)-E(5)^2-E(5)^3+E(5)^4, E(5)-E(5)^2-E(5)^3+E(5)^4, 
      -1, -1, 1, 1, 0, 0, 0, 0, 0, 0 ], [ 24, 24, -8, 8, 0, 0, 0, -24, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, E(5)-E(5)^2-E(5)^3+E(5)^4, E(5)-E(5)^2-E(5)^3+E(5)^4, -E(5)+E(5)^2+E(5)^3-E(5)^4, -E(5)+E(5)^2+E(5)^3-E(5)^4, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 30, 30, -2, -2, -2, 30, 30, 30, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -2, -2, -2, -2, -2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 32, -32, 0, 0, 0, 0, 0, 32, -32, 0, 0, 0, 0, 0, 0, 2, -2, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 2, -2, 0, 0, 0, 0, 0, 0 ], 
  [ 40, 40, 8, -8, 0, 0, 0, -40, -40, 0, 0, 0, 0, 0, 0, -2, -2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 48, -48, 0, 0, 0, 0, 0, 48, -48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, -2, 2, 0, 0, 0, 0, 0, 0 ] ];
tbl.NrConjugacyClasses:=
48;
tbl.Size:=
15360;
tbl.OrdersClassRepresentatives:=
[ 1, 2, 2, 2, 4, 4, 4, 2, 2, 2, 2, 4, 4, 4, 4, 3, 6, 6, 6, 12, 12, 6, 6, 12, 12, 2, 2, 4, 4, 4, 4, 4, 8, 8, 20, 20, 20, 20, 5, 10, 10, 10, 8, 8, 4, 8, 8, 4 ];
tbl.SizesCentralizers:=
[ 15360, 15360, 512, 512, 256, 7680, 7680, 15360, 15360, 192, 192, 32, 32, 192, 192, 48, 48, 48, 48, 24, 24, 24, 24, 24, 24, 128, 128, 128, 128, 128, 128, 64, 32, 32, 
  40, 40, 40, 40, 40, 40, 40, 40, 32, 32, 16, 32, 32, 16 ];
tbl.SizesConjugacyClasses:=
[ 1, 1, 30, 30, 60, 2, 2, 1, 1, 80, 80, 480, 480, 80, 80, 320, 320, 320, 320, 640, 640, 640, 640, 640, 640, 120, 120, 120, 120, 120, 120, 240, 480, 480, 
  384, 384, 384, 384, 384, 384, 384, 384, 480, 480, 960, 480, 480, 960 ];
tbl.UnderlyingCharacteristic:=
0;
tbl.ClassNames:=
[ "1a", "2a", "2b", "2c", "4a", "4b", "4c", "2d", "2e", "2f", "2g", "4d", "4e", "4f", "4g", "3a", "6a", "6b", "6c", "12a", "12b", "6d", "6e", "12c", "12d", "2h", "2i", "4h", "4i", 
  "4j", "4k", "4l", "8a", "8b", "20a", "20b", "20c", "20d", "5a", "10a", "10b", "10c", "8c", "8d", "4m", "8e", "8f", "4n" ];
tbl.Identifier:=
"CT3";
tbl.InfoText:=
"origin: Dixon's Algorithm";
tbl.ComputedPowerMaps:=
[ [ 1 .. 48 ], [ 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 3, 4, 8, 8, 16, 16, 16, 16, 17, 17, 16, 16, 18, 18, 1, 1, 4, 4, 4, 4, 2, 
      5, 5, 40, 40, 40, 40, 39, 39, 39, 39, 30, 30, 26, 31, 31, 27 ], [ 1, 2, 3, 4, 5, 7, 6, 8, 9, 10, 11, 12, 13, 15, 14, 1, 2, 8, 9, 6, 7, 10, 11, 14, 15, 26, 27, 28, 29, 31, 30, 
      32, 33, 34, 37, 38, 35, 36, 39, 40, 41, 42, 47, 46, 45, 44, 43, 48 ],, [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
      17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 6, 7, 7, 6, 1, 2, 8, 9, 43, 44, 45, 46, 47, 48 ],, 
  [ 1, 2, 3, 4, 5, 7, 6, 8, 9, 10, 11, 12, 13, 15, 14, 16, 17, 18, 19, 21, 20, 22, 23, 25, 24, 26, 27, 28, 29, 31, 
      30, 32, 33, 34, 37, 38, 35, 36, 39, 40, 41, 42, 47, 46, 45, 44, 43, 48 ],,,, [ 1, 2, 3, 4, 5, 7, 6, 8, 9, 10, 11, 12, 13, 15, 14, 16, 17, 18, 19, 21, 20, 22, 23, 25, 24, 26, 
      27, 28, 29, 31, 30, 32, 33, 34, 36, 35, 38, 37, 39, 40, 41, 42, 47, 46, 45, 44, 43, 48 ],, [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
      11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 38, 37, 36, 35, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48 ],,,, 
  [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
      34, 38, 37, 36, 35, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48 ],, [ 1, 2, 3, 4, 5, 7, 6, 8, 9, 10, 11, 12, 13, 15, 14, 16, 17, 18, 19, 21, 20, 22, 23, 25, 24, 26, 27, 28, 29, 31, 
      30, 32, 33, 34, 36, 35, 38, 37, 39, 40, 41, 42, 47, 46, 45, 44, 43, 48 ] ];
tbl.ComputedClassFusions:=
[ rec(
      map := [ 1, 1, 2, 3, 4, 5, 5, 6, 6, 7, 7, 8, 9, 10, 10, 11, 11, 12, 12, 13, 13, 14, 14, 15, 15, 16, 17, 18, 18, 19, 19, 20, 21, 
          22, 23, 23, 24, 24, 25, 25, 26, 26, 27, 27, 28, 29, 29, 30 ],
      name := "CT3/[ 1, 2 ]",
      type := "factor" ) ];
for i in [1..Length(tbl.ConjugacyClasses)] do
  SetSize(tbl.ConjugacyClasses[i],tbl.SizesConjugacyClasses[i]);
od;
ConvertToCharacterTableNC(tbl);
return tbl;
end;
tbl2Bext:= tbl2Bext();

proj2B:=GroupHomomorphismByImages( Group( [ (  1,  2,  9,  3)(  4, 19)(  5, 26, 46, 27)(  6, 34, 45, 35)(  7, 11, 48, 39)(  8, 10, 47, 41
     )( 12, 50,113, 32)( 13, 54,115, 33)( 14, 20, 21, 58)( 15, 63, 55, 56)( 16, 67, 51, 52)( 17, 30,106, 70)( 18, 38,103, 73)
    ( 22, 88, 23, 89)( 24, 97,114, 98)( 25,100,116,101)( 28, 79,122,108)( 29, 72, 44,104)( 31, 49,127, 66)( 36, 78,112,118)
    ( 37, 75, 43,107)( 40, 76)( 42, 77)( 53, 94, 64, 69)( 57, 90, 68, 65)( 59,119,154,136)( 60,109,156,137)( 61, 91, 96,141)
    ( 62, 95, 92,142)( 71,128,152,145)( 74,129,153,147)( 80,120,134,117)( 81,110,135,105)( 82, 84,157,139)( 83, 85,159,140)
    ( 86,151,123,124)( 87,149,125,126)( 93,150)( 99,132,130,143)(102,133,131,144)(111,146,121,148)(138,155,158,160)
    (161,162,165,163)(164,169)(166,173,188,174)(167,175,179,178)(168,170,183,180)(171,181,189,176)(172,184)(177,190,198,191)
    (182,185,196,194)(186,192)(187,195,199,193)(197,200), (  1,  4)(  3, 14)(  5, 28)(  6, 36)(  7, 40)(  8, 42)(  9, 20)
    ( 12, 51)( 13, 55)( 15, 62)( 16, 61)( 17, 71)( 18, 74)( 19, 21)( 22, 90)( 23, 94)( 24, 67)( 25, 63)( 26,103)( 27,105)
    ( 29,111)( 30,112)( 31, 93)( 32,114)( 33,116)( 34,106)( 35,117)( 37,121)( 38,122)( 39,123)( 41,125)( 43,109)( 44,119)
    ( 45,128)( 46,129)( 47,126)( 48,124)( 50, 91)( 52, 82)( 53,130)( 54, 95)( 56, 83)( 57,131)( 59,107)( 60,104)( 64, 68)
    ( 65,143)( 66,138)( 69,144)( 70, 80)( 72, 75)( 73, 81)( 76, 86)( 77, 87)( 78,152)( 79,153)( 84, 97)( 85,100)( 88, 99)
    ( 89,102)( 92,101)( 96, 98)(108,110)(113,139)(115,140)(118,120)(127,155)(132,133)(134,145)(135,147)(136,137)(141,157)
    (142,159)(146,154)(148,156)(150,158)(161,164)(163,168)(165,170)(166,176)(169,183)(171,186)(172,178)(173,189)(175,185)
    (177,193)(179,182)(184,196)(187,197)(188,192)(190,199)(198,200), (  2,  9,  3)(  4, 20, 21)(  5, 29, 30)(  6, 37, 38)
    ( 10, 48, 41)( 11, 47, 39)( 12, 52, 53)( 13, 56, 57)( 14, 19, 58)( 15, 64, 65)( 16, 68, 69)( 17, 72, 44)( 18, 75, 43)
    ( 22, 91, 92)( 23, 95, 96)( 24, 83, 99)( 25, 82,102)( 26, 70,104)( 27,106, 46)( 28,109,110)( 32, 94, 63)( 33, 90, 67)
    ( 34, 73,107)( 35,103, 45)( 36,119,120)( 40,124, 87)( 42,126, 86)( 49,127, 66)( 50,115, 51)( 54,113, 55)( 59, 78,137)
    ( 60, 79,136)( 61, 88,141)( 62, 89,142)( 71,146,147)( 74,148,145)( 76,149,123)( 77,151,125)( 80,154,122)( 81,156,112)
    ( 84,116,144)( 85,114,143)( 93,155,158)( 97,159,140)( 98,132,130)(100,157,139)(101,133,131)(105,118,134)(108,135,117)
    (111,128,152)(121,129,153)(138,150,160)(162,166,163)(164,170,171)(165,173,174)(167,177,179)(168,169,181)(172,185,187)
    (175,190,191)(176,183,192)(180,189,186)(182,184,195)(193,196,200)(194,199,197), (  1,  5, 31,  6)(  2, 10, 49, 11)
    (  3, 15, 66, 16)(  4, 22, 93, 23)(  7, 33,  8, 32)(  9, 43,127, 44)( 12, 26, 13, 34)( 14, 59,138, 60)( 17, 41, 18, 39)
    ( 19, 76,150, 77)( 20, 80,155, 81)( 21, 84,158, 85)( 24, 28, 25, 36)( 27, 57, 35, 53)( 29, 38, 37, 30)( 40,121, 42,111)
    ( 45, 73, 46, 70)( 47, 65, 48, 69)( 50, 56, 54, 52)( 51,106, 55,103)( 58,132,160,133)( 61,140, 62,139)( 63, 94, 67, 90)
    ( 64, 72, 68, 75)( 71,105, 74,117)( 78,101, 79, 98)( 82,126, 83,124)( 86,110, 87,120)( 88,146, 89,148)( 91,143, 95,144)
    ( 92,154, 96,156)( 97,108,100,118)( 99,153,102,152)(104,115,107,113)(109,128,119,129)(112,114,122,116)(123,130,125,131)
    (134,142,135,141)(136,151,137,149)(145,159,147,157)(162,167)(164,172)(165,175)(166,177)(168,182)(169,184)(171,187)(173,190)
    (180,194)(189,199), (  1,  7, 31,  8)(  2, 12, 49, 13)(  3, 17, 66, 18)(  4, 24, 93, 25)(  5, 32,  6, 33)(  9, 45,127, 46)
    ( 10, 34, 11, 26)( 14, 61,138, 62)( 15, 39, 16, 41)( 19, 78,150, 79)( 20, 82,155, 83)( 21, 86,158, 87)( 22, 36, 23, 28)
    ( 27,104, 35,107)( 29, 90, 37, 94)( 30, 63, 38, 67)( 40,122, 42,112)( 43, 70, 44, 73)( 47, 54, 48, 50)( 51, 75, 55, 72)
    ( 52, 65, 56, 69)( 53,115, 57,113)( 58,134,160,135)( 59,139, 60,140)( 64,106, 68,103)( 71,123, 74,125)( 76, 98, 77,101)
    ( 80,124, 81,126)( 84,120, 85,110)( 88,100, 89, 97)( 91,119, 95,109)( 92,153, 96,152)( 99,156,102,154)(105,131,117,130)
    (108,148,118,146)(111,116,121,114)(128,144,129,143)(132,141,133,142)(136,145,137,147)(149,159,151,157)(164,172)(165,175)
    (166,177)(170,185)(174,191)(180,194)(181,195)(183,196)(188,198)(189,199) ] ), Group( 
[ ( 1,10)( 2,14)( 3, 8)( 4, 5)( 6,22)( 7,20)( 9,18)(11,23)(12,24)(13,19)(15,16)(17,21), ( 4, 5)( 6,12)( 7,20)(11,13)(15,16)
    (17,21)(19,23)(22,24), ( 4, 7)( 5,20)( 6,19)(11,24)(12,23)(13,22)(15,17)(16,21), ( 4,15)( 5,16)( 6,24)( 7,17)(11,19)(12,22)
    (13,23)(20,21), ( 3, 4)( 5, 8)( 6,17)( 7,12)( 9,15)(16,18)(20,24)(21,22), ( 2,14)( 4, 6,20,23)( 5,22, 7,11)( 9,18)
    (12,17,19,16)(13,15,24,21), ( 1, 2)( 6,24)( 7,21)(10,14)(11,13)(12,22)(17,20)(19,23), ( 1, 3)( 2, 9)( 6,23)( 8,10)(11,22)
    (12,19)(13,24)(14,18) ] ), [ (  1,  2,  9,  3)(  4, 19)(  5, 26, 46, 27)(  6, 34, 45, 35)(  7, 11, 48, 39)(  8, 10, 47, 41)
    ( 12, 50,113, 32)( 13, 54,115, 33)( 14, 20, 21, 58)( 15, 63, 55, 56)( 16, 67, 51, 52)( 17, 30,106, 70)( 18, 38,103, 73)
    ( 22, 88, 23, 89)( 24, 97,114, 98)( 25,100,116,101)( 28, 79,122,108)( 29, 72, 44,104)( 31, 49,127, 66)( 36, 78,112,118)
    ( 37, 75, 43,107)( 40, 76)( 42, 77)( 53, 94, 64, 69)( 57, 90, 68, 65)( 59,119,154,136)( 60,109,156,137)( 61, 91, 96,141)
    ( 62, 95, 92,142)( 71,128,152,145)( 74,129,153,147)( 80,120,134,117)( 81,110,135,105)( 82, 84,157,139)( 83, 85,159,140)
    ( 86,151,123,124)( 87,149,125,126)( 93,150)( 99,132,130,143)(102,133,131,144)(111,146,121,148)(138,155,158,160)
    (161,162,165,163)(164,169)(166,173,188,174)(167,175,179,178)(168,170,183,180)(171,181,189,176)(172,184)(177,190,198,191)
    (182,185,196,194)(186,192)(187,195,199,193)(197,200), (  1,  4)(  3, 14)(  5, 28)(  6, 36)(  7, 40)(  8, 42)(  9, 20)
    ( 12, 51)( 13, 55)( 15, 62)( 16, 61)( 17, 71)( 18, 74)( 19, 21)( 22, 90)( 23, 94)( 24, 67)( 25, 63)( 26,103)( 27,105)
    ( 29,111)( 30,112)( 31, 93)( 32,114)( 33,116)( 34,106)( 35,117)( 37,121)( 38,122)( 39,123)( 41,125)( 43,109)( 44,119)
    ( 45,128)( 46,129)( 47,126)( 48,124)( 50, 91)( 52, 82)( 53,130)( 54, 95)( 56, 83)( 57,131)( 59,107)( 60,104)( 64, 68)
    ( 65,143)( 66,138)( 69,144)( 70, 80)( 72, 75)( 73, 81)( 76, 86)( 77, 87)( 78,152)( 79,153)( 84, 97)( 85,100)( 88, 99)
    ( 89,102)( 92,101)( 96, 98)(108,110)(113,139)(115,140)(118,120)(127,155)(132,133)(134,145)(135,147)(136,137)(141,157)
    (142,159)(146,154)(148,156)(150,158)(161,164)(163,168)(165,170)(166,176)(169,183)(171,186)(172,178)(173,189)(175,185)
    (177,193)(179,182)(184,196)(187,197)(188,192)(190,199)(198,200), (  2,  9,  3)(  4, 20, 21)(  5, 29, 30)(  6, 37, 38)
    ( 10, 48, 41)( 11, 47, 39)( 12, 52, 53)( 13, 56, 57)( 14, 19, 58)( 15, 64, 65)( 16, 68, 69)( 17, 72, 44)( 18, 75, 43)
    ( 22, 91, 92)( 23, 95, 96)( 24, 83, 99)( 25, 82,102)( 26, 70,104)( 27,106, 46)( 28,109,110)( 32, 94, 63)( 33, 90, 67)
    ( 34, 73,107)( 35,103, 45)( 36,119,120)( 40,124, 87)( 42,126, 86)( 49,127, 66)( 50,115, 51)( 54,113, 55)( 59, 78,137)
    ( 60, 79,136)( 61, 88,141)( 62, 89,142)( 71,146,147)( 74,148,145)( 76,149,123)( 77,151,125)( 80,154,122)( 81,156,112)
    ( 84,116,144)( 85,114,143)( 93,155,158)( 97,159,140)( 98,132,130)(100,157,139)(101,133,131)(105,118,134)(108,135,117)
    (111,128,152)(121,129,153)(138,150,160)(162,166,163)(164,170,171)(165,173,174)(167,177,179)(168,169,181)(172,185,187)
    (175,190,191)(176,183,192)(180,189,186)(182,184,195)(193,196,200)(194,199,197), (  1,  5, 31,  6)(  2, 10, 49, 11)
    (  3, 15, 66, 16)(  4, 22, 93, 23)(  7, 33,  8, 32)(  9, 43,127, 44)( 12, 26, 13, 34)( 14, 59,138, 60)( 17, 41, 18, 39)
    ( 19, 76,150, 77)( 20, 80,155, 81)( 21, 84,158, 85)( 24, 28, 25, 36)( 27, 57, 35, 53)( 29, 38, 37, 30)( 40,121, 42,111)
    ( 45, 73, 46, 70)( 47, 65, 48, 69)( 50, 56, 54, 52)( 51,106, 55,103)( 58,132,160,133)( 61,140, 62,139)( 63, 94, 67, 90)
    ( 64, 72, 68, 75)( 71,105, 74,117)( 78,101, 79, 98)( 82,126, 83,124)( 86,110, 87,120)( 88,146, 89,148)( 91,143, 95,144)
    ( 92,154, 96,156)( 97,108,100,118)( 99,153,102,152)(104,115,107,113)(109,128,119,129)(112,114,122,116)(123,130,125,131)
    (134,142,135,141)(136,151,137,149)(145,159,147,157)(162,167)(164,172)(165,175)(166,177)(168,182)(169,184)(171,187)(173,190)
    (180,194)(189,199), (  1,  7, 31,  8)(  2, 12, 49, 13)(  3, 17, 66, 18)(  4, 24, 93, 25)(  5, 32,  6, 33)(  9, 45,127, 46)
    ( 10, 34, 11, 26)( 14, 61,138, 62)( 15, 39, 16, 41)( 19, 78,150, 79)( 20, 82,155, 83)( 21, 86,158, 87)( 22, 36, 23, 28)
    ( 27,104, 35,107)( 29, 90, 37, 94)( 30, 63, 38, 67)( 40,122, 42,112)( 43, 70, 44, 73)( 47, 54, 48, 50)( 51, 75, 55, 72)
    ( 52, 65, 56, 69)( 53,115, 57,113)( 58,134,160,135)( 59,139, 60,140)( 64,106, 68,103)( 71,123, 74,125)( 76, 98, 77,101)
    ( 80,124, 81,126)( 84,120, 85,110)( 88,100, 89, 97)( 91,119, 95,109)( 92,153, 96,152)( 99,156,102,154)(105,131,117,130)
    (108,148,118,146)(111,116,121,114)(128,144,129,143)(132,141,133,142)(136,145,137,147)(149,159,151,157)(164,172)(165,175)
    (166,177)(170,185)(174,191)(180,194)(181,195)(183,196)(188,198)(189,199) ], 
[ ( 1,14,10, 2)( 3,15,11,22)( 4,19,24,18)( 5,13,12, 9)( 6, 8,16,23)( 7,17,20,21), ( 1, 3)( 2, 9)( 4, 5)( 6,19)( 7,20)( 8,10)
    (11,24)(12,23)(13,22)(14,18)(15,16)(17,21), ( 1, 3,12)( 2, 9, 6)( 4,20,11)( 5, 7,23)( 8,24,10)(13,15,21)(14,18,22)(16,17,19),
  ( 3,18)( 6,24)( 7,20)( 8, 9)(11,23)(12,22)(13,19)(17,21), ( 1,10)( 2,14)( 3,18)( 6,22)( 7,21)( 8, 9)(12,24)(17,20) ] );

==> anc/Routines/ProjCharTables/ctbl4Aext.g <==
tbl4Aext:= function()
local tbl, i;
tbl:=rec();
tbl.UnderlyingGroup:=
Group( [ ( 2, 4)( 3, 6)( 5, 8)(11,17)(18,24)(19,22)(20,23), ( 1, 2, 5, 7, 4, 3)( 6, 8)( 9,10,11)(12,15,19)(13,16,20)(14,18,21), (10,14)(11,18)(15,16)(19,20), 
  ( 9,12,21,13)(10,15,14,16)(11,19,18,20)(17,22,24,23) ] );
tbl.ConjugacyClasses:=
[
ConjugacyClass( tbl.UnderlyingGroup,
()),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 4)( 3, 5)( 6, 8)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 7, 2)( 3, 8, 5, 6)( 9,10)(11,17)(12,15)(13,16)(14,21)(18,24)(19,22)(20,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,21)(10,14)(11,18)(12,13)(15,16)(17,24)(19,20)(22,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 4)( 3, 5)( 6, 8)( 9,21)(10,14)(11,18)(12,13)(15,16)(17,24)(19,20)(22,23)),
ConjugacyClass( tbl.UnderlyingGroup,
(11,18)(17,24)(19,20)(22,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 4)( 3, 5)( 6, 8)(11,18)(17,24)(19,20)(22,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 7, 2)( 3, 8, 5, 6)( 9,10)(11,24)(12,15)(13,16)(14,21)(17,18)(19,23)(20,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 6, 7, 8)( 2, 3, 4, 5)( 9,17,21,24)(10,11,14,18)(12,22,13,23)(15,19,16,20)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 5, 6)( 3, 8, 4)(10,11,17)(14,18,24)(15,19,22)(16,20,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 3, 6, 4, 5, 8)(10,11,17)(14,18,24)(15,19,22)(16,20,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 5, 6)( 3, 8, 4)( 9,21)(10,18,17,14,11,24)(12,13)(15,20,22,16,19,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 3, 6, 4, 5, 8)( 9,21)(10,18,17,14,11,24)(12,13)(15,20,22,16,19,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 8)( 3, 5)( 4, 6)(10,17)(14,24)(15,22)(16,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 3, 6, 7, 2, 5, 8)( 9,10,11,17)(12,15,19,22)(13,16,20,23)(14,18,24,21)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 3, 8, 7, 4, 5, 6)( 9,10,11,17)(12,15,19,22)(13,16,20,23)(14,18,24,21)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 8)( 3, 5)( 4, 6)( 9,21)(10,24)(11,18)(12,13)(14,17)(15,23)(16,22)(19,20)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 8)( 3, 5)( 4, 6)(10,24,14,17)(11,18)(15,23,16,22)(19,20)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 6)( 4, 8)(10,24,14,17)(11,18)(15,23,16,22)(19,20)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 3, 6, 7, 2, 5, 8)( 9,10,18,17)(11,24,21,14)(12,15,20,22)(13,16,19,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 3, 8, 7, 4, 5, 6)( 9,10,18,17)(11,24,21,14)(12,15,20,22)(13,16,19,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,12,21,13)(10,15,14,16)(11,19,18,20)(17,22,24,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 4)( 3, 5)( 6, 8)( 9,12,21,13)(10,15,14,16)(11,19,18,20)(17,22,24,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 7, 2)( 3, 8, 5, 6)( 9,15,21,16)(10,12,14,13)(11,22,18,23)(17,19,24,20)),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,13,21,12)(10,16,14,15)(11,20,18,19)(17,23,24,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 4)( 3, 5)( 6, 8)( 9,13,21,12)(10,16,14,15)(11,20,18,19)(17,23,24,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,12,21,13)(10,15,14,16)(11,20,18,19)(17,23,24,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 4)( 3, 5)( 6, 8)( 9,12,21,13)(10,15,14,16)(11,20,18,19)(17,23,24,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 7, 2)( 3, 8, 5, 6)( 9,15,21,16)(10,12,14,13)(11,23,18,22)(17,20,24,19)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 6, 7, 8)( 2, 3, 4, 5)( 9,22)(10,19)(11,16)(12,24)(13,17)(14,20)(15,18)(21,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 5, 6)( 3, 8, 4)( 9,12,21,13)(10,19,24,16,11,22,14,20,17,15,18,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 3, 6, 4, 5, 8)( 9,12,21,13)(10,19,24,16,11,22,14,20,17,15,18,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 5, 6)( 3, 8, 4)( 9,13,21,12)(10,20,24,15,11,23,14,19,17,16,18,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 3, 6, 4, 5, 8)( 9,13,21,12)(10,20,24,15,11,23,14,19,17,16,18,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 8)( 3, 5)( 4, 6)( 9,12,21,13)(10,22,14,23)(11,19,18,20)(15,24,16,17)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 3, 6, 7, 2, 5, 8)( 9,15,18,23)(10,19,24,13)(11,22,21,16)(12,14,20,17)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 3, 8, 7, 4, 5, 6)( 9,15,18,23)(10,19,24,13)(11,22,21,16)(12,14,20,17)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 8)( 3, 5)( 4, 6)( 9,13,21,12)(10,23,14,22)(11,20,18,19)(15,17,16,24)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 8)( 3, 5)( 4, 6)( 9,12,21,13)(10,23)(11,20,18,19)(14,22)(15,17)(16,24)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 7)( 2, 6)( 4, 8)( 9,12,21,13)(10,23)(11,20,18,19)(14,22)(15,17)(16,24)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 3, 6, 7, 2, 5, 8)( 9,15,11,23)(10,20,24,13)(12,14,19,17)(16,18,22,21)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 3, 8, 7, 4, 5, 6)( 9,15,11,23)(10,20,24,13)(12,14,19,17)(16,18,22,21)),
];
tbl.IdentificationOfConjugacyClasses:=
[ 1 .. 42 ];
tbl.Irr:=
[ [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1 ], 
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1 ], 
  [ 2, 2, 2, 2, 2, 2, 2, 2, 2, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 2, 2, 2, 2, 2, 2, 2, 2, 2, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -2, -2, -2, -2, -2, -2, -2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 2, -2, 0, 2, -2, 2, -2, 0, 0, -1, 1, -1, 1, 0, -E(8)-E(8)^3, E(8)+E(8)^3, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3, 
      -2, 2, 0, -2, 2, -2, 2, 0, 0, 1, -1, 1, -1, 0, E(8)+E(8)^3, -E(8)-E(8)^3, 0, 0, 0, E(8)+E(8)^3, -E(8)-E(8)^3 ], 
  [ 2, -2, 0, 2, -2, 2, -2, 0, 0, -1, 1, -1, 1, 0, E(8)+E(8)^3, -E(8)-E(8)^3, 0, 0, 0, E(8)+E(8)^3, -E(8)-E(8)^3, -2, 2, 0, -2, 2, -2, 2, 
      0, 0, 1, -1, 1, -1, 0, -E(8)-E(8)^3, E(8)+E(8)^3, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3 ], [ 2, -2, 0, 2, -2, 2, -2, 0, 0, -1, 1, -1, 1, 0, -E(8)-E(8)^3, E(8)+E(8)^3, 0, 0, 0, 
      -E(8)-E(8)^3, E(8)+E(8)^3, 2, -2, 0, 2, -2, 2, -2, 0, 0, -1, 1, -1, 1, 0, -E(8)-E(8)^3, E(8)+E(8)^3, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3 ], 
  [ 2, -2, 0, 2, -2, 2, -2, 0, 0, -1, 1, -1, 1, 0, E(8)+E(8)^3, -E(8)-E(8)^3, 0, 0, 0, E(8)+E(8)^3, 
      -E(8)-E(8)^3, 2, -2, 0, 2, -2, 2, -2, 0, 0, -1, 1, -1, 1, 0, E(8)+E(8)^3, -E(8)-E(8)^3, 0, 0, 0, E(8)+E(8)^3, -E(8)-E(8)^3 ], 
  [ 3, 3, -1, 3, 3, 3, 3, -1, -1, 0, 0, 0, 0, -1, 1, 1, -1, -1, -1, 1, 1, -3, -3, 1, -3, -3, -3, -3, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 1, 1, -1, -1 ], 
  [ 3, 3, -1, 3, 3, 3, 3, -1, -1, 0, 0, 0, 0, -1, 1, 1, -1, -1, -1, 1, 1, 3, 3, -1, 3, 3, 3, 3, -1, -1, 0, 0, 0, 0, -1, 1, 1, -1, -1, -1, 1, 1 ], 
  [ 3, 3, -1, 3, 3, 3, 3, -1, -1, 0, 0, 0, 0, 1, -1, -1, 1, 1, 1, -1, -1, -3, -3, 1, -3, -3, -3, -3, 1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -1, -1, 1, 1 ], 
  [ 3, 3, -1, 3, 3, 3, 3, -1, -1, 0, 0, 0, 0, 1, -1, -1, 1, 1, 1, -1, -1, 3, 3, -1, 3, 3, 3, 3, -1, -1, 0, 0, 0, 0, 1, -1, -1, 1, 1, 1, -1, -1 ], 
  [ 3, 3, 3, 3, 3, -1, -1, -1, -1, 0, 0, 0, 0, -1, -1, -1, -1, 1, 1, 1, 1, -3, -3, -3, -3, -3, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, -1, -1, -1, -1 ], 
  [ 3, 3, 3, 3, 3, -1, -1, -1, -1, 0, 0, 0, 0, -1, -1, -1, -1, 1, 1, 1, 1, 3, 3, 3, 3, 3, -1, -1, -1, -1, 0, 0, 0, 0, -1, -1, -1, -1, 1, 1, 1, 1 ], 
  [ 3, 3, 3, 3, 3, -1, -1, -1, -1, 0, 0, 0, 0, 1, 1, 1, 1, -1, -1, -1, -1, -3, -3, -3, -3, -3, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1, 1, 1, 1, 1 ], 
  [ 3, 3, 3, 3, 3, -1, -1, -1, -1, 0, 0, 0, 0, 1, 1, 1, 1, -1, -1, -1, -1, 3, 3, 3, 3, 3, -1, -1, -1, -1, 0, 0, 0, 0, 1, 1, 1, 1, -1, -1, -1, -1 ], 
  [ 3, 3, -1, 3, 3, -1, -1, 3, -1, 0, 0, 0, 0, -1, 1, 1, -1, 1, 1, -1, -1, -3, -3, 1, -3, -3, 1, 1, -3, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, -1, 1, 1 ], 
  [ 3, 3, -1, 3, 3, -1, -1, 3, -1, 0, 0, 0, 0, -1, 1, 1, -1, 1, 1, -1, -1, 3, 3, -1, 3, 3, -1, -1, 3, -1, 0, 0, 0, 0, -1, 1, 1, -1, 1, 1, -1, -1 ], 
  [ 3, 3, -1, 3, 3, -1, -1, 3, -1, 0, 0, 0, 0, 1, -1, -1, 1, -1, -1, 1, 1, -3, -3, 1, -3, -3, 1, 1, -3, 1, 0, 0, 0, 0, -1, 1, 1, -1, 1, 1, -1, -1 ], 
  [ 3, 3, -1, 3, 3, -1, -1, 3, -1, 0, 0, 0, 0, 1, -1, -1, 1, -1, -1, 1, 1, 3, 3, -1, 3, 3, -1, -1, 3, -1, 0, 0, 0, 0, 1, -1, -1, 1, -1, -1, 1, 1 ], 
  [ 4, -4, 0, 4, -4, 4, -4, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 0, -4, 4, -4, 4, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 4, -4, 0, 4, -4, 4, -4, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 4, -4, 4, -4, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 4, -4, 0, -4, 4, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -2, 2, 0, 0, -4*E(4), 4*E(4), 0, 4*E(4), -4*E(4), 0, 0, 0, 0, -E(4), E(4), E(4), -E(4), 0, 0, 0, 0, 2*E(4), -2*E(4), 0, 0 ]
    , [ 4, -4, 0, -4, 4, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -2, 2, 0, 0, 4*E(4), -4*E(4), 0, -4*E(4), 4*E(4), 0, 0, 0, 
      0, E(4), -E(4), -E(4), E(4), 0, 0, 0, 0, -2*E(4), 2*E(4), 0, 0 ], [ 4, -4, 0, -4, 4, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, 2, -2, 0, 0, -4*E(4), 4*E(4), 0, 4*E(4), -4*E(4), 0, 
      0, 0, 0, -E(4), E(4), E(4), -E(4), 0, 0, 0, 0, -2*E(4), 2*E(4), 0, 0 ], [ 4, -4, 0, -4, 4, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 
      0, 0, 2, -2, 0, 0, 4*E(4), -4*E(4), 0, -4*E(4), 4*E(4), 0, 0, 0, 0, E(4), -E(4), -E(4), E(4), 0, 0, 0, 0, 2*E(4), -2*E(4), 0, 0 ], 
  [ 4, 4, 0, -4, -4, 0, 0, 0, 0, 1, 1, -1, -1, -2, 0, 0, 2, 0, 0, 0, 0, -4*E(4), -4*E(4), 0, 4*E(4), 4*E(4), 0, 0, 0, 0, -E(4), -E(4), E(4), E(4), 2*E(4), 0, 0, -2*E(4), 0, 0, 0, 0 ]
    , [ 4, 4, 0, -4, -4, 0, 0, 0, 0, 1, 1, -1, -1, -2, 0, 0, 2, 0, 0, 0, 0, 4*E(4), 4*E(4), 0, -4*E(4), -4*E(4), 0, 0, 0, 
      0, E(4), E(4), -E(4), -E(4), -2*E(4), 0, 0, 2*E(4), 0, 0, 0, 0 ], [ 4, 4, 0, -4, -4, 0, 0, 0, 0, 1, 1, -1, -1, 2, 0, 0, -2, 0, 0, 0, 0, -4*E(4), -4*E(4), 0, 4*E(4), 4*E(4), 0, 
      0, 0, 0, -E(4), -E(4), E(4), E(4), -2*E(4), 0, 0, 2*E(4), 0, 0, 0, 0 ], [ 4, 4, 0, -4, -4, 0, 0, 0, 0, 1, 1, -1, -1, 2, 0, 
      0, -2, 0, 0, 0, 0, 4*E(4), 4*E(4), 0, -4*E(4), -4*E(4), 0, 0, 0, 0, E(4), E(4), -E(4), -E(4), 2*E(4), 0, 0, -2*E(4), 0, 0, 0, 0 ], 
  [ 6, 6, -2, 6, 6, -2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 6, -2, 6, 6, -2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 6, 6, -2, 6, 6, -2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -6, 2, -6, -6, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 6, -6, 0, 6, -6, -2, 2, 0, 0, 0, 0, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3, 0, 0, 0, E(8)+E(8)^3, 
      -E(8)-E(8)^3, -6, 6, 0, -6, 6, 2, -2, 0, 0, 0, 0, 0, 0, 0, E(8)+E(8)^3, -E(8)-E(8)^3, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3 ], 
  [ 6, -6, 0, 6, -6, -2, 2, 0, 0, 0, 0, 0, 0, 0, E(8)+E(8)^3, -E(8)-E(8)^3, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3, -6, 6, 0, -6, 6, 2, -2, 
      0, 0, 0, 0, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3, 0, 0, 0, E(8)+E(8)^3, -E(8)-E(8)^3 ], [ 6, -6, 0, 6, -6, -2, 2, 0, 0, 0, 0, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3, 0, 0, 0, 
      E(8)+E(8)^3, -E(8)-E(8)^3, 6, -6, 0, 6, -6, -2, 2, 0, 0, 0, 0, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3, 0, 0, 0, E(8)+E(8)^3, -E(8)-E(8)^3 ], 
  [ 6, -6, 0, 6, -6, -2, 2, 0, 0, 0, 0, 0, 0, 0, E(8)+E(8)^3, -E(8)-E(8)^3, 0, 0, 0, -E(8)-E(8)^3, 
      E(8)+E(8)^3, 6, -6, 0, 6, -6, -2, 2, 0, 0, 0, 0, 0, 0, 0, E(8)+E(8)^3, -E(8)-E(8)^3, 0, 0, 0, -E(8)-E(8)^3, E(8)+E(8)^3 ], 
  [ 8, 8, 0, -8, -8, 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -8*E(4), -8*E(4), 0, 8*E(4), 8*E(4), 0, 0, 0, 0, E(4), E(4), -E(4), -E(4), 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 8, 8, 0, -8, -8, 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 8*E(4), 8*E(4), 0, -8*E(4), -8*E(4), 0, 0, 0, 0, -E(4), -E(4), E(4), E(4), 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 8, -8, 0, -8, 8, 0, 0, 0, 0, -1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 8*E(4), -8*E(4), 0, -8*E(4), 8*E(4), 0, 0, 0, 0, -E(4), E(4), E(4), -E(4), 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 8, -8, 0, -8, 8, 0, 0, 0, 0, -1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -8*E(4), 8*E(4), 0, 8*E(4), -8*E(4), 0, 0, 0, 0, E(4), -E(4), -E(4), E(4), 0, 0, 0, 0, 0, 0, 0, 0 ] ];
tbl.NrConjugacyClasses:=
42;
tbl.Size:=
768;
tbl.OrdersClassRepresentatives:=
[ 1, 2, 4, 2, 2, 2, 2, 4, 4, 3, 6, 6, 6, 2, 8, 8, 2, 4, 4, 8, 8, 4, 4, 4, 4, 4, 4, 4, 4, 4, 12, 12, 12, 12, 4, 8, 8, 4, 4, 4, 8, 8 ];
tbl.SizesCentralizers:=
[ 768, 768, 64, 768, 768, 128, 128, 64, 32, 24, 24, 24, 24, 32, 32, 32, 32, 32, 32, 32, 32, 768, 768, 64, 768, 768, 128, 128, 64, 32, 24, 24, 24, 24, 32, 32, 32, 32, 32, 32, 32, 32 
 ];
tbl.SizesConjugacyClasses:=
[ 1, 1, 12, 1, 1, 6, 6, 12, 24, 32, 32, 32, 32, 24, 24, 24, 24, 24, 24, 24, 24, 1, 1, 12, 1, 1, 6, 6, 12, 24, 32, 32, 32, 32, 24, 24, 24, 24, 24, 24, 24, 24 ];
tbl.UnderlyingCharacteristic:=
0;
tbl.Identifier:=
"CT1";
tbl.InfoText:=
"origin: Dixon's Algorithm";
tbl.ComputedPowerMaps:=
[ [ 1 .. 42 ], [ 1, 1, 2, 1, 1, 1, 1, 2, 5, 10, 10, 10, 10, 1, 3, 3, 1, 6, 6, 8, 8, 4, 4, 5, 4, 4, 4, 4, 5, 2, 12, 12, 12, 12, 4, 3, 3, 4, 6, 6, 8, 8 ], 
  [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 1, 2, 4, 5, 14, 15, 16, 17, 18, 19, 20, 21, 25, 26, 24, 22, 23, 27, 28, 29, 30, 25, 26, 22, 23, 38, 36, 37, 35, 40, 39, 41, 42 ],
  , [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 15, 17, 18, 19, 21, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 37, 36, 38, 39, 40, 42, 41 ],
  , [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 15, 17, 18, 19, 21, 20, 25, 26, 24, 22, 23, 27, 28, 29, 30, 33, 34, 31, 32, 38, 37, 36, 35, 40, 39, 42, 41 ],
  ,,, [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 25, 26, 24, 22, 23, 27, 28, 29, 30, 33, 34, 31, 32, 38, 36, 37, 35, 40, 39, 41, 42 ] ];
tbl.ComputedClassFusions:=
[ rec(
      map := [ 1, 1, 2, 3, 3, 4, 4, 5, 6, 7, 7, 8, 8, 9, 10, 10, 11, 12, 12, 13, 13, 14, 14, 15, 16, 16, 17, 17, 18, 19, 20, 20, 21, 21, 22, 23, 23, 24, 25, 25, 26, 26 ],
      name := "CT1/[ 1, 2 ]",
      type := "factor" ) ];
for i in [1..Length(tbl.ConjugacyClasses)] do
  SetSize(tbl.ConjugacyClasses[i],tbl.SizesConjugacyClasses[i]);
od;
ConvertToCharacterTableNC(tbl);
return tbl;
end;
tbl4Aext:= tbl4Aext();

proj4A:=GroupHomomorphismByImages( Group( [ ( 2, 4)( 3, 6)( 5, 8)(11,17)(18,24)(19,22)(20,23), ( 1, 2, 5, 7, 4, 3)( 6, 8)( 9,10,11)
    (12,15,19)(13,16,20)(14,18,21), (10,14)(11,18)(15,16)(19,20), ( 9,12,21,13)(10,15,14,16)(11,19,18,20)(17,22,24,23) 
 ] ), Group( [ ( 1,10)( 2,14)( 3, 8)( 4,19,15,11)( 5,23,16,13)( 6,17,24, 7)( 9,18)(12,21,22,20), 
  ( 1, 2)( 3, 8)( 6,12)( 7,20)( 9,18)(10,14)(17,21)(22,24), ( 1,10)( 2,14)( 3,18)( 6,22)( 7,21)( 8, 9)(12,24)(17,20), 
  ( 1,18,14)( 2,10, 9)( 5, 7,20)( 6,12,23)(13,24,22)(16,17,21), ( 1, 2)( 3, 8)( 4, 5)( 9,18)(10,14)(11,13)(15,16)(19,23) ] ), 
[ ( 2, 4)( 3, 6)( 5, 8)(11,17)(18,24)(19,22)(20,23), ( 1, 2, 5, 7, 4, 3)( 6, 8)( 9,10,11)(12,15,19)(13,16,20)(14,18,21), 
  (10,14)(11,18)(15,16)(19,20), ( 9,12,21,13)(10,15,14,16)(11,19,18,20)(17,22,24,23) ], 
[ ( 1,10)( 2,14)( 3,18)( 4,16)( 5,15)( 8, 9)(11,23)(13,19), ( 1,18,14)( 2,10, 9)( 4, 7, 5)( 6,23,19)(11,24,13)(15,17,16), 
  ( 1,18)( 2, 3)( 4, 7)( 5,21)( 6,19)( 8,14)( 9,10)(11,24)(12,13)(15,17)(16,20)(22,23), ( 1,10)( 2,14)( 3, 8)( 4,19,15,11)
    ( 5,23,16,13)( 6,17,24, 7)( 9,18)(12,21,22,20) ] );

==> anc/Routines/ProjCharTables/ctbl4Bext.g <==
tbl4Bext:= function()
local tbl, i;
tbl:=rec();
tbl.UnderlyingGroup:=
Group( [ ( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,10,12,17,23,21,15,11)(13,18,24,22,16,20,14,19), ( 2, 3)( 4, 5)( 6, 7)(10,13)(11,14)(16,21)(17,24)(18,20)(19,22), 
  ( 1, 2)( 3, 4)( 5, 6)( 7, 8)(10,14)(11,16)(13,17)(21,24) ] );
tbl.ConjugacyClasses:=
[
ConjugacyClass( tbl.UnderlyingGroup,
()),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,10,19,13,23,21,22,16)(11,20,14,12,17,18,24,15)),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,12,23,15)(10,17,21,11)(13,24,16,14)(18,22,20,19)),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,15,23,12)(10,11,21,17)(13,14,16,24)(18,19,20,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,18)(10,24)(11,13)(12,22)(14,21)(15,19)(16,17)(20,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,19,23,22)(10,13,21,16)(11,14,17,24)(12,18,15,20)),
ConjugacyClass( tbl.UnderlyingGroup,
( 9,23)(10,21)(11,17)(12,15)(13,16)(14,24)(18,20)(19,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 3)( 4, 5)( 6, 7)(10,13)(11,14)(16,21)(17,24)(18,20)(19,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 3)( 4, 5)( 6, 7)( 9,10,23,21)(11,12,17,15)(13,19,16,22)(14,20,24,18)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 3)( 4, 5)( 6, 7)( 9,11)(10,12)(13,20)(14,22)(15,21)(16,18)(17,23)(19,24)),
ConjugacyClass( tbl.UnderlyingGroup,
( 2, 3)( 4, 5)( 6, 7)( 9,12,23,15)(10,24,21,14)(11,13,17,16)(18,19,20,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2)( 3, 4)( 5, 6)( 7, 8)(10,14)(11,16)(13,17)(21,24)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,10,12,17,23,21,15,11)(13,18,24,22,16,20,14,19)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,11,15,21,23,17,12,10)(13,19,14,20,16,22,24,18)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,12,23,15)(10,13,21,16)(11,14,17,24)(18,22,20,19)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,13,15,14,23,16,12,24)(10,18,11,19,21,20,17,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,15,23,12)(10,16,21,13)(11,24,17,14)(18,19,20,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,18)(10,21)(11,17)(12,22)(13,16)(14,24)(15,19)(20,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,21,12,11,23,10,15,17)(13,20,24,19,16,18,14,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 6, 8, 7, 5, 3)(10,17,21,11)(13,14,16,24)(18,20)(19,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 6, 8, 7, 5, 3)( 9,10,18,14)(11,19,16,15)(12,17,22,13)(20,24,23,21)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 6, 8, 7, 5, 3)( 9,13,18,17)(10,15,14,19)(11,23,16,20)(12,24,22,21)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 6, 8, 7, 5, 3)( 9,18,23,20)(10,16)(11,24)(12,22,15,19)(13,21)(14,17)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 8, 5)( 2, 6, 7, 3)(10,21)(11,17)(13,16)(14,24)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 8, 5)( 2, 6, 7, 3)( 9,10,22,16,23,21,19,13)(11,18,24,12,17,20,14,15)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 8, 5)( 2, 6, 7, 3)( 9,12,23,15)(10,11,21,17)(13,14,16,24)(18,22,20,19)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 8, 5)( 2, 6, 7, 3)( 9,13,19,21,23,16,22,10)(11,15,14,20,17,12,24,18)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 8, 5)( 2, 6, 7, 3)( 9,18)(10,14)(11,16)(12,22)(13,17)(15,19)(20,23)(21,24)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4, 8, 5)( 2, 6, 7, 3)( 9,19,23,22)(10,16,21,13)(11,24,17,14)(12,18,15,20)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 6, 5, 2, 8, 3, 4, 7)(10,11,21,17)(13,24,16,14)(18,20)(19,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 6, 5, 2, 8, 3, 4, 7)( 9,10,20,24)(11,22,13,15)(12,17,19,16)(14,23,21,18)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 6, 5, 2, 8, 3, 4, 7)( 9,13,20,11)(10,12,24,19)(14,22,21,15)(16,18,17,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 6, 5, 2, 8, 3, 4, 7)( 9,18,23,20)(10,13)(11,14)(12,22,15,19)(16,21)(17,24)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 8)( 2, 7)( 3, 6)( 4, 5)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 8)( 2, 7)( 3, 6)( 4, 5)( 9,10,19,13,23,21,22,16)(11,20,14,12,17,18,24,15)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 8)( 2, 7)( 3, 6)( 4, 5)( 9,12,23,15)(10,17,21,11)(13,24,16,14)(18,22,20,19)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 8)( 2, 7)( 3, 6)( 4, 5)( 9,15,23,12)(10,11,21,17)(13,14,16,24)(18,19,20,22)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 8)( 2, 7)( 3, 6)( 4, 5)( 9,18)(10,24)(11,13)(12,22)(14,21)(15,19)(16,17)(20,23)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 8)( 2, 7)( 3, 6)( 4, 5)( 9,19,23,22)(10,13,21,16)(11,14,17,24)(12,18,15,20)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 8)( 2, 7)( 3, 6)( 4, 5)( 9,23)(10,21)(11,17)(12,15)(13,16)(14,24)(18,20)(19,22)),
];
tbl.IdentificationOfConjugacyClasses:=
[ 1 .. 40 ];
tbl.Irr:=
[ [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
  [ 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, 1, 1 ], 
  [ 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 1, -1, 1, -1, 1, 1, 1, 1, 1 ], 
  [ 1, -1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 1, -1, 1, -1, 1, 1, 1, 1, 1 ], 
  [ 1, -1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, 1, 1 ], 
  [ 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
  [ 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1 ], 
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1 ], 
  [ 2, -2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, -2, 2, -2, -2, 0, 0, 0, 0, 2, -2, 2, 2, 2, 2, 2 ], 
  [ 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -2, -2, -2, -2, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2 ], 
  [ 2, 0, -2, -2, -2, 2, 2, -2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 0, -2, 2, 0, 0, 0, 0, 2, 0, -2, -2, -2, 2, 2 ], 
  [ 2, 0, -2, -2, -2, 2, 2, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 0, 2, -2, 0, 0, 0, 0, 2, 0, -2, -2, -2, 2, 2 ], 
  [ 2, 0, -2, -2, -2, 2, 2, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 0, 2, -2, 0, 0, 0, 0, 2, 0, -2, -2, -2, 2, 2 ], 
  [ 2, 0, -2, -2, -2, 2, 2, 2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 0, -2, 2, 0, 0, 0, 0, 2, 0, -2, -2, -2, 2, 2 ], 
  [ 2, 0, -2, -2, 2, -2, 2, 0, 0, 0, 0, -2, 0, 0, 2, 0, 2, -2, 0, 0, 0, 0, 0, 2, 0, -2, 0, 2, -2, 0, 0, 0, 0, 2, 0, -2, -2, 2, -2, 2 ], 
  [ 2, 0, -2, -2, 2, -2, 2, 0, 0, 0, 0, 2, 0, 0, -2, 0, -2, 2, 0, 0, 0, 0, 0, 2, 0, -2, 0, 2, -2, 0, 0, 0, 0, 2, 0, -2, -2, 2, -2, 2 ], 
  [ 2, 0, 2, 2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 2, 2, 0, 2, 0, -2, -2, -2, 0, 0, 2, 2, 0, 2, 2, -2, -2, 2 ], 
  [ 2, 0, 2, 2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, -2, 0, -2, 0, 2, 2, 0, 2, -2, 0, 2, 0, 2, 2, -2, -2, 2 ], 
  [ 2, 0, 2, 2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, -2, 0, -2, 0, 2, 2, 0, -2, 2, 0, 2, 0, 2, 2, -2, -2, 2 ], 
  [ 2, 0, 2, 2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, -2, 2, 0, 2, 0, -2, -2, 2, 0, 0, -2, 2, 0, 2, 2, -2, -2, 2 ], 
  [ 2, 0, -2, -2, 2, -2, 2, 0, 0, 0, 0, 0, -2*E(4), 2*E(4), 0, 2*E(4), 0, 0, -2*E(4), 0, 0, 0, 0, -2, 0, 2, 0, -2, 2, 0, 0, 0, 0, 2, 0, -2, -2, 2, -2, 2 ], 
  [ 2, 0, -2, -2, 2, -2, 2, 0, 0, 0, 0, 0, 2*E(4), -2*E(4), 0, -2*E(4), 0, 0, 2*E(4), 0, 0, 0, 0, -2, 0, 2, 0, -2, 2, 0, 0, 0, 0, 2, 0, -2, -2, 2, -2, 2 ], 
  [ 2, -2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -E(8)+E(8)^3, E(8)-E(8)^3, E(8)-E(8)^3, -E(8)+E(8)^3, 0, 0, 0, 0, 0, 0, E(8)-E(8)^3, -E(8)+E(8)^3, -E(8)+E(8)^3, 
      E(8)-E(8)^3, -2, 2, -2, -2, -2, -2, -2 ], [ 2, -2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, E(8)-E(8)^3, -E(8)+E(8)^3, 
      -E(8)+E(8)^3, E(8)-E(8)^3, 0, 0, 0, 0, 0, 0, -E(8)+E(8)^3, E(8)-E(8)^3, E(8)-E(8)^3, -E(8)+E(8)^3, -2, 2, -2, -2, -2, -2, -2 ], 
  [ 2, 0, 2, 2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -E(8)+E(8)^3, -E(8)+E(8)^3, E(8)-E(8)^3, E(8)-E(8)^3, 0, 2, 0, -2, 0, 
      0, E(8)-E(8)^3, -E(8)+E(8)^3, E(8)-E(8)^3, -E(8)+E(8)^3, -2, 0, -2, -2, 2, 2, -2 ], [ 2, 0, 2, 2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, E(8)-E(8)^3, E(8)-E(8)^3, 
      -E(8)+E(8)^3, -E(8)+E(8)^3, 0, 2, 0, -2, 0, 0, -E(8)+E(8)^3, E(8)-E(8)^3, -E(8)+E(8)^3, E(8)-E(8)^3, -2, 0, -2, -2, 2, 2, -2 ], 
  [ 2, 0, 2, 2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -E(8)+E(8)^3, E(8)-E(8)^3, -E(8)+E(8)^3, 
      E(8)-E(8)^3, 0, -2, 0, 2, 0, 0, E(8)-E(8)^3, E(8)-E(8)^3, -E(8)+E(8)^3, -E(8)+E(8)^3, -2, 0, -2, -2, 2, 2, -2 ], 
  [ 2, 0, 2, 2, -2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, E(8)-E(8)^3, -E(8)+E(8)^3, E(8)-E(8)^3, -E(8)+E(8)^3, 0, -2, 0, 2, 0, 
      0, -E(8)+E(8)^3, -E(8)+E(8)^3, E(8)-E(8)^3, E(8)-E(8)^3, -2, 0, -2, -2, 2, 2, -2 ], [ 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -E(8)+E(8)^3, -E(8)+E(8)^3, 
      -E(8)+E(8)^3, -E(8)+E(8)^3, 0, 0, 0, 0, 0, 0, E(8)-E(8)^3, E(8)-E(8)^3, E(8)-E(8)^3, E(8)-E(8)^3, -2, -2, -2, -2, -2, -2, -2 ], 
  [ 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, E(8)-E(8)^3, E(8)-E(8)^3, 
      E(8)-E(8)^3, E(8)-E(8)^3, 0, 0, 0, 0, 0, 0, -E(8)+E(8)^3, -E(8)+E(8)^3, -E(8)+E(8)^3, -E(8)+E(8)^3, -2, -2, -2, -2, -2, -2, -2 ], 
  [ 4, 0, -4, -4, -4, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 4, 4, 4, -4, -4 ], 
  [ 4, 0, -4, -4, 4, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 4, 4, -4, 4, -4 ], 
  [ 4, 0, -4*E(4), 4*E(4), 0, 0, -4, 0, 0, 0, 0, -2, 0, 0, 2*E(4), 0, -2*E(4), 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, -4*E(4), 4*E(4), 0, 0, -4 ], 
  [ 4, 0, 4*E(4), -4*E(4), 0, 0, -4, 0, 0, 0, 0, -2, 0, 0, -2*E(4), 0, 2*E(4), 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4*E(4), -4*E(4), 0, 0, -4 ], 
  [ 4, 0, -4*E(4), 4*E(4), 0, 0, -4, 0, 0, 0, 0, 0, -2*E(8)^3, 2*E(8), 0, -2*E(8), 0, 0, 2*E(8)^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 4*E(4), -4*E(4), 0, 0, 4 ], 
  [ 4, 0, -4*E(4), 4*E(4), 0, 0, -4, 0, 0, 0, 0, 0, 2*E(8)^3, -2*E(8), 0, 2*E(8), 0, 0, -2*E(8)^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 4*E(4), -4*E(4), 0, 0, 4 ], 
  [ 4, 0, 4*E(4), -4*E(4), 0, 0, -4, 0, 0, 0, 0, 0, -2*E(8), 2*E(8)^3, 0, -2*E(8)^3, 0, 0, 2*E(8), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, -4*E(4), 4*E(4), 0, 0, 4 ], 
  [ 4, 0, 4*E(4), -4*E(4), 0, 0, -4, 0, 0, 0, 0, 0, 2*E(8), -2*E(8)^3, 0, 2*E(8)^3, 0, 0, -2*E(8), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, -4*E(4), 4*E(4), 0, 0, 4 ], 
  [ 4, 0, -4*E(4), 4*E(4), 0, 0, -4, 0, 0, 0, 0, 2, 0, 0, -2*E(4), 0, 2*E(4), -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, -4*E(4), 4*E(4), 0, 0, -4 ], 
  [ 4, 0, 4*E(4), -4*E(4), 0, 0, -4, 0, 0, 0, 0, 2, 0, 0, 2*E(4), 0, -2*E(4), -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4*E(4), -4*E(4), 0, 0, -4 ] ];
tbl.NrConjugacyClasses:=
40;
tbl.Size:=
256;
tbl.OrdersClassRepresentatives:=
[ 1, 8, 4, 4, 2, 4, 2, 2, 4, 2, 4, 2, 8, 8, 4, 8, 4, 2, 8, 8, 8, 8, 8, 4, 8, 4, 8, 4, 4, 8, 8, 8, 8, 2, 8, 4, 4, 2, 4, 2 ];
tbl.SizesCentralizers:=
[ 256, 32, 256, 256, 128, 128, 256, 16, 16, 16, 16, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 64, 32, 64, 32, 64, 64, 32, 32, 32, 32, 256, 32, 256, 256, 128, 128, 256 ];
tbl.SizesConjugacyClasses:=
[ 1, 8, 1, 1, 2, 2, 1, 16, 16, 16, 16, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 4, 8, 4, 8, 4, 4, 8, 8, 8, 8, 1, 8, 1, 1, 2, 2, 1 ];
tbl.UnderlyingCharacteristic:=
0;
tbl.Identifier:=
"CT4";
tbl.InfoText:=
"origin: Dixon's Algorithm";
tbl.ComputedPowerMaps:=
[ [ 1 .. 40 ], [ 1, 6, 7, 7, 1, 7, 1, 1, 7, 1, 7, 1, 3, 4, 7, 4, 7, 1, 3, 24, 28, 28, 24, 34, 39, 40, 39, 34, 40, 24, 28, 28, 24, 1, 6, 7, 7, 1, 7, 1 ], 
  [ 1, 2, 4, 3, 5, 6, 7, 8, 9, 10, 11, 12, 16, 19, 17, 13, 15, 18, 14, 30, 32, 31, 33, 24, 25, 26, 27, 28, 29, 20, 22, 21, 23, 34, 35, 37, 36, 38, 39, 40 ],, 
  [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 19, 16, 15, 14, 17, 18, 13, 30, 32, 31, 33, 24, 25, 26, 27, 28, 29, 20, 22, 21, 23, 34, 35, 36, 37, 38, 39, 40 ],
  , [ 1, 2, 4, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14, 13, 17, 19, 15, 18, 16, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 37, 36, 38, 39, 40 ] ];
tbl.ComputedClassFusions:=
[ rec(
      map := [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 14, 16, 17, 13, 18, 19, 20, 21, 22, 23, 24, 23, 25, 26, 18, 20, 19, 21, 1, 2, 3, 4, 5, 6, 7 ],
      name := "CT4/[ 1, 34 ]",
      type := "factor" ) ];
for i in [1..Length(tbl.ConjugacyClasses)] do
  SetSize(tbl.ConjugacyClasses[i],tbl.SizesConjugacyClasses[i]);
od;
ConvertToCharacterTableNC(tbl);
return tbl;
end;
tbl4Bext:= tbl4Bext();

proj4B:=GroupHomomorphismByImages( Group( [ ( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,10,12,17,23,21,15,11)(13,18,24,22,16,20,14,19), ( 2, 3)( 4, 5)( 6, 7)(10,13)(11,14)(16,21)
    (17,24)(18,20)(19,22), ( 1, 2)( 3, 4)( 5, 6)( 7, 8)(10,14)(11,16)(13,17)(21,24) ] ), Group( 
[ ( 3, 8)( 4, 7,15,17)( 5,20,16,21)( 6,13,24,23)( 9,18)(11,22,19,12), ( 1,14)( 2,10)( 3,18)( 6,12)( 8, 9)(11,13)(19,23)(22,24), 
  ( 1, 2)( 3, 9)( 6,22)( 8,18)(10,14)(11,23)(12,24)(13,19), ( 1,10)( 5,16)( 6,11)( 9,18)(12,23)(13,22)(19,24)(20,21), 
  ( 1,14)( 2,10)( 3,18)( 4, 5)( 7,20)( 8, 9)(15,16)(17,21), ( 1,14)( 2,10)( 3, 8)( 4, 6)( 5,12)( 7,13)( 9,18)(11,20)(15,24)(16,22)(17,23)(19,21) ] ), 
[ ( 1, 2)( 3, 4)( 5, 6)( 7, 8)( 9,10,12,17,23,21,15,11)(13,18,24,22,16,20,14,19), ( 2, 3)( 4, 5)( 6, 7)(10,13)(11,14)(16,21)(17,24)(18,20)(19,22), 
  ( 1, 2)( 3, 4)( 5, 6)( 7, 8)(10,14)(11,16)(13,17)(21,24) ], [ ( 2,14)( 3,18, 8, 9)( 4, 6,17,23,15,24, 7,13)( 5,22,21,11,16,12,20,19), 
  ( 2,14)( 4,20)( 5,17)( 7,16)( 9,18)(11,19)(12,22)(15,21), ( 1, 2)( 3, 9)( 4, 5)( 6,24)( 7,20)( 8,18)(10,14)(11,19)(12,22)(13,23)(15,16)(17,21) ] );


==> anc/Routines/ProjCharTables/ctbl4Cext.g <==
tbl4Cext:= function()
local tbl, i;
tbl:=rec();
tbl.UnderlyingGroup:=
Group( [ ( 6, 8)( 7,10)( 9,12), ( 6, 9,10)( 7,12, 8), ( 6,10, 9)( 7, 8,12), ( 5, 6,11, 7)( 8,12,10, 9), ( 5, 7,11, 6)( 8, 9,10,12), ( 1, 2, 4, 3), ( 1, 3, 4, 2) ] );
tbl.ConjugacyClasses:=
[
ConjugacyClass( tbl.UnderlyingGroup,
()),
ConjugacyClass( tbl.UnderlyingGroup,
( 6, 7)( 8, 9)(10,12)),
ConjugacyClass( tbl.UnderlyingGroup,
( 6, 9,10)( 7,12, 8)),
ConjugacyClass( tbl.UnderlyingGroup,
( 5, 6, 9,11, 7,12)( 8,10)),
ConjugacyClass( tbl.UnderlyingGroup,
( 5, 6,10,12,11, 7, 8, 9)),
ConjugacyClass( tbl.UnderlyingGroup,
( 5, 6,11, 7)( 8,12,10, 9)),
ConjugacyClass( tbl.UnderlyingGroup,
( 5, 6,12, 8,11, 7, 9,10)),
ConjugacyClass( tbl.UnderlyingGroup,
( 5,11)( 6, 7)( 8,10)( 9,12)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 3)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 3)( 6, 7)( 8, 9)(10,12)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 3)( 6, 9,10)( 7,12, 8)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 3)( 5, 6, 9,11, 7,12)( 8,10)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 3)( 5, 6,10,12,11, 7, 8, 9)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 3)( 5, 6,11, 7)( 8,12,10, 9)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 3)( 5, 6,12, 8,11, 7, 9,10)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 2, 4, 3)( 5,11)( 6, 7)( 8,10)( 9,12)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 3, 4, 2)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 3, 4, 2)( 6, 7)( 8, 9)(10,12)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 3, 4, 2)( 6, 9,10)( 7,12, 8)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 3, 4, 2)( 5, 6, 9,11, 7,12)( 8,10)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 3, 4, 2)( 5, 6,10,12,11, 7, 8, 9)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 3, 4, 2)( 5, 6,11, 7)( 8,12,10, 9)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 3, 4, 2)( 5, 6,12, 8,11, 7, 9,10)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 3, 4, 2)( 5,11)( 6, 7)( 8,10)( 9,12)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4)( 2, 3)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4)( 2, 3)( 6, 7)( 8, 9)(10,12)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4)( 2, 3)( 6, 9,10)( 7,12, 8)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4)( 2, 3)( 5, 6, 9,11, 7,12)( 8,10)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4)( 2, 3)( 5, 6,10,12,11, 7, 8, 9)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4)( 2, 3)( 5, 6,11, 7)( 8,12,10, 9)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4)( 2, 3)( 5, 6,12, 8,11, 7, 9,10)),
ConjugacyClass( tbl.UnderlyingGroup,
( 1, 4)( 2, 3)( 5,11)( 6, 7)( 8,10)( 9,12)),
];
tbl.IdentificationOfConjugacyClasses:=
[ 1 .. 32 ];
tbl.Irr:=
[ [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], [ 1, -1, 
      1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1 ], [ 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, 1, 
      -1, 1, -1, 1, 1, -1, 1, 1, -1, 1, -1, 1 ], [ 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1 ], 
  [ 1, -1, 1, 1, -1, 1, -1, 1, -E(4), E(4), -E(4), -E(4), E(4), -E(4), E(4), -E(4), E(4), -E(4), E(4), E(4), -E(4), E(4), -E(4), E(4), -1, 1, -1, -1, 1, -1, 1, -1 ], 
  [ 1, -1, 1, 1, -1, 1, -1, 1, E(4), -E(4), E(4), E(4), -E(4), E(4), -E(4), E(4), -E(4), E(4), -E(4), -E(4), E(4), -E(4), E(4), -E(4), -1, 1, -1, -1, 1, -1, 1, -1 ], 
  [ 1, 1, 1, 1, 1, 1, 1, 1, -E(4), -E(4), -E(4), -E(4), -E(4), -E(4), -E(4), -E(4), E(4), E(4), E(4), E(4), E(4), E(4), E(4), E(4), -1, -1, -1, -1, -1, -1, -1, -1 ], 
  [ 1, 1, 1, 1, 1, 1, 1, 1, E(4), E(4), E(4), E(4), E(4), E(4), E(4), E(4), -E(4), -E(4), -E(4), -E(4), -E(4), -E(4), -E(4), -E(4), -1, -1, -1, -1, -1, -1, -1, -1 ], 
  [ 2, 0, -1, -1, 0, 2, 0, 2, 2, 0, -1, -1, 0, 2, 0, 2, 2, 0, -1, -1, 0, 2, 0, 2, 2, 0, -1, -1, 0, 2, 0, 2 ], [ 2, 0, -1, -1, 0, 
      2, 0, 2, -2, 0, 1, 1, 0, -2, 0, -2, -2, 0, 1, 1, 0, -2, 0, -2, 2, 0, -1, -1, 0, 2, 0, 2 ], [ 2, 0, -1, -1, 0, 2, 0, 2, -2*E(4), 0, E(4), E(4), 0, -2*E(4), 0, -2*E(4), 2*E(4), 
      0, -E(4), -E(4), 0, 2*E(4), 0, 2*E(4), -2, 0, 1, 1, 0, -2, 0, -2 ], [ 2, 0, -1, -1, 0, 2, 0, 2, 2*E(4), 0, -E(4), -E(4), 0, 2*E(4), 
      0, 2*E(4), -2*E(4), 0, E(4), E(4), 0, -2*E(4), 0, -2*E(4), -2, 0, 1, 1, 0, -2, 0, -2 ], [ 2, 0, -1, 1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, -2, 2, 0, -1, 1, E(8)+E(8)^3, 0, 
      -E(8)-E(8)^3, -2, 2, 0, -1, 1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, -2, 2, 0, -1, 1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, -2 ], 
  [ 2, 0, -1, 1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, -2, 2, 0, -1, 1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, -2, 2, 0, -1, 1, -E(8)-E(8)^3, 
      0, E(8)+E(8)^3, -2, 2, 0, -1, 1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, -2 ], [ 2, 0, -1, 1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, -2, -2, 0, 1, -1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, 2, -2, 0, 1, 
      -1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, 2, 2, 0, -1, 1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, -2 ], 
  [ 2, 0, -1, 1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, -2, -2, 0, 1, -1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, 2, -2, 0, 1, -1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, 
      2, 2, 0, -1, 1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, -2 ], [ 2, 0, -1, 1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, -2, -2*E(4), 0, E(4), -E(4), E(8)-E(8)^3, 0, -E(8)+E(8)^3, 2*E(4), 2*E(4), 0, 
      -E(4), E(4), -E(8)+E(8)^3, 0, E(8)-E(8)^3, -2*E(4), -2, 0, 1, -1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, 2 ], 
  [ 2, 0, -1, 1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, -2, -2*E(4), 0, E(4), -E(4), -E(8)+E(8)^3, 0, E(8)-E(8)^3, 2*E(4), 2*E(4), 0, -E(4), 
      E(4), E(8)-E(8)^3, 0, -E(8)+E(8)^3, -2*E(4), -2, 0, 1, -1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, 2 ], [ 2, 0, -1, 1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, -2, 2*E(4), 0, -E(4), E(4), 
      -E(8)+E(8)^3, 0, E(8)-E(8)^3, -2*E(4), -2*E(4), 0, E(4), -E(4), E(8)-E(8)^3, 0, -E(8)+E(8)^3, 2*E(4), -2, 0, 1, -1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, 2 ], 
  [ 2, 0, -1, 1, -E(8)-E(8)^3, 0, E(8)+E(8)^3, -2, 2*E(4), 0, -E(4), E(4), E(8)-E(8)^3, 0, -E(8)+E(8)^3, -2*E(4), -2*E(4), 0, E(4), -E(4), 
      -E(8)+E(8)^3, 0, E(8)-E(8)^3, 2*E(4), -2, 0, 1, -1, E(8)+E(8)^3, 0, -E(8)-E(8)^3, 2 ], [ 3, 1, 0, 0, -1, -1, -1, 3, 3, 1, 0, 0, -1, -1, -1, 3, 3, 1, 0, 0, -1, -1, -1, 
      3, 3, 1, 0, 0, -1, -1, -1, 3 ], [ 3, -1, 0, 0, 1, -1, 1, 3, 3, -1, 0, 0, 1, -1, 1, 3, 3, -1, 0, 0, 1, -1, 1, 3, 3, -1, 0, 0, 1, -1, 1, 3 ], 
  [ 3, 1, 0, 0, -1, -1, -1, 3, -3, -1, 0, 0, 1, 1, 1, -3, -3, -1, 0, 0, 1, 1, 1, -3, 3, 1, 0, 0, -1, -1, -1, 3 ], 
  [ 3, -1, 0, 0, 1, -1, 1, 3, -3, 1, 0, 0, -1, 1, -1, -3, -3, 1, 0, 0, -1, 1, -1, -3, 3, -1, 0, 0, 1, -1, 1, 3 ], 
  [ 3, 1, 0, 0, -1, -1, -1, 3, -3*E(4), -E(4), 0, 0, E(4), E(4), E(4), -3*E(4), 3*E(4), E(4), 0, 0, -E(4), -E(4), -E(4), 3*E(4), -3, -1, 0, 0, 1, 1, 1, -3 ], 
  [ 3, 1, 0, 0, -1, -1, -1, 3, 3*E(4), E(4), 0, 0, -E(4), -E(4), -E(4), 3*E(4), -3*E(4), -E(4), 0, 0, E(4), E(4), E(4), -3*E(4), -3, -1, 0, 0, 1, 1, 1, -3 ], 
  [ 3, -1, 0, 0, 1, -1, 1, 3, -3*E(4), E(4), 0, 0, -E(4), E(4), -E(4), -3*E(4), 3*E(4), -E(4), 0, 0, E(4), -E(4), E(4), 3*E(4), -3, 1, 0, 0, -1, 1, -1, -3 ], 
  [ 3, -1, 0, 0, 1, -1, 1, 3, 3*E(4), -E(4), 0, 0, E(4), -E(4), E(4), 3*E(4), -3*E(4), E(4), 0, 0, -E(4), E(4), -E(4), -3*E(4), -3, 1, 0, 0, -1, 1, -1, -3 ], 
  [ 4, 0, 1, -1, 0, 0, 0, -4, 4, 0, 1, -1, 0, 0, 0, -4, 4, 0, 1, -1, 0, 0, 0, -4, 4, 0, 1, -1, 0, 0, 0, -4 ], [ 4, 0, 1, -1, 0, 0, 0, -4, 
      -4, 0, -1, 1, 0, 0, 0, 4, -4, 0, -1, 1, 0, 0, 0, 4, 4, 0, 1, -1, 0, 0, 0, -4 ], [ 4, 0, 1, -1, 0, 0, 0, -4, -4*E(4), 0, -E(4), E(4), 0, 0, 0, 4*E(4), 4*E(4), 0, 
      E(4), -E(4), 0, 0, 0, -4*E(4), -4, 0, -1, 1, 0, 0, 0, 4 ], [ 4, 0, 1, -1, 0, 0, 0, -4, 4*E(4), 0, E(4), -E(4), 0, 0, 0, -4*E(4), -4*E(4), 
      0, -E(4), E(4), 0, 0, 0, 4*E(4), -4, 0, -1, 1, 0, 0, 0, 4 ] ];
tbl.NrConjugacyClasses:=
32;
tbl.Size:=
192;
tbl.OrdersClassRepresentatives:=
[ 1, 2, 3, 6, 8, 4, 8, 2, 4, 4, 12, 12, 8, 4, 8, 4, 4, 4, 12, 12, 8, 4, 8, 4, 2, 2, 6, 6, 8, 4, 8, 2 ];
tbl.SizesCentralizers:=
[ 192, 16, 24, 24, 32, 32, 32, 192, 192, 16, 24, 24, 32, 32, 32, 192, 192, 16, 24, 24, 32, 32, 32, 192, 192, 16, 24, 24, 32, 32, 32, 192 ];
tbl.SizesConjugacyClasses:=
[ 1, 12, 8, 8, 6, 6, 6, 1, 1, 12, 8, 8, 6, 6, 6, 1, 1, 12, 8, 8, 6, 6, 6, 1, 1, 12, 8, 8, 6, 6, 6, 1 ];
tbl.UnderlyingCharacteristic:=
0;
tbl.Identifier:=
"CT3";
tbl.InfoText:=
"origin: Dixon's Algorithm";
tbl.ComputedPowerMaps:=
[ [ 1 .. 32 ], [ 1, 1, 3, 3, 6, 8, 6, 1, 25, 25, 27, 27, 30, 32, 30, 25, 25, 25, 27, 27, 30, 32, 30, 25, 1, 1, 3, 3, 6, 8, 6, 1 ], 
  [ 1, 2, 1, 8, 5, 6, 7, 8, 17, 18, 17, 24, 21, 22, 23, 24, 9, 10, 9, 16, 13, 14, 15, 16, 25, 26, 25, 32, 29, 30, 31, 32 ],, 
  [ 1, 2, 3, 4, 7, 6, 5, 8, 9, 10, 11, 12, 15, 14, 13, 16, 17, 18, 19, 20, 23, 22, 21, 24, 25, 26, 27, 28, 31, 30, 29, 32 ],
  , [ 1, 2, 3, 4, 7, 6, 5, 8, 17, 18, 19, 20, 23, 22, 21, 24, 9, 10, 11, 12, 15, 14, 13, 16, 25, 26, 27, 28, 31, 30, 29, 32 ],,,, 
  [ 1, 2, 3, 4, 5, 6, 7, 8, 17, 18, 19, 20, 21, 22, 23, 24, 9, 10, 11, 12, 13, 14, 15, 16, 25, 26, 27, 28, 29, 30, 31, 32 ] ];
tbl.ComputedClassFusions:=
[ rec(
      map := [ 1, 2, 3, 3, 4, 5, 4, 1, 6, 7, 8, 8, 9, 10, 9, 6, 11, 12, 13, 13, 14, 15, 14, 11, 16, 17, 18, 18, 19, 20, 19, 16 ],
      name := "CT3/[ 1, 8 ]",
      type := "factor" ) ];
for i in [1..Length(tbl.ConjugacyClasses)] do
  SetSize(tbl.ConjugacyClasses[i],tbl.SizesConjugacyClasses[i]);
od;
ConvertToCharacterTableNC(tbl);
return tbl;
end;
tbl4Cext:= tbl4Cext();

proj4C:=GroupHomomorphismByImages( Group( [ ( 6, 8)( 7,10)( 9,12), ( 6, 9,10)( 7,12, 8), ( 6,10, 9)( 7, 8,12), ( 5, 6,11, 7)( 8,12,10, 9), ( 5, 7,11, 6)( 8, 9,10,12), 
  (1,2,4,3), (1,3,4,2) ] ), Group( [ ( 1, 9,10,18)( 2, 8,14, 3)( 4,19, 5,13)( 6,21,22,17)( 7,24,20,12)(11,16,23,15), ( 4,15)( 5,16)( 6,24)( 7,17)(11,19)
    (12,22)(13,23)(20,21), ( 4,20)( 5, 7)( 6,23)(11,22)(12,19)(13,24)(15,21)(16,17), ( 1, 2)( 3,18)( 4, 5)( 6,12)( 7,21)( 8, 9)(10,14)(11,23)(13,19)(15,16)
    (17,20)(22,24), ( 1, 4, 2,16)( 3,11,18,13)( 5,14,15,10)( 6, 7,22,20)( 8,23, 9,19)(12,21,24,17) ] ), [ ( 6, 8)( 7,10)( 9,12), ( 6, 9,10)( 7,12, 8), 
  ( 6,10, 9)( 7, 8,12), ( 5, 6,11, 7)( 8,12,10, 9), ( 5, 7,11, 6)( 8, 9,10,12), (1,2,4,3), (1,3,4,2) ], 
[ ( 1,23)( 2,19)( 3, 4)( 5, 8)( 6,22)( 7,20)( 9,15)(10,11)(12,24)(13,14)(16,18)(17,21), ( 1,12,11)( 2, 6,13)( 3,17, 5)( 4, 8,21)( 7,16, 9)
    (10,24,23)(14,22,19)(15,18,20), ( 1,11,12)( 2,13, 6)( 3, 5,17)( 4,21, 8)( 7, 9,16)(10,23,24)(14,19,22)(15,20,18), ( 4,15)( 5,16)( 6,24)( 7,17)(11,19)(12,22)
    (13,23)(20,21), ( 4,15)( 5,16)( 6,24)( 7,17)(11,19)(12,22)(13,23)(20,21), ( 1, 9,10,18)( 2, 8,14, 3)( 4,19, 5,13)( 6,21,22,17)( 7,24,20,12)(11,16,23,15), 
  ( 1,18,10, 9)( 2, 3,14, 8)( 4,13, 5,19)( 6,17,22,21)( 7,12,20,24)(11,15,23,16) ] );


==> anc/Routines/README.txt <==


This folder contains the GAP routines used in our computations.  Some recent versions of GAP and of its package HAP have to be installed. See

http://www.gap-system.org/


To run a routine, the procedure is the following:

1) download the whole folder Routines/ 

2) open a terminal window and launch GAP

3) type

	path:=Directory("/Users/username/.../Routines/"); 
    
where "/Users/username/.../Routines/" should be replaced by the path of the local directory that contains all the files.

4) Load one of the routines, as in the following examples. A description of all the files is given below. See also the GAP manual   for more information about the GAP language.

IMPORTANT: Before computing obstructions and multipliers, it is useful to run the routines cohomSylow2.g and cohomSylow3.g (see example 3 below) and check that the output coincides with the data in the files alpha2.g and alpha3.g respectively. If not, one should replace the data in alpha2.g and alpha3.g with the respective results.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

We use the following notation:

m24 = a realisation of M24 as a group of permutation of 24 objects. I can be loaded from the file m24.g, as shown in example 1) above

sy2 = a Sylow 2-subgroup of m24, that can be loaded from the file Sylow2.g as shown in example 2) above.

sy3 = a Sylow 3-subgroup of m24, that can be loaded from the file Sylow3.g  in a way similar to example 2) above.

alpha2 = the restriction to sy2 of a 3-cocycle for m24

alpha3 = the restriction to sy3 of a 3-cocycle for m24 


Examples:

1) the group M24

  	gap> Read(Filename(path,"m24.g"));
  	gap> m24;
  	Group([ (1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23), (3,17,10,7,9)(4,13,14,19,5)(8,18,11,12,23)(15,20,22,21,16)
	    , (1,24)(2,23)(3,12)(4,16)(5,18)(6,10)(7,20)(8,14)(9,21)(11,17)(13,22)(15,19) ])

2) a Sylow 2-subgroup of M24

	gap> Read(Filename(path,"Sylow2.g"));
	gap> sy2;
	<permutation group with 10 generators>

3) compute the restriction of the third cohomology of m24 to a Sylow 2-subgroup sy2. It is sufficient to run cohomSylow2.g and wait; the comments appearing on the screen should explain what is going on. 

	gap> Read(Filename(path,"cohomSylow2.g"));
		---------------------------------------------------------------------
		This routine computes the restriction of a generator of the 3-cohomology
		of M24 to a Sylow 2-subgroup
		---------------------------------------------------------------------
		…
		The relevant cocycle in `HAP language'; this information is stored in the file alpha2.g
		[ 0, 0, 		0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  		0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 3, 0, 0, 0, 
 		 1, 1, 2, 0, 1, 2, 2, 3, 3, 0, 1, 3, 1, 2, 2, 3, 3, 0, 1, 1, 2, 1, 1, 2, 2, 0, 0, 2, 2, 2, 0, 1, 0, 2, 2, 2, 0, 		2, 3, 0, 1, 1, 
  		0, 2, 3, 2, 3, 2, 0, 2, 3, 1, 2, 0, 3, 3, 1, 2, 1, 3, 1, 1, 0, 0, 0, 3, 3, 1, 3, 0, 0, 2, 2, 3, 2, 0, 
 		 3, 0, 2, 0, 0, 3, 2, 0, 2, 0, 2, 0, 1, 0, 1, 1, 0, 0, 2, 3, 3, 0, 1, 0, 3, 0, 0, 0, 2, 1, 0, 2, 2, 0, 0, 3, 0, 		1, 0, 1, 1, 1, 
		  2, 2, 0, 0, 0, 1, 1, 3, 1, 3, 0, 0, 2, 2, 0, 2, 0, 2, 2, 2, 0, 3, 3, 2, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 
		  2, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0 ]
		...

Note that the routine computes the data that should be contained in the file alpha2.g.

4) the 3-cocycle alpha3(g,h,k) evaluated at three random elements of a Sylow 3-subgroup sy3. Note that the result is in the form of an integer mod 3.

	gap> Read(Filename(path,"cocycle3.g"));
	gap> cocy3(Random(sy3),Random(sy3),Random(sy3));
	2


5) Verify that group 1 has an obstruction of type 1. In each group, the generators are called g and h. The group 1 is contained in a Sylow 2-subgroup, so the computation is particularly easy. See the code of GroupXX.g and the paper for more information about each group. Note that the results for the multipliers of subgroups of sy2 are always written as integers mod 4.

	gap> Read(Filename(path,"cocycle2.g"));
	gap> Read(Filename(path,"Groups/Group01.g"));
	gap> g;
	(4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21)
	gap> h;
	(4,19)(5,23)(6,7)(11,15)(12,20)(13,16)(17,24)(21,22)
	gap> IsSubgroup(sy2,Group(g,h,k));
	true
	gap> k;
	(1,2)(3,8)(6,12)(7,20)(9,18)(10,14)(17,21)(22,24)
	gap> g*k=k*g;
	true
	gap> h*k=k*h;
	true
	gap> (ci2(g,h,k)-ci2(g,k,h)) mod 4;
	2

6) In this example, we first load the character table of the central extension of the centralizer of 4A, together with the corresponding surjective map (proj4A). Verify that the image of proj4A is really the centralizer of an element of class 4A in m24 and that its kernel has order 2. Then, we consider  100 random pairs of commuting elements in (a Sylow 2-subgroup of) the centralizer of 4A. For each such pair a,b, we first compute the commutator in the projective rep and then the commutator of a pair of pre-images in the central extension and find that the orders of such commutators agree.

	gap> Read(Filename(path,"cocycle2.g"));
	gap> Read(Filename(path,"ProjCharTables/ctbl4Aext.g")); # Load the character table tbl4Aext and the map proj4A
	gap> c4aext:=Source(proj4A);
	<permutation group of size 768 with 4 generators>
	gap> UnderlyingGroup(tbl4Aext)=c4aext; 
	true
	gap> #
	gap> # the group c4aext should be a central extension of the centralizer of a 4A element in m24; lets verify this
	gap> #
	gap> IsSubgroup(Centre(c4aext),KernelOfMultiplicativeGeneralMapping(proj4A)); # Verify that the kernel of proj4A is in the center of c4a
	true
	gap> Size(KernelOfMultiplicativeGeneralMapping(proj4A));
	2
	gap> c4a:=Image(proj4A);
	<permutation group with 4 generators>
	gap> SmallGeneratingSet(Centre(c4a));
	[ (1,10)(2,14)(3,8)(4,19,15,11)(5,23,16,13)(6,17,24,7)(9,18)(12,21,22,20) ]
	gap> el4a:=(1,10)(2,14)(3,8)(4,19,15,11)(5,23,16,13)(6,17,24,7)(9,18)(12,21,22,20);;
	gap> c4a=Centralizer(m24,el4a); # Verify that the image of proj4A is the m24 centralizer of an element in class 4A
	true
	gap> c4a2:=Intersection(sy2,c4a); # 
	<permutation group with 6 generators>
	gap> Size(c4a2);
	128
	gap> for i in [1..100] do
	> a:=Random(c4a2);;b:=Random(Centralizer(c4a2,a));;  #  two random commuting elements a,b in the centralizer of 4A 
	> ro:=(ci2(el4a,a,b)-ci2(el4a,b,a)) mod 4; #    the commutator of a,b in the projective representation (mod 4)
	> aa:=PreImagesRepresentative(proj4A,a);;bb:=PreImagesRepresentative(proj4A,b);; # preimages of a,b in the central extension
	> ord:=Order(aa*bb*aa^-1*bb^-1);; # Order of the commutator of the preimages (either 1 or 2)
	> Print(2^(ro/2)=ord,","); # Returns true if the commutator in the central extension has the same order as in the projectve rep
	> od;
true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,
	 
7) A couple of examples of how to compute the multipliers or the obstructions of a group that is not contained in a  Sylow 2- or Sylow 3-subgroup are given by example28.g  and example33.g


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Here below is a description of all files in the folder. 

--------------------------------------------------------------------------
alpha2.g
--------------------------------------------------------------------------

Contains the 3-cocycle alpha2 (in HAP readable format), i.e. the restriction to sy2 of a 3-cocycle for m24. The file is not really useful by itself, but it is used by the routine cocycle2.g. The data contained in this file can be computed by running the routine cohomSylow2.g, see example 3) above.  Please check if the result is really the same, otherwise replace the content of this file by the output of cohomSylow2.g

--------------------------------------------------------------------------
alpha3.g
--------------------------------------------------------------------------

Contains the 3-cocycle alpha3 (in HAP readable format), i.e. the restriction to sy3 of a 3-cocycle for m24. The file is not really useful by itself, but it is used by the routine cocycle3.g. The data contained in this file can be computed by running the routine cohomSylow3.g, similarly to example 3) above. Please check if the result is really the same, otherwise replace the content of this file by the output of cohomSylow3.g

--------------------------------------------------------------------------
cocycle2.g
--------------------------------------------------------------------------

Defines two functions that are needed to compute the obstructions and the multipliers of the subgroups of a Sylow 2-subgroup: 

cocy2(g,h,k) 
the arguments  g,h,k are elements of the Sylow 2-subgroup sy2 of m24.
The output is the evaluation at g,h,k of the 3-cocycle alpha2 stored in the file alpha2.g, i.e. the restriction to sy2 of a 3-cocycle of m24. The result is in the form of an integer mod 4.  

ci2(g,h,k) 
the arguments  g,h,k are elements of the Sylow 2-subgroup sy2 of m24.
The output is the 2-cocycle c_g(h,k), related to the 3-cocycle alpha2 by the formulae in section 3 in the paper. The result is in the form of an integer mod 4.  

--------------------------------------------------------------------------
cocycle3.g
--------------------------------------------------------------------------

Defines two functions that are needed to compute the obstructions and the multipliers of the subgroups of a Sylow 3-subgroup: 

cocy3(g,h,k) 
the arguments  g,h,k are elements of the Sylow 3-subgroup sy3 of m24.
The output is the evaluation at g,h,k of the 3-cocycle alpha3 stored in the file alpha3.g, i.e. the restriction to sy3 of a 3-cocycle of m24. The result is in the form of an integer mod 3.  

ci3(g,h,k) 
the arguments  g,h,k are elements of the Sylow 3-subgroup sy3 of m24.
The output is the 2-cocycle c_g(h,k), related to the 3-cocycle alpha3 by the formulae in section 3 in the paper. The result is in the form of an integer mod 3.  

--------------------------------------------------------------------------
cohomSylow2.g
--------------------------------------------------------------------------

This routine first computes the third cohomology of the Sylow 2-subgroup sy2 of m24 and then computes the subgroup corresponding to the restriction of the M24 cohomology. It also returns the 3-cocycle (in HAP readable format) stored in the file alpha2.g, see example 3) above.

--------------------------------------------------------------------------
cohomSylow3.g
--------------------------------------------------------------------------

This routine first computes the third cohomology of the Sylow 3-subgroup sy3 of m24 and then the subgroup corresponding to the restriction of the M24 cohomology. It also returns the 3-cocycle (in HAP readable format) stored in the file alpha3.g , similarly to example 3) above.

--------------------------------------------------------------------------
example28.g
--------------------------------------------------------------------------

This is an example (for group 28) of how to compute the obstruction for a group that is not contained in a Sylow 2- or Sylow 3-subgroup of M24.

--------------------------------------------------------------------------
example33.g
--------------------------------------------------------------------------

This is an example (for group 33) of how to compute the multipliers for a group whose normaliser is not contained in a Sylow 2- or Sylow 3-subgroup of M24.


--------------------------------------------------------------------------
m24.g
--------------------------------------------------------------------------

Defines the group m24

--------------------------------------------------------------------------
Sylow2.g
--------------------------------------------------------------------------

Defines a Sylow 2-subgroup sy2 of  m24

--------------------------------------------------------------------------
Sylow3.g
--------------------------------------------------------------------------

Defines a Sylow 3-subgroup sy3 of  m24

--------------------------------------------------------------------------
UsefulRoutines.g
--------------------------------------------------------------------------

Defines some functions that are used by the other routines

--------------------------------------------------------------------------
Folder Groups/
--------------------------------------------------------------------------

This folder contains the files GroupXX.g, where XX goes from 01 to 34. Each file corresponds to one of the groups in table 1 and contains the generators of the group and other data necessary to compute the obstruction or the multiplier. See example 5 above.

--------------------------------------------------------------------------
Folder ProjCharTables/
--------------------------------------------------------------------------

This folder contains the files ctblXXext.g, where XX is one among 2A, 2B, 4A, 4B or 4C. For  these five classes of M24, the corresponding twisted sectors carry genuinely projective representations of  the centraliser. Each file defines two objects:

tblXXext    is the character table of the minimal central extension of the centraliser of XX that reproduces the relevant projective representations appearing in the twisted sector. This can be used to compute the projective character tables that are used in the paper.

projXX  	is the surjection from the central extension considered in tblXXext to the centraliser of an element in class XX of m24. The particular centraliser is chosen in such a way that its Sylow 2-subgroup is entirely contained in sy2. This makes easier to verify that the central extension is really the one determined by the 3-cocycle alpha (see Example 6 above).






==> anc/Routines/Sylow2.g <==
sy2:=GroupWithGenerators([ (4,15)(5,16)(6,24)(7,17)(11,19)(12,22)(13,23)(20,21), (4,19)(5,23)(6,7)(11,15)(12,20)(13,16)(17,24)(21,22), 
  (4,22)(5,24)(6,16)(7,13)(11,20)(12,15)(17,23)(19,21), (4,24)(5,22)(6,15)(7,11)(12,16)(13,20)(17,19)(21,23), 
  (2,14)(3,8)(4,7)(5,21)(12,22)(13,23)(15,17)(16,20), (2,14)(4,15)(6,13)(9,18)(11,22)(12,19)(20,21)(23,24), 
  (3,9)(4,12,5,6)(7,11,20,13)(8,18)(15,22,16,24)(17,19,21,23), (1,10)(2,14)(4,17,15,7)(5,21,16,20)(6,13,24,23)(11,22,19,12), 
  (1,14)(2,10)(3,9)(4,11)(5,13)(6,7)(8,18)(12,20)(15,19)(16,23)(17,24)(21,22), (1,18)(2,3)(4,7)(5,21)(6,19)(8,14)(9,10)(11,24)(12,13)(15,17)(16,20)(22,23) ]);

==> anc/Routines/Sylow3.g <==
sy3:=Group([ (2,23,11)(3,20,10)(5,14,9)(6,16,13)(7,19,22)(12,24,18), (2,22,13)(4,21,8)(5,14,9)(6,23,7)(11,19,16)(12,18,24),(1,17,15)(2,16,19)(3,5,18)(4,8,21)(6,7,11)(9,24,10)(12,20,14)(13,22,23) ]);

==> anc/Routines/UsefulRoutines.g <==
LoadPackage("HAP",false);
#
# function: cohomology 
#
# Arguments:
# resolution: the resolution of a finite group G
#
# Output:
# a matrix [v_1,v_2,v_3,v_4,...] with as many rows as the dimension of the third cohomology group of G, such that
# the cocycle representatives of a basis for the third cohomology of G are given by StandardCocycle(resolution,v_i,3,exp), where
# exp is the exponent of the cohomology group, i.e. the least common multiple of the orders of the generators
#
cohomology:=function(resolution)
local R,TT,exp,M,slns,BM,cycles,cobou,len,com,basis,cohom;
R:=resolution;;
TT:=TensorWithIntegers( R);;
exp:=Lcm(Homology(TT,3));;
M:=CocycleCondition(R,3);;
slns:=BasisNullspaceModN(TransposedMat(M),exp);;
BM:=BoundaryMatrix(TT,3);;
cycles:=NullspaceIntMat(TransposedMat(BM));;
cobou:=NullspaceIntMat(TransposedMat(cycles));;
len:=RankMat(cobou)+RankMat(cycles);
com:=ComplementIntMat(IdentityMat(len),cobou);;
basis:=com.complement;;
cohom:=BaseIntersectionIntMats(basis,slns);;
cohom:=cohom mod exp;;
return cohom;
end;

#
# Given a resolution of a finite group, this argument returns the exponent of the third cohomology
#
exponent:=function(resolution);
return Lcm(Homology(TensorWithIntegers(resolution),3));;
end;

#
# Length of the smallest cycle of the permutation g over 24 objects
#
mincycle:=function(g)
return Minimum(OrbitLengths(Group(g),[1..24]));
end;

#
# computes the multiplier of the twining genus for the element g of M24; 
# the output is an integer number representing the corresponding element in Z/(exp)Z
#
expmult:=function(g,exp)
return (-exp/mincycle(g)) mod exp;
end;


#
# arguments: a 3-cocycle for some finite group G and an element g in G
# output: the multiplier of the corresponding twining genus
#
mult:=function(cocycle,g)
return Sum(List([1..Order(g)],i->cocycle(g,g^i,g)));
end;

#
#
# function: cociclo
#
# arguments:
# ListOfElements: a list of elements of a finite subgroup G of M24
# resolution: a resolution of G
# cocycles: a list [v_1,v_2,v_3,...] where each v_i is a list of integer numbers 
#    (each of these vectors represents a 3-cocycle f_i for G through f_i:=StandardCocycle(resolution,v_i,3,exp) )
# exp: an integer number (in general, the exponent of the third cohomology of G)
#
# output: the subspace V of the space of 3-cocycles generated by f_1,f_2,f_3,... that give the expected multiplier
# for all elements in ListOfElements. The result has a form of a list [u,[w_1,w_2,w_3,...]]. 
# A generic 3-cocycle  in the space V has the form StandardCocycle(resolution,u+c_1*w_1+c_2*w_2+...,3,exp)
# where c_1,c_2,... are integer numbers 
# 
#
cociclo:=function(ListOfElements,resolution,cocycles,exp)
local els,coc,R,expectlist,pfiu,le,dim,modu,sem,jem,solu,sol,base;
R:=resolution;;els:=ListOfElements;;coc:=cocycles;;
expectlist:=List(els,x->expmult(x,exp));;
pfiu:=function(g,h,k)
return List(coc,v->StandardCocycle(R,v,3,exp)(g,h,k)); 
end;
le:=Length(TransposedMat(coc));;
dim:=Length(coc);;
modu:=List(ComplementIntMat(IdentityMat(le),coc).moduli,x->exp/x);;
sem:=List(els,x->mult(pfiu,x) mod exp);;
jem:=Concatenation(TransposedMat(sem),exp*IdentityMat(Length(els)));;
solu:=SolutionNullspaceIntMat(jem,expectlist);;
sol:=List([1..dim],x->solu[1][x] mod modu[x]);;
base:=List([1..dim],x->List([1..dim],y->solu[2][x][y] mod modu[y]));;
return [sol*coc mod exp,base*coc mod exp];
end;

#
# simpl returns a basis of the quotient of the free module generated by the rows of 'matr' modulo the vector 'modil'
#
simpl:=function(matr,modil)
local expon,modul,templist,compl,len,tempres;
len:=Size(matr[1]);expon:=Lcm(modil);modul:=List(modil,x->expon/x);
templist:=Concatenation(List(matr,x->List([1..len],y->x[y]*modul[y])),expon*IdentityMat(len));
compl:=ComplementIntMat(IdentityMat(len),templist);
tempres:=List(Filtered([1..len],x->compl.moduli[x]<expon),y->compl.sub[y] mod expon);
return List(tempres,x->List([1..len],y->x[y]/modul[y]));
end;






==> anc/Routines/alpha2.g <==
alpha2:=[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2, 3, 0, 0, 3, 0, 0, 0, 1, 1, 2, 0, 1, 2, 2, 3, 3, 0, 1, 3, 1, 2, 2, 3, 3, 0, 1, 1, 2, 1, 1, 2, 2, 0, 0, 2, 2, 2, 0, 1, 0, 2, 2, 2, 0, 2, 3, 0, 
  1, 1, 0, 2, 3, 2, 3, 2, 0, 2, 3, 1, 2, 0, 3, 3, 1, 2, 1, 3, 1, 1, 0, 0, 0, 3, 3, 1, 3, 0, 0, 2, 2, 3, 
  2, 0, 3, 0, 2, 0, 0, 3, 2, 0, 2, 0, 2, 0, 1, 0, 1, 1, 0, 0, 2, 3, 3, 0, 1, 0, 3, 0, 0, 0, 2, 1, 0, 2, 2, 0, 0, 3, 0, 1, 0, 1, 1, 1, 2, 2, 0, 0, 0, 1, 1, 3, 1, 
  3, 0, 0, 2, 2, 0, 2, 0, 2, 2, 2, 0, 3, 3, 2, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0 ];;

==> anc/Routines/alpha3.g <==
alpha3:=[ 0, 0, 1, 2, 2, 0 ];;

==> anc/Routines/cocycle2.g <==
if not IsBound(path) then path:=DirectoryCurrent(); fi;
LoadPackage("HAP",false);
Read(Filename(path,"m24.g")); # Loads the generators of M24
Read(Filename(path,"Sylow2.g")); # Loads the generators of Sy2
Read(Filename(path,"alpha2.g")); # Loads the cocycle alpha2
#
Sysm:=GroupWithGenerators([ (1,2)(3,9)(4,7)(5,10)(6,8)(11,16)(12,13)(14,15), (1,3)(2,9)(4,11)(5,8)(6,10)(7,16)(12,14)(13,15),
  (1,4)(2,7)(3,11)(5,12)(6,15)(8,14)(9,16)(10,13), (1,5)(2,10)(3,8)(4,12)(6,9)(7,13)(11,14)(15,16), (1,6)(2,8)(4,7)(11,12)(13,16)(14,
    15), (1,2)(3,7)(4,9)(5,14)(10,15)(11,16), (1,7,12,10)(2,4,13,5)(3,11,14,8)(6,9,16,15), (1,8,2,6)(3,7,9,4)(5,14,10,15)(11,13,16,
    12), (1,9)(2,3)(4,11)(5,8)(6,10)(7,16)(12,15)(13,14), (1,6)(2,8)(3,10)(4,14)(5,9)(7,15)(11,12)(13,16) ]);
sm:=GroupHomomorphismByImages(sy2,Sysm,GeneratorsOfGroup(Sysm));
L2:=BigStepLCS(Sysm,9);;
R2:=ResolutionNormalSeries(L2,4);
cocy2:=function(g,h,k)
return StandardCocycle(R2,alpha2,3,4)(Image(sm,g),Image(sm,h),Image(sm,k));
end;
ci2:=function(a,b,c);
return (cocy2(a,b,c)+cocy2(b,c,(b*c)^-1*a*b*c)-cocy2(b,b^-1*a*b,c)) mod 4;
end;




==> anc/Routines/cocycle3.g <==
if not IsBound(path) then path:=DirectoryCurrent(); fi;
LoadPackage("HAP",false);
Read(Filename(path,"m24.g")); # Loads the generators of M24
Read(Filename(path,"Sylow3.g")); # Loads the generators of Sy3
Read(Filename(path,"alpha3.g")); # Loads the cocycle alpha3
#
R3:=ResolutionFiniteGroup(sy3,4);
cocy3:=StandardCocycle(R3,alpha3,3,3);
ci3:=function(a,b,c);
return (cocy3(a,b,c)+cocy3(b,c,(b*c)^-1*a*b*c)-cocy3(b,b^-1*a*b,c)) mod 3;
end;

==> anc/Routines/cohomSylow2.g <==
Print("---------------------------------------------------------------------","\n");
Print("This routine computes the restriction of a generator of the 3-cohomology","\n");
Print("of M24 to a Sylow 2-subgroup","\n");
Print("---------------------------------------------------------------------","\n");
LoadPackage("HAP",false);
if not IsBound(path) then path:=DirectoryCurrent(); fi;
Read(Filename(path,"UsefulRoutines.g")); # We will use the functions cohomology, exponent, mult and cociclo defined in this file
Read(Filename(path,"m24.g")); # Loads the generators of M24
Read(Filename(path,"Sylow2.g")); # Loads the generators of Sy2
#
Print("---------------------------------------------------------------------","\n");
Print("Generators of M24","\n");
Display(GeneratorsOfGroup(m24));
Print("Generators of a Sylow 2-subgroup","\n");
Display(GeneratorsOfGroup(sy2));
Sysm:=GroupWithGenerators([ (1,2)(3,9)(4,7)(5,10)(6,8)(11,16)(12,13)(14,15), (1,3)(2,9)(4,11)(5,8)(6,10)(7,16)(12,14)(13,15),
  (1,4)(2,7)(3,11)(5,12)(6,15)(8,14)(9,16)(10,13), (1,5)(2,10)(3,8)(4,12)(6,9)(7,13)(11,14)(15,16), (1,6)(2,8)(4,7)(11,12)(13,16)(14,
    15), (1,2)(3,7)(4,9)(5,14)(10,15)(11,16), (1,7,12,10)(2,4,13,5)(3,11,14,8)(6,9,16,15), (1,8,2,6)(3,7,9,4)(5,14,10,15)(11,13,16,
    12), (1,9)(2,3)(4,11)(5,8)(6,10)(7,16)(12,15)(13,14), (1,6)(2,8)(3,10)(4,14)(5,9)(7,15)(11,12)(13,16) ]);
sm:=GroupHomomorphismByImages(sy2,Sysm,GeneratorsOfGroup(Sysm));
L:=BigStepLCS(Sysm,9);;
Print("Computing the third cohomology H^3(Sy2,U(1)) of the Sylow 2-subgroup...","\n");
R2:=ResolutionNormalSeries(L,4);
Print("Still computing...","\n");
cohom:=cohomology(R2);; # This command computes a basis of the third cohomology
cohexp:=exponent(R2);
dim:=Size(cohom[1]);

#
# In the basis 'coharr', the first six elements have order 4 and the remaining 11 order 2
#
coharr:=ComplementIntMat(IdentityMat(dim),cohom).sub mod cohexp;;
modu:=ComplementIntMat(IdentityMat(dim),cohom).moduli;
modi:=List(modu,n->cohexp/n); 
Print("The generators of H^3(Sy2,U(1)) have order:","\n");
Display(modi);
Print("---------------------------------------------------------------------","\n");



#
Print("Now we take representatives of the conj classes of the Sylow 2-subgroup","\n");
Print("and group them with respect to their M24 conj class","\n");
# 
#
conj:=List(ConjugacyClasses(sy2),Representative);; 
Print("There are ",Size(conj), " conj classes in Sy2:","\n");
cl4b:=Filtered(conj,g->IsConjugate(m24,g,(2,7,10,15)(3,16)(4,21,22,24)(5,9,19,14)(6,8)(12,23,13,17)));;
cl4a:=Filtered(conj,g->IsConjugate(m24,(1,14,11,9)(2,7,24,4)(3,5,16,19)(6,23)(8,17)(10,15,21,22)(12,20)(13,18),g));;                     
cl4c:=Filtered(conj,g->IsConjugate(m24,(1,20,3,6)(2,22,24,15)(4,21,7,10)(5,13,9,23)(8,11,18,16)(12,14,17,19),g));;  
cl2a:=Filtered(conj,g->IsConjugate(m24,(1,11)(3,16)(5,19)(6,8)(9,14)(12,13)(17,23)(18,20),g));;                   
cl2b:=Filtered(conj,g->IsConjugate(m24,(1,9)(2,4)(3,19)(5,16)(6,12)(7,24)(8,13)(10,22)(11,14)(15,21)(17,18)(20,23),g));;
cl8a:=Filtered(conj,g->Order(g)=8);;    
Print(Size(cl2a)," in class 2a","\n");  
Print(Size(cl2b)," in class 2b","\n");  
Print(Size(cl4a)," in class 4a","\n");  
Print(Size(cl4b)," in class 4b","\n"); 
Print(Size(cl4c)," in class 4c","\n");
Print(Size(cl8a)," in class 8a","\n");                                                                                   
clsm8a:=List(cl8a,g->Image(sm,g));;
clsm2a:=List(cl2a,g->Image(sm,g));
clsm2b:=List(cl2b,g->Image(sm,g));
clsm4a:=List(cl4a,g->Image(sm,g));
clsm4b:=List(cl4b,g->Image(sm,g));
clsm4c:=List(cl4c,g->Image(sm,g));
#
Print("---------------------------------------------------------------------","\n");
Print("The classes 2a, 4b, 8a are in M23, which has a trivial third cohomology.","\n");
Print("Therefore, the restriction of an M24 cocycle should give trivial multiplier for these classes","\n","\n");
#
Print("Computing the subspace of cocycles giving a trivial multiplier for class 2a...","\n");
coc2:=cociclo(clsm2a,R2,coharr,cohexp);;# computes the subspace of cocycles with trivial multiplier for class 2a
compl2:=ComplementIntMat(IdentityMat(dim),coc2[2]);;
coharr2:=compl2.sub mod cohexp;;
modu2:=compl2.moduli;;
Print("The generators have order","\n");
modi2:=List(modu2,n->cohexp/n); # the orders of the generators of this subspace
Display(modi2);

Print("Computing the subspace of cocycles giving a trivial multiplier for classes 2a,8a...","\n");
coc3:=cociclo(clsm8a,R2,coharr2,cohexp);;# computes the subspace of cocycles with trivial multiplier for class 2a, 8a
compl3:=ComplementIntMat(IdentityMat(dim),coc3[2]);;
coharr3:=compl3.sub mod cohexp;;
modu3:=compl3.moduli;;
Print("The generators have order","\n");
modi3:=List(modu3,n->cohexp/n); # the orders of the generators of this subspace
Display(modi3);

Print("Computing the subspace of cocycles giving a trivial multiplier for classes 2a,8a,4b...","\n");
coc4:=cociclo(clsm4b,R2,coharr3,cohexp);;# computes the subspace of cocycles with trivial multiplier for class 2a, 8a, 4b
compl4:=ComplementIntMat(IdentityMat(dim),coc4[2]);;
coharr4:=compl4.sub mod cohexp;;
modu4:=compl4.moduli;;
Print("The generators have order","\n");
modi4:=List(modu4,n->cohexp/n); # the orders of the generators of this subspace
Display(modi4);                                    

#
Print("\n","On this subspace of cocycles, we impose that the multiplier only depends on the M24 class","\n","\n");
#     

#
Print("Computing the subspace of cocycles giving the same multiplier for all elements in class 2b...","\n");
#
                
pfiu2b:=function(g,h,k)
return List(coharr4,v->StandardCocycle(R2,v,3,cohexp)(g,h,k)); 
end;

val2b:=List(clsm2b,x->mult(pfiu2b,x)); # each row corresponds to an element in class 2b and each column to a cocycle
re2b:=List(val2b,x->(x-val2b[1]) mod cohexp);
bbm2b:=simpl(BasisNullspaceModN(TransposedMat(re2b),cohexp),modi4);
compl5:=ComplementIntMat(IdentityMat(dim),bbm2b*coharr4 mod cohexp);;
coharr5:=compl5.sub mod cohexp;;
modu5:=compl5.moduli;;
Print("The generators have order","\n");
modi5:=List(modu5,n->cohexp/n); #  the orders of the generators of this subspace                                   
Display(modi5);                                    


#
Print("Computing the subspace of cocycles giving the same multiplier for all elements in class 4c...","\n");
#

pfiu4c:=function(g,h,k)
return List(coharr5,v->StandardCocycle(R2,v,3,cohexp)(g,h,k)); 
end;

val4c:=List(clsm4c,x->mult(pfiu4c,x)); # each row corresponds to a cocycle in the basis and each column to an element in class 4c
re4c:=List(val4c,x->(x-val4c[1]) mod cohexp);
bbm4c:=simpl(BasisNullspaceModN(TransposedMat(re4c),cohexp),modi5);
compl6:=ComplementIntMat(IdentityMat(dim),bbm4c*coharr5 mod cohexp);;
coharr6:=compl6.sub mod cohexp;;
modu6:=compl6.moduli;
modi6:=List(modu6,n->cohexp/n); # these are the orders of the elements of the cohomology basis
Print("The generators have order","\n");
Display(modi6);   

#
Print("Computing the subspace of cocycles giving the same multiplier for all elements in class 4a...","\n");
#

pfiu4a:=function(g,h,k)
return List(coharr6,v->StandardCocycle(R2,v,3,cohexp)(g,h,k)); 
end;

val4a:=List(clsm4a,x->mult(pfiu4a,x)); # each row corresponds to a cocycle in the basis and each column to an element in class 4a
re4a:=List(val4a,x->(x-val4a[1]) mod cohexp);
bbm4a:=simpl(BasisNullspaceModN(TransposedMat(re4a),cohexp),modi6);
compl7:=ComplementIntMat(IdentityMat(dim),bbm4a*coharr6 mod cohexp);;
coharr7:=compl7.sub mod cohexp;;
modu7:=compl7.moduli;
modi7:=List(modu7,n->cohexp/n); # these are the orders of the elements of the cohomology basis              
Print("The generators have order","\n");
Display(modi7);   

#
# The group satisfying all such conditions should be a Z4
#
alpha2:=coharr7[1];;
sgn:=-mult(StandardCocycle(R2,alpha2,3,cohexp),clsm4c[1]);
alpha2:=sgn*alpha2 mod cohexp;;

Print("---------------------------------------------------------------------","\n");
Print("There is only a Z4 subgroup that satisfies all consistency conditions","\n");
Print("for the restriction of the 3-cocycle of M24 to the Sylow 2-subgroup","\n");
Print("---------------------------------------------------------------------","\n");

Print("The relevant cocycle in `HAP language'; this information is stored in the file alpha2.g");
Display(alpha2); # This gives the cocycle in `HAP language'; this information is stored in the file alpha2.g

cocy2:=function(g,h,k);
return StandardCocycle(R2,alpha2,3,cohexp)(Image(sm,g),Image(sm,h),Image(sm,k));
end;

Print("Let us verify that all multipliers are as expected","\n","\n");
Print("Multipliers for the elements in class 2a (mod 4):","\n");
Display(List(cl2a,g->mult(cocy2,g) mod cohexp));
Print("Multipliers for the elements in class 2b (mod 4):","\n");
Display(List(cl2b,g->mult(cocy2,g) mod cohexp));
Print("Multipliers for the elements in class 4a (mod 4):","\n");
Display(List(cl4a,g->mult(cocy2,g) mod cohexp));
Print("Multipliers for the elements in class 4b (mod 4):","\n");
Display(List(cl4b,g->mult(cocy2,g) mod cohexp));
Print("Multipliers for the elements in class 4c (mod 4):","\n");
Display(List(cl4c,g->mult(cocy2,g) mod cohexp));
Print("Multipliers for the elements in class 8a (mod 4):","\n");
Display(List(cl8a,g->mult(cocy2,g) mod cohexp));


# 
# The following routine computes the multipliers for all elements of the Sylow 2-subgroup
# Uncomment if you want to do this check, but keep in mind that it takes a long time
#
#Print("Let us verify that all multipliers are as expected","\n","\n");
#full2a:=Filtered(Elements(sy2),g->IsConjugate(m24,g,(1,11)(3,16)(5,19)(6,8)(9,14)(12,13)(17,23)(18,20)));;
#full2b:=Filtered(Elements(sy2),g->IsConjugate(m24,g,(1,9)(2,4)(3,19)(5,16)(6,12)(7,24)(8,13)(10,22)(11,14)(15,21)(17,18)(20,23)));;
#full4a:=Filtered(Elements(sy2),g->IsConjugate(m24,g,(1,14,11,9)(2,7,24,4)(3,5,16,19)(6,23)(8,17)(10,15,21,22)(12,20)(13,18)));;    
#full4b:=Filtered(Elements(sy2),g->IsConjugate(m24,g,(2,7,10,15)(3,16)(4,21,22,24)(5,9,19,14)(6,8)(12,23,13,17)));;                       
#full4c:=Filtered(Elements(sy2),g->IsConjugate(m24,g,(1,20,3,6)(2,22,24,15)(4,21,7,10)(5,13,9,23)(8,11,18,16)(12,14,17,19)));;
#full8a:=Filtered(Elements(sy2),g->Order(g)=8);;
#Print("Multipliers for the elements in class 2a (mod 4):","\n");
#Display(List(full2a,g->mult(cocy2,g) mod 4));
#Print("Multipliers for the elements in class 2b (mod 4):","\n");
#Display(List(full2b,g->mult(cocy2,g) mod 4));
#Print("Multipliers for the elements in class 4a (mod 4):","\n");
#Display(List(full4a,g->mult(cocy2,g) mod 4));
#Print("Multipliers for the elements in class 4b (mod 4):","\n");
#Display(List(full4b,g->mult(cocy2,g) mod 4));
#Print("Multipliers for the elements in class 4c (mod 4):","\n");
#Display(List(full4c,g->mult(cocy2,g) mod 4));
#Print("Multipliers for the elements in class 8a (mod 4):","\n");
#Display(List(full8a,g->mult(cocy2,g) mod 4));


==> anc/Routines/cohomSylow3.g <==
if not IsBound(path) then path:=DirectoryCurrent(); fi;
Print("---------------------------------------------------------------------","\n");
Print("This routine computes the restriction of a generator of the 3-cohomology","\n");
Print("of M24 to a Sylow 3-subgroup","\n");
Print("---------------------------------------------------------------------","\n");
LoadPackage("HAP",false);
Read(Filename(path,"UsefulRoutines.g")); # We will use the functions cohomology, exponent, mult and cociclo defined in this file
Read(Filename(path,"m24.g")); # Loads the generators of M24
Read(Filename(path,"Sylow3.g")); # Loads the generators of a Sylow 3-subgroup 
#
Print("Generators of M24","\n");
Display(GeneratorsOfGroup(m24));
Print("Generators of a Sylow 3-subgroup","\n");
Display(GeneratorsOfGroup(sy3));
Print("Computing the third cohomology H^3(Sy3,U(1)) of the Sylow 3-subgroup...","\n");
R3:=ResolutionFiniteGroup(sy3,4);
Print("Still computing...","\n");
cohom:=cohomology(R3);; # This command computes a basis of the third cohomology
cohexp:=exponent(R3);
dim:=Size(cohom[1]);

compl:=ComplementIntMat(IdentityMat(dim),cohom);
coharr:=compl.sub mod cohexp;;
modu:=compl.moduli;
modi:=List(modu,n->cohexp/n); 
Print("The generators of H^3(Sy3,U(1)) have order:","\n");
Display(modi);
Print("---------------------------------------------------------------------","\n");


#
Print("Now we take representatives of the conj classes of the Sylow 3-subgroup","\n");
Print("and group them with respect to their M24 conj class","\n");
# 
#
conj:=List(ConjugacyClasses(sy3),Representative);; 
Print("There are ",Size(conj), " conj classes in Sy3:","\n");
cl1a:=[()];;
cl3a:=Filtered(conj,g->[Order(g),mincycle(g)]=[3,1]);;
cl3b:=Filtered(conj,g->[Order(g),mincycle(g)]=[3,3]);;
Print(Size(cl1a)," in class 1a","\n");  
Print(Size(cl3a)," in class 3a","\n");  
Print(Size(cl3b)," in class 3b","\n");  
#
Print("---------------------------------------------------------------------","\n");
#
Print("\n","We impose that the multiplier only depends on the M24 class","\n","\n");
#     

#
Print("Computing the subspace of cocycles giving the same multiplier for all elements in class 3a...","\n");
#
                
pfiu3a:=function(g,h,k)
return List(coharr,v->StandardCocycle(R3,v,3,cohexp)(g,h,k)); 
end;

val3a:=List(cl3a,x->mult(pfiu3a,x)); # each row corresponds to an element in class 3a and each column to a cocycle
re3a:=List(val3a,x->(x-val3a[1]) mod cohexp);
bbm3a:=simpl(BasisNullspaceModN(TransposedMat(re3a),cohexp),modi);
compl2:=ComplementIntMat(IdentityMat(dim),bbm3a*coharr mod cohexp);;
coharr2:=compl2.sub mod cohexp;;
modu2:=compl2.moduli;;
Print("The generators have order","\n");
modi2:=List(modu2,n->cohexp/n); #  the orders of the generators of this subspace                                   
Display(modi2);                                    


#
Print("Computing the subspace of cocycles giving the same multiplier for all elements in class 3b...","\n");
#
                
pfiu3b:=function(g,h,k)
return List(coharr2,v->StandardCocycle(R3,v,3,cohexp)(g,h,k)); 
end;

val3b:=List(cl3b,x->mult(pfiu3b,x)); # each row corresponds to an element in class 3b and each column to a cocycle
re3b:=List(val3b,x->(x-val3b[1]) mod cohexp);
bbm3b:=simpl(BasisNullspaceModN(TransposedMat(re3b),cohexp),modi);
compl3:=ComplementIntMat(IdentityMat(dim),bbm3b*coharr2 mod cohexp);;
coharr3:=compl3.sub mod cohexp;;
modu3:=compl3.moduli;;
Print("The generators have order","\n");
modi3:=List(modu3,n->cohexp/n); #  the orders of the generators of this subspace                                   
Display(modi3);                                    

alpha3:=coharr3[1];;
sgn:=-mult(StandardCocycle(R3,alpha3,3,cohexp),cl3b[1]);
alpha3:=sgn*alpha3 mod cohexp;;

Print("---------------------------------------------------------------------","\n");
Print("There is only a Z3 subgroup that satisfies all consistency conditions","\n");
Print("for the restriction of the 3-cocycle of M24 to the Sylow 3-subgroup","\n");
Print("---------------------------------------------------------------------","\n");

Print("The relevant cocycle in `HAP language'; this information is stored in the file alpha3.g");
Display(alpha3); # This gives the cocycle in `HAP language'; this information is stored in the file alpha3.g

cocy3:=StandardCocycle(R3,alpha3,3,cohexp);

Print("Let us verify that all multipliers are as expected","\n","\n");
Print("Multipliers for the elements in class 3a (mod 3):","\n");
Display(List(cl3a,g->mult(cocy3,g) mod cohexp));
Print("Multipliers for the elements in class 3b (mod 3):","\n");
Display(List(cl3b,g->mult(cocy3,g) mod cohexp));


==> anc/Routines/example28.g <==
LoadPackage("HAP");
if not IsBound(path) then path:=DirectoryCurrent(); fi;
Read(Filename(path,"UsefulRoutines.g"));
Read(Filename(path,"Groups/Group28.g"));
sog:=Group(g,h,k);
R:=ResolutionFiniteGroup(sog,4);
exp:=exponent(R);
coh:=cohomology(R);
cjcl:=List(ConjugacyClasses(sog),Representative);
cocci:=cociclo(cjcl,R,coh,exp);
coc:=StandardCocycle(R,cocci[1],3,exp);# coc is a cocycle representative for the restriction of alpha to the group generated by g,h,k
cigg:=function(a,b,c);
return (coc(a,b,c)+coc(b,c,(b*c)^-1*a*b*c)-coc(b,b^-1*a*b,c)) mod exp;
end;
k^-1*g^-1*k=g;
k^-1*h^-1*k=h;
(cigg(g^-1,h^-1,k)-cigg(h,g,g^-1)-cigg(g^-1,h,h^-1)-cigg(g^-1,k,h)) mod exp;# if this is not 0, there is an obstruction of the second kind

==> anc/Routines/example33.g <==
if not IsBound(path) then path:=DirectoryCurrent(); fi;
Read(Filename(path,"Groups/Group33.g"));
Read(Filename(path,"cocycle3.g"));
Read(Filename(path,"UsefulRoutines.g"));
IsSubgroup(sy3,Group(g,h,k));
(ci3(g,g,h)+ci3(g,g*h,k)-ci3(g,k,h)) mod 3; # first multiplier
sog:=Group(g,h,r);
R:=ResolutionFiniteGroup(sog,4);
exp:=exponent(R);
coh:=cohomology(R);
cjcl:=List(ConjugacyClasses(sog),Representative);
cocci:=cociclo(cjcl,R,coh,exp);
coc:=StandardCocycle(R,cocci[1],3,exp);# coc is a cocycle representative for the restriction of alpha to the group generated by g,h,r
cigg:=function(a,b,c);
return (coc(a,b,c)+coc(b,c,(b*c)^-1*a*b*c)-coc(b,b^-1*a*b,c)) mod exp;
end;
r^-1*g^-1*r=h;
r^-1*h*r=g;
(cigg(h,g,g^-1)+cigg(h,g^-1,r)-cigg(h,r,h)) mod exp;# second multiplier

==> anc/Routines/m24.g <==
m24:=Group([ (1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23), (3,17,10,7,9)(4,13,14,19,5)(8,18,11,12,23)(15,20,22,21,16), (1,24)(2,23)(3,12)(4,16)(5,18)(6,10)(7,20)(8,14)(9,21)(11,17)(13,22)(15,19) ]);

